Complete NNLO QCD Calculations of $B_c^{(*)}\to J/\psi(\eta_c)$ Form Factors and Semileptonic Decays

We present the first complete next-to-next-to-leading-order (NNLO) QCD calculation of all 34 vector, axial-vector, tensor, and axial-tensor form factors for the four $B_c^{(*)}\to J/\psi(\eta_c)$ transitions within nonrelativistic QCD (NRQCD) factorization. Using automated multi-loop techniques based on \texttt{FeynCalc} and \texttt{AMFlow}, we provide a dataset with at least 40 significant digits at 35 exact rational points in the $(m_b,m_c,q^2)$ parameter space, covering $q^2\in[-10,10]~\mathrm{GeV}^2$. In the spacelike region ($q^2<0$) and near $q^2=0$, the NLO corrections typically enhance the LO form factors by $\mathcal{O}(70\%)$, while the NNLO corrections amount to $\mathcal{O}(20\%)$ of the NLO predictions and substantially reduce the renormalization-scale dependence, demonstrating good perturbative convergence. In contrast, fixed-order NRQCD predictions suffer from threshold instabilities and become less reliable at higher timelike $q^2$. We therefore extrapolate the form factors to the full physical region via $z$-series fits to the NRQCD results at spacelike and near-zero $q^2$, finding broad agreement with the latest lattice QCD results for $B_c\to J/\psi$. With the resulting NRQCD+$z$-series form factors, we predict the decay widths, branching fractions, and lepton-flavor-universality (LFU) ratios for $B_c^{(*)}\to J/\psi(\eta_c)\,\ell\nu_\ell$ ($\ell=e,\mu,\tau$) at LO, NLO, and NNLO. Higher-order corrections substantially enhance the absolute rates but largely cancel in the ratios, whose uncertainties are dominated by the choice of fitting points. In particular, our NNLO central prediction $\mathcal{R}(B_c\to J/\psi)=0.2836$ lies between the latest lattice QCD determination and the most recent LHCb measurement.

==> anc/NNLO_NRQCD_form_factor_dataset_README.txt <==
===============================================================================
README: High-Precision Dataset of NNLO Form Factors for 
        B_c^{(*)} -> J/\psi (\eta_c) Transitions
===============================================================================

1. OVERVIEW
-----------
This dataset provides the complete high-precision numerical results for all 34 
transition form factors across the four decay channels:
   - B_c   -> J/\psi
   - B_c   -> \eta_c
   - B_c^* -> J/\psi
   - B_c^* -> \eta_c
evaluated at the two-loop (NNLO) order within the NRQCD factorization framework.

All 34 form factors are evaluated at 35 exact rational points in the
$(m_b,m_c,q^2)$ parameter space. Each form factor at each point is expressed
as a perturbative series in the strong coupling $\alpha_s^{(n_l=3)}(\mu)$ up to
$\mathcal{O}(\alpha_s^3)$ (where LO begins at $\mathcal{O}(\alpha_s)$), with
numerical coefficients calculated to a precision exceeding 40 significant
digits, and is stored in a separate Mathematica (\texttt{.m}) file, yielding
$34\times 35=1190$ data files in total. 


2. CALCULATED PARAMETER POINTS
------------------------------
At the central heavy-quark masses,
\[
m_b=475/100~\mathrm{GeV},\qquad m_c=150/100~\mathrm{GeV},
\]
the form factors are evaluated at the following 31 exact rational values of \(q^2\):
\[
\begin{aligned}
q^2\in\{&
-10,-9,-8,-7,-6,-5,-4,-3,-2,-1,0,\frac{1}{100},\frac{1}{4},\frac{1}{2},\frac{3}{4},
1,\frac{3}{2},2,\\
&\frac{2524921}{10^6},\frac{273}{100},3,\frac{335}{100},4,5,
\frac{5049842}{10^6},\frac{541}{100},6,7,8,9,10
\}
~\mathrm{GeV}^2.
\end{aligned}
\]

These points cover both the spacelike region (\(q^2<0\)) and the timelike region (\(q^2>0\)), 
together with the maximum-recoil point \(q^2=0\).

Four additional calculations at \(q^2=0\) are included for the heavy-quark-mass uncertainty analysis:
\[
(m_b,m_c)=
(475/100,100/100),\quad
(475/100,200/100),\quad
(425/100,150/100),\quad
(525/100,150/100)
~\mathrm{GeV}.
\]

Thus, the complete dataset contains \(31+4=35\) calculated parameter points.


3. FILE NAMING CONVENTION
-------------------------
Each data file is named according to the following syntax:

    [FFname]mb[mb_value]mc[mc_value]qq[q2_value].m

- [FFname]:      Identifier for the specific form factor (e.g., bcjpsiv1 -> V^{B_c -> J/\psi}).
- mb[mb_value] : Encoded value for the bottom-quark mass $m_b$ in GeV (e.g., mb475100 -> $m_b = 475/100\text{ GeV}$).
- mc[mc_value] : Encoded value for the charm-quark mass $m_c$ in GeV (e.g., mc150100 -> $m_c = 150/100\text{ GeV}$).
- qq[q2_value] : Encoded value for the squared momentum transfer $q^2$ in $\text{GeV}^2$ (e.g., qq1100 -> $q^2 = 1/100\text{ GeV}^2$, qqf3 -> $q^2 = -3\text{ GeV}^2$).

3.1 FORM FACTOR NAMING MAPPINGS BETWEEN CODE AND PAPER

The dataset covers 34 independent form factors across 4 decay channels:

(1) B_c -> J/\psi (7 form factors):
    bcjpsiv1  <-> V^{B_c -> J/\psi}
    bcjpsiav1 <-> A_0^{B_c -> J/\psi}
    bcjpsiav2 <-> A_1^{B_c -> J/\psi}
    bcjpsiav3 <-> A_2^{B_c -> J/\psi}
    bcjpsit1  <-> T_1^{B_c -> J/\psi}
    bcjpsiat1 <-> T_2^{B_c -> J/\psi}
    bcjpsiat2 <-> T_3^{B_c -> J/\psi}

(2) B_c -> \eta_c (3 form factors):
    bcetacv1  <-> F_p^{B_c -> \eta_c}
    bcetacv2  <-> F_0^{B_c -> \eta_c}
    bcetact1  <-> F_t^{B_c -> \eta_c}

(3) B_c^* -> J/\psi (17 form factors):
    bcvjpsiv1,2,3,4,5,6     <-> V_1,2,3,4,5,6^{B_c^* -> J/\psi}
    bcvjpsiav1,2,3,4        <-> A_1,2,3,4^{B_c^* -> J/\psi} 
    bcvjpsit2,3,4,6         <-> T_2,3,4,6^{B_c^* -> J/\psi}
    bcvjpsiat2,3,4          <-> T_2,3,4^{\prime B_c^* -> J/\psi}

(4) B_c^* -> \eta_c (7 form factors):
    bcvetacv1               <-> V^{B_c^* -> \eta_c}
    bcvetacav1              <-> A_0^{B_c^* -> \eta_c}
    bcvetacav2              <-> A_1^{B_c^* -> \eta_c}
    bcvetacav3              <-> A_2^{B_c^* -> \eta_c}
    bcvetact1               <-> T^{B_c^* -> \eta_c}
    bcvetacat2              <-> T_1^{\prime B_c^* -> \eta_c}
    bcvetacat3              <-> T_2^{\prime B_c^* -> \eta_c}


3.2 $m_b$, $m_c$, $q^2$ VALUE MAPPINGS FROM CODE TO PAPER

(A) Heavy-Quark Masses (in units of GeV):
    The string encodes exact rational fractions:
      "475100" -> 475/100  GeV 
      "525100" -> 525/100  GeV 
      "425100" -> 425/100  GeV 
      "150100" -> 150/100  GeV 
      "200100" -> 200/100  GeV 
      "100100" -> 100/100  GeV 

(B) Momentum Transfer Squared q^2 (in units of GeV^2):
    - Negative space-like points ("f" indicates minus sign "-"):
      "f10" -> -10,  "f9" -> -9,  "f8" -> -8,  "f7" -> -7,  "f6" -> -6,
      "f5"  -> -5,   "f4" -> -4,  "f3" -> -3,  "f2" -> -2,  "f1" -> -1
    
    - Maximum-recoil point:
      "0"   -> 0
    
    - Positive time-like points (denominators 4, 2, 100, 1000000):
      "1100"           -> 1/100           = 1/10^2
      "14"             -> 1/4
      "12"             -> 1/2
      "34"             -> 3/4
      "1"              -> 1
      "32"             -> 3/2
      "2"              -> 2
      "25249211000000" -> 2524921/1000000 = 2524921/10^6
      "273100"         -> 273/100         = 273/10^2
      "3"              -> 3
      "335100"         -> 335/100         = 335/10^2
      "4"              -> 4
      "5"              -> 5
      "50498421000000" -> 5049842/1000000 = 5049842/10^6
      "541100"         -> 541/100         = 541/10^2
      "6", "7", "8", "9", "10" -> 6, 7, 8, 9, 10

3.3 EXAMPLES

  * "bcjpsiv1mb475100mc150100qq1100.m"
    -> Form factor V^{B_c -> J/\psi} evaluated at:
       m_b = 475/100 GeV,
       m_c = 150/100 GeV,
       q^2 = 1/100 GeV^2.

  * "bcvetacat2mb475100mc150100qqf3.m"
    -> Form factor T_1'^{B_c^* -> \eta_c} evaluated at:
       m_b = 475/100 GeV,
       m_c = 150/100 GeV,
       q^2 = -3 GeV^2 (where "f" denotes minus sign).

  * "bcvetacat2mb475100mc100100qq0.m"
    -> Form factor T_1'^{B_c^* -> \eta_c} evaluated at a mass-shifted point:
       m_b = 475/100 GeV,
       m_c = 100/100 GeV,
       q^2 = 0.


4. DATA FORMAT AND SYMBOL DEFINITIONS INSIDE (.m) FILES
-------------------------------------------------------
Each `.m` file contains the symbolic/numerical expression of the form factor.

Complete mapping of Mathematica symbols to physical quantities:

  (A) Scales & Logarithms:
      - `mu`    : QCD renormalization scale \mu (in GeV).
      - `muf`   : NRQCD factorization scale \mu_f (in GeV).

  (B) Strong Coupling Constant:
      - `asl`   : \alpha_s^{(n_l=3)}(\mu).

  (C) Active Quark Flavors in Closed Quark Loops:
      - `nb`    : Number of active bottom quarks n_b.
      - `nc`    : Number of active charm quarks n_c.
      - `nl`    : Number of light/massless quark flavors n_l.

  (D) SU(N_c) Color Group Invariants (with N_c = 3):
      - `ca`    : Adjoint Casimir invariant C_A = N_c = 3.
      - `cf`    : Fundamental Casimir invariant C_F = (N_c^2 - 1)/(2 N_c) = 4/3.

  (E) Meson Wave Functions at the Origin:
      - `psibc` :  \psi_{B_c^{(*)}}(0) (in GeV^{3/2}).
      - `psicc` :  \psi_{J/\psi(\eta_c)}(0) (in GeV^{3/2}).


5. CONTACT
----------
Dataset prepared and maintained by Wei Tao (taowei@htu.edu.cn).
If you use these data, please cite the accompanying paper.

===============================================================================


==> anc/dataset/bcetact1mb425100mc150100qq0.m <==
25.98227269949922767298173115786772235455463291707126172355235873523006964745\
643`50.*asl*cf*psibc*psicc + (0.372586611812534562095910040966385308386679524\
0826875013292439143708152206315`49.672958605981734 + 
   1.055022463727033442341708902098696957413105748126265233445419899338463059\
80209`50.12499306749089*I)*asl^2*cf*psibc*psicc + 
 11.0569962569897406441796018368852625909547163100082031522664121916163216221\
8548`50.*asl^2*ca*cf*psibc*psicc - 
 (0.4272362278810589478600818268898382802571487733414479298021209624478185456\
417`49.82655461256146 - 0.793038551112149168563011989340268166326909690551527\
04782498182521889659904174`50.0951808402989*I)*asl^3*ca*cf*psibc*psicc + 
 10.3903121617957761165499200288533709735136719430501719843534720764799785927\
1666`50.*asl^3*ca^2*cf*psibc*psicc + 26.0442787408472002401430661916482787833\
0928042095632844845313283787906484339605`50.*asl^2*cf^2*psibc*psicc - 
 (0.2503399715166536922823812715460806963868343845389783723392643434057137606\
5511`49.46043707025123 - 1.20050844395967141130375817067582911220106812065948\
815842524123967858472145959`50.141272090849434*I)*asl^3*cf^2*psibc*psicc + 
 109.497166743432455355427855391326730551852779732775069651426197254524020032\
79807`50.*asl^3*ca*cf^2*psibc*psicc - 
 194.5933658104692381543320131320860043608539872495047449881933`50.*asl^3*
  cf^3*psibc*psicc + 0.014967829994506779453863409139169562375956669135410290\
6644091810994095398179`50.*asl^2*cf*nb*psibc*psicc + 
 0.01190127761207383053964597175824147804720898974152954291177985763264806728\
576`50.*asl^3*cf*nb*psibc*psicc - 0.04362566985330673394707144973292552962642\
320752088242816139675360345376965447`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.19520495859290486688128825573254549371885262353882056334289840110706296547\
69`50.*asl^3*cf^2*nb*psibc*psicc + 
 8.62264580683793684690872813067207480325521757375778350185590899770589167`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.115526100249257461884987657862969761274252\
13738606419898851346231901571366124`50.*asl^2*cf*nc*psibc*psicc + 
 0.05947618140924982388950908729393055752888512441281673157564563966262651163\
492`50.*asl^3*cf*nc*psibc*psicc - 0.16199896682510853109876507636745311291983\
783775940447627093932180239414976722`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.96413219229363909892091292831315753992673066088744356478251045245251395506\
703`50.*asl^3*cf^2*nc*psibc*psicc + 0.000133104216744870083855239846143490143\
80542631737336936764167484243107180645`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00051366868453577257926105977283495944868870109826868052251760877274598439\
494`50.*asl^3*cf*nc^2*psibc*psicc - 2.316193983795876179326480776467358184633\
61996446955049533948048544112391747123`50.*asl^2*cf*nl*psibc*psicc + 
 (0.2012144759717954328818134442129122143043668461160827437037506546362863641\
2723`50.123580762314795 - 0.0731207592363325192824715292518006867656148156489\
0227277310836259790708498747`49.683962232530035*I)*asl^3*cf*nl*psibc*psicc - 
 4.70783356658833373047564045900253016169433489854817022524642493005182533364\
905`50.*asl^3*ca*cf*nl*psibc*psicc - 26.8135919494936491566942823187765670946\
9857058227933936603221392984229495230052`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00266861934556050212900613277836694208021305775706316364809063645361787126\
978`50.*asl^3*cf*nb*nl*psibc*psicc - 0.02059718650969948869976821021689628460\
582620985698442539393148765327752168069`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.20647749458328215224262651320281005191315339559354316404058032465797944983\
446`50.*asl^3*cf*nl^2*psibc*psicc + 15.16242615391865306952091629823983775194\
346643026595718126445892233112299679349`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.4348593406653909358836596944967693263975629149419094087187114555946784395\
0475`49.67295860598175 + 1.23135496128441293656792743681478392205625381056839\
243585618230747301880191441`50.12499306749089*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 16.63447352383329955209384176699091984884593863700338250196200644\
265334990536199`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 30.3972218063726348816394785696442770056724852399297338953972732839302741836\
5761`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.017469496960555864107913128914\
54351524292461673493081372277209450548094923173`50.*asl^3*ca*cf*nb*psibc*
  psicc*Log[mu] + 0.134834699345860557348104242164000203753764855794620067089\
11902393244808769399`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 2.75680475525793692173107569058906140944426662368471948750262887810305332264\
241`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0790653346664347156152108535448671502541023481712562561310835207917525332\
1872`49.67295860598175 + 0.22388272023352962483053226123905162219204614737607\
135197385104428101697186789`50.12499306749089*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 6.146579198903729861746271067751300706275023153277100437481437206\
25895880547551`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 6.18490625706647598713489681459241798578041797599059375589237187508562388670\
318`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0031762721746465207468932961662\
8063913507720304271469342249956703734626810936`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.024515399881065555881473498575272764318866337417203648470342565\
20932325024412`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.49151162890776402773673918193164664456647597406490652599426346197863072421\
095`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 8.8483085960939585608059984481676\
091282928777573786332196677739240060640398867`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 3.2175667622159849312021812538791305921065010026831393527515357\
8014292901942108`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.29250606929236226647292556853446641746422736388028539568440042743634870913\
965`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 25.9822726994992276729817311578\
6772235455463291707126172355235873523006964745643`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 48.9930378407381466990534533647883800541932822963678328341\
0865375877503681160263`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcetact1mb475100mc100100qq0.m <==
12.22681607071495252234247246603836927242636592660809831651784770249907326981\
768`50.*asl*cf*psibc*psicc + (0.545824864415247373880646938393105736260299368\
8525488752596890741248859516267`49.847709261485996 + 
   0.950557482459671003289076879214737381571993551404780529993209853839134266\
58511`50.08863433073307*I)*asl^2*cf*psibc*psicc + 
 4.79313199706243481781424912542772886119223012737873453864770713316254719219\
598`50.*asl^2*ca*cf*psibc*psicc + (0.0316291077140948411128530012013378297393\
865562759691725157935549685201173107`48.57351382331152 + 
   1.193811458550607871386136877411328118723145619022112882578562341815000251\
83457`50.150362626126224*I)*asl^3*ca*cf*psibc*psicc + 
 4.50794144662553978192775215467519118769266305038475042142336500359772976628\
301`50.*asl^3*ca^2*cf*psibc*psicc + 15.30581362075096786745646215714003519077\
102237824451959426163516776914069772408`50.*asl^2*cf^2*psibc*psicc - 
 (0.9183235279702581100367571787321516620028498659184305591547091596768397963\
4068`50.119496974885834 - 0.3598480911154448489960179298087453918438458193833\
6489123297389222754020950063`49.712620466784685*I)*asl^3*cf^2*psibc*psicc + 
 36.0672405264365480740360155026712936823012101660795486353722874162706169822\
3091`50.*asl^3*ca*cf^2*psibc*psicc - 68.8583557349509280235333699846540730816\
2591710894690158375446052072836508325777`50.*asl^3*cf^3*psibc*psicc + 
 0.00699053917468570382736354541425924887299650922431133546073315850804077581\
951`50.*asl^2*cf*nb*psibc*psicc + 0.00556377135010010805758378275787941658814\
050471684733864451853924173946073421`50.*asl^3*cf*nb*psibc*psicc - 
 0.02174283220080278009040429970733782439272391243102097507019682405788609684\
977`50.*asl^3*ca*cf*nb*psibc*psicc + 0.08110054022407094213289929190282565418\
736506533162913806047794478613238964468`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.99675906386297575477140639963962929727222301023684582694058845844502498`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.140977416492284130223415755259859077339422\
12854245324903767754821279503006526`50.*asl^2*cf*nc*psibc*psicc + 
 0.06175487112085223051143023379268526987264868144483078091120119865190523336\
896`50.*asl^3*cf*nc*psibc*psicc - 0.12641221915650539333848089522990540560420\
130998368812470517700323086717813394`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.84209189002373137262958297043168293308005630707795458471666455006993120884\
041`50.*asl^3*cf^2*nc*psibc*psicc + 0.000161204380115888648685239344564166757\
22579799886636553797090030859241949771`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00162549529214246154244961252336688623522107676941604546046727423019917580\
852`50.*asl^3*cf*nc^2*psibc*psicc - 0.950601900103705610823984424567943307134\
26204970157073757425944605037725306368`50.*asl^2*cf*nl*psibc*psicc + 
 (0.1265751788493533674217052935692317690672465107539940872745742218720609262\
1589`49.9326951652461 - 0.166325491612071798757965581558989501870082104867126\
53811309363129394704678599`50.051305431307554*I)*asl^3*cf*nl*psibc*psicc - 
 2.01689298862781975611613343518763128268143661759711160813808918849602346411\
585`50.*asl^3*ca*cf*nl*psibc*psicc - 10.1720409133764117370353748904315155776\
4466470686210248521253440233549424110011`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00108699105045375015600214715955879825500006852929849960713105820494584545\
889`50.*asl^3*cf*nb*nl*psibc*psicc - 0.02192122613347539473724364999483284931\
535468073922467076225139344575296909829`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.07390672823198326722053152758436882794585358722070464422780866157576385069\
116`50.*asl^3*cf*nl^2*psibc*psicc + 7.135180125075601889194142472212051235803\
38354629252252302035313337130489977216`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.6370519850504346775870035411890619148371727784151836604754356279303488563\
4199`49.847709261486 + 1.1094300948605910738668690889015124921023928126324283\
2197651544807240606053266`50.08863433073308*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 7.349255026633534283016138194714360214978636368931450667221426245\
33215465513376`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 17.8639699024290297935880164180826205773815872787404609255660177303202031882\
1865`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.008158911673210966654962838516\
47090027922070819434906530428209425107320770407`50.*asl^3*ca*cf*nb*psibc*
  psicc*Log[mu] + 0.164539853126527323205937244925054236082898711926397606813\
89986463692986392571`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 1.29730547728647307076257135858400931560061519023500409509460974790625505030\
514`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.1158276336455335777430915529434658026976677778936697564499346957753481505\
3597`49.847709261485996 + 0.2017145627019256497939761979820931803822532386604\
4151308662733724059333903713`50.08863433073307*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 2.642797585128105290257490455074123999830375225683505946666883029\
15436772817325`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 3.55770339682986816139709604254460734494647500360320201228124658020477806090\
995`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0014834384860383575736296070029\
9470914167649239897255736535804556573125955256`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.029916336932095876946534044531828042924163402168435928588705237\
13525333772083`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.20172398841873712182938713652513148275343207936308370108961312178471330994\
023`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 4.1638636847750435633458066611199\
8178179206170041081141497444305535917664060277`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 1.5141322490091067503075660585890842842880224365130223322270504\
2069843500808853`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.13764838627355515911886964168991675311709294877391112118247474981128153653\
787`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 12.2268160707149525223424724660\
3836927242636592660809831651784770249907326981768`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 21.8534113324404302644136251732311496164066710465178770477\
6488658357821129794445`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcetact1mb475100mc150100qq0.m <==
15.95608740871624254936993700300684213873838389187657344411435534603199150372\
123`50.*asl*cf*psibc*psicc + (0.306363148987325809059568535306875896728153541\
13137711249728545156856581640053`49.713850258163575 + 
   0.779280465852303882695442881279292056445152783382535728556827309927741163\
36258`50.11930752330321*I)*asl^2*cf*psibc*psicc + 
 5.73188477713879044707335070558931914815702355698499205489305327364857394098\
619`50.*asl^2*ca*cf*psibc*psicc - (0.2897542302529067812736178647193247576803\
8820643036089736628658907584362923206`49.792564707513705 - 
   0.593732487934833965682736928152437401220919784359989415178097786165835892\
19999`50.104125735731074*I)*asl^3*ca*cf*psibc*psicc + 
 5.30160604840467599862109259470593904420855102447315625915936578310836832426\
91`50.*asl^3*ca^2*cf*psibc*psicc + 16.894408867512864033797277279251340044017\
76757917741189317121373506510548018149`50.*asl^2*cf^2*psibc*psicc - 
 (0.3001867723770708375032225461751575268726734195370384319403369765609438135\
7235`49.74897501258637 - 0.69462462283394403669179434411518584357558784143379\
811018236691367340505986082`50.113333635269804*I)*asl^3*cf^2*psibc*psicc + 
 60.7503171650826276270965291208408948412178013340416376727216328637058385594\
5298`50.*asl^3*ca*cf^2*psibc*psicc - 105.641419914772480282451520979104238045\
49410122509213340457891685434870515839067`50.*asl^3*cf^3*psibc*psicc + 
 0.00945400423082605863433596833842221519923820088174641304992234021739160156\
651`50.*asl^2*cf*nb*psibc*psicc + 0.00755313907564237626358934418482190296162\
810859058339474963029783973085260544`50.*asl^3*cf*nb*psibc*psicc - 
 0.02894065576708437094217437765403795514315105170083372340010228339168360123\
207`50.*asl^3*ca*cf*nb*psibc*psicc + 0.11842071598939292871767134081616371405\
914211493138680200439507937397044633943`50.*asl^3*cf^2*nb*psibc*psicc + 
 5.60151080318430003985140754979599258387936330092974804128651261134866802`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.090054189641660289380251910202471297159352\
31111689137726370737913071691055693`50.*asl^2*cf*nc*psibc*psicc + 
 0.04478433277218965285487179069842186939029014101173196742023272394823763412\
763`50.*asl^3*cf*nc*psibc*psicc - 0.12551829079300210287136312384504673984882\
841452332183306284852134987856681222`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.68897608779164666942759278381284972319338822495383655328935603365080013751\
567`50.*asl^3*cf^2*nc*psibc*psicc + 0.000106714468035665686748823420544577259\
55692511581459836814054049051992395055`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00050825474092013583231492215049000744235226085227484610979833415974580010\
888`50.*asl^3*cf*nc^2*psibc*psicc - 1.210168829966393351476851716838316284740\
60367628795544426403398060209174824638`50.*asl^2*cf*nl*psibc*psicc + 
 (0.1468118618730781539399555315150848387668454274133809166810884664656399008\
8229`50.119914618375404 - 0.0571119816959361654045576841259564364276497636573\
5651824728874169060683292504`49.70988070169935*I)*asl^3*cf*nl*psibc*psicc - 
 2.47841072122817273493165765114055638037711985701083174109181368781198181154\
661`50.*asl^3*ca*cf*nl*psibc*psicc - 15.0677149055957625889103609391007647555\
9794455615200653111492520250849548611097`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00143405346755199209898160140743745438641069492944623033220528778244013249\
153`50.*asl^3*cf*nb*nl*psibc*psicc - 0.01366008727837469919793725808499931662\
835551444557846421740452195142056980457`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.09178369104585254087553354871789531611109866965066533326858314481024576631\
101`50.*asl^3*cf*nl^2*psibc*psicc + 9.311464006179651419036210105243376431159\
76787862123286748044433375023297820047`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.3575675366452324029158541256544677693676346803230328600581744425154539588\
5059`49.71385025816357 + 0.90952648009922681353581115589981365201229834718297\
812986356154587580999488758`50.1193075233032*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 8.980200855723672831880741777828895681813577882886764897918729938\
01732987245125`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 19.7180770004549598854594895516710657802470778096345723200556048007488067380\
6235`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.011034111039216166718773786284\
55071172542304476396489986904129964229851385816`50.*asl^3*ca*cf*nb*psibc*
  psicc*Log[mu] + 0.105105509135771421025412433600251617535013767174133166931\
05659987416420768361`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 1.69299345566902753073385638277152298748359415974931506681462644093688980001\
811`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0650122793900422550756098410280850489759335782405514291016024472036031241\
3808`49.71385025816357 + 0.16536845092713214791560202834542066400223606312417\
784179337908598129954706123`50.1193075233032*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 3.302396329358826003860975091378584835488319210525740910523188293\
19594804962474`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 3.98927732481156202845745221643584228533934123720315182411929593704443414570\
552`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0020062020071302121306861429608\
2740213189509904799361813982779864846520924977`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.019110092570140258368256806109136657733638866758933303101281224\
13455384029541`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.25680580168651586231556829451902047339822347876836535594606433869654966006\
982`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 5.4338735880210986625825497835526\
0770673606420995786439522182167461307313603561`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 1.9759540320076722409391090122009482569949324399846779615040721\
1199482957914039`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.17963218472797020372173718292735893245408476727133436019288252880933199589\
272`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 15.9560874087162425493699370030\
0684213873838389187657344411435534603199150372123`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 29.7549117997740491060650585232071592203193382815714341585\
8444984928045775613935`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcetact1mb475100mc150100qq1.m <==
19.46780351490215743741957241842361563178721783655375343403605891059078599418\
096`50.*asl*cf*psibc*psicc + (0.335899145652843529407631898383781646461063292\
10539080620845151987062579220699`49.69932770298254 + 
   0.887869367615140250480573087830315550821333076608404448948003099344696373\
04263`50.12146787640262*I)*asl^2*cf*psibc*psicc + 
 7.51554170493689862564612935061125917762654722852787876488006458629335917136\
825`50.*asl^2*ca*cf*psibc*psicc - (0.3418905733141847017540664387781254099779\
4752752456336214731351512866989293419`49.80655353589865 - 
   0.672961874726240922990450393932731752180532426078155268492897270659050855\
39324`50.100656870263116*I)*asl^3*ca*cf*psibc*psicc + 
 6.96778465806365017579763095488950559436258012738519358801114163181580068166\
521`50.*asl^3*ca^2*cf*psibc*psicc + 20.02336853412946048605019782395744069405\
109828972088600294373673198343911880081`50.*asl^2*cf^2*psibc*psicc - 
 (0.2997005007500239957788141143257207208189265054966143855257808937669542627\
0321`49.673548381795094 - 0.8473415167203615583001587348726986390728397059918\
8307769680173717721319168661`50.124919399027554*I)*asl^3*cf^2*psibc*psicc + 
 77.4783160118964362469293106084574411985452921612183168369458623407042118848\
9892`50.*asl^3*ca*cf^2*psibc*psicc - 
 135.9926370361932457685115874918670175690004880107284476451945`50.*asl^3*
  cf^3*psibc*psicc + 0.010448551061918113698404595353174522094787768250175673\
94860297221519123126482`50.*asl^2*cf*nb*psibc*psicc + 
 0.00854006781453839776964992934175685256098806788102007927103752016573445156\
841`50.*asl^3*cf*nb*psibc*psicc - 0.03200545700279794210133578350878142718316\
029315953113124427481151287040597401`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.13638472276885820909772964390955333638350820958565026225195830390539751783\
459`50.*asl^3*cf^2*nb*psibc*psicc + 
 5.60783445394552649564851093800092051675719706761955704586692079458465444`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.099989481336684585367645156724925471618806\
92477109466945076259713097571178394`50.*asl^2*cf*nc*psibc*psicc + 
 0.05071542443572594049482110064701324432090873740443866245207807466946883639\
939`50.*asl^3*cf*nc*psibc*psicc - 0.13919578987030357558907314418697056166831\
960661434724805138401231366175379474`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.79484299402149484970633116885929616048125589623304730666477458165518909007\
451`50.*asl^3*cf^2*nc*psibc*psicc + 0.000107330567683337118791514522817221874\
29519259201201475270771171850839385345`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00051356057555882123352792279424307767879343458338580311142074485417736877\
958`50.*asl^3*cf*nc^2*psibc*psicc - 1.579233413380355256818000066455027368827\
2778801662153232543224853086006252083`50.*asl^2*cf*nl*psibc*psicc + 
 (0.1681360501133102857791078056463675782409731645742108359279763754397449859\
2152`50.12140455419252 - 0.06368334937273698510253380628199653386536226567241\
078828624819983435442698015`49.699769610213856*I)*asl^3*cf*nl*psibc*psicc - 
 3.21566342155253711260340616033087537196695520207384488721654225324429778781\
803`50.*asl^3*ca*cf*nl*psibc*psicc - 19.0919302450907943115257298708506753966\
1694360469323988347070747603747396468143`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00169517849774485035417830403273948017465666710691314297836529835985535018\
903`50.*asl^3*cf*nb*nl*psibc*psicc - 0.01622234678838727150549541599559156546\
802611738926975428435775573267338187305`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.12810783569024029308062384771168655663199190436721795747609573826423245890\
195`50.*asl^3*cf*nl^2*psibc*psicc + 11.36078958864099381345180045349464198600\
34230587082332405531633896275707070307`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.3920400690139602128902913358280794530620368115172267981092685036163790483\
6145`49.69932770298255 + 1.03626452362271480515970167533709501958361408430295\
295946512821257961241286715`50.12146787640262*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 11.56603742524498259845756329924130949198344861838600919047819482\
874336988450756`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 23.3699992500877614282706680487195889304725284805214285080100006204548614266\
7635`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.012194882697450493072782893935\
24211571907364038750593278771182460357273009279`50.*asl^3*ca*cf*nb*psibc*
  psicc*Log[mu] + 0.116701348220806550329020679836817252796411298541746853207\
20380469307639797226`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 2.06559810702563523880941826427175308836425873794695149828239334356864921946\
012`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0712800125479927659800529701505599005567339657304048723853783570741182720\
0558`49.69932770298255 + 0.18841173156776632821085485006129000356065710623690\
053809062145920823401903244`50.12146787640262*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 4.259903419000690594702854520835917662642708719574984348084704628\
1223142040837`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 4.74221599650481691196496062052382378834455836951776357691870310063969673832\
252`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0022172513995364532859605261700\
4402103983157097954653316711969617993801657895`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.021218426949237554605276487243057682326620236098499427840283088\
9307841385155`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.33512373871382675066486309442460862761865708450565320514226410165864087813\
829`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 6.6297946750168994362006153346168\
5799103288179335326434474318461489201147216965`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 2.4108344272788725222547692125879483603755933794011870338827607\
5090356815324282`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.21916676611626113838679720114435894185232667085465336671660129890474509078\
103`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 19.4678035149021574374195724184\
2361563178721783655375343403605891059078599418096`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 36.3035599945895431893000186458763584301568038216054394037\
9044265646969772194865`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcetact1mb475100mc150100qq10.m <==
5626.195215806723499414256428924424917586505954764034742436421`50.*asl*cf*
  psibc*psicc + (4.3523409903733968536017102354549424466970530067261829537265\
7301588258209361465`49.46510376666144 + 20.6388748506842790086427439482761273\
0268125553888371526039379169254664571635378`50.141066870810484*I)*asl^2*cf*
  psibc*psicc + 
 6383.9848929715681812621612953512511119319344483378925160570183`50.*asl^2*ca*
  cf*psibc*psicc - (11.043720934926466485198065130637013635286908164196532284\
425299486332553259606`49.93403160790844 - 14.44147289053251043093134700895506\
472964497459336586842344030893736012635319896`50.05052767336899*I)*asl^3*ca*
  cf*psibc*psicc + 
 9502.4285399921095837491093411440824314151428454485452815867197`50.*asl^3*
  ca^2*cf*psibc*psicc + 
 3100.0974215968451991999049715234031738218530888471983346234505`50.*asl^2*
  cf^2*psibc*psicc + (20.8591443673315809774984440621877866705618945392992762\
6284542401863648049814344`49.38360143118619 + 120.160865569307919053625269800\
16018738125953916441791369729839066308068628913927`50.14406798937093*I)*asl^3*
  cf^2*psibc*psicc + 
 88148.0843195615099508327221336693518972245610026569030088068824`50.*asl^3*
  ca*cf^2*psibc*psicc - 
 372360.4980863906901703537149295452451789691393456720041013338158`50.*asl^3*
  cf^3*psibc*psicc + 0.178534049057999722299460791401705622032675391906935421\
92289137273251172556705`50.*asl^2*cf*nb*psibc*psicc + 
 0.18783313600501830355916609633099480034053582820549702690635050859727293072\
154`50.*asl^3*cf*nb*psibc*psicc - 0.54645399421764731140963699558920469662308\
717891752907925393922521322015380474`50.*asl^3*ca*cf*nb*psibc*psicc + 
 15.2074873853065365818332192809206137744844352750865186443291623199544191696\
5372`50.*asl^3*cf^2*nb*psibc*psicc + 
 5.66535739525950213336570773451713910836109157161339950512706620721431085`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 1.785142633296669560639564791792701717930153\
83900209964746386424762601098251171`50.*asl^2*cf*nc*psibc*psicc + 
 1.14329775893641033512952653363383070280571469903395757073205996834941016107\
325`50.*asl^3*cf*nc*psibc*psicc - 2.42361479592249716215711082275325188735200\
581585744626157416509273368671228971`50.*asl^3*ca*cf*nc*psibc*psicc + 
 78.9938318046055313138524550855279211907807348309221141425858615625702388326\
6901`50.*asl^3*cf^2*nc*psibc*psicc + 0.00011329459083577700120037351066120362\
281943141757264471979023421224478136176`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00056641017578989769397702531154236837457605096688767495547583641842633569\
976`50.*asl^3*cf*nc^2*psibc*psicc - 
 1302.0529338477135363063923728961827129556992264106019695223004`50.*asl^2*cf*
  nl*psibc*psicc + (4.2249660621690180978903700765634719284255346080621870200\
9338019744434988333296`50.13698547388677 - 1.07124105668147803600267310904545\
636953118411778692158943868898596123262711298`49.54104945835234*I)*asl^3*cf*
  nl*psibc*psicc - 
 3821.5892247874819012308982230418773066758322909562136900859253`50.*asl^3*ca*
  cf*nl*psibc*psicc - 
 18453.3137265803968991220417021395653291905127778149883239218323`50.*asl^3*
  cf^2*nl*psibc*psicc - 0.082635164067746728992784293660401817663923312909482\
03726127134206318837524374`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.82626006168087785800481624272485440340258590575954426361547374648568072007\
468`50.*asl^3*cf*nc*nl*psibc*psicc + 
 301.3300778789895272761860146680723129184488729504067499543396`50.*asl^3*cf*
  nl^2*psibc*psicc + 
 3283.2681911172472120875703310599515339549892639666794065198642`50.*asl^2*ca*
  cf*psibc*psicc*Log[mu] + (5.07977493935560998537759219978836274612113933790\
738219379977601800725594478718`49.46510376666144 + 
   24.08837898383697932002305656511938718308183526619771246783797584795159221\
84078`50.141066870810484*I)*asl^3*ca*cf*psibc*psicc*Log[mu] + 
 8258.5549252765626748157266573522175988806225263231145881570488`50.*asl^3*
  ca^2*cf*psibc*psicc*Log[mu] + 
 3618.2360772329006409707677335447774727885449308878902423344`50.*asl^3*ca*
  cf^2*psibc*psicc*Log[mu] + 0.2083735603971383697936315852627394464519590960\
2487299421118109851635695892795`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 
 2.08350467756381593643419296304323297033820551315466503909585988670442906667\
454`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 596.9578529304085840159218783745366425372707752666689830036116`50.*asl^2*cf*
  nl*psibc*psicc*Log[mu] - (0.92359544351920181552319858177970231747657078871\
043316866407455854714878579236`49.46510376666144 + 
   4.379705269788541694549646648203524942378515502945038630720773474229680625\
72491`50.141066870810484*I)*asl^3*cf*nl*psibc*psicc*Log[mu] - 
 3111.9188302196108424871200913648902479477193216944643168645396`50.*asl^3*ca*
  cf*nl*psibc*psicc*Log[mu] - 
 800.3742946185352854125181043249880333555744960664910698548132`50.*asl^3*
  cf^2*nl*psibc*psicc*Log[mu] - 0.0378861018903887945079330155023162629912652\
9018684969344984874965628053997803`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.37881903228433017026076235691695144915240100239175724076005289738406758851\
423`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 276.3042141188909467946241905785210201006171828418216261472537`50.*asl^3*cf*
  nl^2*psibc*psicc*Log[mu] + 
 1916.0106610798839370619778317042719594085028382790935275495337`50.*asl^3*
  ca^2*cf*psibc*psicc*Log[mu]^2 - 
 696.7311494835941589316283024379170761485464866469430527931709`50.*asl^3*ca*
  cf*nl*psibc*psicc*Log[mu]^2 + 63.339195407599468993784391130719734195322407\
87699482298109777538347133123571762`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 
 5626.195215806723499414256428924424917586505954764034742436421`50.*asl^3*ca*
  cf^2*psibc*psicc*Log[muf] - 
 10491.7288384363779817077053886582675863153163044439719876954379`50.*asl^3*
  cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcetact1mb475100mc150100qq1100.m <==
15.98634307845118992518632970425559791731973496086816169240348580305354458380\
775`50.*asl*cf*psibc*psicc + (0.306633623300723491903882719271236296269338364\
06881864094829261967868243080466`49.7137105044575 + 
   0.780258278861305292919965429765068093969946140351675780462261586475311047\
80001`50.11932911503442*I)*asl^2*cf*psibc*psicc + 
 5.74684349760096745021656672716120966766188298251678652905799576261997311123\
089`50.*asl^2*ca*cf*psibc*psicc - (0.2902193954674991350074003675126217598336\
8433511690510103114101408853537077389`49.79270475818957 - 
   0.594448235367290627723819369711501176976338841207784089078996417225018230\
88832`50.10409236723919*I)*asl^3*ca*cf*psibc*psicc + 
 5.31545381630700654730406083703163096926366517714183964072092528266980626192\
485`50.*asl^3*ca^2*cf*psibc*psicc + 16.92172207186059167937951333844877981957\
085988373014479737943361869440429990139`50.*asl^2*cf^2*psibc*psicc - 
 (0.3002029337827906872070586651265688657814178155660170871541421118298720880\
2072`49.74829941123397 - 0.69594528772414204831463942253798644449570302367355\
823266826799086587460010681`50.11345957764809*I)*asl^3*cf^2*psibc*psicc + 
 60.8911133988165561701359631899039094208271794638517352494999775848872150456\
3449`50.*asl^3*ca*cf^2*psibc*psicc - 105.894581695988203450767779977724717187\
50820342284159239171927386647568355237625`50.*asl^3*cf^3*psibc*psicc + 
 0.00946301660764214997521032191154395534177451766486483593945779690142073547\
097`50.*asl^2*cf*nb*psibc*psicc + 0.00756203244133601306749385167295564325145\
039875609465875166529193443878463457`50.*asl^3*cf*nb*psibc*psicc - 
 0.02896842787835894371209954051022962442197081740108179187570297107888947936\
405`50.*asl^3*ca*cf*nb*psibc*psicc + 0.11857919342468692768700860292738016152\
112913669393702498517749279698806830238`50.*asl^3*cf^2*nb*psibc*psicc + 
 5.60157397330089818222984478909051691247663127316696931718097176780247775`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.090144188798757459934236420005906388069509\
86824531195212355614745483482418694`50.*asl^2*cf*nc*psibc*psicc + 
 0.04483774714309365596183429665855790974661004695592438882795596105263914830\
93`50.*asl^3*cf*nc*psibc*psicc - 0.125642196995847093517251690739951903464752\
88475357770891703479334691918574408`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.68991105551386553551006961938508667122801700844321205913811854596181561006\
989`50.*asl^3*cf^2*nc*psibc*psicc + 0.000106720586628085336049862238657195467\
01333453190148686583499428259569200005`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00050830729293802328204792317179323024209745174465801459222899869361734319\
975`50.*asl^3*cf*nc^2*psibc*psicc - 1.213266849121588818126914275446971166055\
41931132746261839494021008066984733956`50.*asl^2*cf*nl*psibc*psicc + 
 (0.1470034012676856780707706866603800911550199127677569107866116568084656962\
1225`50.1199293505162 - 0.057171733396833918279807018695961778767467999307999\
61179170131271601785890064`49.7097833270745*I)*asl^3*cf*nl*psibc*psicc - 
 2.48456810131427850809619333914570424799267424667149953327815335127792456052\
778`50.*asl^3*ca*cf*nl*psibc*psicc - 15.1016995921943451116731189572052835830\
4237526142977792172573233020305017223719`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00143637156870670524902082316836290302403734609397003262908443082546173075\
25`50.*asl^3*cf*nb*nl*psibc*psicc - 0.013682798545455226402676271915039590855\
40449580937677964220732402871987111217`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.09207962321049111462039196308078323550080430091156102975570407499107790433\
978`50.*asl^3*cf*nl^2*psibc*psicc + 9.329120250627518094365507780526864802041\
58141661101117504882746146580511525871`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.3578832170209143392158006870046965428011739680399194699019059650918065918\
6042`49.7137105044575 + 0.910667721107109132366366873345379306804088532974489\
53854000975248176660529233`50.11932911503442*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 9.002002569333867149950674460859165397240292228722270111374565138\
90767039008743`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 19.7499552313348391645680622490479130829553896294174724284587143967252290531\
1464`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.011044629710890943436484225641\
22490864987562852220613949650895729302975698457`50.*asl^3*ca*cf*nb*psibc*
  psicc*Log[mu] + 0.105210550414429625028846756903953377709632709219578692708\
72697607830372263967`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 1.69620368193227601715736505100488450946210571211109294091796862935741911186\
521`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0650696758219844253119637612735811896002134487345326656691624680358846493\
0719`49.7137105044575 + 0.165575949292201660430248522426432601237107005995361\
73249281916289327846217859`50.11932911503442*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 3.310463787333451755681324188002392945052751761796665870969464437\
55081380762459`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 3.99583975185708102839417127293597786864439787606971623003533428199608230526\
008`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0020081144928892624429971319347\
6816520906829609494657028615361797572194290167`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.019129190984441750005244864891627886856296856221741571532730700\
47362947739263`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.25746322176963951052761393250186084881721014650634924265821371959673812803\
148`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 5.4441772094822603127997060606888\
0380899484123969461302356051451797587325411149`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 1.9797008034480946591998931129777468396344877235252586049062630\
135566087285633`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.17997280031346315083635391936161334905768070213865987317381767501816041035\
603`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 15.9863430784511899251863297042\
5559791731973496086816169240348580305354458380775`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 29.8113325726957789724874676324958389962178417550269479239\
9402032553424993988468`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcetact1mb475100mc150100qq12.m <==
17.58118176306255944803652523987803010395073424389054489168435257274100958056\
333`50.*asl*cf*psibc*psicc + (0.320474003453224195210006913613458870890778263\
24284631686155676086864824855242`49.706730344712945 + 
   0.830710833019313040178369048196946118298069936840879700450064165097335580\
56759`50.12038741297494*I)*asl^2*cf*psibc*psicc + 
 6.54577210857562447032727972366511971237946913111705311203520683230892012394\
698`50.*asl^2*ca*cf*psibc*psicc - (0.3143310113460866748047093623127355612418\
654038149331405740400108068784470349`49.799562964210075 - 
   0.631319888932331812109054762589315763133076888710483169346921413966602854\
94029`50.10242520578682*I)*asl^3*ca*cf*psibc*psicc + 
 6.05823933891396961919083206865639858252870727538729181347501445608794198871\
791`50.*asl^3*ca^2*cf*psibc*psicc + 18.35232641315708326443133836666570897768\
208234074336260040731099521242126568755`50.*asl^2*cf^2*psibc*psicc - 
 (0.3005189142057711224883545293450650401035030075559828142164208030579172891\
6655`49.71334393595091 - 0.76544422045289242931917229356064059328247314389972\
639010855521792354663544572`50.1193856731398*I)*asl^3*cf^2*psibc*psicc + 
 68.3967873147737680407228705239330800752511206958073913727127967830445876233\
7064`50.*asl^3*ca*cf^2*psibc*psicc - 119.448113607397841036156509951510767543\
1359410183400421063541737726221493769384`50.*asl^3*cf^3*psibc*psicc + 
 0.00992656731776974133960018641747575636036795286501540204316297219760219467\
74`50.*asl^2*cf*nb*psibc*psicc + 0.008020739302483077475675386251766612494439\
87828510516884150388726429575167337`50.*asl^3*cf*nb*psibc*psicc - 
 0.03039689892479958625639741707231900020982657592573000129869638607321413755\
744`50.*asl^3*ca*cf*nb*psibc*psicc + 0.12683697082601251397296274350709804650\
615640032472210555704797944636743104787`50.*asl^3*cf^2*nb*psibc*psicc + 
 5.60467095114371418474371532658037754307210154689602504800657678390434246`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.094774123773948603231382158171777651251733\
52487620644049275260876603725695828`50.*asl^2*cf*nc*psibc*psicc + 
 0.04759358133352390373864532190641000317531688495667855023515292816264652301\
811`50.*asl^3*cf*nc*psibc*psicc - 0.13201626204470636650813929851832252140191\
459583036469110659729514004210974994`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.73860467546498229625185729586380767530930716750960794018946161706983612029\
968`50.*asl^3*cf^2*nc*psibc*psicc + 0.000107021442847635140585665475648426041\
52780918866353579862427342145651014521`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00051089481117764657617247241275150005619635311965242613254241896297229575\
86`50.*asl^3*cf*nc^2*psibc*psicc - 1.3786532083995145619325100304782740801008\
8779874119670806870459293595038241489`50.*asl^2*cf*nl*psibc*psicc + 
 (0.1568985009061655985284732176085101904796974643142719977283741273755737167\
9555`50.12065532769505 - 0.06024000917411852583629388606402879756118755190118\
776492924268172941902940065`49.70492156290715*I)*asl^3*cf*nl*psibc*psicc - 
 2.81405830437911343285009014026171334612907660605229710831707269242255270244\
049`50.*asl^3*ca*cf*nl*psibc*psicc - 16.9104568486429561107149082940415265968\
489018184321769982523367854027870331903`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00155681160293665076754534390398460868987256929997261642793302681940664431\
276`50.*asl^3*cf*nb*nl*psibc*psicc - 0.01486369364415768129944331577428903198\
910301241151150992756274650591169900925`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.10810903923555050997507943008842236431371322796245810068980116213179979977\
811`50.*asl^3*cf*nl^2*psibc*psicc + 10.25981727095779577096150599189290823079\
179547013236495228228084517541000273452`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.3740368264015516181209478199876116489594415491777682405285408023407532237\
8034`49.70673034471293 + 0.96955272593673806206329556412144094027679643054481\
014266949636636679772046419`50.12038741297493*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 10.16338161476586472738984039514304706050217427924622986963042704\
57620241226469`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 21.4196654165259570557430183627529576095131870585938714588971967720540888487\
8829`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.011585656548088416249336390267\
89763022048945333289333709764883284083585054661`50.*asl^3*ca*cf*nb*psibc*
  psicc*Log[mu] + 0.110614315356064921563279328342430111325542149710131254901\
7497094884694884853`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 1.86542132199232650381118290761689240559850826729679362768768742639552909140\
627`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0680066957093730214765359672704748452653530089414124074014495206504572262\
3444`49.70673034471293 + 0.17628231380667964764787192074935289823214480555360\
18441218775715152684260623`50.12038741297493*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 3.740359678896814736843517590819696914344313005717282122579152169\
82384800961959`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 4.33982115770268298132829757578498730590660166969929207324363425657098718090\
421`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0021064830087433484089702527759\
8138731281626424234424308104426293832334788667`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.020111693701102713011505332425896383877371299947296591805058339\
50043437534626`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.29255929723504488110234783401823241965888854966467736816713786427007741859\
46`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 5.98730232427262061270862252104648\
851171207630494990799032330250450087247523303`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 2.1772008451900438591667718258350867315316641108908756327367285\
6347528713577187`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.19792734956273125992425198416682606650287855553553414843057443023267535319\
212`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 17.5811817630625594480365252398\
7803010395073424389054489168435257274100958056333`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 32.7853877517590608586985122673245505378473292180070881140\
1298067764743466583449`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcetact1mb475100mc150100qq14.m <==
16.73909320405306165114985383812225595314993507202522733286869065337078822177\
344`50.*asl*cf*psibc*psicc + (0.313265527182683110435816185200214399716758290\
07941670020405308791284700947477`49.710324407753006 + 
   0.804332450814928741538868630196753396744999560732978115527049764590544727\
25447`50.11984739218105*I)*asl^2*cf*psibc*psicc + 
 6.12142210872035374459642551846160831134629595291427864797059733920851334220\
242`50.*asl^2*ca*cf*psibc*psicc - (0.3016980705056777272678284516957973618990\
5387000132652357657738135008730601916`49.79606489595701 - 
   0.612056289175140708293457678926016846378308544882816860789098234179584436\
90711`50.10328372816177*I)*asl^3*ca*cf*psibc*psicc + 
 5.66294018308422470951181898565035582097412606564294990206516475259095358202\
911`50.*asl^3*ca^2*cf*psibc*psicc + 17.59914496024740683371753058687223672399\
390543483944037044573429040995248034337`50.*asl^2*cf^2*psibc*psicc - 
 (0.3004791661068855483644166475693276137396528024401447215395611371660105566\
1113`49.73164239059797 - 0.72877714601337814931811800714505685912094126672320\
896216617550383267863833818`50.116422770249585*I)*asl^3*cf^2*psibc*psicc + 
 64.4134150827981725255707397143067589350152911514640953190791782540507965298\
748`50.*asl^3*ca*cf^2*psibc*psicc - 112.2410618231992617391498936168200756953\
1806024188027284532106967624473098604598`50.*asl^3*cf^3*psibc*psicc + 
 0.00968455747102784298144267610375998955217804332038899893829645571517046196\
217`50.*asl^2*cf*nb*psibc*psicc + 0.00778095077683757434684393076978706580275\
121695588454828990068530728810269306`50.*asl^3*cf*nb*psibc*psicc - 
 0.02965112160218326295140594993728885500435266799780141881383539146963366241\
936`50.*asl^3*ca*cf*nb*psibc*psicc + 0.12249972217431612541950597940495211759\
969428158080170875505669815088019120981`50.*asl^3*cf^2*nb*psibc*psicc + 
 5.60309045814569804086268829418273732783009739557909816039159918675350614`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.092356733919342001529307807025910856850492\
28710675743998295742540694626345563`50.*asl^2*cf*nc*psibc*psicc + 
 0.04615277864350530429059851823143488725441959099148139023311153743988783024\
687`50.*asl^3*cf*nc*psibc*psicc - 0.12868827172608354236978910742396410850170\
578190180868866863622119831008901528`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.71303531401458892716223528046915915691195064371491074107497000005111536237\
967`50.*asl^3*cf^2*nc*psibc*psicc + 0.000106867688300071537273637478908140407\
63986361256854725137735704693770527533`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00050957158767613602429310621237210331984180792284574901147600350980112846\
919`50.*asl^3*cf*nc^2*psibc*psicc - 1.290826244392888647214932825708541068882\
41082475187534345292298487972996714355`50.*asl^2*cf*nl*psibc*psicc + 
 (0.1517220535786100996711178642508863388035196948661812486589432471373292234\
4264`50.120283922295236 - 0.0586393608025053408047165165391079554114832335966\
4687944691988509133729346777`49.70742443762811*I)*asl^3*cf*nl*psibc*psicc - 
 2.63889556944839829510531781753001694359640372987935705619163775467734357076\
186`50.*asl^3*ca*cf*nl*psibc*psicc - 15.9512233251322283300414713227963491869\
796125419789825204711419377000345672161`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00149363896795879679407919053159539686062298083973986986568711077125277855\
935`50.*asl^3*cf*nb*nl*psibc*psicc - 0.01424408055277826862378673251732053852\
365994366256347558584184774024161815562`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.09954137735549510833009481148083999368655593856176060006280192261373273434\
733`50.*asl^3*cf*nl^2*psibc*psicc + 9.768401229770322283896903464310599605155\
33995890912881278637288476737567239235`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.3656235524436918267807899069573364987800937467458255459237711617991256270\
5598`49.710324407753006 + 0.9387655598670410456716011578324457613055822672172\
7205006412386321368645891869`50.11984739218104*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 9.547235350692221120411507418304409642627097194645122227358720070\
8235612396151`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 20.5406000405040793298256653457531765732569852024004572797326902855317658751\
7788`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.011303198083258591852449173682\
6581290023718066325101325454238987773950909013`50.*asl^3*ca*cf*nb*psibc*psicc*
  Log[mu] + 0.107792892027965436782880765580096625251750160795445863380388370\
88888932597292`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 1.77607295086733132434489153896556356457369817434711432959752234268497739498\
042`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0664770095352166957783254376286066361418352266810591902948100507832008942\
971`49.710324407753006 + 0.17068464724855291739483657415135377478283313949404\
94636451999203440601012288`50.11984739218104*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 3.512253191460090240050020427350224006752527319268673627641721910\
85847773438032`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 4.15866073695244062100107433406985842404846962672046171085339313047968377854\
713`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0020551269242288348822634861241\
1965981861305575136547862058305820787022428751`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.019598707641448261233251048287290295500318211053717429719573305\
59955311654841`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.27392183662383356453414860950239739452009812009834360624477859048175727086\
18`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 5.70052758668395220944059520176477\
607757901670892953408468170617911050004864502`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 2.0729191224305280761602164370053731191196424396107396611978707\
3204154129719163`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.18844719294822982510547422154594301082905840360097633283632395981859239045\
337`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 16.7390932040530616511498538381\
2225595314993507202522733286869065337078822177344`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 31.2150610069181493670642474373303829014339989223126439303\
3353433040584587596312`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcetact1mb475100mc150100qq2.m <==
24.28055903246548049723239228210764656212408665010852012027013176184238421534\
349`50.*asl*cf*psibc*psicc + (0.371553475206936953445173801577980384978792783\
72496908648403669060943007144031`49.68358704466468 + 
   1.023445081700957776204883833509818261166442536909009639429374725394238040\
32106`50.12363026025096*I)*asl^2*cf*psibc*psicc + 
 10.0942956689976616931230938188506004074449838368494631307741727146927591419\
3093`50.*asl^2*ca*cf*psibc*psicc - 
 (0.4081451467981499379095744855588109685898909440729996723563005293874832532\
6808`49.820518327874176 - 0.7712552216673959554688454899136625300852593167603\
4947706501557497234713131889`50.09690180852497*I)*asl^3*ca*cf*psibc*psicc + 
 9.42340090437651493901331533425183151370889341814047166487019184450284161784\
8`50.*asl^3*ca^2*cf*psibc*psicc + 24.1983878817636719097145894647683474275265\
881466898069529008930422737154614111`50.*asl^2*cf^2*psibc*psicc - 
 (0.2931797596618375504201941575216859666471930213417385573036446822605756137\
9716`49.57841421106566 - 1.05455238343271150410115268473039059523721270334396\
357457156887090679761877705`50.13434838416853*I)*asl^3*cf^2*psibc*psicc + 
 101.541551842771127489603736551891826883201833415801768889261586284487662566\
29425`50.*asl^3*ca*cf^2*psibc*psicc - 
 180.5306074147340986523067433480288992340088173897697537146441`50.*asl^3*
  cf^3*psibc*psicc + 0.011675411069139841139376188793249368437969534363359137\
543743680286696820966`50.*asl^2*cf*nb*psibc*psicc + 
 0.00977075969708392213925879513544851401011198311673120884945141167890216580\
348`50.*asl^3*cf*nb*psibc*psicc - 0.03578614940492769144876267389563558208674\
236000919510105816932393583173544714`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.15985507877092984607763885395377462140618421964546819759845214153349801213\
53`50.*asl^3*cf^2*nb*psibc*psicc + 
 5.6141715456850211525037013957730525135749499497025481621144186421734954`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.112253725831942319627577900715734048820389\
12735449071882576794575955065027937`50.*asl^2*cf*nc*psibc*psicc + 
 0.05812041454448689029335050149329043160376962668373881951504825310604671295\
403`50.*asl^3*cf*nc*psibc*psicc - 0.15607647485130608989968436392356400733368\
699176476432210943233284854834650174`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.93279786853520257462420661067726133770061874019986198116980807990723706017\
282`50.*asl^3*cf^2*nc*psibc*psicc + 0.000107955372145924380635670999457819258\
76503529531237108344289675777812230471`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00051897071011850431247539812613892945978015041233403343376137997502885403\
473`50.*asl^3*cf*nc^2*psibc*psicc - 2.111927694379344825095792525412232212992\
74239314442188470858265800645821642016`50.*asl^2*cf*nl*psibc*psicc + 
 (0.1948928738677806558079350386339008791853617489636244400104149037405727435\
9848`50.122929533952494 - 0.0717294786250385834798276135604790404080111413577\
2040790391517797397158327244`49.68883124836364*I)*asl^3*cf*nl*psibc*psicc - 
 4.29208652932598411146400847941309941592957754101832687433282634125310701869\
732`50.*asl^3*ca*cf*nl*psibc*psicc - 24.8411064440216886145437339589421510001\
9182422880540980685026736615751607116625`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00203105900051229733598993892541631388997128997166778894669955933357489700\
128`50.*asl^3*cf*nb*nl*psibc*psicc - 0.01952770132390748840507353025409826792\
892723401028304173531447402243955134155`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.18369587703160707322854651651033952050304511631942483716989400731925369730\
489`50.*asl^3*cf*nl^2*psibc*psicc + 14.16936030052197901748059016547797294743\
21557025574634731796580418664714519091`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.4336535294824772995295808599061797027533492476841902718820182658620966124\
7954`49.683587044664684 + 1.1944998540625047871689263792376168019311819846854\
378694142295933581294990961`50.12363026025096*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 15.26660960946031389191024051310569972739920118624945376805137164\
693531911571557`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 28.2428156724098507592923727676249243363798754404173818051838994141148557272\
2051`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.013626795484745199504035348485\
75830816263363359082790920346629325903913723283`50.*asl^3*ca*cf*nb*psibc*
  psicc*Log[mu] + 0.131015392541997342765829683896889930007779306000917553905\
08135920262048381125`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 2.57624732736763254863283457554144962680584649137408426785084691670299480943\
799`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0788460962695413271871965199829417641369725904880345948445586948548998900\
1123`49.683587044664684 + 0.2171817916477281431216229780432030548965785426700\
7961262092366895646643061159`50.12363026025096*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 5.632039680377102638217587330629641698586781270419476115923939604\
09816078901573`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 5.75009114015037374620436186879920370081759749622827316910621268039035845501\
55`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.00247759917904458172800642699741\
06014841152061074232562021484010715034932124`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.023820980462181335048332669799434532728687146545621373433401884\
0307611818269`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.44816497601752313414674700310604283587164741785054085447574188583735459578\
619`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 8.2687870183531673984772872485505\
902665080041504931837066446037035015344391841`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 3.0068316430375154176281044540183964605483651456338849846104955\
4054774715017771`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.27334833118522867432982767763803604186803319505762590769188128328952942778\
481`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 24.2805590324654804972323922821\
0764656212408665010852012027013176184238421534349`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 45.2783864837416280312389651276743393090489967851223683202\
7974170948367808477255`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcetact1mb475100mc150100qq25249211000000.m <==
27.55556635157261451694616869351554820110940804112027255563445269258692394017\
183`50.*asl*cf*psibc*psicc + (0.393439612034497887005105879116048362842227807\
79543252788820285091548617909903`49.67477082971922 + 
   1.108851117600423011381863248153748883613186463701395397382551641451596569\
91173`50.12476598511034*I)*asl^2*cf*psibc*psicc + 
 11.9231033418367943463387362784154954263907608972536862437985844437640799419\
2547`50.*asl^2*ca*cf*psibc*psicc - 
 (0.4504242326588576250209605290142988504951291708703968428700492357737890127\
2549`49.82784394590269 - 0.83288107907732323713127366671595974374375046081811\
509034504595867336067777699`50.09480519468644*I)*asl^3*ca*cf*psibc*psicc + 
 11.1930707385879308381831273026130441374882257194794596885528051033085338623\
9718`50.*asl^3*ca^2*cf*psibc*psicc + 26.9794576929820532875988033084633346235\
7051599496887268960384462459572045399562`50.*asl^2*cf^2*psibc*psicc - 
 (0.2860481209169487511682462760280619261558058209976801739267669658212219424\
7011`49.51779885781986 - 1.19409421804360036416143566255505107746128787338826\
186900072647663725340166626`50.138398354077594*I)*asl^3*cf^2*psibc*psicc + 
 118.575911280698270325739616707342454070624529577190175639322339874008946229\
15717`50.*asl^3*ca*cf^2*psibc*psicc - 
 212.6125294665033180923433159990432218499990908449501465900978`50.*asl^3*
  cf^3*psibc*psicc + 0.012441603112466284916627085432098747548743581982615977\
95816427938954077889175`50.*asl^2*cf*nb*psibc*psicc + 
 0.01054544929097750645976246876615905809754026776956322614776975499622663923\
424`50.*asl^3*cf*nb*psibc*psicc - 0.03814715324101526295017429152944483319612\
006597848707699545673038387336966883`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.17523877423035006071926724546309290551118057923654573322785452339489080704\
799`50.*asl^3*cf^2*nb*psibc*psicc + 
 5.61750341231134162004238320171176042814502728715485660470895806891408028`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.119916495303566153609286095072626071420403\
32719703078503378819108814230651922`50.*asl^2*cf*nc*psibc*psicc + 
 0.06278615509672447226082555329383285966284108265855879819245580519583981586\
174`50.*asl^3*cf*nc*psibc*psicc - 0.16662162998514919543344474368059579580486\
069086133792389425361972545255951546`50.*asl^3*ca*cf*nc*psibc*psicc + 
 1.02299465793651775693798863187723278067388366570126032830669675639164968282\
221`50.*asl^3*cf^2*nc*psibc*psicc + 0.000108286900887431806916402313736954960\
38631065442215532908202411703897707482`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00052185339478858249453851710208454233937958752529192313407635818547037842\
495`50.*asl^3*cf*nc^2*psibc*psicc - 2.489272507393696355294433621468586981455\
06143640288373950072192196062211729365`50.*asl^2*cf*nl*psibc*psicc + 
 (0.2118129576059746843160791317380972215313530105376355525631323952321356251\
7339`50.12374478860809 - 0.07672269465402889627652934752390045193583134725462\
853522509033543977947828801`49.68271611188375*I)*asl^3*cf*nl*psibc*psicc - 
 5.06244772169220075779676585647068316876392491836334090289862149763440921816\
801`50.*asl^3*ca*cf*nl*psibc*psicc - 28.8884881713229078623208170546154944353\
2865934283077306729151203575393792220342`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00224786093529147561413330669488575171121722722449805901944517763078298204\
852`50.*asl^3*cf*nb*nl*psibc*psicc - 0.02166566501545606321495412021231325792\
031582367775233723134582253606962526232`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.22487208344794056366582029050396815994666726978879571497472412350617139124\
185`50.*asl^3*cf*nl^2*psibc*psicc + 16.08055018001477996861188944821341974373\
936791762140588745200839336550510694384`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.4591976331319511969457891498538927395141768589228680385466305820244523423\
3494`49.674770829719215 + 1.2941803344732523574277190276363986711004649521123\
0828924012421097969199534827`50.124765985110336*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 17.87116646301613785006702025767719001655562386737786612838481855\
718968229309349`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 31.4887030610295477735113536853920887993848979194303416572058423776635417597\
7588`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.014521045992467809379572695299\
68707538920519928795737816947620346626140839643`50.*asl^3*ca*cf*nb*psibc*
  psicc*Log[mu] + 0.139958888562669773480137153621418226396014054471674062528\
64167183251457136225`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 2.92373639636632363065670717240243995340715780320389197953672879879372820126\
249`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0834904787512638539901434817916168617298503379859760070089670002832274690\
5472`49.674770829719215 + 0.2353055153587731558959489141157088492909936276567\
8332531643215079023242935159`50.124765985110336*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 6.598799039112957531072065709591950045270743806450373177059162621\
31603337392456`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 6.42320938803808675969373962568853832161482784495280263791274310806411169140\
56`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.00264019018044869261446776278176\
128643440094532508315959040466620975333653111`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.025447070647758140632752209749348768435638918994849829549862502\
06655599295099`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.52824003233928447316451766432637049968532397041148171255675450247859690141\
633`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 9.3840965122176052117436348477430\
2036988071277909128918707525854219880921549785`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 3.4123987317154928042704126719065528617748046469422869771046658\
3154081039694439`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.31021806651959025493367387926423207834316405881293517973694747693922738170\
875`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 27.5555663515726145169461686935\
1554820110940804112027255563445269258692394017183`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 51.3856201324126115512012153796677942854288241150810842617\
4712738113609576363244`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcetact1mb475100mc150100qq273100.m <==
29.01743655490871574658149129564914000971473973553249892451195370989874662248\
507`50.*asl*cf*psibc*psicc + (0.402706937779329605490697546597555749346204214\
32411104657332905314133925169055`49.671212986853526 + 
   1.145475810508687117930657737263695502454134381006691019386694801785420433\
55151`50.125209797660695*I)*asl^2*cf*psibc*psicc + 
 12.7564077220868208367772926248119893099571194130813221942755594792958011490\
6654`50.*asl^2*ca*cf*psibc*psicc - 
 (0.4686656590056763454148829954202805528362363586112331272843732467550265839\
6177`49.83070574255689 - 0.85924778978650166534173830658017225590849109531763\
199423130014302420991922017`50.09396103404247*I)*asl^3*ca*cf*psibc*psicc + 
 12.0062612345519433230245698265876476601851126269141030177231306354371785213\
3754`50.*asl^3*ca^2*cf*psibc*psicc + 28.2074747435013722485342100474828367588\
717062405639345121369346007810542862874`50.*asl^2*cf^2*psibc*psicc - 
 (0.2823259642299227619548807005571708110319549469167972825408276620595825718\
956`49.49157324933874 - 1.255998017372567091195029204068738852486242591649225\
71954740264989643329890346`50.13981138313043*I)*asl^3*cf^2*psibc*psicc + 
 126.336534697461461820829928394570916260108842028319443109083666805369822655\
38901`50.*asl^3*ca*cf^2*psibc*psicc - 
 227.3673528546067215016879756637706389162913487679011060709098`50.*asl^3*
  cf^3*psibc*psicc + 0.012768842959817411166147168448956294892118868783196182\
01580199124858078964968`50.*asl^2*cf*nb*psibc*psicc + 
 0.01087755715339919705285300992187364032204470892259697527229449465671988323\
899`50.*asl^3*cf*nb*psibc*psicc - 0.03915550126799722925871359091284987487882\
016637361287712376524197405665420347`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.18197798677903074379853259791126225432922262989396685287069102045461048259\
49`50.*asl^3*cf^2*nb*psibc*psicc + 
 5.61880613485471869352465661190061637811551680409941666110507477422611943`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.123189951335194496441855884772832406542409\
9202250198704345903543069196567418`50.*asl^2*cf*nc*psibc*psicc + 
 0.06478731388030498590077867275518003825024795551701240500393639407594793797\
377`50.*asl^3*cf*nc*psibc*psicc - 0.17112589595222607336989959413149950820717\
382047037997655634453997366729529646`50.*asl^3*ca*cf*nc*psibc*psicc + 
 1.06245163467123350815483850952022898325656568411772420436182680642509101425\
775`50.*asl^3*cf^2*nc*psibc*psicc + 0.000108417098791626607454205804496377974\
82920670495748919146839504755323820683`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00052298775879981686562003107382359452302617686309154774466473907415477940\
638`50.*asl^3*cf*nc^2*psibc*psicc - 2.661120887633764481422620429795886579780\
29045784327218610933850110482167950274`50.*asl^2*cf*nl*psibc*psicc + 
 (0.2190823940688926953924329239996470950041649082471022125135702622125448066\
0437`50.12406616745741 - 0.07884827270960403720803354186929802856235544380507\
063835127105506514299304709`49.68025087322368*I)*asl^3*cf*nl*psibc*psicc - 
 5.41524865290166709826910858480343478995123179162653786826345304718336799181\
014`50.*asl^3*ca*cf*nl*psibc*psicc - 30.7271919996803308612916026683984834740\
3908425634325754839859989054339421183755`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00234200113762546297466857928926622894116130003507940081635079742035960990\
721`50.*asl^3*cf*nb*nl*psibc*psicc - 0.02259492164473894607193651272490974951\
898791370211684603066151579650662498957`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.24404514041757304518555560935697428714176622808492639960970487803641195114\
638`50.*asl^3*cf*nl^2*psibc*psicc + 16.93365103308699370079199208633342462322\
016635697332555616504619465529894799553`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.4700138649431913541610161613043091546069171999011847540355386383618648256\
533`49.671212986853526 + 1.33692634118745374552673335868505827560243071385187\
414382534925242060120479171`50.125209797660695*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 19.05358063932931334617649042649826199815165405847575316195101985\
416694757330199`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 32.9219662754989298114798143330389114646413153653637689752099718231808932374\
5692`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.014902979480539982155340754399\
99140238030095939159706700000613050114754152784`50.*asl^3*ca*cf*nb*psibc*
  psicc*Log[mu] + 0.143779457757805730053727783980108466414489403472410963718\
21113488295761408232`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 3.07884564237945340014399856115153174967639388308605919203000839902823617236\
28`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0854570663533075189383665747826016644739849454365790461859355483846497255\
0107`49.671212986853526 + 0.2430775165795370446412242470336469592004419479730\
680261500923313386167039364`50.125209797660695*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 7.037918202759778302085384457718043655837921941213785731121029722\
2079626186314`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 6.72083230459316227771529622225911406289510478025437007858291197635321858016\
375`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0027096326328254513009710462545\
4389134187290170756310302866529427642575932469`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.026141719592328314555223233450928812075361709722256538856640339\
24777654712244`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.56470739124267438454258200082571674839835839614711911877299804108759604109\
027`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 9.8819389771995755278883252851663\
0548757763781919731800075627129678567399307383`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 3.5934323553453001919593910127877474500282319342535701821431356\
2921146008382488`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.32667566866775456290539918298070431363893017584123365292218150746098782712\
128`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 29.0174365549087157465814912956\
4914000971473973553249892451195370989874662248507`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 54.1117156875937731242251649681265162901160466588210039944\
2989127821918270161014`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcetact1mb475100mc150100qq3.m <==
31.12641298274329645874972821138436024346062306781550537103682146287956487519\
855`50.*asl*cf*psibc*psicc + (0.415599182790546885361808356367561274501982257\
73517075832056591198833316218636`49.66642605749885 + 
   1.196858510677948178375290204678425534657427908696263498542428440104724026\
08539`50.12579418492508*I)*asl^2*cf*psibc*psicc + 
 13.9755742781728846881717979402495261266983426779543422870050467370585320405\
5119`50.*asl^2*ca*cf*psibc*psicc - 
 (0.4943598450326352228297881621021643057531154935607607609310460270625021491\
6349`49.83447366649601 - 0.89618331707969042349865239734674653872037093842187\
385739173207658079288987773`50.092827334103106*I)*asl^3*ca*cf*psibc*psicc + 
 13.2030943558027415971029865596959732803897143384956609798821160743308431897\
8183`50.*asl^3*ca^2*cf*psibc*psicc + 29.9659267331073178741370563966310246917\
0022613691312782611820957047145819988982`50.*asl^2*cf^2*psibc*psicc - 
 (0.2764624750187348497267103018918973365190195121716175260266825079347275414\
0361`49.4544766013411 - 1.344891321998398376142465424025071013062408663907390\
89063788274340253347551369`50.14152760091639*I)*asl^3*cf^2*psibc*psicc + 
 137.6932354821281784016470455966893677387591106504622609772926`50.*asl^3*ca*
  cf^2*psibc*psicc - 
 249.1064602324651566151497409673987957659039863286850208612554`50.*asl^3*
  cf^3*psibc*psicc + 0.013226741576816053991900771924995149851842453252494803\
0563302882292975200078`50.*asl^2*cf*nb*psibc*psicc + 
 0.01134340375551646059504445660634703676465324822024000015801676549036004787\
602`50.*asl^3*cf*nb*psibc*psicc - 0.04056641668447226913483697639654177820891\
482066202030050897375648118028266993`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.19157686770317532882709305329015648933824883145883558038135018926819166617\
438`50.*asl^3*cf^2*nb*psibc*psicc + 
 5.62052212173841291331622824681586389656681010597788536727286037122717228`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.127771039192353513742632411900058471200854\
69184558814090162478177237008834155`50.*asl^2*cf*nc*psibc*psicc + 
 0.06759525188768842865809799105203954167714838856227034141275348315134149691\
192`50.*asl^3*cf*nc*psibc*psicc - 0.17742891387212152808134528712136683792561\
391416354254741411007636973423057249`50.*asl^3*ca*cf*nc*psibc*psicc + 
 1.11859328943225624183516923017005539601753827072472387603161152504174062544\
793`50.*asl^3*cf^2*nc*psibc*psicc + 0.000108589095527032984028892158219874452\
48798762654814780538138528497283487328`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00052448826870429548734983880127166514334906346967719475934789612117332652\
143`50.*asl^3*cf*nc^2*psibc*psicc - 2.912457893359484319913401211364474934487\
59606499548847885108527656472494765136`50.*asl^2*cf*nl*psibc*psicc + 
 (0.2292938297642060979663828158226095426139107842508716110502721034944954769\
7099`50.12449180520745 - 0.08181577019527852753453674624886762608357679011139\
583778208937224805500871192`49.676936460161684*I)*asl^3*cf*nl*psibc*psicc - 
 5.93331671708749719759399249346156525263915942039112471126831267639469891926\
591`50.*asl^3*ca*cf*nl*psibc*psicc - 33.4125998397608735965587216677633773569\
4312056751431048619169454969910396949076`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00247521793983656514177264925027629026440141382112071628076870577322014455\
17`50.*asl^3*cf*nb*nl*psibc*psicc - 0.023910739206912424534598583480360724015\
11540936449954854890761464266154570689`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.27251488905241583699241294340054683461028175820331441099501509573254749783\
556`50.*asl^3*cf*nl^2*psibc*psicc + 18.16438245205225218080002710305690009223\
10040558227601890655694138236324486635`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.4850608714311631107935790847222471894654775954904086665625322272670631734\
5802`49.666426057498846 + 1.3968969531439959548810418707618068358800429670220\
9910514679466527888736733176`50.12579418492508*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 20.77923310383887430078431969862928166783525560575548732426954935\
099939006854127`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 34.9743193352930687779760974575603193265195252711826483482072006604932578286\
6618`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.015437409554962010387901478602\
58992578434973681574544589582811622732197459111`50.*asl^3*ca*cf*nb*psibc*
  psicc*Log[mu] + 0.149126211457309915133645349048940520238519716543155271573\
95475541763505756616`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 3.30261499128222766923636856419216365313290982833141094346646716614975135430\
243`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0881928857147569292351961972222267617209959264528015757360550052790565968\
0517`49.666426057498846 + 0.2539812642079992645238257946839648792509169030949\
2711002672064373429655005659`50.12579418492508*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 7.679012906390038062037143369564525132221503024842201936653325281\
30274949995962`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 7.14740840335941208326545841920628656541851547759514489395365883157151743334\
599`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0028068017372658200705275415641\
0725923351813396649917192024763065867013738915`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.027113856628601802751571881645261912770639948462391867557120454\
57326468206132`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.61804276036689346862428907659567806061679023997147503118262434734087487323\
384`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 10.600154603337927662182924961959\
29435913453520255491872192194688063633262441719`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 3.8546016739410646044301545316215615851398309827472431716510719\
7830859516602247`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.35041833399464223676637768469286923501271190752247665196837099966267180042\
983`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 31.1264129827432964587497282113\
8436024346062306781550537103682146287956487519855`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 58.0445349302196992362764931685895549820053698968623544159\
0946466397781257927027`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcetact1mb475100mc150100qq32.m <==
21.67523483854195497990748017802037661472090284593991981628300133355622874377\
085`50.*asl*cf*psibc*psicc + (0.352842350430390795459817667662762049670862153\
2264732749646844620715308611937`49.69162116491365 + 
   0.951718230283000002351689287976744046596578748745823031258755829961206877\
84173`50.122548846837944*I)*asl^2*cf*psibc*psicc + 
 8.68084338480566572351001054619432490367389601853683363996670302420444290709\
67`50.*asl^2*ca*cf*psibc*psicc - (0.37294910354749004547578765558210706462518\
575032411161892328960080164960774753`49.8135380721935 - 
   0.719330635657403281678148081796576601602652899488317622587706189496008010\
5871`50.09881706152547*I)*asl^3*ca*cf*psibc*psicc + 
 8.07118739661184860460221111550189894841690758849016716871785612551395610044\
161`50.*asl^3*ca^2*cf*psibc*psicc + 21.95270606163960440625930223671438289828\
590782294772712017026779540137663505984`50.*asl^2*cf^2*psibc*psicc - 
 (0.2973995168268138030251184678801352327080986149482967724108267120881600238\
2362`49.62888141678018 - 0.94269455546564712272350499855887352713191462571669\
618038653430183427401702048`50.12991215699466*I)*asl^3*cf^2*psibc*psicc + 
 88.3629746469794395712204765190343868085518547872607186358730071267966379049\
3801`50.*asl^3*ca*cf^2*psibc*psicc - 
 156.0183461261942723928716996513463487039811641595013560877003`50.*asl^3*
  cf^3*psibc*psicc + 0.011028135437375792572889053028342034622153162092962128\
44869561331011624587925`50.*asl^2*cf*nb*psibc*psicc + 
 0.00911982638146369254718792414400404124943347434622058991881664245756873023`\
50.*asl^3*cf*nb*psibc*psicc - 0.033791518497491767854871418893296394745714403\
60010851355146897802972003013942`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.14729316083550233549584700722674751593205863756315789085470184198006141740\
03`50.*asl^3*cf^2*nb*psibc*psicc + 
 5.61100131698895384504114912703976214603491772659914171566651986253662023`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.105782287213580002438013697695038339033230\
32916456429850785073875798718766786`50.*asl^2*cf*nc*psibc*psicc + 
 0.05420263740978494300789646091498173633567245028102495877015080419121998230\
066`50.*asl^3*cf*nc*psibc*psicc - 0.14716954757031029600638807042647613760084\
391671567187940775684975321316318616`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.85901277863909694401915990034169161020144804724306092578375822740986881724\
62`50.*asl^3*cf^2*nc*psibc*psicc + 0.0001076418686077976681001728538143297757\
4429564439194383979091145441846839694`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00051625241301833343994559805298047975800883187037122922662788257691347639\
82`50.*asl^3*cf*nc^2*psibc*psicc - 1.8200556382594176248515842847991909803144\
3954770559460906107207366238678034436`50.*asl^2*cf*nl*psibc*psicc + 
 (0.1807202191513724268607260864093338972006986582819801303946874903099063033\
7518`50.122162535050876 - 0.0674924879205560151485254278143288340507355669990\
5069184260581472714579350968`49.69441122796851*I)*asl^3*cf*nl*psibc*psicc - 
 3.70059244264038918838836267190045447986344013538102557462167560103695613872\
424`50.*asl^3*ca*cf*nl*psibc*psicc - 21.6976135734499678879420868321185494134\
2737127439637922818566958822619015681856`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00185205099107793443044053881395343960896056559700080475921001417361800211\
616`50.*asl^3*cf*nb*nl*psibc*psicc - 0.01776494231367731987516677497684743025\
00285183185191127881980202736564849721`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.15282891055323520995083239577951251070658223969673543915728486345012511852\
661`50.*asl^3*cf*nl^2*psibc*psicc + 12.64897614651591078140752422429755406660\
423925713679105484466120274871832013707`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.4118150974898358844263755688159100874581052054374069806161264044416480247\
5555`49.69162116491365 + 1.11078484572154150753171872726852634424130713011154\
988549794507104412270181391`50.122548846837944*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 13.24295429280778141747378281376038266818593423942661214534085356\
239508561480553`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 25.6217990156579514828653492249711418654672170345228432875535948319354149043\
16`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.01287133663159856266656260214164\
609245806018147133120822696412640349636382209`50.*asl^3*ca*cf*nb*psibc*psicc*
  Log[mu] + 0.123462341945124254716265343730394774138113753601314035235903704\
08982005665448`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 2.29981384482107468752864076805410073938258895584305291906266567322703969457\
036`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0748754722708792517138864670574381977196554918977103601308371735767317966\
5119`49.69162116491365 + 0.20196088104028027409667613223064115349841947820209\
997918083714361607704221204`50.12254884683796*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 4.881451945079909902772331411792500770315513682156323027855547239\
08717276398987`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 5.20754902432948608937315833111813599641538892441072773010736815326348176718\
164`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0023402430239270113939204731166\
6292590146548754024203782556069797340360857985`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.022447698535477137221139153405526322570566137018420733683395225\
10864919233231`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.38622780204168114038979801138642177145100329613406976918501992506354331123\
145`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 7.3815392888214315767904972351032\
5939177592056602171533800912338798594155295887`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 2.6841961050259751188329080854920943242821529330988055779386059\
8671778759768959`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.24401782772963410171208255322655402948019572119080050708532317745831999191\
881`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 21.6752348385419549799074801780\
2037661472090284593991981628300133355622874377085`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 40.4199779269130376465314690359723983111315396271087624734\
0454088681565536138388`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcetact1mb475100mc150100qq335100.m <==
34.22064557911330970361208927000039184965165112800978693184959128207663716121\
02`50.*asl*cf*psibc*psicc + (0.4336079564539145277057352783511817450541055178\
9425443071733872907178092353955`49.660038389952064 + 
   1.269435679734155759091135911899513132409142603507328339289005085101133140\
42573`50.12655184806109*I)*asl^2*cf*psibc*psicc + 
 15.7980625192399630311057950876222003362349768364859666243240543644285826705\
7477`50.*asl^2*ca*cf*psibc*psicc - 
 (0.5308402364626272957277822725739125275901104973435631962720237340124208077\
2517`49.83935885816599 - 0.94825185742200194911892032790431706986104598494015\
373608376592506732117581124`50.09131872627371*I)*asl^3*ca*cf*psibc*psicc + 
 15.0067801627271692427858106074178022519835620545196298643065398832837493013\
7501`50.*asl^3*ca^2*cf*psibc*psicc + 32.5201446142066942946373225489084015384\
0750427753834168579100362726440044917687`50.*asl^2*cf^2*psibc*psicc - 
 (0.2669537173349652714160448274856203450236717933921119744111909138179723197\
572`49.40131804102529 - 1.474446228105158975024266459773655309404233488781516\
38807263911867058422076548`50.14351100702963*I)*asl^3*cf^2*psibc*psicc + 
 154.6814046508512918476520679085735770052553735454579715482432`50.*asl^3*ca*
  cf^2*psibc*psicc - 
 281.9343304513815334885912149167027933104919986025906194062217`50.*asl^3*
  cf^3*psibc*psicc + 0.013871339772098520282972548290374308688422166277565510\
55145520257043416597182`50.*asl^2*cf*nb*psibc*psicc + 
 0.01200126325424676031349824447875126751340401499421299937049904820315523497\
073`50.*asl^3*cf*nb*psibc*psicc - 0.04255251541973576197043125493598161198225\
836002731455432772598307098896117865`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.20542198709984711092197730048783427117510870252079947659696095282954425800\
46`50.*asl^3*cf^2*nb*psibc*psicc + 
 5.62274801707548220745391647505716468263077410969935709191389304656187836`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 
 0.13422109052824720304050232397989771918680985510857414413896984728696454507\
6`50.*asl^2*cf*nc*psibc*psicc + 0.0715623005079810574424957722943868887025364\
9437478408344061693440555525483574`50.*asl^3*cf*nc*psibc*psicc - 
 0.18630227480944746341245694608225493110793629291537004926143494906037653502\
329`50.*asl^3*ca*cf*nc*psibc*psicc + 1.19945146381643148997167094658594537576\
812074299634168529044774062300077927341`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00010881304661506933225309420567199269845736346351816868043823456493353012\
493`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00052644539101236689941864576670509338\
971606355917230736130568502481702914762`50.*asl^3*cf*nc^2*psibc*psicc - 
 3.28800901710648500504846159962639380385360221348383846464378781937294829283\
923`50.*asl^2*cf*nl*psibc*psicc + (0.2437410745835666570377530824494807018754\
6881801038104780392788088599158356789`50.1250479174873 - 
   0.085980332084772465168484672356101054790333477581456183977211720385295115\
97702`49.672518314183975*I)*asl^3*cf*nl*psibc*psicc - 
 6.71175413745752750169881381732079806428439322751097171289429368787601224601\
141`50.*asl^3*ca*cf*nl*psibc*psicc - 37.4189230168989746381205862597376446406\
6500864513194909202496342087354097438199`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00266558911897590947735758858559470151932076413576313257778573482858418006\
713`50.*asl^3*cf*nb*nl*psibc*psicc - 0.02579262597033551731655212940501773104\
504308496377963836982011584605348421815`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.31592049517534780651740843773319026548847379347001498650398978094977279837\
224`50.*asl^3*cf*nl^2*psibc*psicc + 19.97007796560956121118115249917069962742\
462584975332818169256821933443787420759`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.5060795639798491819179816424503914049467574542238076628786480144898955840\
9568`49.66003838995206 + 1.48160439802401424212791463725936724787880896542954\
338250901059133299668724112`50.126551848061084*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 23.35046621525115013367285835405700537347545585014196517747240272\
71485111560064`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 37.9554396130380022145484688144018034842035399592172493200637270327891722992\
7846`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.016189743474935685687575435897\
52667333497957526819375251171166490855215712679`50.*asl^3*ca*cf*nb*psibc*
  psicc*Log[mu] + 0.156654300181538981588650363039485093308241877111441652272\
39922024192557837106`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 3.63092326647446567476020954530376356862265924540969603303501240351535234076\
499`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0920144661781543967123602986273438918085013553134195750669697957818763188\
7346`49.66003838995206 + 0.26938261782254804402325720677443040870523799371446\
243318349095207294148609796`50.12655184806109*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 8.634705964923033558696645117665385133272715679593031078869532656\
57187494742182`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 7.76780809932253750122727390164343414268415287014501685483542689555530502925\
255`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0029435897227155792159228065268\
230315154508318669443185811306942168259505608`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.028482600033007087561572793279906380601498523111171209502914919\
04090823553093`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.69773718400429511806261404721763832111451293306612880433115410438397832245\
775`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 11.653900947910109880937092020223\
98384581162424275195049137163059658407028743422`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 4.2377821628764035930680334618996304893860451791825274515089299\
6731409631864362`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.38525292389785487209709395108178458994418592538022976831914010239879807932\
721`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 34.2206455791133097036120892700\
003918496516511280097869318495912820766371612102`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 63.8146598759304999352958240706967307212303990235126506705\
1311782281651297822478`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcetact1mb475100mc150100qq34.m <==
18.48845034201568434632458804587928185015647621955806783793866294932937276716\
224`50.*asl*cf*psibc*psicc + (0.328010497156202193657749509344396350671722828\
1065580589807876723429825691555`49.703065633328634 + 
   0.858518555748665213541660931756251212804878004359512629233189132689345105\
06834`50.12092757718707*I)*asl^2*cf*psibc*psicc + 
 7.00894856481321492468103043467364090644490177663018940667240650278263157007\
95`50.*asl^2*ca*cf*psibc*psicc - (0.32770818354656387442903409102604484584814\
834034897786731703771029903086071055`49.803059109834145 - 
   0.651595255137292679423934843731118847659594930328033240860053368848305635\
91371`50.10154973624248*I)*asl^3*ca*cf*psibc*psicc + 
 6.49161269238761518161036078073685012274948519889289953848158226109211246247\
426`50.*asl^3*ca^2*cf*psibc*psicc + 19.15864124364917802289394211910630370284\
935233688677234725731737909406647529874`50.*asl^2*cf^2*psibc*psicc - 
 (0.3002722057697436571419355197498850530335158054189173637468148126092431640\
392`49.69400668408298 - 0.804872982102945526676199810183902291572059831905609\
06964413506619621529880218`50.1222188990995*I)*asl^3*cf^2*psibc*psicc + 
 72.7375697069713149165234492194894235949118686461479793061525901519430830740\
579`50.*asl^3*ca*cf^2*psibc*psicc - 127.3367776086791324349477558147354050798\
1619428026028945662309363939155205076993`50.*asl^3*cf^3*psibc*psicc + 
 0.01018090943562135649652154970622154202652720946720524164335139929107010768\
916`50.*asl^2*cf*nb*psibc*psicc + 0.00827343543345357669200625955277638525596\
631202867862684507436089244837832872`50.*asl^3*cf*nb*psibc*psicc - 
 0.03118068453779699789262709973797029067661532119990595984418925349155670679\
816`50.*asl^3*ca*cf*nb*psibc*psicc + 0.13145636038300256020084277194213744699\
072774790285161353217160837170330857446`50.*asl^3*cf^2*nb*psibc*psicc + 
 5.60625228285214588153330902185509956807019685419304044605276728120305814`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.097315139918924938934885142314769483936674\
20590624269715983641815291276649841`50.*asl^2*cf*nc*psibc*psicc + 
 0.04911238398671753274184485705727959251110045173241869835421945095606016521\
14`50.*asl^3*cf*nc*psibc*psicc - 0.135514326635216200294199664635802642695263\
20399583491428053212477549501252256`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.76582228103161587723615370040649267051814135659705414348142046797706511846\
058`50.*asl^3*cf^2*nc*psibc*psicc + 0.000107175734894110028984890341558206517\
45332136744404830938727183297843614383`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00051222445809416904047934128148238988290082541593366686875303381162360130\
971`50.*asl^3*cf*nc^2*psibc*psicc - 1.474474546818299121474100305941118476225\
15268764519867215398108798221775152415`50.*asl^2*cf*nl*psibc*psicc + 
 (0.1623621233429825056345893888295825591242042106851135627251480440083774750\
4432`50.121028862041136 - 0.0619193467444413979953486897691805947446370778837\
474434850463103458414661969`49.7023705055797*I)*asl^3*cf*nl*psibc*psicc - 
 3.00564574899444706121622990294661434861282397016222323510512626040422856388\
034`50.*asl^3*ca*cf*nl*psibc*psicc - 17.9540617774187344522786018728867874580\
2654350172983894467540528474584820933891`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00162387777759521327051011035208027208718592644697994881679728783969521559\
779`50.*asl^3*cf*nb*nl*psibc*psicc - 0.01552198201321750274521826176883133230\
839968617890003159564432543118003699498`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.11759099053717674907254932848823547642552347389122783029822299766808018824\
623`50.*asl^3*cf*nl^2*psibc*psicc + 10.78927029414974336399420653234841471257\
877116237174051394007877754845237863125`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.3828329413952241513330530391143615157702109678086805595116588545685623753\
0435`49.703065633328634 + 1.0020081271457765590987418608557466897840069683725\
5914334680807432151858448856`50.12092757718706*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 10.83419947560832331866378445861267942489998374675503391682288043\
808109209613962`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 22.3607446835741746080692698497539144031202488167546376548750084544794740948\
7469`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.011882508453567086527907648204\
94141495493506210967424810302243035909127267964`50.*asl^3*ca*cf*nb*psibc*
  psicc*Log[mu] + 0.113580027409026425395174668795381417490483723350285002677\
92760845828107008143`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 1.96168550802722606618076482406334812955977657497668009344365068682699134156\
93`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0696059893445862093332823707480657301400383577833964653791543889935009621\
346`49.703065633328634 + 0.18218329584468664710886215651922667086981944879501\
075333663115058341920159798`50.12092757718706*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 3.988787635763137451973318938477835252718946805815080325492493719\
41806566329109`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 4.53390786055943518008802910378986003257773549124167101963121700637817194420\
998`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0021604560824667430050741178554\
4389362817001129266804506896789669356327276334`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.020650914074368440980940848871887530452815222427324545945081226\
91250083111278`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.31289321678575274879693444082806115306745420238012053320512556283612931080\
451`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 6.2962742321177572681252872071096\
6078591783560796002130017354398128675526435098`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 2.2895542662246390065910135298580584676064856756218259270624933\
8312702336849881`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.20814129692951263696281941180527804250968051596562053882384355576539323421\
206`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 18.4884503420156843463245880458\
7928185015647621955806783793866294932937276716224`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 34.4772621977908481690260917879556847941717968542318849041\
8801866790941433620415`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcetact1mb475100mc150100qq4.m <==
41.33531178960041754671698600842434633328861517785821443422676671546664030274\
667`50.*asl*cf*psibc*psicc + (0.471652430162782273676233093803061420368506403\
89974238357139081410796793554886`49.64758593414069 + 
   1.425592562279694697005936944525891777356948426322344839276021934072293066\
50116`50.1279592785435*I)*asl^2*cf*psibc*psicc + 
 20.1234678820664310985315653971627309312148882547956606395652449544336586421\
6674`50.*asl^2*ca*cf*psibc*psicc - 
 (0.6099842682808103491466080781488484655234440329850748800660549391563396802\
9428`49.84843656564143 - 1.05992724428661520805116975588604078037297365438138\
369313693878263695116921429`50.088393986470265*I)*asl^3*ca*cf*psibc*psicc + 
 19.3492519899868208837795176848144850279385572990463942756219872882614783926\
1519`50.*asl^3*ca^2*cf*psibc*psicc + 38.2928424186675186510544564903723048667\
6864922648655347974855176614991818982549`50.*asl^2*cf^2*psibc*psicc - 
 (0.2419234012044410912628414573201531098076226560591175674068782432964664068\
0898`49.282542266689795 - 1.7685813177516369817813248594839614048970885040668\
3936014419285731592736005895`50.14648942014661*I)*asl^3*cf^2*psibc*psicc + 
 195.0891119200611389622397357653646245169780754789311756395436`50.*asl^3*ca*
  cf^2*psibc*psicc - 
 361.3716833953593242828928397375419614820901272783883803289973`50.*asl^3*
  cf^3*psibc*psicc + 0.015250871992810058753074082741888671791203052500686941\
51112848001608532250087`50.*asl^2*cf*nb*psibc*psicc + 
 0.01341630684798104662795473981107210551644641453279738286615738162587582797\
243`50.*asl^3*cf*nb*psibc*psicc - 0.04680263877477587106269342420758458641879\
202216722640512402213319566384365715`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.23635052319237427247328552695140139564322300516919515251858020577392373760\
465`50.*asl^3*cf^2*nb*psibc*psicc + 
 5.62688622563131409647708138052718267841067813003054870722196638177878135`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.148028817999341948328512616271235526131975\
16151722036836081365141618574617695`50.*asl^2*cf*nc*psibc*psicc + 
 0.08010164550037637921178335917131627140635884280755852567732206453513453478\
644`50.*asl^3*cf*nc*psibc*psicc - 0.20529295668480922453556063517656161952741\
231065259012424201201263270440400133`50.*asl^3*ca*cf*nc*psibc*psicc + 
 1.37958883855704416332238510786286845293394690016887093481871814569337615852\
859`50.*asl^3*cf^2*nc*psibc*psicc + 0.000109231959640034698822652314443430471\
10949863425616834141536531846851994398`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00053011650353137757306320081351968427429308738890519923295488249643184778\
339`50.*asl^3*cf*nc^2*psibc*psicc - 4.178711591760098248970567480478229033617\
76431059157112561402371483289974740781`50.*asl^2*cf*nl*psibc*psicc + 
 (0.2749103585099852284066779427400308599587171872357446796849565151252305544\
6758`50.12609423908377 - 0.09484584797140568290597862438959653543592812309176\
788461563981382554065051111`49.663921458599056*I)*asl^3*cf*nl*psibc*psicc - 
 8.57669991830829372472927609198349901323208704987756626494157357546319382401\
932`50.*asl^3*ca*cf*nl*psibc*psicc - 46.9042430212683588612934171753166212003\
5149869138156079169347310865714034355901`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00308351348141220256225326702569307036523340217509800443240161820630261892\
824`50.*asl^3*cf*nb*nl*psibc*psicc - 0.02992936116398292197282154392060607661\
450639792119884759574341068926266680933`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.42243858364952260721142743823863439843456559853831595745070437088837681224\
578`50.*asl^3*cf*nl^2*psibc*psicc + 24.12197038371855094594949630982821535150\
604357200009359892145140932351951754038`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.5504826483325528474453811409040944145924694579507712426977619112750252875\
4247`49.647585934140686 + 1.6638607562269298227577856799666075831545574935046\
5753060528993750742650364486`50.12795927854349*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 29.42003100965916101308111182397606091748308768034169798082554843\
654356508175283`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 44.6929644771129276421017142663450027927397826746056277118333115936623350774\
2492`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.017799845536861412296944485048\
32869179485411955129362287925170400885283103664`50.*asl^3*ca*cf*nb*psibc*
  psicc*Log[mu] + 0.172769799434069198219861812403364826582263002692502143743\
55975885426315029337`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 4.38581279703973653562718114724149370027382610400001701798571843805882173046\
184`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.1000877542422823358991602074371080753804489923546856804894857957679836467\
8075`49.647585934140686 + 0.3025201374958054223195973963575650151190104533644\
8318738281628200222421506144`50.12795927854349*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 10.89251775370339575990806763930792180676334567966265844646050185\
356562702065781`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 9.17302922048010793629051377194160130866200622689308977418479280502366734690\
841`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0032363355521566204176262700087\
8703487179165810023520407728869276331552568739`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.031412690806194399676338511346066332105866000489545844314893027\
13338360734112`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.88675014077869574839390858530144543465833114386983499888349334016150465028\
827`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 14.076813020178739129434939171704\
85521198083717919333922982924738620980567575302`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 5.1188410982468142288854324260744928043566680651612142654082700\
3166543398322956`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.46534919074971038444413022055222661857787891501465584231010610485815671928\
283`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 41.3353117896004175467169860084\
2434633328861517785821443422676671546664030274667`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 77.0820894252468586411178355085097210423166095836699982769\
4614740618259616697505`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcetact1mb475100mc150100qq5.m <==
57.53336857471841982736457148628688528273033484861593411656989054892307907306\
932`50.*asl*cf*psibc*psicc + (0.545861571058735625680584750416057442893766883\
25588135364901685854540304185963`49.62672695575238 + 
   1.739726516565032751674229873237038010088737029561778724322047302005958644\
72541`50.13012541787815*I)*asl^2*cf*psibc*psicc + 
 30.5371336545249541923627665492133863770466487861956983136755299390120316909\
2014`50.*asl^2*ca*cf*psibc*psicc - 
 (0.7713338797059918093079382276380633952023798211741874125499369449574198262\
6261`49.86242754044133 - 1.28342065380269634947661314057935110394679550167074\
731804277612086792798120597`50.083554156929374*I)*asl^3*ca*cf*psibc*psicc + 
 30.0877177733757050322135396469993169350234979637261228113427598541502489400\
2174`50.*asl^3*ca^2*cf*psibc*psicc + 51.0326424965823171107037792400860267634\
9914819317806035202743420776131050727647`50.*asl^2*cf^2*psibc*psicc - 
 (0.1745661496007512228702335027729111236868104449978724353018390979820780598\
4948`49.007425069816 - 2.4206028523746699718048542287865821567265123397996748\
6834642791691622583018464`50.149388577728615*I)*asl^3*cf^2*psibc*psicc + 
 293.0712888605839895567944582040580496299680109835022711341995`50.*asl^3*ca*
  cf^2*psibc*psicc - 
 560.642165312171951194683711741415402181331320424404193946111`50.*asl^3*cf^3*
  psibc*psicc + 0.01800279556900854515695996843719979297644231573850653582243\
500815005871514096`50.*asl^2*cf*nb*psibc*psicc + 
 0.01626201571742586526093377202389820444669644830650948392424946212922476566\
645`50.*asl^3*cf*nb*psibc*psicc - 0.05527892709552076475377604964767116704856\
463715563344381044944687587446732123`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.30327584523480116702705511838434700125171940899772789363797491232410061681\
503`50.*asl^3*cf^2*nb*psibc*psicc + 
 5.63326390108038137953715102602265738303232119695534535326488510586118237`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.175584059471803059958132976829655743637516\
4367175590617915053121868935398871`50.*asl^2*cf*nc*psibc*psicc + 
 0.09729685716313311408701046589984747626224952513383052001692753200397413051\
204`50.*asl^3*cf*nc*psibc*psicc - 0.24317112842441336690099413929656048490267\
843415373907089861490958081089129762`50.*asl^3*ca*cf*nc*psibc*psicc + 
 1.76722298637621078815119881681037203972721882955659150990047501722255319072\
641`50.*asl^3*cf^2*nc*psibc*psicc + 0.000109884194378165857527810403667448134\
20622904113746090333861028554784171213`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00053585880167192280673129067736430614519442553178511271898750116006470635\
005`50.*asl^3*cf*nc^2*psibc*psicc - 6.320830571778467383119962455147780785664\
32894670936036897495032073381910822424`50.*asl^2*cf*nl*psibc*psicc + 
 (0.3379008831075828821339343988895080299171011156552924535688688885103362869\
3708`50.1277406436764 - 0.112362629928311191145562138353071820208205684729397\
10351067191078756774749783`49.64957321249049*I)*asl^3*cf*nl*psibc*psicc - 
 13.1505228863807942507176166315373767889355955800509231689051688040531900045\
7976`50.*asl^3*ca*cf*nl*psibc*psicc - 69.710241611135962092533767860433965814\
62770085439649475796047158489754184218204`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00395570860629462338412797324088490756687809528998462860527697357835116445\
242`50.*asl^3*cf*nb*nl*psibc*psicc - 0.03858064001884399061741373073065955962\
06671385732256670830385355604660494041`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.69443003437635660181872096491644070276509277297549819595925025715884387097\
134`50.*asl^3*cf*nl^2*psibc*psicc + 33.57464000511261509646423391186164300597\
830203021096224316487839765077675557167`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.6370948267046414370955952520861257629701083611437926995823648611427922865\
9966`49.62672695575239 + 2.03049788142204003565854237916359703527930186537810\
821116683483249531766492374`50.13012541787815*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 43.89924005995906588476254922486872314516933840358209070771972101\
539805368619022`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 59.5620469573990534076980373750884308807671546372217832473326939229467441881\
0099`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.021011715298057590440117688030\
8014901821667988511985478508740468210770061033`50.*asl^3*ca*cf*nb*psibc*psicc*
  Log[mu] + 0.204930520615911069581706382648518203012050409651783447462756577\
37124178342246`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 6.10448000092956638117531525670211691017787309640199313512088698139105031919\
478`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.1158354230372075340173809549247501387218378838443259453756504816188541956\
0286`49.62672695575239 + 0.36918143298582546102882588712065400641441852097783\
785657577326183033359858236`50.13012541787815*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 16.28634692944729475230685461888292931730641473500328779455333766\
533578658427596`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 12.2868003338938017416308956194174439538302769502734143021910266493249952898\
8942`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.003820311872374107352748670551\
05481639675759979112700850398845956874426606477`50.*asl^3*cf*nb*nl*psibc*
  psicc*Log[mu] - 0.037260094657438376287582978663366946002190983573051535900\
52876842404174122625`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 1.34132190659321897695949945378484956586951101097917940160520691165550265767\
821`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 19.593089704263426196442394188618\
35989295401210713376657096128659354515155520242`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 7.1247598924594277077972342504066763247105498571395514803816237\
8802443407375173`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.64770544476903888252702129549151602951914089610359558912623656180547630729\
619`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 57.5333685747184198273645714862\
8688528273033484861593411656989054892307907306932`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 107.288225718134909294069452907627783675235528425698993940\
57960473342014051835902`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcetact1mb475100mc150100qq50498421000000.m <==
58.57843307140560960637820182305365268040727487113814112452319917804977609987\
277`50.*asl*cf*psibc*psicc + (0.550204809609791997184117575443894030527655181\
1593311989458105901596645317835`49.62562690953833 + 
   1.758453492003900356563335810413337781743431757105864107802437560267638730\
25114`50.13023341356836*I)*asl^2*cf*psibc*psicc + 
 31.2316679985240942027420709538848518099248745538658861597833690707066865571\
6846`50.*asl^2*ca*cf*psibc*psicc - 
 (0.7810264112080809750244658242775715240540453437277369698029051379140467847\
377`49.863126044299094 - 1.29670438792788876391821039041994398838573321441926\
893121108782565651929477466`50.08330130452075*I)*asl^3*ca*cf*psibc*psicc + 
 30.8157749845226586650834314803947849770758246987380717930962660415179855429\
5939`50.*asl^3*ca^2*cf*psibc*psicc + 51.8390273714177800486577752033763529458\
3137683680151590201220330113134281353166`50.*asl^2*cf^2*psibc*psicc - 
 (0.1698920876024153873117130458065785779621299433477076027198261623552441434\
4186`48.98838488811591 - 2.46190692191971488446698098347985065297934809672266\
179195711665880864369313003`50.149483364606205*I)*asl^3*cf^2*psibc*psicc + 
 299.6445115130006576749267747376447250259128030058494480175786`50.*asl^3*ca*
  cf^2*psibc*psicc - 
 574.302827864461955871490514140246842423970302112633703636912`50.*asl^3*cf^3*
  psibc*psicc + 0.01816607866140780219555043651835995894062589416112590512104\
050490656350546469`50.*asl^2*cf*nb*psibc*psicc + 
 0.01643164512272405455944118274874023703403535032222896432225402389278725760\
444`50.*asl^3*cf*nb*psibc*psicc - 0.05578177160978029130234925118287000588910\
892566888687016149226194515773842179`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.30746382412626127450803306380758107665784154621944077681092379622648725120\
821`50.*asl^3*cf^2*nb*psibc*psicc + 
 5.63358213303839179120675660128193247394682577954408183619773360080640527`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.177219392323636585105155681813838726329206\
52459000227632392682430874610350091`50.*asl^2*cf*nc*psibc*psicc + 
 0.09832266336963000215571512435635021231027460093277845935681828475013494144\
405`50.*asl^3*cf*nc*psibc*psicc - 0.24541821197407603419238895759437239755688\
85778905111314994621105844496395283`50.*asl^3*ca*cf*nc*psibc*psicc + 
 1.79138847718019492593567068709973783220607662801617777419819209370711155696\
558`50.*asl^3*cf^2*nc*psibc*psicc + 0.000109916952450869716298711948237616659\
67796720185428980894625254201367774757`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00053614805601363633281887588979004307961088838895667163812836047609032940\
326`50.*asl^3*cf*nc^2*psibc*psicc - 6.463616714068959898741274236271550581933\
54112749422721656251052533193921423507`50.*asl^2*cf*nl*psibc*psicc + 
 (0.3416663470080585097016702280608428610750012190882489129888028042188525113\
3362`50.12782394040649 - 0.11339573771830817551803696920723306366856531964900\
485728981917321214463402879`49.648818466800016*I)*asl^3*cf*nl*psibc*psicc - 
 13.4591870241026472670410091338506942961371543918233957234144281686439613865\
6102`50.*asl^3*ca*cf*nl*psibc*psicc - 71.232357503662713957815435906158363751\
22083195223525778728775730639169178493478`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00400893514928392566877487644310487251678438036736199287478753457855801172\
343`50.*asl^3*cf*nb*nl*psibc*psicc - 0.03910921362078405682815442370895381734\
067574418071004805967704946770563170464`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.71320345792563093686114592364293018925199573671207935577211264173441536407\
697`50.*asl^3*cf*nl^2*psibc*psicc + 34.18450633360385150988268833073589323502\
809552453446673697860066908557413022901`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.6421639778571127240125672799837683575476199643150995182571315130151467097\
1932`49.62562690953833 + 2.05235481329725286812666778012246132566149239129967\
067965370349615638149191091`50.13023341356837*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 44.85986309595058336015893556430617723875135619738558931880196319\
153883787052894`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 60.5032079757394772197693602538521419411832723579403555975754121749288039039\
0051`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.021202288914101188346802279765\
87459724871810565267930757487488642216052194977`50.*asl^3*ca*cf*nb*psibc*
  psicc*Log[mu] + 0.206839176867023461328068066603324547181163219122331305837\
0606564534159574875`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 6.21536478792797300179685242377016240636874464082444849763247284892464984185\
974`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.1167570868831114043659213236334124286450218116936544578568413535585349827\
9083`49.62562690953833 + 0.37315542059950052147757596002226569557481679841812\
194175527146136002357328721`50.13023341356836*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 16.64450223225531603485648504262649600094504896326344664137299369\
442109874372572`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 12.4843923119933385833914935284918923418330762909720043820430509638886408634\
7134`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.003854961620745670608509505411\
97719949976692830048714663113705442260267927714`50.*asl^3*cf*nb*nl*psibc*
  psicc*Log[mu] - 0.037607123066731538423285103018786281305666039840423873783\
05671438552706568501`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 1.37162206706062511863225266657118616636700229424299732452997076645565542275\
427`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 19.948988253880607750604976818085\
76118397447103699163412864686055925869872838511`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 7.2541775468656755456745370247584586123543531043605942285554660\
3139680180610318`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.65947068607869777687950336588713260112312300948732674805061927992015373949\
967`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 58.5784330714056096063782018230\
5365268040727487113814112452319917804977609987277`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 109.237061991557180793974070759630451518423486179698405569\
01088557843294170560877`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcetact1mb475100mc150100qq541100.m <==
67.05387025188692410773841589744218404476585537513628104007862437263707252338\
696`50.*asl*cf*psibc*psicc + (0.583888135319247825729427578248277975947685600\
52188645390821465344307253733781`49.61748980728121 + 
   1.904819118258664261391473752441044481906489946345838080072330759178916453\
91905`50.1310138981978*I)*asl^2*cf*psibc*psicc + 
 36.9510659191293230840539084697900432559492148901351118852056736383403144123\
8241`50.*asl^2*ca*cf*psibc*psicc - 
 (0.8570189525875691680615711719561338652166703435330436163794818955458751024\
2854`49.868177683841104 - 1.4003994853088808825751691988786415275360135006532\
6752486756489184233756360436`50.0814392000612*I)*asl^3*ca*cf*psibc*psicc + 
 36.8589557221591134133877109441221752676965028708250731227116888881823499549\
8992`50.*asl^3*ca^2*cf*psibc*psicc + 58.3211331842573192508184781920893300211\
628750072351653053061707800484206381724`50.*asl^2*cf^2*psibc*psicc - 
 (0.1309889009059628807213853041929588153280246072291646900258605894718239154\
841`48.82107825787668 - 2.793794220826202297010788919181208515074238620297998\
41776637603517736550429082`50.150038174419116*I)*asl^3*cf^2*psibc*psicc + 
 353.9586663237797528998038381465173645370577096537579161548009`50.*asl^3*ca*
  cf^2*psibc*psicc - 
 688.4156747205380621904368502521508730747823358497500397101466`50.*asl^3*
  cf^3*psibc*psicc + 0.019439849434879535658827945026180004923153537433848197\
51402457237247665110551`50.*asl^2*cf*nb*psibc*psicc + 
 0.01775741385349105311937901179363339685317583961050564990699896543259740001\
703`50.*asl^3*cf*nb*psibc*psicc - 0.05970410196493639089350825015741205211074\
149743781794360880949817688396959331`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.34096264678687286769897716962059244669493115982402224081310514045691048120\
075`50.*asl^3*cf^2*nb*psibc*psicc + 
 5.63588268106197373471355764803806832869526429966190779996140586105508143`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.189977734738917148759399271179967108791992\
49714890086735209591677566083991829`50.*asl^2*cf*nc*psibc*psicc + 
 0.10634284006021890637893265513737488889283722242702279451931684662338323180\
654`50.*asl^3*cf*nc*psibc*psicc - 0.26294573937821884955790227180296235924365\
445499991270503686948683901364691743`50.*asl^3*ca*cf*nc*psibc*psicc + 
 1.98432344721687726014925053356676272215993505052335922833878213720537790789\
065`50.*asl^3*cf^2*nc*psibc*psicc + 0.000110154374249564107509435360364495152\
25080330020078958542827294474102501112`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00053824692834213751459181122064962231874880933051084256708621458384505545\
682`50.*asl^3*cf*nc^2*psibc*psicc - 7.639156673070028770486391524643510942388\
65529108914039312700708464716018415963`50.*asl^2*cf*nl*psibc*psicc + 
 (0.3711306590246541365311437531157516014993682714694125944429714591373845406\
1294`50.12842953759615 - 0.12143369719665129715004738355310035770661248052268\
735445852649063321976530639`49.64324192263279*I)*asl^3*cf*nl*psibc*psicc - 
 16.0158837829886839165642428925644484943088129126406979256158112511974350374\
4938`50.*asl^3*ca*cf*nl*psibc*psicc - 83.778761123559171217033416607072495506\
45989361344963613312888859574247773627536`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00442939549875594737826447307137934798632921526468065521121745669549362257\
748`50.*asl^3*cf*nb*nl*psibc*psicc - 0.04328667904220450027815417130341714232\
769906658994018801910058562069032682522`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.87029599419830905189861354326192657957863282078215374878172745051589133145\
035`50.*asl^3*cf*nl^2*psibc*psicc + 39.13050131477812222411341234744703016193\
185274840629715441954076488777786383621`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.6814770082909636521921184476365440428893747908944533678617883216676761747\
2769`49.61748980728121 + 2.22318344135662105634795189059621493874954603202710\
303963802364664988520673384`50.1310138981978*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 52.75172994675991467057779505818654481321850847155422806142150864\
047704302936829`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 68.0687086419656965666301756679242431381379617904302384778278237274841287469\
4641`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.022688952957170618805588214458\
54082287183289834215494928154723504590619048005`50.*asl^3*ca*cf*nb*psibc*
  psicc*Log[mu] + 0.221729900781396673709775866085768027976457032373273820570\
84138763022457153759`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 7.11463660268693131347516588135400548398760959061932675534900741179777779342\
467`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.1239049105983570276712942632066443714344317801626278850639406294001886065\
6718`49.61748980728121 + 0.40421517115574928297235488919931180704537200582310\
964357053836451016737103705`50.1310138981978*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 19.58802035130749430897871807762011045018760433859556510804504183\
403774507517803`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 14.0746232194239941913924191597250440012205564441271107096048703124911832547\
8462`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.004125264174031021601016038992\
46196779487870878948271777064902035847575836981`50.*asl^3*cf*nb*nl*psibc*
  psicc*Log[mu] - 0.040314527414799395219959248379230550541174005886049785555\
61290625037627461725`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 1.62107939409671057525066803931486159943176793007378839186769634475221664893\
265`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 22.835313269673108076957650403599\
66390096135226110168326232836902616539898605612`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 8.3037502798811302098027819649453323276223099131278848228397641\
0001398794248915`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.75488638908010274634570745135866657523839181028435316571358497386910207704\
513`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 67.0538702518869241077384158974\
4218404476585537513628104007862437263707252338696`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 125.042057245718736076110597965550184806679367103554136883\
53865975525299160756793`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcetact1mb475100mc150100qq6.m <==
85.51732266472970603350624333700101676196415506396825185538565935726125529943\
474`50.*asl*cf*psibc*psicc + (0.649647271267463669852282999351877644886108301\
23327453690320139162461413023049`49.60338877555937 + 
   2.195744597683059959916233875273243296282856762692515092748185512428562556\
12327`50.13229297985565*I)*asl^2*cf*psibc*psicc + 
 49.8765016048533695667924473184449688375538342357067821765555472226123989059\
4036`50.*asl^2*ca*cf*psibc*psicc - 
 (1.0091410862485379523168831239485417161905076882995717206550571615671628778\
9759`49.876472243636314 - 1.6059386242179798696557631778688849775943432606221\
2521770998151899968174364901`50.07824929859138*I)*asl^3*ca*cf*psibc*psicc + 
 50.7858950726019240062023499786767617384949950952074782749934641509975620323\
8751`50.*asl^3*ca^2*cf*psibc*psicc + 72.1408415238458158631754227376270371486\
5052843829130223627534182647685309462053`50.*asl^2*cf^2*psibc*psicc - 
 (0.0419006707660774847535861167732970922835553709576575926300807109107600259\
7741`48.228688640797316 - 3.4995822553881727782261999976311529081605490247811\
8371641904606023566325245605`50.15048387115723*I)*asl^3*cf^2*psibc*psicc + 
 477.8836326935636761918297106317937690836252845050801632543382`50.*asl^3*ca*
  cf^2*psibc*psicc - 
 956.098203665294866458758260723499392683234395665209945781006`50.*asl^3*cf^3*
  psibc*psicc + 0.02196106128518387187390692888959739429674828296526217008273\
23520860874535694`50.*asl^2*cf*nb*psibc*psicc + 
 0.02039266184630420297441114741709039792843585904585662256076620407319950196\
802`50.*asl^3*cf*nb*psibc*psicc - 0.06746577920066640084392106298379708985355\
30796375170500511701388690440673302`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.41157181956101923431301382544923787858804900797296401762753079079547392694\
778`50.*asl^3*cf^2*nb*psibc*psicc + 
 5.63965519199438397174300493108986507470376150937205331266565311677156034`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.215235527266671308152831304873471137984870\
15519341407532776025306375234534619`50.*asl^2*cf*nc*psibc*psicc + 
 0.12229793328479237407461731037035814429598158259330446092209802317486781699\
706`50.*asl^3*cf*nc*psibc*psicc - 0.29762667149653358082601170766271564159874\
471848069138459144244809422469578848`50.*asl^3*ca*cf*nc*psibc*psicc + 
 2.38904481847597325241804991453778857502284344304826966013288576871622921936\
714`50.*asl^3*cf^2*nc*psibc*psicc + 0.000110546038107007494668866775607181250\
49625377830642178863861149121574067397`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00054171869223951495017574870679078948446109245189518419365008084923690855\
471`50.*asl^3*cf*nc^2*psibc*psicc - 10.29434819805948410550687466952156204892\
73952222110596295204752219183814206432`50.*asl^2*cf*nl*psibc*psicc + 
 (0.4298547208076044622579033540963139155702148369346887036187589392927356214\
6721`50.12943630929427 - 0.13724322954114735876597820154960997790395534944521\
406031377962351687523208058`49.63360553773886*I)*asl^3*cf*nl*psibc*psicc - 
 21.8794248495109806120545551797309081588097135784638802696879946911146865762\
1145`50.*asl^3*ca*cf*nl*psibc*psicc - 112.23406956236771253718302635274737319\
465854543267710361910893973662170788838575`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00528722847311139081924684335954167241674555949146758202068575275484429784\
914`50.*asl^3*cf*nb*nl*psibc*psicc - 0.05181896236304590852552058931943158000\
622337856074529566936856927340826041802`50.*asl^3*cf*nc*nl*psibc*psicc + 
 1.23920629786738772404980123282728461172274515902630652745047804356415396527\
51`50.*asl^3*cf*nl^2*psibc*psicc + 49.905183614279794366502757893761695299372\
1393096830609735614565186323517884939`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.7582268795814406631987397811461845366703932398493043749471184383162963449\
8111`49.603388775559374 + 2.5627331142496161983875510885164574442097849717570\
8825766498558065957382220793`50.13229297985565*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 70.48768784859562699264562279909093717989276274964324622738523319\
200315786952059`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 84.1981912004135526724893735478615154420480883215721983788195354261951251499\
3898`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.025631550699927809803862419869\
09208163228232737717921413396072768805113556669`50.*asl^3*ca*cf*nb*psibc*
  psicc*Log[mu] + 0.251209186018861831906660518883815834517945526098079618954\
5039197777068055276`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 9.07366974805087170300050143522939914534038896539692017701117391247860941608\
966`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.1378594326511710296724981420265790066673442254271462504129829957329844895\
5053`49.603388775559374 + 0.4659514753181120360704638342757195353108699948649\
2513775734652168987128927977`50.13229297985565*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 26.20932779231086607191065269364604066188303121733240191359336502\
279242877060819`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 17.4749411250173609213511148500045790393800836336805790229152764473305013358\
1178`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.004660281945441419964338621794\
38037847859678679585076548309578821937046888329`50.*asl^3*cf*nb*nl*psibc*
  psicc*Log[mu] - 0.045674397457974878528483730706148333548717368381469021635\
06444159789604742257`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 2.18452853550708331680510993323948750155764506914151075458997077287344962691\
664`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 29.123074413111390298746519866400\
08044888135295564018859258424255700694226111972`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 10.590208877495051017726007224145483799593219256596432215439253\
28856606339852427`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.96274626159045918342963702037686216359938356878149383776860945882176352600\
734`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 85.5173226647297060335062433370\
0101676196415506396825185538565935726125529943474`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 
 159.4727033051879558112824425748394960577107563632879960599231`50.*asl^3*
  cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcetact1mb475100mc150100qq7.m <==
140.2652546877022479078346478125202888040957163237570988419052`50.*asl*cf*
  psibc*psicc + (0.8070269069796021354594268900677731330107449295630625913586\
1738473201681099491`49.576921132348055 + 2.9136021070932565258729091547946955\
6680625174496688847440247554717354081267073`50.134463360157696*I)*asl^2*cf*
  psibc*psicc + 90.9580184856913747334469873192345020212752545877489237853390\
6801275289278448324`50.*asl^2*ca*cf*psibc*psicc - 
 (1.3888411674656167987488636070323202099361599229572841308190804348337616160\
841`49.89060402507602 - 2.110834762837576987475354590621964374597145183953862\
67770799449369440740640039`50.07240568172913*I)*asl^3*ca*cf*psibc*psicc + 
 96.8153028694736304240614938390774408588687510343370301263861955863766842865\
0535`50.*asl^3*ca^2*cf*psibc*psicc + 111.440562390418409783048812053223121126\
76294615392103977350928317707812724041389`50.*asl^2*cf^2*psibc*psicc + 
 (0.2369295238729708404631716082243705639862244069397467712716018734929665349\
806`48.7856199489744 + 5.4841498204294759061022474464162135744627160406353620\
8475740757354448514474789`50.150110077974944*I)*asl^3*cf^2*psibc*psicc + 
 881.2987713424869121574561070990696891183751485247678754812145`50.*asl^3*ca*
  cf^2*psibc*psicc - 
 1880.8361108183207825311366005059815533362455143512615953291791`50.*asl^3*
  cf^3*psibc*psicc + 0.028141536274098105104709813739396270063306385210890229\
67410117017429068036525`50.*asl^2*cf*nb*psibc*psicc + 
 0.02689652860475633652231903300067169798359608366713950945456130776432725822\
418`50.*asl^3*cf*nb*psibc*psicc - 0.08648190939089370373044730779040547904739\
099366017381954501252108985774499209`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.60854730333397447230873089102041324165397795162172288386380423905781533265\
598`50.*asl^3*cf^2*nb*psibc*psicc + 
 5.64606014247527907373726800409192259014009469153150757364871165215211482`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.277170091315850730437107334133848772506271\
95667480784479938966152901236966313`50.*asl^2*cf*nc*psibc*psicc + 
 0.16173493053320627299385775916414831805398125879537454807200576834259214549\
411`50.*asl^3*cf*nc*psibc*psicc - 0.38256437628181125763230527787767598881440\
020007847433419466374182439964894858`50.*asl^3*ca*cf*nc*psibc*psicc + 
 3.50645348658976852030149624717947892233571087077504739702154159322397189699\
994`50.*asl^3*cf^2*nc*psibc*psicc + 0.000111217738080989797798897338966982300\
32462474444529157995121067662540585766`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00054769985404498402497864685657739851909612686542014189674049819110681057\
796`50.*asl^3*cf*nc^2*psibc*psicc - 18.72579801507633735395042363726405144697\
729530283435043251233561786845162816296`50.*asl^2*cf*nl*psibc*psicc + 
 (0.5754338230848692412786528223045073557037611704917312987659041866468169465\
0876`50.1311890374765 - 0.175559126687589658982933138891773058638701947826324\
7632020406534954626272995`49.61561706382947*I)*asl^3*cf*nl*psibc*psicc - 
 41.0931770218584889860128282321480015162785518924726760628567936353362908662\
2559`50.*asl^3*ca*cf*nl*psibc*psicc - 
 203.7793194710696205967688630933786671657132372603521272281517`50.*asl^3*
  cf^2*nl*psibc*psicc - 0.007513945278550973337164717122623593480862136890866\
28227887172534697346464315`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.07400594191850047866417466160404028319233739441280605126542154381444921833\
862`50.*asl^3*cf*nc*nl*psibc*psicc + 2.49994563573255756287651698323696485193\
522817953856523573917568292255553203931`50.*asl^3*cf*nl^2*psibc*psicc + 
 81.8543316345020080575848558990015617883515328966762178910769069248329623967\
8384`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.9419103573290905165696759334418109840638634694959796158995407339393598498\
1153`49.57692113234806 + 3.40057063534359293457824807657904255918625324828872\
955609769372040964462797938`50.134463360157696*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 126.2938428503799556372523709817897869757275808956879034296761987\
4472984722351325`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 130.0663200127562601316251144647047776927913120757713457577284`50.*asl^3*ca*
  cf^2*psibc*psicc*Log[mu] + 0.0328450070976323429415961576055357873197451238\
3041755778015554961701182110428`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 
 0.32349526080776414844244870254314874482013047634294192383794072001868474368\
7`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 14.8826057517276378286517919816366\
4759788209689030476688928671769147384105212121`50.*asl^2*cf*nl*psibc*psicc*
  Log[mu] - (0.17125642860528918483085016971669290619342972172654174843840778\
033703417188969`49.57692113234806 + 0.618285570062471442650590559378007738033\
86422696158719201889524207335596505508`50.134463360157696*I)*asl^3*cf*nl*
  psibc*psicc*Log[mu] - 47.07904934770255708283265939547303452465866180104766\
358805824383935455267250113`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 27.2013822277141278099719984305929665792504139192413771007320477154385832880\
7532`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.005971819472296789625744755928\
27923405813547706007591907113660910156139304436`50.*asl^3*cf*nb*nl*psibc*
  psicc*Log[mu] - 0.058817320146866208807717945916936135421841904789625804361\
65893108120407846331`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 3.97373775658640147780331682735247231422161952742426179219461417596517893204\
764`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 47.767578808085749123428810208693\
76076087680206235966913389210092076871215456174`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 17.370028657485726953974112803161367549409746204494425138820975\
2421781204932318`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 1.57909351431688426854310116392376068630997692768131137626005534197019939368\
825`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 
 140.2652546877022479078346478125202888040957163237570988419052`50.*asl^3*ca*
  cf^2*psibc*psicc*Log[muf] - 
 261.5666469416271518985300512407878345618776918005422379203849`50.*asl^3*
  cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcetact1mb475100mc150100qq8.m <==
271.101613611150864635666133695941950222788210788748848386288`50.*asl*cf*
  psibc*psicc + (1.0789979873783052094740895371057323362798485394085644322062\
9128732725004587413`49.546351298773445 + 4.2005822903003605306439797164643284\
0904488053090370100689035553965042219701401`50.13664016121518*I)*asl^2*cf*
  psibc*psicc + 
 199.2767685805775287524802057202426813133124595881030315004051`50.*asl^2*ca*
  cf*psibc*psicc - (2.0783968871102709920580756228656377213838513337887775173\
934015599766329575903`49.90486786901582 - 3.011538048051090341213346140248641\
24036617177487876887693660490732796254187162`50.065927740202866*I)*asl^3*ca*
  cf*psibc*psicc + 
 225.5768407118529640897226498828569610096655952189430200631899`50.*asl^3*
  ca^2*cf*psibc*psicc + 
 199.7380973487254220725632003598151945217552518776315136808643`50.*asl^2*
  cf^2*psibc*psicc + (0.91137035422432915988307649334954335512520663444999302\
344192986548024636253256`49.1167872318749 + 9.8074381160272080628969279949220\
8740411823776812459773591238713405294651823211`50.148647910927714*I)*asl^3*
  cf^2*psibc*psicc + 
 1996.0946222977929744040166589425314081418309713374568802055474`50.*asl^3*ca*
  cf^2*psibc*psicc - 
 4703.2194763175976331316889686773732882900759468144504055112289`50.*asl^3*
  cf^3*psibc*psicc + 0.039145831485875061971371511962187947929710069955858115\
67988254962711316768887`50.*asl^2*cf*nb*psibc*psicc + 
 0.03856301689500122637769853697663158294735462776766129637055046060018925174\
772`50.*asl^3*cf*nb*psibc*psicc - 0.12030435708146775464186054687805677617300\
48605473661540134327262466717759434`50.*asl^3*ca*cf*nb*psibc*psicc + 
 1.04169928614580053893700441200717512064760019918202584003053495112195377728\
96`50.*asl^3*cf^2*nb*psibc*psicc + 
 5.65247879681929468326463331126135698262866733579315316154155360233190245`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.387476107365660023073740612623950822371749\
03321125319377662630791797961815317`50.*asl^2*cf*nc*psibc*psicc + 
 0.23261753345974129648235609167368036267590946746268022549647207180029604594\
731`50.*asl^3*cf*nc*psibc*psicc - 0.53349687560490403397304924944335750587863\
057657705528468660033879235351315352`50.*asl^3*ca*cf*nc*psibc*psicc + 
 5.92092450432030589444508360891623652724530485107471705596283020015290567799\
61`50.*asl^3*cf^2*nc*psibc*psicc + 0.0001118995508857057704584422001737573918\
6178441920467727461503804016659969337`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00055380612376063362710112557534126710090439065478496434353203207026126078\
207`50.*asl^3*cf*nc^2*psibc*psicc - 40.93150993986104507076703260784946291656\
62781224258169695574549291137715324981`50.*asl^2*cf*nl*psibc*psicc + 
 (0.8379324292682540741569376457183354576212732513799068445288790483195897029\
781`50.13301132075173 - 
   0.242776759895108169857856971193599103839468043581845503423894749023081974\
982`49.595009433162055*I)*asl^3*cf*nl*psibc*psicc - 
 94.2628839892933891200157098890957129817820913827437583950071980526391555428\
9785`50.*asl^3*ca*cf*nl*psibc*psicc - 
 452.3678557243127541705923295450224068916564993820446040601576`50.*asl^3*
  cf^2*nl*psibc*psicc - 0.011820645175992529432171238928654942356072696748402\
2290808450398245128585423`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.11700396710175708843166523189149818933079643330260790705011212147246049622\
942`50.*asl^3*cf*nc*nl*psibc*psicc + 6.17992819607486095277608386199803316400\
243500644165640341964890456811081134587`50.*asl^3*cf*nl^2*psibc*psicc + 
 158.2062602501469507311678743699322273946187569192748554004217`50.*asl^2*ca*
  cf*psibc*psicc*Log[mu] + (1.25933766403473429422656024440325665656815156841\
196321800765873743715675529032`49.546351298773445 + 
   4.902651859347566522924518806738409434604955663185037410623389017896525301\
72845`50.13664016121519*I)*asl^3*ca*cf*psibc*psicc*Log[mu] + 
 271.4966167979516404565311664343228018588168064904249529124525`50.*asl^3*
  ca^2*cf*psibc*psicc*Log[mu] + 
 233.1215737900121980915982515192094084776501103090279984926288`50.*asl^3*ca*
  cf^2*psibc*psicc*Log[mu] + 0.0456885189377420475578260305554289129515400650\
226317392374889119741883637608`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 
 0.45223741065983881953542653640017485373926194525958350145838938038675475453\
776`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 28.76477459093580922384870443089\
676861720341034895906461825850433051666244993563`50.*asl^2*cf*nl*psibc*psicc*
  Log[mu] - (0.22897048436995168985937458989150121028511846698399331252456940\
409876315349174`49.546351298773445 + 0.89139124715410300416809432849789262447\
362830239727952920411098877793693689038`50.13664016121519*I)*asl^3*cf*nl*
  psibc*psicc*Log[mu] - 101.5056328327059561808214063372210425929569911884195\
8777912110035681298470510909`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 49.2528247837005054052913622695847935985037190011550215068188536205019155997\
4942`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.008307003443225826828695641919\
16889326391637545866031856673746745703301695044`50.*asl^3*cf*nb*nl*psibc*
  psicc*Log[mu] - 0.082224983756334330824623006618213609770774899138106091299\
26390393165844405705`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 8.68593618019191054081238937905266284666587734372182792141799221244789308756\
218`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 92.324130605276977336121477910794\
78210118306359346018145399690831071420324915883`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 33.572411129191628122225991967561738945884750397621884161911328\
42101206277869749`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 3.05203737538105710202054472432379444962588639978380765108204628558071256995\
427`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 
 271.101613611150864635666133695941950222788210788748848386288`50.*asl^3*ca*
  cf^2*psibc*psicc*Log[muf] - 
 505.5502890620741323725902061161925487754554554788588524707499`50.*asl^3*
  cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcetact1mb475100mc150100qq9.m <==
729.1548999685513655240876331886054693192111717374189026197601`50.*asl*cf*
  psibc*psicc + (1.6811724461231326353375139507566863569574533055732527853766\
1532757814252022493`49.51009205203815 + 7.15076709430920101142526543597874500\
246912166609819290845215384934133684734415`50.13883242157733*I)*asl^2*cf*
  psibc*psicc + 
 630.6387820549889732757949273215920285480355661083809653528325`50.*asl^2*ca*
  cf*psibc*psicc - (3.6766630964464352004052204232930457715024935816145255671\
4100390597912386517958`49.919324860805624 - 5.0677724968140359566026627165729\
6062976863689746731938550725148280937956815058`50.058688135043596*I)*asl^3*ca*
  cf*psibc*psicc + 
 783.3082613421163763489182107111172839109657899714117662047831`50.*asl^3*
  ca^2*cf*psibc*psicc + 
 483.8603298944582884564474090330126808024546056770135777655941`50.*asl^2*
  cf^2*psibc*psicc + (3.11234545842646120820972671069043221605885492623743295\
649662122379132695921029`49.28199205657245 + 22.78218853197721925143197270454\
152105723562763654306813121759188693371879728676`50.14649970205876*I)*asl^3*
  cf^2*psibc*psicc + 
 6842.5673158838054590947530260289620230729131055810608501837209`50.*asl^3*ca*
  cf^2*psibc*psicc - 
 19134.3949077684106306463019474384025283996907860725406454016976`50.*asl^3*
  cf^3*psibc*psicc + 0.064235681903561020344551089171210305846221341020613832\
9539341624827950520275`50.*asl^2*cf*nb*psibc*psicc + 
 0.06532891675603863711074148093336693511269433506104175966523234448389652622\
661`50.*asl^3*cf*nb*psibc*psicc - 0.19727870466283650632837533457487009601446\
796968182763487137617967865449125144`50.*asl^3*ca*cf*nb*psibc*psicc + 
 2.41446713410447572151596275533900432175641484608385625303715602009517451143\
999`50.*asl^3*cf^2*nb*psibc*psicc + 
 5.65891119951801980627435157375409243671260612378807324423857013018105743`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.639028174096480767359299887585550261854683\
52264387112133202387565804039628953`50.*asl^2*cf*nc*psibc*psicc + 
 0.39559587006082442866284506073022989370868111429645090951409724900872657049\
84`50.*asl^3*cf*nc*psibc*psicc - 0.876326684753507052597994084410572012291354\
56308246483919391361831579873002859`50.*asl^3*ca*cf*nc*psibc*psicc + 
 13.3642779660230794361084449094700612198624713526885485918742687835358064628\
3549`50.*asl^3*cf^2*nc*psibc*psicc + 0.00011259174290797573764948492474329378\
617356162621765172039310076595405177928`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00056004150463323317687822366555248459239542618936650513214501335902758949\
385`50.*asl^3*cf*nc^2*psibc*psicc - 
 129.2256589876240230588622586308350202784853027391146423595392`50.*asl^2*cf*
  nl*psibc*psicc + (1.4430982425159081974806948556977207100132688260475243101\
1525725051339148535242`50.13492587387103 - 0.39370486964396161715871143540290\
57442601906049458645415196275790067369395175`49.57080076260081*I)*asl^3*cf*nl*
  psibc*psicc - 
 321.8106994734362879351306607834107766647088258207054525579616`50.*asl^3*ca*
  cf*nl*psibc*psicc - 
 1507.2428666936124735337666218693390328258153022792691862695138`50.*asl^3*
  cf^2*nl*psibc*psicc - 0.022768545681761413982261396849771435199461544709080\
41398610452412963008862373`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.22650560782856291531236567852409185383895291437761556936118040586609790448\
288`50.*asl^3*cf*nc*nl*psibc*psicc + 22.9022268677148534688934970687522062046\
3992779047037863447904347213196453178256`50.*asl^3*cf*nl^2*psibc*psicc + 
 425.5115575687952386865491149053697188005666086100816510849744`50.*asl^2*ca*
  cf*psibc*psicc*Log[mu] + (1.96215730326285744785672676455758431205942748455\
115533209836468676658469459802`49.51009205203813 + 
   8.345919486359976799560771897636277178538629520239994217371292765160581624\
16804`50.13883242157732*I)*asl^3*ca*cf*psibc*psicc*Log[mu] + 
 840.7030692678797031418417522141030002862947698971985782597144`50.*asl^3*
  ca^2*cf*psibc*psicc*Log[mu] + 
 564.7309306377068909044220760448379909405593678693565970973168`50.*asl^3*ca*
  cf^2*psibc*psicc*Log[mu] + 0.0749717928507558651434186760396036019375930127\
6183248013753675879225957129831`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 
 0.74583294633791666546294858908761546639077013433859734894719895450087810731\
044`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 77.36573773978095248846347543733\
99488728302924745603001972681254550414445542821`50.*asl^2*cf*nl*psibc*psicc*
  Log[mu] - (0.35675587332051953597395032082865169310171408810021000708607902\
451403410944893`49.51009205203813 + 1.517439906610904872647413072297504941552\
47809458908985740127725393878670183722`50.13883242157732*I)*asl^3*cf*nl*psibc*
  psicc*Log[mu] - 
 315.4325058768104283737641200315802671361060474136140726020137`50.*asl^3*ca*
  cf*nl*psibc*psicc*Log[mu] - 121.1480604058936216866642695527793273896395355\
6772379897610880651031088202120885`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 
 0.01363123506377379366243975927992792762501691141124251641085472688851138385\
571`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 0.135605990243257575538717925288\
6573575255945698797449717787212172860883216645`50.*asl^3*cf*nc*nl*psibc*psicc*
  Log[mu] + 27.42253653625063255731585316930829448735677492226174890102166735\
678014244625361`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 
 248.314981675952958243232326988873645939341967840970504208647`50.*asl^3*ca^2*
  cf*psibc*psicc*Log[mu]^2 - 90.296356973073802997539027995954053068851624669\
4438196418054786233327540771194`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 8.20875972482489118159445709054127755171378406085852905835027168969788452814\
9`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 
 729.1548999685513655240876331886054693192111717374189026197601`50.*asl^3*ca*
  cf^2*psibc*psicc*Log[muf] - 
 1359.7280574613545864293186183701114791864649930559387696053288`50.*asl^3*
  cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcetact1mb475100mc150100qqf1.m <==
13.31546566779677438867946737013523501313387822749121443790650410629714271257\
216`50.*asl*cf*psibc*psicc + (0.281440633815916766024389488308270100867475951\
41771543295408846698894503181617`49.72731603428226 + 
   0.690590347650944123863615581104293213232389898261090507157898957743380626\
02794`50.11714973806084*I)*asl^2*cf*psibc*psicc + 
 4.45744834246728505346434902620415637286100120208662563132879831420737423938\
539`50.*asl^2*ca*cf*psibc*psicc - (0.2479365545021350894622521989298206727897\
6776125082460906345472140018101522341`49.778538968890544 - 
   0.528613579039200053330080353340734073340479883038060986352567547880511278\
1522`50.107336722343625*I)*asl^3*ca*cf*psibc*psicc + 
 4.13053282494089160424111758149537638265869669160032349369234876816789066107\
324`50.*asl^3*ca^2*cf*psibc*psicc + 14.48277745299773422924084851390994958986\
749476416564901066608198464201111361217`50.*asl^2*cf^2*psibc*psicc - 
 (0.2970351712561744555373794680431546792846671453232313917385475242015512759\
2544`49.80985760010913 - 0.57909008771878212678360593988259340452026719776210\
518122177462990586656319326`50.09979585511076*I)*asl^3*cf^2*psibc*psicc + 
 48.7064267589603171991214886922287896422585464194141272962660241952394797393\
1248`50.*asl^3*ca*cf^2*psibc*psicc - 84.1415670765015450361045573840367132354\
4174441316438292624550992439066908534396`50.*asl^3*cf^3*psibc*psicc + 
 0.00863149470435760118869766116160275714202877172911880262978728881255101623\
974`50.*asl^2*cf*nb*psibc*psicc + 0.00674587658240890439871753797745281901281\
275144631844734830517718963703623755`50.*asl^3*cf*nb*psibc*psicc - 
 0.02640612825581021249874500285977049955843365212363560670321634591385009639\
992`50.*asl^3*ca*cf*nb*psibc*psicc + 0.10429192004331094515401906290306291052\
396455117439335876575457223947216253026`50.*asl^3*cf^2*nb*psibc*psicc + 
 5.59520055025464252514569232390382894240096261063439057739620853643689436`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.081843434182392180012277099552525789196458\
12431628070125126447133786006504217`50.*asl^2*cf*nc*psibc*psicc + 
 0.03993845713756247864922121310965625406103015265544170699793825490780274615\
792`50.*asl^3*cf*nc*psibc*psicc - 0.11421363160007514893536976494094843318944\
935102979414514274068670435877573361`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.60555210745424418185979673513261490762266624877239034256983140843802724440\
964`50.*asl^3*cf^2*nc*psibc*psicc + 0.000106106866459841455028639915710810750\
38986803545959328237863101623128562073`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00050305020386687638991962228574088103487868289540227693359247562086976775\
134`50.*asl^3*cf*nc^2*psibc*psicc - 0.945994715007075069911244171557026901297\
64183174832284707654739864920009550768`50.*asl^2*cf*nl*psibc*psicc + 
 (0.1294791720270285005594173902374283173230917913181213223832390884463949890\
9685`50.11845791109839 - 0.05164288291922676398134437162901191734069581250872\
871757890465375540657525569`49.71926847590133*I)*asl^3*cf*nl*psibc*psicc - 
 1.95538904591828820710875366703139560622673020502584634994984388925984156095\
599`50.*asl^3*ca*cf*nl*psibc*psicc - 12.1522258521871367094856812780745637603\
0142278870080497269884525337166148701136`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00122644578517168975667536867457873573296752461934601334322922373543714238\
868`50.*asl^3*cf*nb*nl*psibc*psicc - 0.01162910229746146976124137091974522535\
907249738773005052574560513264257727745`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.06720801383504236092225117708749224259751923824232343906971821723986007785\
269`50.*asl^3*cf*nl^2*psibc*psicc + 7.770481328867699756876353449696306040916\
11776132362401543050415860709136750157`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.3284795657639407041744326449862223636476971517357380001229081371389558592\
7393`49.72731603428226 + 0.80601302818812033724277061333515712709314269483125\
510420853899887704027772973`50.11714973806084*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 7.113729424854203287650439869569581134512543693002353463651906145\
4422912535982`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 16.9033745565258879601502957805085051681566184183299760088111688565955425123\
2603`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.010074130355446886467553410634\
54672089078159090874960475100941180336785743352`50.*asl^3*ca*cf*nb*psibc*
  psicc*Log[mu] + 0.095522438804788665106573907793619358978891611886651301767\
12244407229135384139`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 1.41281478706685450125024608176296473471202141114974982098736437632135893581\
8`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0597235574116255825771695718156767933904903912246796363859841052624606253\
6266`49.72731603428226 + 0.14654782330693097040777647515184675038057139906022\
820076518680188246347456541`50.11714973806084*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 2.612145782530813943644935167326738066113852395102968388114687758\
37720513458781`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 3.41062551401177253824975630332722641845645295949556339641504675085676468172\
623`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0018316600646267066304642564790\
0849470741483471068174629024310281563797929023`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.017367716146325211837558892326112610723434838524845691184113765\
48086445349528`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.20074631337624637242614633161070948035093307067899125689603840020447946799\
75`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 4.53460521687277133387933394793414\
254819835587730041095693831150408319744056084`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 1.6489473515900986668652123447033245629812203190183312569105280\
5572562282751194`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.14990430469000896971501930406393859663465639263803011428689315462627735607\
016`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 13.3154656677967743886794673701\
3523501313387822749121443790650410629714271257216`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 24.8306803773074248800094707518281862524920561186256166838\
0804885742291173040455`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcetact1mb475100mc150100qqf10.m <==
4.210251314015434109556958737843131699859637127667767427660037352186507047586\
24`50.*asl*cf*psibc*psicc + (0.1584497672918680243121198337887529089149630354\
6347080643631072613213167434922`49.816817503416964 + 
   0.302692119892880193161091964936777398185304640353153313159236392031241195\
13533`50.09792701265796*I)*asl^2*cf*psibc*psicc + 
 0.74541118378468602374476404077459583320333512675425852868272128088205207927\
159`50.*asl^2*ca*cf*psibc*psicc - (0.0786559752909975303843153881060701113542\
4781723474873042865219310931590918584`49.64890362686836 - 
   0.236942328161624788014942987421970998277245652148735829391306820992321944\
80256`50.12781455788432*I)*asl^3*ca*cf*psibc*psicc + 
 0.83717603795947988199828336509699092257127050879039532718700083691574595921\
828`50.*asl^3*ca^2*cf*psibc*psicc + 5.497467404733263188648418617021413912897\
67116936253719316160705840784290458301`50.*asl^2*cf^2*psibc*psicc - 
 (0.2310989094313512250497537101000491953491798023594032183130498183470222154\
9828`50.04542863937988 - 0.18232740459969822385834624103867258470626254213583\
019754378714413551640693424`49.9424826932612*I)*asl^3*cf^2*psibc*psicc + 
 11.9783079816772255460942520100767036113999150024145905245197025955485187933\
2312`50.*asl^3*ca*cf^2*psibc*psicc - 20.7649127011456424300662012707653296618\
8916227575310034006575250935676908527124`50.*asl^3*cf^3*psibc*psicc + 
 0.00482914065832391251908568393791928200515670594040753668508655057861503502\
9`50.*asl^2*cf*nb*psibc*psicc + 0.0031841537679443139097794905415508648519083\
4463787700623524285329353834411822`50.*asl^3*cf*nb*psibc*psicc - 
 0.01469647967923734184238570741242142258076292322338790482385350573774447797\
888`50.*asl^3*ca*cf*nb*psibc*psicc + 0.04782396953639601299693367964795792990\
751981488933038485047705360937899077565`50.*asl^3*cf^2*nb*psibc*psicc + 
 5.53900414928808727125121741116715022117051811891243006840769508373165901`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.044023700650037099902076531177884301835787\
55441258374553446180942584983329002`50.*asl^2*cf*nc*psibc*psicc + 
 0.01863979293727102385106245444647485352521973257536489464203556839950872064\
7`50.*asl^3*cf*nc*psibc*psicc - 0.0621361413655773107514602638428551179505565\
8101100909225221389438782373251114`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.27138688179852792794136901014189973667242049026342607972420725466798783683\
417`50.*asl^3*cf^2*nc*psibc*psicc + 0.000100990001253020532042665096971555871\
17117040589137609241298944166147813254`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00046032554220039422986713830711870127586997915087121322506023419648065803\
678`50.*asl^3*cf*nc^2*psibc*psicc - 0.170527275329426680305485544791528326331\
49636976776536131482235054006833851201`50.*asl^2*cf*nl*psibc*psicc + 
 (0.0549936115633150615787157200294557341346257885742766892558622107616655969\
245`50.106649840498754 - 0.02601935899312345595759308367103942440534875900042\
821330890632292929108389337`49.78163419189209*I)*asl^3*cf*nl*psibc*psicc - 
 0.43697327921892138830793590617835912411866904367686617956706975877085670024\
324`50.*asl^3*ca*cf*nl*psibc*psicc - 3.10287889521635292386954139093852036721\
546839436171452774503638587645924854723`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00039118814399757791973082190217012517629771165968133144187629877157705424\
97`50.*asl^3*cf*nb*nl*psibc*psicc - 0.003566172734999645916510975154522985646\
02800962274332590444967665020297883039`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.00690684461862779251698759293257380653396158009616145679652056853948133333\
927`50.*asl^3*cf*nl^2*psibc*psicc + 2.456968463710581241665295006659732210995\
40959877773701211286852290529284357018`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.1849324671059163051651755337820227048723752195650840607178737944213377319\
0941`49.816817503416964 + 0.3532829455167210530972495331601847498785475001856\
8892324186988271596350559559`50.09792701265797*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 1.474328912563284545491094866302398063557957250152217511101499234\
57690011192431`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 6.41629348763239500421849333414507545433577522579383068266889514716531391355\
298`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00563626511549420201508202692085624916077541429850959337924169137673112697\
4`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.05138165685877612912937806501217\
428859363499552843973164766207060898566584308`50.*asl^3*ca*cf*nc*psibc*psicc*
  Log[mu] - 0.446721538856469316666417273938133129271892654323224911293248822\
34641688064914`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0336240849283484191209410061421859463404318581027425564941987378237745679\
3876`49.816817503416964 + 0.0642332628212220096540453696654881363415540909428\
5253149851907915100491598759`50.09792701265797*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 0.534954583321901650751171690685238616521115716595657051077057777\
06955329487119`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 1.27324572757510065566527650174711532735754632517984314891421693805037329280\
919`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0010247754755444003663785503492\
4659075650462078154719879255490943069442882904`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.009342119428868387114432375456758961562479090096079951212503363\
72762952921718`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.03618701173422782766779910376824085853486059853792851242602371141034958604\
064`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 1.4338084787416099158546225955788\
1051276400559769963844579803837459779758956771`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 0.5213849013605854239471354893013856410050929446180503439394429\
345287475734181`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.04739862739641685672246686266376233100046299496527730399265454614535538243\
831`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 4.21025131401543410955695873784\
313169985963712766776742766003735218650704758624`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 7.85127665037598152750181665432987199389825131567485269910\
043765435739834233881`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcetact1mb475100mc150100qqf2.m <==
11.27996367615515961121147423932274989046080498838857489015989958263458105833\
474`50.*asl*cf*psibc*psicc + (0.260092980617481932240844628648348720119934861\
92109466637900869886847598177332`49.73985597517245 + 
   0.616975220779395674513349159330060738787819025535705110972892188727016708\
93517`50.114995065610714*I)*asl^2*cf*psibc*psicc + 
 3.52215010190760161156163975248516535240937825546978946407756740916364292479\
177`50.*asl^2*ca*cf*psibc*psicc - (0.2138638371855737852608722129831957904188\
8188183274018183099570272053052093571`49.764464654017566 - 
   0.474227711537361331837471392911498816689497476746486666505928049572880973\
59381`50.1103142276854*I)*asl^3*ca*cf*psibc*psicc + 
 3.28306272608861134189520690286616624362353691163965191977065598261010692046\
309`50.*asl^3*ca^2*cf*psibc*psicc + 12.58058952753233364560030931192340425162\
378658638951191261972356514235811396688`50.*asl^2*cf^2*psibc*psicc - 
 (0.2916834305551490159637446030671761513096480594027951609948608853220797498\
6615`49.85951739363323 - 0.48976771182983502057234407908895184727606476805612\
886616058640211340095888241`50.08459578511755*I)*asl^3*cf^2*psibc*psicc + 
 39.7805917861364989036138701770394366320698992308262427492253246535177559096\
4361`50.*asl^3*ca*cf^2*psibc*psicc - 68.4192605860087227878115513195554544997\
4563232507661558146945690582292429769312`50.*asl^3*cf^3*psibc*psicc + 
 0.00793993892837478887055936980737314581658246766418524792998220577326811887\
788`50.*asl^2*cf*nb*psibc*psicc + 0.00607468677928195845157048711301285371433\
572333101935096495584006846419429626`50.*asl^3*cf*nb*psibc*psicc - 
 0.02427531732784732354954740949527499486519737504688245126784121003257546795\
452`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.09292879692643799028440997379879592167527326796343663444699518462078615822\
1`50.*asl^3*cf^2*nb*psibc*psicc + 
 5.58890365219773767582104616464882656201704308778297027683216799833761451`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.074945254093459336675098294490813914967605\
94931525098854921085333507200807355`50.*asl^2*cf*nc*psibc*psicc + 
 0.03591367639301450919979797972503648244142261846977698650936912987306058664\
307`50.*asl^3*cf*nc*psibc*psicc - 0.10471550718182825623077398050393479131214\
730870425272958328220822600404945654`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.53836797950796940722860413152767200744236435332474183858220362443161524306\
144`50.*asl^3*cf^2*nc*psibc*psicc + 0.000105507563243577333012818099738712567\
7211792097662798835875551782704066772`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00049794407787026659666175642250480039475543992415396052302870915255548947\
775`50.*asl^3*cf*nc^2*psibc*psicc - 0.751744419908625075540017470554085969694\
54312074743133867624236392847055058328`50.*asl^2*cf*nl*psibc*psicc + 
 (0.1151596135665990984530866318667996692773923830905968967271325629718445138\
9267`50.117032926511435 - 0.0470202898496275165681268387872853790680900148340\
8748842436301366080144036423`49.72801802957717*I)*asl^3*cf*nl*psibc*psicc - 
 1.57338078323124358071006170252484212690858012505718436772091576108367586019\
213`50.*asl^3*ca*cf*nl*psibc*psicc - 9.97918642762468524712035293615963529294\
190068116896321193586832051145100996365`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00105830212847910823519294469693101046934171412728916107314276107741587609\
343`50.*asl^3*cf*nb*nl*psibc*psicc - 0.00998933652286295307843302573186340295\
604559414051556268808537615997776621215`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.05009942310881443425451681583239553609823007751921420089832620289037074694\
59`50.*asl^3*cf*nl^2*psibc*psicc + 6.5826272488427767673843022899397558043205\
3984756072948511445265681027208932657`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.3035639458776963391048282981390169639958491217193845043881067423076186878\
5072`49.73985597517246 + 0.72009414511653138099229755937097631113738805639183\
269289140999413296176530635`50.11499506561072*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 5.729936360294969631502900690125484786782242543199047380755003288\
46475431167474`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 14.6832620756572885993876304788574582947001499323430625274386106943021904632\
7298`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.009266990540856502367014517040\
67600592660992127777037303789666338332000034259`50.*asl^3*ca*cf*nb*psibc*
  psicc*Log[mu] + 0.087471322768515815730669454070717989563252330606350290947\
58771789513531582529`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 1.19684131797141395770623677998904650987646179046558717911171866487459492533\
216`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0551934447050356980190596905707303570901543857671608189798565058482425577\
2524`49.73985597517246 + 0.13092620820300570563496319261290478384316146479851\
50350711663146473702760333`50.114995065610714*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 2.101019657717899116339756821482063867166620108153390775949326489\
47956344188505`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 2.95540883153352475270191011489803522472763750677771141900334845177662447240\
021`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0016849073710648186121844576437\
5927380483816750504915874372966978461126890961`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.015903876867002875587394446194675998102409514655700052755229902\
73238000942517`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.15952512049360945998110669883309506602513254420300576646085090377181836672\
933`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 3.8414114390106828767114725964220\
199676267599787284117970741184765461423149752`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 1.3968768869129755915314445805170981700460945377194224717314858\
5705101408179717`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.12698880790117959923013132550155437909509950342903840651144571970308839524\
886`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 11.2799636761551596112114742393\
2274989046080498838857489015989958263458105833474`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 21.0348762632941416429871571614890639957313091423470144551\
7018074169696675758263`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcetact1mb475100mc150100qqf3.m <==
9.677882573007381839762041469194045707585783990653588186993779928178974056314\
26`50.*asl*cf*psibc*psicc + (0.2415784523496814253013950649146909969806221274\
8690803522034384098073297180245`49.75157794136735 + 
   0.555040009687253617888249575052180938065098766258488962998712256739717438\
0023`50.11284403677327*I)*asl^2*cf*psibc*psicc + 
 2.82017328146512179780960141494628799829955486633637860132713525842682058189\
522`50.*asl^2*ca*cf*psibc*psicc - (0.1857337509162560693300413588693178283198\
9713200075249303274762170229074861621`49.75033094594111 - 
   0.428192784139146000109628356272598739096655442664650997256587471826909733\
28967`50.11307946082281*I)*asl^3*ca*cf*psibc*psicc + 
 2.65449764754986293567582427922443520255291486609120213245860512910833909363\
737`50.*asl^3*ca^2*cf*psibc*psicc + 11.05088569283110537328400232847020168144\
939350145819357539677049258222526424394`50.*asl^2*cf^2*psibc*psicc - 
 (0.2850216092828220956964653933398187038967969625301876393534843220239337170\
307`49.90029036148449 - 0.419432389990560780702089858236247830766713612151063\
1571962064998215843807613`50.068074538744554*I)*asl^3*cf^2*psibc*psicc + 
 33.0031766123527410603251255549753602528217332948436410195956603603122299458\
9506`50.*asl^3*ca*cf^2*psibc*psicc - 56.6118333519860078869564804152043674319\
3614557454242701526683544046251693555142`50.*asl^3*cf^3*psibc*psicc + 
 0.00735037015740030729137047056873026262019998777404401328198665801301453294\
549`50.*asl^2*cf*nb*psibc*psicc + 0.00550890650515777333007607176097553219110\
117279457719104170356229730089433336`50.*asl^3*cf*nb*psibc*psicc - 
 0.02245896656256626529210446165906461811070616554933374108492400141734872610\
392`50.*asl^3*ca*cf*nb*psibc*psicc + 0.08361824199207136345215059573007227376\
547091431952689538829434067828065044492`50.*asl^3*cf^2*nb*psibc*psicc + 
 5.58262006624161259893155287717823384910079400702737399326626539880356293`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.069069192606963959671803200844292773294549\
27512145834328378922893284881526587`50.*asl^2*cf*nc*psibc*psicc + 
 0.03252436722484739089377754800346770213171893254522421533908992948906533604\
989`50.*asl^3*cf*nc*psibc*psicc - 0.09662443647894750378165271688921950884882\
862982514393287399388206034597453205`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.48327057169251822843169492595699382847129679505684300072589275565124101081\
63`50.*asl^3*cf^2*nc*psibc*psicc + 0.0001049163653937991593064427288853195311\
2908407654441162271472683146410389362`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00049293358659707785513753049026479064558267347169007020377787173420927662\
783`50.*asl^3*cf*nc^2*psibc*psicc - 0.605650292119507393114226824514983866354\
24107646620490757375477742485105625434`50.*asl^2*cf*nl*psibc*psicc + 
 (0.1031663164206102462098736477921268276807429120345477587303786931437672266\
516`50.115638386753425 - 0.04306253201658793960056427751818255999991254171023\
065842003555190395437607081`49.736200024674794*I)*asl^3*cf*nl*psibc*psicc - 
 1.28743409770938822688125571177376535276781253553136373739313630218422205894\
413`50.*asl^3*ca*cf*nl*psibc*psicc - 8.32052216028000912972936250836487275614\
261398269486673460199794625743787771845`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00091998508959643894959797633529377841053225233192359156346660207499497474\
866`50.*asl^3*cf*nb*nl*psibc*psicc - 0.00864482005506853450916683788343886504\
858032866974651882759668434021561673447`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.03790212100398098637913382897547042748281879460367223422674830463852336206\
353`50.*asl^3*cf*nl^2*psibc*psicc + 5.647703783909130034171318074621590482922\
85099240376801223447093350446606810256`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.2819549687969057729048260383981646076933340225997157479256959781782272440\
162`49.75157794136735 + 0.647807315140332493204100602293500480677290536528394\
46771897155217372981771124`50.11284403677327*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 4.680673699271948240167101588741307589754226243625620380673230016\
77911425842587`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 12.8978892794222161943873662814756993281504596989924618215150729664197217128\
6578`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.008578883456773018904389863059\
10285269384321749853376277683785932686829363833`50.*asl^3*ca*cf*nb*psibc*
  psicc*Log[mu] + 0.080613158404273051703833824788209598913273880305350176748\
76110590344329739377`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 1.02685523343802364257660328629483463325870018043704872949717653336444837601\
87`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0512645397812555950736047342542117468533334586544937723503409235319927013\
9409`49.75157794136735 + 0.11778314820733318058256374587154554194132555209607\
172140344812627664806015759`50.11284403677327*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 1.713908483454475691259340472096544028815783493751196214396158209\
83067587372732`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 2.59021440743893191079233451505973948452471353225346479481890309877172978799\
411`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0015597969921405488917072478289\
2779139888058499973341141040172132435966556656`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.014656937891686009400697059052401745256958887328245486698227091\
44641592460324`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.12852298370115998038935737408329513267891858630579830188727557596853977932\
715`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 3.2958199058691116588167131255292\
3248979780266942612000698388468809948269549907`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 1.1984799657705860577515320456469936326537464252458618207151028\
8375730731246959`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.10895272416096236888650291324063578478670422047689652915689266749102639193\
912`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 9.67788257300738183976204146919\
404570758578399065358818699377992817897405631426`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 18.0473154221441656547882549317530564355059699857708112511\
0600081006815082021482`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcetact1mb475100mc150100qqf4.m <==
8.394367412926091905405418606768929586555416057320761372236550738418827190366\
05`50.*asl*cf*psibc*psicc + (0.2253520100148403042386235078129462495582759041\
484246678645607624460921602342`49.76257191252557 + 
   0.502327182519818304731962193904294781155558511252579572175345127437953984\
25035`50.110697156285255*I)*asl^2*cf*psibc*psicc + 
 2.28317883855568935485864490490780746805857659063372038422590382790656259787\
115`50.*asl^2*ca*cf*psibc*psicc - (0.1622486534090272710312560951538121128546\
1299984627237448207028227811791909934`49.73612761266576 - 
   0.388780513470198258352250450756087979747100834512205696800064096039474845\
47949`50.11565100063788*I)*asl^3*ca*cf*psibc*psicc + 
 2.17838198570247097574731225566821366387447244531269432986814118636490100206\
336`50.*asl^3*ca^2*cf*psibc*psicc + 9.800293977968590680412340202791972227334\
80990515142316259518477240189132272307`50.*asl^2*cf^2*psibc*psicc - 
 (0.2776139453558993996878876682424791947737632856254812524655421070341302110\
9118`49.9339228883511 - 0.363169708368269699983691976732971264370461822678330\
45859241106890528006578631`50.05059122742522*I)*asl^3*cf^2*psibc*psicc + 
 27.7497814437970831060242887043767373300402899718483778958542343095877049602\
5928`50.*asl^3*ca*cf^2*psibc*psicc - 47.5419963916921631913205150127480520338\
3108152755568791659528355195356763149818`50.*asl^3*cf^3*psibc*psicc + 
 0.00684177817696544213487960001739988200027863386501776206077550907581454775\
496`50.*asl^2*cf*nb*psibc*psicc + 0.00502635300484330398986276495182595764405\
288270535235251775660343834149879027`50.*asl^3*cf*nb*psibc*psicc - 
 0.02089232101630737039176213406292079279971479256703411970784313037659741074\
522`50.*asl^3*ca*cf*nb*psibc*psicc + 0.07586830318240173290643180221496576959\
623921197798628598547178708883430467865`50.*asl^3*cf^2*nb*psibc*psicc + 
 5.57634974980010518381070611206366933666859742788880566420928487065939466`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.064004578738649465413506959482627972477556\
70691312860041682307755969879753447`50.*asl^2*cf*nc*psibc*psicc + 
 0.02963635269536997250166431107108219149024354791623848110668013612848080714\
357`50.*asl^3*cf*nc*psibc*psicc - 0.08965055361659601500754366502033617333250\
388210123954715872897040792308679808`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.43738445607256219825761579065113827107739593310583460507861561167100767094\
116`50.*asl^3*cf^2*nc*psibc*psicc + 0.000104333086342074735948198190104584200\
57355181294448325482187543528505378362`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00048801605862567306357452031898686913395274610834409998287875681774752914\
284`50.*asl^3*cf*nc^2*psibc*psicc - 0.493645175881032686298905314110532164599\
98323866822279423522840479233803557954`50.*asl^2*cf*nl*psibc*psicc + 
 (0.0930033522241479079867205918436273490910533045816379238638251419281353545\
3318`50.114273185957366 - 0.0396368628775021658279764025893242349816393608535\
0105738444170782473373752442`49.74387385760467*I)*asl^3*cf*nl*psibc*psicc - 
 1.06885525794793556700473753463467866110392252940802818479023126506756388358\
001`50.*asl^3*ca*cf*nl*psibc*psicc - 7.02859169976605876282898576930052764862\
275864348694526789640570458741053393139`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00080468500492518368773228493376186489853768632052592667231092428994817568\
576`50.*asl^3*cf*nb*nl*psibc*psicc - 0.00752779809946834481409932011177712740\
676559278379260527447554600895934213245`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.02902965139402592184524177866756420707238149881424287123961595536592952172\
097`50.*asl^3*cf*nl^2*psibc*psicc + 4.898685248954613718784527193646154363689\
7738101880865723831531578734513931159`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.2630164997500783336125208530898784770123579138986174798412213958478013264\
0584`49.76257191252557 + 
   0.586284263747994560932099656971869326433873324284467527179719677562244978\
084`50.11069715628526*I)*asl^3*ca*cf*psibc*psicc*Log[mu] + 
 3.86969437933128534081677695557250444749755533016306614701501229320341658768\
572`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 11.438278355881194482650702914734\
63657848184338454978251466853018862019500024105`50.*asl^3*ca*cf^2*psibc*psicc*
  Log[mu] + 0.007985287320283579964350159821970608363246996125351432156285304\
75840933098998`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 
 0.07470206396965025867120970208764300847534142659590374991552848984986948207\
706`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 0.890670045264475221597186762481\
11897521632251094328846770602784688608207147543`50.*asl^2*cf*nl*psibc*psicc*
  Log[mu] - (0.04782118177274151520227651874361426854770143889065772360761295\
044096082852989`49.76257191252557 + 0.106597138863271738351290846722158059351\
61333168808500494176426723113804199749`50.11069715628526*I)*asl^3*cf*nl*psibc*
  psicc*Log[mu] - 1.415043127494094816988308698296536494105630735854307927842\
89935264176266428234`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 2.29231878434816591005801824778729285113253176719049339834650927896753979110\
014`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0014518704218697418117000290585\
4011061149945384097298766378369257300810684291`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.013582193449027319758401764015935092450062077562891590866816928\
46580872912359`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.10475475983324589487642178091352243501634254407935802793549161402202732024\
871`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 2.8587165640824218331894159842333\
8114004842104110605398917500448376279196403665`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 1.0395332960299715757052421760848658691085167422203832688962394\
739501750078912`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.09450302691181559779138565237135144264622879474730756988467127982825595238\
844`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 8.39436741292609190540541860676\
892958655541605732076137223655073841882719036605`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 15.6538163516245761852000246179026998930085398636917558069\
4671981700342894459459`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcetact1mb475100mc150100qqf5.m <==
7.350233262049718608612034817871944296455008505280347319194046919211298355474\
63`50.*asl*cf*psibc*psicc + (0.2110033571534957174920659999501939811114312648\
0991019031154103471846001497569`49.772913784814335 + 
   0.457015023629056579164945422707229827727723456372411071061055988803112994\
18538`50.10855489668361*I)*asl^2*cf*psibc*psicc + 
 1.86561124148775371320091498932635443103385697027088273256410879173204889326\
303`50.*asl^2*ca*cf*psibc*psicc - (0.1424520715560357597346501597222684608014\
6004720807081656122603419074246984564`49.721844807162555 - 
   0.354706536971591115961297476885700214375438199562837819542887585624106855\
42036`50.11804523023842*I)*asl^3*ca*cf*psibc*psicc + 
 1.81111469541323532119249199873423039242737687428628940910265069569868066559\
139`50.*asl^3*ca^2*cf*psibc*psicc + 8.763284506076068064143634969146094766738\
35638890636564471762940165050762924024`50.*asl^2*cf^2*psibc*psicc - 
 (0.2698242708222501858794208761268916081694377119876030560251872239514410737\
8743`49.961771733632816 - 0.3175442855090497069820801333915605791281361673479\
0479594756197172612083359423`50.03249502317462*I)*asl^3*cf^2*psibc*psicc + 
 23.6047125512142483438579736627618186354263776767812483521358045726214373947\
9604`50.*asl^3*ca*cf^2*psibc*psicc - 40.4386428919113483100747255931754598096\
0569732864856415618667956375906197449668`50.*asl^3*cf^3*psibc*psicc + 
 0.00639855298842629862485321888028088493117489647795538835801580862451513937\
463`50.*asl^2*cf*nb*psibc*psicc + 0.00461059150052857637589112040796327034254\
283463826452527880449832226486352012`50.*asl^3*cf*nb*psibc*psicc - 
 0.01952725992979494417707034887817540848770661724724911567753137151567547689\
847`50.*asl^3*ca*cf*nb*psibc*psicc + 0.06932965651845667292641105376286239610\
753804635302632504017083613756680662425`50.*asl^3*cf^2*nb*psibc*psicc + 
 5.57009266047183844693236252499576690561680185929623969423641044721668586`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.059594893151772771771175742157250749367479\
30547798364823709784927851148002175`50.*asl^2*cf*nc*psibc*psicc + 
 0.02715030172540375623495327346112184041066586433125095587741018850846724287\
13`50.*asl^3*cf*nc*psibc*psicc - 0.083578430390687494868565998962290218513162\
30413681899031834254012692471034968`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.39866153079523014934987911544204489548880714725099264788977284524536047693\
002`50.*asl^3*cf^2*nc*psibc*psicc + 0.000103757545665941148987339093858132982\
8522746243336178694418410980713832411`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00048318892246704179905337570753855741940210724813312481643172161152796293\
909`50.*asl^3*cf*nc^2*psibc*psicc - 0.406345296242394227693202531364866364940\
95124074223072196862113480793543296718`50.*asl^2*cf*nl*psibc*psicc + 
 (0.0843040458831176059994580764922850639955780305745666151923003778179541046\
2106`50.11293635078019 - 0.03664393068424375064887664090070462621371867572576\
077870698125610328526224995`49.751089986140876*I)*asl^3*cf*nl*psibc*psicc - 
 0.89871268612027750171459147679253259285078205603422799198921054982682156856\
579`50.*asl^3*ca*cf*nl*psibc*psicc - 6.00462298216245617825567552972602814130\
768234486178331803759373703378051900607`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00070746650260176574891658418255734339527287185504802464709797206427842035\
263`50.*asl^3*cf*nb*nl*psibc*psicc - 0.00658920707654873194859171489037414309\
745078762671264925714058781689753343268`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.02246411697310868823696463009715805709691679164487030084181231650769567588\
17`50.*asl^3*cf*nl^2*psibc*psicc + 4.2893618406234903336896694701029995363035\
1333658007180413394948126307321947866`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.2462696668663988351626244245026458028188382124913539434868099269733234462\
2272`49.77291378481435 + 0.53339880057070714835631476988128521494056541983065\
307955273540654553550200564`50.10855489668361*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 3.232462813841671933857961031395990481018333823444679684819105792\
44401442876062`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 10.2279470103259147492714620194025462021970819506008804659686592810580830317\
9984`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.007467983136118738879403426321\
24024156826315853610774624187064025608504777795`50.*asl^3*ca*cf*nb*psibc*
  psicc*Log[mu] + 0.069555360073011842747566894584943145170064804113732625105\
54698570508186838021`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 0.77988397102245278794357626729145446114609333392364941893344536022964967626\
899`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0447763030666179700295680771822992368761524022711552624521659806461319021\
8645`49.77291378481435 + 0.09698160010376493606478450361477912998919371269648\
237810049455395575848106756`50.10855489668361*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 1.180461298853540196046917344532407140335755331631464070710494780\
33325135174941`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 2.04581031268970605489420125401095425336675677258844175678467097703937941093\
363`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0013578151156579525235278956947\
7095301241148337020140840780663330552767305819`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.012646429104183971408648526288171480940011782566133204590590070\
60830517503393`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.08622914999882347323778937296844724676144541973061834822380643548198376285\
947`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 2.5031348453649231286917985898299\
3868989352961888689803400991739656761557376424`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 0.9102308528599720467970176690290686145067380432315992850682833\
8757526335702496`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.08274825935090654970881978809355169222788527665741811682825953444748431836\
366`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 7.35023326204971860861203481787\
194429645500850528034731919404691921129835547463`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 13.7067149870703152613397225283676017240292998606467916808\
3305869494522917328908`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcetact1mb475100mc150100qqf6.m <==
6.489452651909499515166319270101508270907895796879840713953009655222779769850\
94`50.*asl*cf*psibc*psicc + (0.1982171626977634957644241260691942612371426347\
0230917643692827467932202111245`49.78266819956315 + 
   0.417725272900257406195863152412844212842559144551041180545490042971258529\
08132`50.106417695674374*I)*asl^2*cf*psibc*psicc + 
 1.53626478898037799317103116155003429623863608205502944863567737061835292434\
077`50.*asl^2*ca*cf*psibc*psicc - (0.1256246717381380789955883198678862638548\
7722007434564926344080316564473871676`49.70747291149529 - 
   0.324996518736466292976745504620456480840827384495583337426541745749900272\
67379`50.12027668053043*I)*asl^3*ca*cf*psibc*psicc + 
 1.52326332156039484344148335604606045461381930189300806234593626016503976808\
423`50.*asl^3*ca^2*cf*psibc*psicc + 7.892707005846043703930493003833438900561\
96392536672516158479737454747422000711`50.*asl^2*cf^2*psibc*psicc - 
 (0.2618897243246538018654419142613935381167424649294977543260705289831033234\
8673`49.98491443436165 - 0.28009754661485796115034053627055468839860594843597\
933244733070394498034502095`50.014105280700754*I)*asl^3*cf^2*psibc*psicc + 
 20.2831962631433790583968578460826327029720489061583088865158567302776872614\
5618`50.*asl^3*ca*cf^2*psibc*psicc - 34.7810280246793454567031880403596393131\
0335565068186426722275726234072224164511`50.*asl^3*cf^3*psibc*psicc + 
 0.00600885455512961870464428559803019984056341808041366088556415846518821561\
568`50.*asl^2*cf*nb*psibc*psicc + 0.00424919397018172308592775558288190985458\
973160866890540641198671851268599758`50.*asl^3*cf*nb*psibc*psicc - 
 0.01832727794817499823485738775860548383366630291747268135619646201393567366\
952`50.*asl^3*ca*cf*nb*psibc*psicc + 0.06374804002263745244042199923463891558\
830597222887732920393881892736390508899`50.*asl^3*cf^2*nb*psibc*psicc + 
 5.56384875603920176696739546907888814919037459537964447471141733575034793`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.055721420357051967081168138793013639157238\
43775713028002428595470689917934421`50.*asl^2*cf*nc*psibc*psicc + 
 0.02499115678351076744648141981193101234772316486490950714380900495607279152\
761`50.*asl^3*cf*nc*psibc*psicc - 0.07824462835698574614444116600187942469795\
544264383825332253620743519464412611`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.36560705278452648459721767386910931380474883534878899948251438720235140133\
828`50.*asl^3*cf^2*nc*psibc*psicc + 0.000103189568825113089090532323639041129\
51834128629045408248977141332450506414`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00047844970187026264731976410644804325819597282332860889556519687230008403\
735`50.*asl^3*cf*nc^2*psibc*psicc - 0.337318024576533776633231551876426553144\
51548300755447875008181690902395481831`50.*asl^2*cf*nl*psibc*psicc + 
 (0.0767917014935223212004033040627273608196483633711928486405157616918650617\
0999`50.11162701194298 - 0.03400783241990724507497940069134929954947848096074\
310049254150418721897982682`49.75789167336792*I)*asl^3*cf*nl*psibc*psicc - 
 0.76415525150191492431274608732363987996692287951459509758961457958726940352\
618`50.*asl^3*ca*cf*nl*psibc*psicc - 5.18064320999688242733007100245631991200\
039887111211179060574186130117585589151`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00062467362263830453110716824021277454404101761847980236729309939413586649\
287`50.*asl^3*cf*nb*nl*psibc*psicc - 0.00579273490373916594456181392587617690\
082256291681632927860261301990771516922`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.01753359733208541853433674402191409823372353382785066023364930401466218279\
805`50.*asl^3*cf*nl^2*psibc*psicc + 3.787037714211420778627172613967334627986\
53087050624466967759347508425493315566`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.2313464358259963928589834104609166278052951501306214554809817710242637668\
6898`49.78266819956313 + 0.48754230826757072012548681958019766891889406752319\
793255813712780227017352228`50.10641769567437*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 2.724515607637903339076927969060007005859803020129211177249990368\
10256489046326`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 9.21186445194715856128287260319629946359926889617374819761808436613328989605\
069`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.0070131519683069572161823993473\
6065025030406786381654759540114121875143204188`50.*asl^3*ca*cf*nb*psibc*psicc*
  Log[mu] + 0.065034489563458683415191711442915643063158036116746370914615790\
65538696964648`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 0.68855231167480377793221320253951538690664197645568084903228972274259180602\
805`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0420629883319993441561788019019848414191445727510220828147561221526949731\
7927`49.78266819956313 + 0.08864405604864922184099760356003593980343528500421\
78059196591536832989421527`50.10641769567437*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 0.993667867409221574439719797415353624052949941744333148150440278\
76403404370029`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 1.83926420177916884740278807111975228556340323461472320253403142094642206835\
81`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.00127511853969217403930589079042\
920913641892142978482683996116292879010198587`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.011824452647901578802762129353257389647846915657590249286779973\
41584770572046`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.07158110800713171398265847503601036947182418029950481323830754172047560868\
27`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 2.20999449693799357639046214835238\
20393319861858398941261097155955702853720889`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 0.8036343625229067550510771448554116506661767948508705912818279\
6303507214985084`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.07305766932026425045918883135049196824237970862280641739364784156272619240\
942`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 6.48945265190949951516631927010\
150827090789579687984071395300965522277976985094`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 12.1015313052808346958821521748852926235890440820215269633\
7957240505943971481803`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcetact1mb475100mc150100qqf7.m <==
5.771479749247661547505157872150535306347525770138255773576197148440618904747\
68`50.*asl*cf*psibc*psicc + (0.1867466899456809453463395194699061093741526277\
1546550348563450667878172568717`49.791890688005005 + 
   0.383396532154353309863946366141694703449395179602461766453976151010799365\
15543`50.104285955586526*I)*asl^2*cf*psibc*psicc + 
 1.27325208330979859803952499075389420911093022362431927299943936425207517179\
76`50.*asl^2*ca*cf*psibc*psicc - (0.11121594989715405524379045514635502841354\
731581198782968365596213138074512407`49.69300241164194 - 
   0.298897972917514969239133985949676983879627791935455805486264448363651569\
81908`50.12235830585363*I)*asl^3*ca*cf*psibc*psicc + 
 1.29446165091951349723908139032790090266604269671181768729412888955134671985\
421`50.*asl^3*ca^2*cf*psibc*psicc + 7.153893563016366205236315489906366042288\
83813361891628251616632368448071621193`50.*asl^2*cf^2*psibc*psicc - 
 (0.2539655223752835133945938778947683409658088700337462358733076930852968581\
978`50.0042165775756 - 0.2490336907771968789948287199531876638202300783993070\
2714458514709038440849267`49.99569992055958*I)*asl^3*cf^2*psibc*psicc + 
 17.5852431263937629630497866779742635777581754607646951839671694041096146538\
0408`50.*asl^3*ca*cf^2*psibc*psicc - 30.2080327908820571384217508057189487669\
2857389992940715828975070072925079844677`50.*asl^3*cf^3*psibc*psicc + 
 0.00566353950362515341181695044284660674196109237282187540842928090858088820\
353`50.*asl^2*cf*nb*psibc*psicc + 0.00393259376988245449496998306943663891068\
577279496753144745127522057611149033`50.*asl^3*cf*nb*psibc*psicc - 
 0.01726418004648081024706529458347545410276852326685488609852955058042754270\
014`50.*asl^3*ca*cf*nb*psibc*psicc + 0.05893437162229304553156801116319158796\
213496340658624539836126199671393812886`50.*asl^3*cf^2*nb*psibc*psicc + 
 5.55761799446733895539127800506129115245581596317941387516233983735699389`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.052292485932793390497369796841739570786546\
20380946766803064440178659101590082`50.*asl^2*cf*nc*psibc*psicc + 
 0.02310118347913105625122655709574792793423817775419497877193576124160193233\
503`50.*asl^3*cf*nc*psibc*psicc - 0.07352291192130867945794594785846193887884\
655635386035580733388323486539957144`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.33710687637324553064509950940792024435091377012703112904313872547750288731\
583`50.*asl^3*cf^2*nc*psibc*psicc + 0.000102628986911630024452408034943941114\
30121120140494878199714627545633625653`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00047379601139341251080005317440389468856563374190672348031225176931965439\
183`50.*asl^3*cf*nc^2*psibc*psicc - 0.282048068933470402996179857179409496972\
4156802181437304921862500593821116952`50.*asl^2*cf*nl*psibc*psicc + 
 (0.0702537924841696173299074194595365772735915577832953797437540914485829945\
7226`50.110344383301644 - 0.0316695365900733385350097780620809836000504593437\
6564319022034173562914425925`49.76431631826524*I)*asl^3*cf*nl*psibc*psicc - 
 0.65624079106622778784360901619295300412108146435375928298379965801324615133\
634`50.*asl^3*ca*cf*nl*psibc*psicc - 4.50871290256824062363454385201871196222\
243105980679287951782925686486095864465`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00055354621335511991343652239014188813366228979997148485536234801467238951\
269`50.*asl^3*cf*nb*nl*psibc*psicc - 0.00511099243794371439007375185532296550\
170182731661872431154444658879280095928`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.01378348649659032749317074074760973062267713280285102996870562668550020610\
26`50.*asl^3*cf*nl^2*psibc*psicc + 3.3680516138409724316953077698592479103652\
9591040261688590708073337206725701169`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.2179588312799676073465042511348901630316116526646499342858964693201875809\
076`49.791890688005005 + 0.44747599054881155611352283474533733026669755450634\
767032153671385541770291515`50.104285955586526*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 2.314487303691464095854978254545243762950184676888344986066455366\
84516907408445`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 8.34956850132053823159155339940733676314955124660222701063495611843286663578\
556`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.0066101222542531912922996555454\
6171848453607658894838316825070913696628678662`50.*asl^3*ca*cf*nb*psibc*psicc*
  Log[mu] + 0.061032455900294775954708281780751834705934577245409559928272744\
96103585159281`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 0.61237302069835862394460141270168143824823562007320307016492376970401222854\
776`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0396288784145395649720916820245254841875657550299363516883354620458822209\
8821`49.791890688005005 + 0.0813592710088748283842768790446067873212177371829\
7230369482717798745675631597`50.104285955586526*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 0.843036492273819179963154668601221796042803866092309277542276238\
76967337064194`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 1.66429665376685046366352382713735068686172578771029917553005763498919945639\
461`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0012018404098642165985999373719\
0213063355201392526334239580254127398924794312`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.011096810163689959264492414869227606310169923135529010911473296\
64672592542693`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.05985245914704727303820076063543078336891966446936735463145014585222779794\
671`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 1.9654875640818961120302453662953\
3603566429920974413400301335106380745842477273`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 0.7147227505752349498291801331983040129688360762705941829337585\
8161965816671985`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.06497479550683954089356183029075491026989418875187219844567469948695737466\
733`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 5.77147974924766154750515787215\
053530634752577013825577357619714844061890474768`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 10.7626554363970392537876183999863182392768660561538193665\
6489244241206613357349`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcetact1mb475100mc150100qqf8.m <==
5.166386791374401744182053653741437022577140454328773868169348967089749451164\
64`50.*asl*cf*psibc*psicc + (0.1763958202886964940057743735662161310847803742\
066608658202942731221033994794`49.800629323085516 + 
   0.353198630736162215045495904202154155661510613865832230089224289440487096\
54502`50.10216004406231*I)*asl^2*cf*psibc*psicc + 
 1.06089996359354053988023959533789026520817269843223462067427098055981072854\
529`50.*asl^2*ca*cf*psibc*psicc - (0.0987981328787283925982564351630692042542\
2347683117736188604134763293599271227`49.67842379376592 - 
   0.275820569822690426231494136785938398427627164564740460361636687366629951\
4251`50.1243017078997*I)*asl^3*ca*cf*psibc*psicc + 
 1.11030721485314088068781969360945211445808717288706868357135938168608995510\
152`50.*asl^3*ca^2*cf*psibc*psicc + 6.520865846049056634278721377225753003003\
16667610289068307616141167930185912425`50.*asl^2*cf^2*psibc*psicc - 
 (0.2461529235154596812001687436026318532634497437956262756774514307460394335\
8071`50.020377145687014 - 0.2230173241263736567226257061248068052966269812254\
8080718189207835695812199042`49.97751074813537*I)*asl^3*cf^2*psibc*psicc + 
 15.3673157616834374287575688494131197825117475422465614076449815853734157886\
1327`50.*asl^3*ca*cf^2*psibc*psicc - 26.4633524405310649566394942363892668151\
1121021369097020938994126625856985206744`50.*asl^3*cf^3*psibc*psicc + 
 0.00535543474973868409999065479073537727705823922932129054461523956429607216\
137`50.*asl^2*cf*nb*psibc*psicc + 0.00365331120592531365601164999577548082333\
315171116046511520942954327433840895`50.*asl^3*cf*nb*psibc*psicc - 
 0.01631584421918858795032903275876941718074246091279519893936399460384335229\
802`50.*asl^3*ca*cf*nb*psibc*psicc + 0.05474537596045531139897330880931251003\
131898104513863685562984659400099332802`50.*asl^3*cf^2*nb*psibc*psicc + 
 5.5514003339031431084980429336271853228830287562181300256978196558091835`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.049236172629248041986242423164138865252353\
62889066547174290003890704784361635`50.*asl^2*cf*nc*psibc*psicc + 
 0.02143527387886043603943535014576256413497330934333196607191260876565677230\
701`50.*asl^3*cf*nc*psibc*psicc - 0.06931423626909163140716962598823418862322\
163768862274412644727729619367940883`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.31231506981615113850037657083340931216694725644369336920607363200279612586\
389`50.*asl^3*cf^2*nc*psibc*psicc + 0.000102075636413068936829116779046804310\
93745302671949561342439434048388017064`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00046922555222238976620632883508900000368728956734822492175829135175895091\
752`50.*asl^3*cf*nc^2*psibc*psicc - 0.237299458699475854907628680180706443145\
06826822232274861435211757057868956973`50.*asl^2*cf*nl*psibc*psicc + 
 (0.0645245278750217573734045375850004097697219692733167863585270046173167645\
9022`50.10908774618477 - 0.02958241165701039092516341883262635823929740876721\
822229533719140733708116351`49.77039648692422*I)*asl^3*cf*nl*psibc*psicc - 
 0.56861042342660064177312022175591875505650503892260624194291037915304669250\
734`50.*asl^3*ca*cf*nl*psibc*psicc - 3.95428648419167370134072746607039509822\
959770877734253392520730681265773798391`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00049196539807476305038357469156857256057432829015931892532145971981540762\
426`50.*asl^3*cf*nb*nl*psibc*psicc - 0.00452297421202035762799471611609523886\
392115128735692361904422940799936097289`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.01089950005157936599535886838938194206289874204206083409185055751281679691\
436`50.*asl^3*cf*nl^2*psibc*psicc + 3.014938651163679717252130698861296174430\
66048114479284345258422369363446678778`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.2058779560911017059972729053319060721202582676873697020961344581711207620\
0013`49.800629323085516 + 0.4122309251496278490188145647123738665215385015293\
1445345290716771495077400919`50.1021600440623*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 1.979789406313715814593276821164183443479549252019458987383008435\
38732359227391`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 7.61073890601069129523212476929420575167944026568500296992657210916172358029\
434`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.0062505220273981393871937577273\
3666427719420797667549488167765676045453370432`50.*asl^3*ca*cf*nb*psibc*psicc*
  Log[mu] + 0.057465321854385183720090948406518378486448499634635181346778565\
00498143523278`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 0.54817066384794176677311467252023566807830190566268960790046985885338808487\
051`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0374323556529275829085950736967101949309560486704308549265607571145945206\
8665`49.800629323085516 + 0.0749510772999323361852390117658861575493706366416\
9353699143248072155109661507`50.1021600440623*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 0.720200941663031933499762990742045402094304671451207841222524686\
92905185394898`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 1.51463681639781054333514746038968975277502717201916339737698139127061254765\
527`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0011364585504360253431261377686\
0666623221712872303190816032869848278290532039`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.010448240337160942494561990619366977906626999933570032991403950\
65012249801132`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.05035650912673686300355014896211604426250316029343728179756063701413776220\
767`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 1.7594220946555408053828997536311\
0372764784466324985619388992298957550977196099`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 0.6397898526020148383210544558658559009628526048181295250323341\
5673020642501581`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.05816271387291043984736858689689599099662296407437541136923579467869470391\
129`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 5.16638679137440174418205365374\
143702257714045432877386816934896708974945116464`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 9.63427808855498437255069365349703175970185151923229750936\
220195382896477653183`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcetact1mb475100mc150100qqf9.m <==
4.651694030564205038864893698444185592631413838417119845434271075932383808529\
05`50.*asl*cf*psibc*psicc + (0.1670064974472214160133775903179134269325127673\
1929571132640441844636986504966`49.808926009439794 + 
   0.326473288549227691488895283568981022594475271801137708266020108231435875\
99089`50.10004029546205*I)*asl^2*cf*psibc*psicc + 
 0.88777762366821826967193398837274148753474195256692623543826784209870893907\
232`50.*asl^2*ca*cf*psibc*psicc - (0.0880343165639944968896521560833039753685\
9835462114822282320980416448432254759`49.663727455408456 - 
   0.255294736712297665453590317239018135643772868132902559957093483123679720\
23564`50.12611731963845*I)*asl^3*ca*cf*psibc*psicc + 
 0.96041699037581800539868635702607001926033552050718431062541915455879173665\
755`50.*asl^3*ca^2*cf*psibc*psicc + 5.973827794346647347640867094909743219707\
76362475122554345236460382680920575112`50.*asl^2*cf^2*psibc*psicc - 
 (0.2385171178850387980993552104139392500355097373019249776151839249942111720\
1774`50.03396178522075 - 0.20103957035133019453087074906467245699121130189037\
912535992902512392049777725`49.95972377974028*I)*asl^3*cf^2*psibc*psicc + 
 13.5243931354511968962169115713762856554363711892090321950830381612989546887\
8229`50.*asl^3*ca*cf^2*psibc*psicc - 23.3613082594362630578135982980039126427\
131240117618931024359702937426634285139`50.*asl^3*cf^3*psibc*psicc + 
 0.00507883391025843156758620279486447498628030016846907961121475014398771444\
08`50.*asl^2*cf*nb*psibc*psicc + 0.003405417181060191616430407817735496053923\
08744603721193636403998174560803368`50.*asl^3*cf*nb*psibc*psicc - 
 0.01546467003537714607669597424608263676920065913095700059895702890614923359\
754`50.*asl^3*ca*cf*nb*psibc*psicc + 0.05107067416414490454532866862454185573\
756452546580797253056875224816101079021`50.*asl^3*cf^2*nb*psibc*psicc + 
 5.5451957326742581871710920661240845144404026621360235684985333409160481`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.046495270516487144645795436890764597423058\
81006990669300677278207131893414686`50.*asl^2*cf*nc*psibc*psicc + 
 0.01995769552792227557070681966115771227928436180568071690285198607651044351\
559`50.*asl^3*cf*nc*psibc*psicc - 0.06553980318995767749735828935716893837941\
357827310335491251770029928546115772`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.29057879546145100783114174442856281395172555577706370184349259297000627171\
244`50.*asl^3*cf^2*nc*psibc*psicc + 0.000101529358988012494873477938724102143\
62430716553136356993107420364606882245`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00046473610822144127489584676574640479070780557135740551627418427883622882\
931`50.*asl^3*cf*nc^2*psibc*psicc - 0.200710083738543242682068356180312250920\
99405915010578031519727373370743063107`50.*asl^2*cf*nl*psibc*psicc + 
 (0.0594727902203068802392267033608174196568540149218428796367741514989857142\
6026`50.10785643748857 - 0.02770911146619106722305695295375383045167090920976\
555662260265228521383159027`49.776160722896776*I)*asl^3*cf*nl*psibc*psicc - 
 0.49665443143870026768277073866079309251939223264308979784043801458393492031\
779`50.*asl^3*ca*cf*nl*psibc*psicc - 3.49199241415138562403675844435729481196\
917226485702405319667515860826872863327`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00043828040826601091349777998809844734063763544985808276037274885696657670\
672`50.*asl^3*cf*nb*nl*psibc*psicc - 0.00401233166992217957810666543220106859\
730755751936432298920532357887433309248`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.00866018647177594347841805778615995371559606281130920268041545760765290169\
792`50.*asl^3*cf*nl^2*psibc*psicc + 2.714580361956302750656770986902551564784\
31065317907738088690301817709482265693`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.1949193370460547796382309507096227615635788721148030695150526092934123273\
6977`49.8089260094398 + 0.381038809507225894960757561156044313132989094495789\
08829449174914610528837153`50.10004029546205*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 1.703853901521517685649772607864227341512304570479006660228300727\
98844675916881`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 6.97227096610017080684029821394276581802003017366909384605254928453017720753\
272`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.0059276911610427055519786107218\
5930877434024355854245061135171725623713099515`50.*asl^3*ca*cf*nb*psibc*psicc*
  Log[mu] + 0.054266315642687797455487968482567607358100048521934697553199427\
63782624342042`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 0.49356006581023686375577654307319119359714739148710497834307327603219905866\
485`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0354398794629190508433147183108405021024688858390551035481553317720484714\
3453`49.8089260094398 + 0.069279783546768344538319556573826238751452562635598\
01605354316642389390576562`50.10004029546205*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 0.619029587703149628357613310274006200126288323499590760563799844\
9763393399602`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 1.38551441647972160304508532807022261771050143817272465727757747584696895129\
36`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.00107776202928049191854156558579\
26015953345897379168091977157123364031482215`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.009866602844125054082815994269557746792381827003988126837791321\
30123156027162`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.04259200260716986297260528610658651929463861500372629713005086806711155829\
668`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 1.5841425710936173575520848877506\
7652739222335535329099008820399173800679535718`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 0.5760518440340426754734854137275187372335357655830149054764395\
789226975911789`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.05236834945764024322486231033886533974850325141663771868110239436757779056\
745`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 4.65169403056420503886489369844\
418559263141383841711984543427107593238380852905`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 8.67447902819612955647525376885871729313906052588024508776\
582870239870932614497`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcetact1mb475100mc200100qq0.m <==
26.37080183162308416466020892546663623112865273802196342880787141613204649034\
727`50.*asl*cf*psibc*psicc + (0.223203625602883435675790674229177600776652867\
93174793910928097808838062075185`49.60715101437129 + 
   0.747327134634981143741646827053525922862627204407564709337421185862262534\
36319`50.13196052089864*I)*asl^2*cf*psibc*psicc + 
 9.92765917670694235504000267464669201679543217540319528042922544115668964502\
466`50.*asl^2*ca*cf*psibc*psicc - (0.4127279999007816830206143690060802639709\
8657706798001600827460660154825363345`50.0594000777952 - 
   0.298009181706516694211735832115515267656201927335385531923769891183765927\
07151`49.91796578988374*I)*asl^3*ca*cf*psibc*psicc + 
 9.16948980321811871557799022071170427958080842065606427400891910373380135676\
944`50.*asl^3*ca^2*cf*psibc*psicc + 23.95762761172117913484188059065209360514\
041899356388341244843172352193337275646`50.*asl^2*cf^2*psibc*psicc + 
 (0.0019444606005084956048625189296600138006953093348729756300320589599919140\
2082`47.33810756919826 + 1.26242638027470895714307310349305303529454884271481\
72937001309472891096026144`50.150514482674545*I)*asl^3*cf^2*psibc*psicc + 
 132.8832278911174128142619562272669638461330686107191545470661`50.*asl^3*ca*
  cf^2*psibc*psicc - 
 238.7145124057833270011479800097466547236154481317926334805635`50.*asl^3*
  cf^3*psibc*psicc + 0.013820596735176484787187039789810508182079003420527120\
39857831978253845489874`50.*asl^2*cf*nb*psibc*psicc + 
 0.01083350595622674372069506791063776205342296247861320883532356159676858739\
571`50.*asl^3*cf*nb*psibc*psicc - 0.04166308047027735518368270672264152552431\
512629485622483697147320420596537552`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.19781416464686626616068492855083983675732188865076235663196888862419049640\
273`50.*asl^3*cf^2*nb*psibc*psicc + 
 7.24319629474894101711306915628596383732793330670276763320082038889089638`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.076111981626722815455329224114370147401984\
66973489202113884777185351228694316`50.*asl^2*cf*nc*psibc*psicc + 
 0.04132381880994683520360913373803356308072162955256030231736011184417706886\
128`50.*asl^3*cf*nc*psibc*psicc - 0.13335708631166175546349873228664310543355\
938508368518398551672177596752193078`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.74991578164211060971934660558323493123417082206024918591628134188603350308\
449`50.*asl^3*cf^2*nc*psibc*psicc + 0.000079778613596547908737453463889300972\
18861865089595677688997416269850305373`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00021967605627371394603110806786559349771071929592021148061734671203982714\
467`50.*asl^3*cf*nc^2*psibc*psicc - 2.172679780508009095567117272916308730528\
70903843910486848586714841721500909615`50.*asl^2*cf*nl*psibc*psicc + 
 (0.1591184611764764675392546234433052099143028943466721478511706430096272767\
1699`50.15048732963775 - 0.00179617089359350317073567301867820138354244169776\
283453503832913037967088806`48.203114414032015*I)*asl^3*cf*nl*psibc*psicc - 
 4.30476468989920345700272578317180043225947475943411860192413089608918521603\
724`50.*asl^3*ca*cf*nl*psibc*psicc - 30.2590721543548597815065375663646541209\
2270839067698961974247343834393165188594`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00227734683782459634685121689661079863760384812425330748982289514140214747\
767`50.*asl^3*cf*nb*nl*psibc*psicc - 0.01254167124614880576450629717296454155\
60692633587525919720103300679764662076`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.17900621523641355378998045613702032258330630695477134394105907118296093044\
34`50.*asl^3*cf*nl^2*psibc*psicc + 15.389159370931944570582120259446612086247\
71038210475847693617186105184027013841`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.2605090424253652570417147179587177292008251367513351543525598196538768914\
5996`49.60715101437128 + 0.87223258894830393650154401581945631823118247632472\
182484671862114544178158776`50.13196052089864*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 15.37215210773476137015873611566839411689700943160693980087390326\
503712867443602`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 27.9618156338422339584926808027031161440559569811217402752606420859877058847\
1611`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.016130519437142351330837016364\
50464738970622896396732632113624004460936827645`50.*asl^3*ca*cf*nb*psibc*
  psicc*Log[mu] + 0.088833052765691322573578475502719638307032212232468132209\
46252370810371624336`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 2.79802897653308083101493095626302037931776552401904699580657692587287177576\
649`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0473652804409755012803117669015850416728772975911518462457256754603712019\
6674`49.60715101437128 + 0.15858774344514617027300800287626478513294226842267\
669542667271245162550676301`50.13196052089864*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 5.755828394770227591169076398183108905172348450782970488138140467\
73261402755947`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 5.75194669267480111861761793889729250474506621791009558319410235279450907819\
97`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.00293282171584406387833400297536\
448134358295072072133205184457340749605427375`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.016151464139216604104286995545949025146733129496812387616505555\
56033705748433`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.46105696909821844879535236600781909858081630955073442139850967264586709342\
002`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 8.9806228743468653628769769941226\
4865610243986471591992322085940573045825491431`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 3.2656810452170419501370825433173267840372508598966981535347383\
2121400373080079`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.29688009501973108637609841302884788945793189635424528673655453603255627681\
631`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 26.3708018316230841646602089254\
6663623112865273802196342880787141613204649034727`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 50.5530803287973389850653525011517477818961484243973853110\
5487010157000681791538`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcetact1mb525100mc150100qq0.m <==
10.6496`50.*asl*cf*psibc*psicc + (0.25959480146839377249944971963099662316876\
379268168024709820334968342751103401`49.749450749928236 + 
   0.599915264521671067986517811025025357794447814873995043151119161785522760\
50873`50.113244671171444*I)*asl^2*cf*psibc*psicc + 
 3.23746703521526493636229954187909202009927158700567815831997719598285622422\
925`50.*asl^2*ca*cf*psibc*psicc - (0.2041125911157838519571338592572237351356\
5180991178886880195821373787002275631`49.75707197607985 - 
   0.461939639686931742026091740735740368122342086110763585316368064801709974\
32862`50.111787411429*I)*asl^3*ca*cf*psibc*psicc + 
 3.01202706301986041873411516947842092086398610701656054101791269583647792032\
734`50.*asl^3*ca^2*cf*psibc*psicc + 11.80018152455589375928745562721307720895\
316929348653505102490228586657359263263`50.*asl^2*cf^2*psibc*psicc - 
 (0.3121916826551043273594001419246192350334420464917777479352184502856106653\
2317`49.91950148127888 - 0.43004604761545205517690525895952515620868924969724\
492235817053178317299407028`50.05859511337051*I)*asl^3*cf^2*psibc*psicc + 
 37.2388430823755134731571205940960728338752180977590424335221324886948235996\
4217`50.*asl^3*ca*cf^2*psibc*psicc - 64.2182484053361968115927953898366151280\
9385553615334098793844590651421911668528`50.*asl^3*cf^3*psibc*psicc + 
 0.00636707222801057499900757129273845967410429589919410956025071981129432000\
802`50.*asl^2*cf*nb*psibc*psicc + 0.00509628817916419513138388058508023501483\
922785740167997842962037236846979775`50.*asl^3*cf*nb*psibc*psicc - 
 0.02032251798681385813022117973811650196228517344247746827095746209947995768\
091`50.*asl^3*ca*cf*nb*psibc*psicc + 0.07758060457712597310318807115550518895\
013556390796142016564230513423462671501`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.80667900735272193781781299861536766177143926078075129437545470647117322`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.073168394605667428605400505407551030974314\
81484344613882568328334114619815718`50.*asl^2*cf*nc*psibc*psicc + 
 0.03525788333789711922694105768301852850527513202432209847387193767575384421\
645`50.*asl^3*cf*nc*psibc*psicc - 0.10146440291525603999819464688661285832986\
391634820635233485568901070002379069`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.52206507348712149414622122196248440127410428991242339111844032189336033425\
009`50.*asl^3*cf^2*nc*psibc*psicc + 0.000087490319497795945721521718484108194\
55016307036046581104848643147524717921`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00050270563863156010227301152046983616526090762757718898720791248934436191\
297`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.68948861497214305697101482622868875871176000981047293059313913665847861353\
4`50.*asl^2*cf*nl*psibc*psicc + (0.111886429645816890042078164750289365114259\
61056737866586383650203251697394218`50.11632764787335 - 
   0.046200946425213469109576007760446741937658695818571371167588681861910126\
42245`49.73220110452537*I)*asl^3*cf*nl*psibc*psicc - 
 1.45318317058441689858331932153207832014360403254035058215385596729543229336\
291`50.*asl^3*ca*cf*nl*psibc*psicc - 9.33583109766916495147129140011594918988\
587986898755670583839040770424767724534`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00082444858246668577094017285514123437539942252810630716579028022825284798\
968`50.*asl^3*cf*nb*nl*psibc*psicc - 0.00947430420981010717767739489293908072\
641888741421080746520230005113970204433`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.04463966253908166831302567463911214474614129653878299578382647479113123619\
863`50.*asl^3*cf*nl^2*psibc*psicc + 6.214767100488644748615783263510406149714\
66529201773832080491333913472471065712`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.3029825029341299097956641234662801201866936943434517071004631603618768322\
9386`49.749450749928236 + 0.7001828517559765688791010393807036730449015610803\
1754073597931496371548088335`50.113244671171444*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 5.307191075711239563990938529007963882517382400348932421246661737\
55526682902043`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 13.7724196061080054426461507440357790800294408890656755123341632317692955735\
7568`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.007431240799480742255894972430\
57230838791719426876751873986765350302370773913`50.*asl^3*ca*cf*nb*psibc*
  psicc*Log[mu] + 0.085397485650329169288451911089432325406613042312852919470\
96192804609720375803`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 1.12995765463429904520286968427461929994812096218504333105543876485975155739\
02`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0550877278062054381446662042665963854884897626079003103820274238276410460\
3111`49.749450749928236 + 0.1273059730465411943416547344328552132808911929236\
9409831563000510701799231419`50.113244671171444*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 1.941334863925972135457766576495306817946022640309883288300100661\
99391654750409`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 2.77383381134899743590057572721972051673340859969933021503718128962568615924\
043`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0013511346908146804101627222601\
0405607053039895795773068428653154630606470905`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.015526815572787121688809438379896786437566007693245985331136867\
70524089624287`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.14631402837120155013567376038818834994444182860990292317147428033841191789\
591`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 3.6267399820947300006393718471998\
9364045497122268601051208174586424772427014794`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 1.3188145389435381820506806717090522328927168082494583679926851\
4804282439906539`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.11989223081304892564097097015536838480842880074995076073179963839326843231\
093`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 10.6496`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 19.6557432098765432098765432098765432098765432098765432098\
7654320987654320987654`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcetacv1mb425100mc150100qq0.m <==
19.02676988367055243878600064293543146336640509889876867830324903654425597164\
666`50.*asl*cf*psibc*psicc + (0.195097034395308095570333302067754635408767993\
90771415128919126765734732962793`49.58329565144838 + 
   0.693300476163479119253122992807715143442898063054402867692704503854517778\
64865`50.13396648204396*I)*asl^2*cf*psibc*psicc + 
 8.03695861928834325977088906398628880124586427628905332857662413002888022909\
166`50.*asl^2*ca*cf*psibc*psicc - (0.2845714605985252128165137141239793434276\
8416698653875939461854213441530219536`49.74170438355591 - 
   0.671663709892674778959392442896364487565932774993837488158725848350939780\
75173`50.11466492453083*I)*asl^3*ca*cf*psibc*psicc + 
 7.05040306048243983499632386553845359844432429429192461212016890970419046655\
838`50.*asl^3*ca^2*cf*psibc*psicc + 7.533972895475814894037835962091906114062\
74396491251120760384909448165459157741`50.*asl^2*cf^2*psibc*psicc - 
 (0.0867683562333434375409070724869380025778133814591564524309518952034031582\
2895`49.303096148659314 - 0.6044367828778718140046523975318635252755362601939\
1509508971805259242442647961`50.146085663912785*I)*asl^3*cf^2*psibc*psicc + 
 65.7980639904453338175277918072337481821204439486518034234362351971244764698\
0777`50.*asl^3*ca*cf^2*psibc*psicc - 
 130.5567436122874751844828632972074537495436550078751338969008`50.*asl^3*
  cf^3*psibc*psicc + 0.010960914014610865202549664208124791329970753360651386\
76605195105523895590608`50.*asl^2*cf*nb*psibc*psicc + 
 0.00759212011065521810870867133520552436572100221108550410134404950732295886\
909`50.*asl^3*cf*nb*psibc*psicc - 0.02841564321267729331541166309607928640126\
428537869617705620365706645867898367`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.07703305553094703749356424022552292224887786511282975465676747884506754117\
339`50.*asl^3*cf^2*nb*psibc*psicc + 
 6.31434745730554505745676426463501626896764069531701594952243398835433958`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.084599547946505930162981645105864191641206\
99998644080161953874041870778037674`50.*asl^2*cf*nc*psibc*psicc + 
 0.03827063276886435836760166212002542135460950377106016933037039367615040523\
583`50.*asl^3*cf*nc*psibc*psicc - 0.10600409508266980946666010021606137889987\
75376254740024372555489182047747037`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.46018538434345607233146607837594471055984453458379301856474236182500308965\
266`50.*asl^3*cf^2*nc*psibc*psicc + 0.000097471969901988713580948930809425391\
02273144607652328662796440375887891402`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00037615862053892911239055246718783676397762645643402132657221402776928358\
023`50.*asl^3*cf*nc^2*psibc*psicc - 1.696144538444309326351503624506220683032\
9428187016149279535698710155808066453`50.*asl^2*cf*nl*psibc*psicc + 
 (0.1363510422057939840290447978249930023302347526212269197952403467090692100\
0204`50.12923633180536 - 0.04375016647499239951248805990700310013420443025642\
633508138803535983632879737`49.635557579871765*I)*asl^3*cf*nl*psibc*psicc - 
 3.37750097232036632323165979352639365167793644442912802101506284156512571769\
289`50.*asl^3*ca*cf*nl*psibc*psicc - 16.7467019763638662308816614293448820494\
8902290878870776841890026102823750307864`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00195422497417132422987467735757430106370881682955122356593927387372486580\
611`50.*asl^3*cf*nb*nl*psibc*psicc - 0.01508328130120229638324640984206255872\
687521827415194878227426501974971159141`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.15120308454266438353668115469944910012770674124520955925704611088574436219\
035`50.*asl^3*cf*nl^2*psibc*psicc + 11.10341641954664097451252193517066379474\
617821197736864391974913484975086028096`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.2277048209816072506088385079267791633118402075847268686477661441537914526\
2581`49.583295651448374 + 0.8091761174154713583160666013354294344941096469449\
4360070549392238470387120142`50.13396648204395*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 12.11129677015203397862778895940989935987990443991333445140280236\
471713923068837`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 8.79317286785912513911212316296807986793810144251521554537985928393462073280\
135`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.0127928800723573688094593658324\
5143134870069759657355865534753762336907021915`50.*asl^3*ca*cf*nb*psibc*psicc*
  Log[mu] + 0.098739199086192296343735963671649838649496127317923638885838826\
83100596561165`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 2.01880298537211654082045853366739341722657785672315793525813630266055892384\
798`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0414008765421104092016070014412325751476073104699503397540932594350236740\
8392`49.583295651448374 + 0.1471229304391766106029212002428053517262017539899\
8974558281779548760157761064`50.13396648204395*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 4.488383549479000657500372164901293381982797530509185576750894387\
40679279200323`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 2.08071241462308509171019892185121856877307776283267600056951429446198274586\
552`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0023259781949740670562653392422\
6389660885467229028610158078197985546694841388`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.017952581652034962971588357031209061572635659512349752513377962\
61404794974775`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.35993304998897750851032018353876484095892867914442533797964972985177188739\
491`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 6.4795998973880603373852622176332\
988585449086186021171215910185818346484265638`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 2.3562181445047492135946408064121086758345122249462244078620668\
2392270818239922`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.21420164950043174669042189149200987962131929317692949162230317259466735830\
409`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 19.0267698836705524387860006429\
3543146336640509889876867830324903654425597164666`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 35.8775103193976863094310692652704969465179377810047670257\
2304520596010459681956`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcetacv1mb475100mc100100qq0.m <==
11.00070478171618799871345874749454963290534886664669715293997096935926437950\
637`50.*asl*cf*psibc*psicc + (0.303426234531464350822029578844567438748906957\
16296988218300259357875568200464`49.747345257318024 + 
   0.705252325695884937924153813610934186327608118784192006123994419634020812\
72204`50.11363665670836*I)*asl^2*cf*psibc*psicc + 
 4.24483120098324247992903879394579770382528346041581475321289548666640220730\
881`50.*asl^2*ca*cf*psibc*psicc + (0.0389132260178048025670181897307166495511\
659521802227136089459252278803497907`48.64866704295104 + 
   1.235178653399339163897597674182697674097666382414589066974605734905028199\
53919`50.15029958389308*I)*asl^3*ca*cf*psibc*psicc + 
 3.54139135339005868085104820724657126079087389253830265986923858276636943502\
811`50.*asl^3*ca^2*cf*psibc*psicc + 5.373120485061882365631112226904866119421\
82748444345117059440779532770055582286`50.*asl^2*cf^2*psibc*psicc - 
 (0.6533391849296871188758278626459139166769053803814846163564793617556508958\
0752`50.12074352560878 + 0.25044795313048646647368921064091473248706554068624\
802798307778031933049746256`49.70432230584338*I)*asl^3*cf^2*psibc*psicc + 
 22.3433442783047075483805930494987541240414931529145444805798452245687138675\
0449`50.*asl^3*ca*cf^2*psibc*psicc - 55.3750512680745823218087083019340517663\
6680147448026455159597743978175579005768`50.*asl^3*cf^3*psibc*psicc + 
 0.00628952437666322441129553209431600021322196447040073169432147045053002777\
333`50.*asl^2*cf*nb*psibc*psicc + 0.00368983958406886938577715486748975626533\
163678368873564034175648655265663025`50.*asl^3*cf*nb*psibc*psicc - 
 0.01667138469078519587795764234290474146241566197667109754093584956393671871\
031`50.*asl^3*ca*cf*nb*psibc*psicc + 0.03363163828076086427168325172128146713\
705062452228631498758687661923452107229`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.59596204693983021975576045633775903814885141804621237565024931313064941`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.126840129985694627683479953715567458784346\
8379522913874581628992685946869406`50.*asl^2*cf*nc*psibc*psicc + 
 0.04145706937435730664334692230803459614316320881625713499157822859201361751\
759`50.*asl^3*cf*nc*psibc*psicc - 0.09548651284053026866404970163180392842494\
622189595119713548610845934440099296`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.47656692388548822240009639034115398694752773217594652811094537131572881330\
055`50.*asl^3*cf^2*nc*psibc*psicc + 0.000145038723484351427954531612255137412\
00610016307541863268092921671845617423`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00146248980351947977486876077663374126212387201624178564208577296080640987\
987`50.*asl^3*cf*nc^2*psibc*psicc - 0.855275061594007222080765790126697940430\
05484555898685575580285363438570524563`50.*asl^2*cf*nl*psibc*psicc + 
 (0.1051780937778542976517080921076969979941247986147942992961837425820480820\
8712`49.97438699097254 - 0.11761059404444444372979375328584743637962024936924\
279841164567327602482053807`50.02290813904645*I)*asl^3*cf*nl*psibc*psicc - 
 1.75094525995037730048541423907768458027698706248511186971187326170005490741\
756`50.*asl^3*ca*cf*nl*psibc*psicc - 7.11457843115552632980221769450345191606\
236003430299524878708098643066609190261`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00097798703908286216700613941494666070207930429389198807562903468695754874\
893`50.*asl^3*cf*nb*nl*psibc*psicc - 0.01972295450858971349781458831933418350\
042079620506679704625756880113230593041`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.06649532420871986805325522432731080382505620785705754456120527681325945125\
272`50.*asl^3*cf*nl^2*psibc*psicc + 6.419660659517529609983229166793872184807\
6725735577183709923656182417072151998`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.3541397573225841718764401432059320497817780478325105115233039515952514040\
9095`49.74734525731801 + 0.82312555425140628061090287241079959091467853840470\
488404707780244066560717883`50.11363665670836*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 6.533319308625887325641920300904913425823934169660516065418343542\
51614317389655`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 6.27116369019008697015846340607376387896766208382140956920559068099526256330\
618`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.0073407318911147757491706324099\
8048040549801445536455184144009273322659648296`50.*asl^3*ca*cf*nb*psibc*psicc*
  Log[mu] + 0.148039713577373461201414786282499708902075068304044971784414149\
21975162162149`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 1.16721102900318720181513257578070403360139501337413061290770287977820843586\
38`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0643890467859243948866254805828967363239596450604564566404253694464171469\
0588`49.74734525731801 + 0.14965919168207386920198234043832719834812337061903\
725164492542991734204702213`50.11363665670836*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 2.363422197422691039392790315122075531583626475153959507065213155\
09576644696872`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 1.41886268738041355032145250247063710573021936960746062208582676401877546036\
815`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0013346785256572319543946604381\
7826916463600262824810035050696899910850366909`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.026916311559522447491166324778636310709468194237099085819991454\
79318268146048`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.18149500500788199670904887528874031723187472498095118407992546455480243740\
878`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 3.7463093320942362494899508739249\
2049511866420871463607731261963440395597814044`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 1.3622943025797222725418003177908801800431506213507767553068742\
9712350142342132`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.12384493659815657023107275616280728909483187466825243231214240512790728449\
501`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 11.0007047817161879987134587474\
9454963290534886664669715293997096935926437950637`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 19.6619402100428275099878549069113358750699571898193802610\
6756625997955476526138`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcetacv1mb475100mc150100qq0.m <==
12.23875028809099901489510303095497783506473877976911227956663256001048429393\
537`50.*asl*cf*psibc*psicc + (0.161881607889837787777948048977726312425514071\
28700543064536299827557258453648`49.61866827273671 + 
   0.526540855305610731550974919783305443544022150934145762538396829289953099\
10618`50.13090283792686*I)*asl^2*cf*psibc*psicc + 
 4.35168770382151932651067986372311323831800306354807907567264052739765400087\
818`50.*asl^2*ca*cf*psibc*psicc - (0.1957171478244549121312664909326192629620\
6766947027936057624146731137375992693`49.686094440017115 - 
   0.535589501034207698401864750982356569417436052090007915871850456348815447\
42972`50.123297616940356*I)*asl^3*ca*cf*psibc*psicc + 
 3.65941599167679034813885600912335801097954661772606536077078590771121966293\
14`50.*asl^3*ca^2*cf*psibc*psicc + 5.1061006673791112023320024247474831098060\
7302983197905930367659130474017172303`50.*asl^2*cf^2*psibc*psicc - 
 (0.1393423589972512123458266637619253915291362685020321366358005311195803431\
2138`49.77524418454502 - 0.29984296143739373730553481046278676383236694157168\
335755164280118868933229159`50.108054884487274*I)*asl^3*cf^2*psibc*psicc + 
 37.7772679354030708935241752739201146736307208546219010667718626759720999749\
9451`50.*asl^3*ca*cf^2*psibc*psicc - 73.4594147300575009375728166493584761524\
9891494239116002641674437012746993849068`50.*asl^3*cf^3*psibc*psicc + 
 0.00725147675867144713628256166066006668525351732497197844203610695548335371\
812`50.*asl^2*cf*nb*psibc*psicc + 0.00489087379207101654593302793113239010957\
65354410447169225934443713093251575`50.*asl^3*cf*nb*psibc*psicc - 
 0.01964206191776250530051516680150299638660821031325596325997872910635854675\
734`50.*asl^3*ca*cf*nb*psibc*psicc + 0.04801956802030786332824719442437752205\
716897020869548433897777840877985548904`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.29651017822622797651305260170838566298638731028069061607678924565915637`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.069073997352170784124636465176922578740065\
36728371289964173014647918232220421`50.*asl^2*cf*nc*psibc*psicc + 
 0.02927018363813722799472922567044292170596732630364448198946302030763902187\
803`50.*asl^3*cf*nc*psibc*psicc - 0.08586152400624926536982420968200448653747\
87486124579787901281402146124187688`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.34447814630660679755216371077891460029449144167331231745526040910249784821\
703`50.*asl^3*cf^2*nc*psibc*psicc + 0.000081852881158167356484638072298786557\
46555499423833247596375988020601200432`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00038984512290036364651614839542990300578262602669081439440338105317848368\
397`50.*asl^3*cf*nc^2*psibc*psicc - 0.928232199849898467970623019564092328674\
00898197438312184360228025641523824943`50.*asl^2*cf*nl*psibc*psicc + 
 (0.1023820431433464649488078362945558902732609837293540344692786737022973004\
7657`50.126518892324114 - 0.0349965751591380422536223372306076224209563774208\
4218138399489352117525225018`49.66032064564021*I)*asl^3*cf*nl*psibc*psicc - 
 1.85066517440037383909963995425894040166439640623478197581435972094532722529\
081`50.*asl^3*ca*cf*nl*psibc*psicc - 9.76145280874182182662125518707361663890\
707192315652541048632549301786584100038`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00109995776781420366943507697143445825638744654318064910346624914010573249\
867`50.*asl^3*cf*nb*nl*psibc*psicc - 0.01047765613406145846587728066087244880\
845214864771667066188502792180226714401`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.07040057167246743540669303007064511003332379039691573400438915657785551236\
593`50.*asl^3*cf*nl^2*psibc*psicc + 7.142144553929148845195882237481270895035\
51925392623212916473165399500086774915`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.1889378926697654194358515291981503998849715368620365813075211986759456925\
2372`49.61866827273671 + 0.61454491898596406319987240263500922433263401836687\
711477268094560334546398618`50.13090283792686*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 6.835742407720582108411499444643377225680381524986924762333092379\
44373516197054`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 5.95951518168021574603979884561669060090687003316687240479632815377099778271\
752`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.0084634613862960759859135149933\
9322158831097325408983395892089500145719767102`50.*asl^3*ca*cf*nb*psibc*psicc*
  Log[mu] + 0.080618766196572781856789320691220024476856505740591872449102142\
53073465909162`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 1.29857173707802706276288767954204925364282168253204220530267833496726844660\
86`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0343523441217755308065184598542091636154493703385521056922714736143587509\
4698`49.61866827273671 + 0.11173543981562982967270407320636531351502436697579\
583904957774136024202365803`50.13090283792686*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 2.523515537345665130147958868846703709443127870659227159683147074\
63071759617264`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 1.39355938122404392174966073845141684377768991009722400304948823442260504842\
621`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0015388111611447410883479118169\
8058574332926786437996980566936296417261182666`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.014657957490285960337598058307494549904883001043743976811204919\
45538887121796`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.19697699059090054520313049184999462256869141425530294058781897134765781657\
196`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 4.1679279034605075687592638610060\
2720857214871023254571758467117437633716979849`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 1.5156101467129118431851868585476462576625995309936529881578493\
1508265572378669`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.13778274061026471301683516895887693251478177554487754438578394865368020804\
88`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 12.23875028809099901489510303095\
497783506473877976911227956663256001048429393537`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 22.8228215372320949629763881321248426668287248765134405789\
3585639790755111133067`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcetacv1mb475100mc150100qq1.m <==
14.76396126022039291064846492056666634129592790523508976646085981165344472964\
102`50.*asl*cf*psibc*psicc + (0.179994745658402553543358018787976808494763729\
67718771199947643959121819244152`49.608969989862274 + 
   0.599911734875094763838225059344807804609008835546219222262164273635167428\
86561`50.13179751959766*I)*asl^2*cf*psibc*psicc + 
 5.64606069170997383122729827614730162029994471068895802834410561842567667705\
705`50.*asl^2*ca*cf*psibc*psicc - (0.2311810353754977853427706704445235643186\
1566600646637639952829068272295327904`49.70750748655898 - 
   0.598020720565344945401421727104323102949402948843678194008151029548224494\
30348`50.12027151404519*I)*asl^3*ca*cf*psibc*psicc + 
 4.82783519651268831597581268689649450176955553454763249455425319700351335334\
246`50.*asl^3*ca^2*cf*psibc*psicc + 6.117622519845962787568585455610162573955\
61156434700351109556518804231964519789`50.*asl^2*cf^2*psibc*psicc - 
 (0.1356107513336067999867176563798019391745540952981234612425796480972206657\
2736`49.66747867507005 - 0.38947749250783233421953923108232720027669560987958\
217687042992428468599905191`50.12566691826005*I)*asl^3*cf^2*psibc*psicc + 
 48.1906486237589447836927742435299770723228544042838528994887517872729092343\
7695`50.*asl^3*ca*cf^2*psibc*psicc - 94.1097450318497928769485725701739522469\
7352651371996158315829204124769835861858`50.*asl^3*cf^3*psibc*psicc + 
 0.00792395521074114244262791744892100243188499397567376786480538919887205268\
354`50.*asl^2*cf*nb*psibc*psicc + 0.00555887196421212690554578162663650123732\
714542592858419236760629967414881058`50.*asl^3*cf*nb*psibc*psicc - 
 0.02157214695084024138754711019878349573187375296857946144096009874640585437\
686`50.*asl^3*ca*cf*nb*psibc*psicc + 0.05467740651070963230305514155817139090\
42662644606373709168464680183653257222`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.25286039939760739102424910595421161351910674911904787942388440531216933`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.075829860711009985551787110748686722530370\
8732182950385077945533917615803421`50.*asl^2*cf*nc*psibc*psicc + 
 0.03330628218052796384828607028841661212369140236924626334259212859809622693\
718`50.*asl^3*cf*nc*psibc*psicc - 0.09451814115018782775585503969094510266845\
56114291015379696740253484246188679`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.39438478807554533181410523703181509661452105289077001873285035444606020525\
08`50.*asl^3*cf^2*nc*psibc*psicc + 0.0000813971818701199879267539867635471835\
8711092248262524218988853902692975451`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00038947323649136550845387874612056107207956147053528744071527555620059082\
285`50.*asl^3*cf*nc^2*psibc*psicc - 1.197656475120345094765218428776434269440\
36263020172978298692672804754955522554`50.*asl^2*cf*nl*psibc*psicc + 
 (0.1170748756781017855775885786407563832494768478927285618894589560265826199\
1499`50.12744474070656 - 0.03919674563168301591555897646436855960514005002138\
014585431007381193940345994`49.65223104599944*I)*asl^3*cf*nl*psibc*psicc - 
 2.38148057852906103480741603460130822879266966556084705136430234447644272778\
97`50.*asl^3*ca*cf*nl*psibc*psicc - 12.33837662826115808006629861760933931246\
466511796969764346968374017925085250843`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00128558672018163516049305976104513010002340754108061599926825407455944233\
737`50.*asl^3*cf*nb*nl*psibc*psicc - 0.01230267705086883347146490196854863046\
034629334980835960051576691546900516741`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.09715421268832817902276500450783580484037007666335502396700665249371402926\
635`50.*asl^3*cf*nl^2*psibc*psicc + 8.615777185331521254201554614190801462898\
81218992846012783572337062026037944004`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.2100783923487570454405164138445965039155508694388101014105026953537973877\
2125`49.60896998986227 + 0.70017873217751000348628491576830744566460411101550\
875643207845115201552084575`50.13179751959766*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 8.708916641963043355636539122792987966128043415996144694522173075\
74168558876786`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 7.14009900269439804656361157760082616087207228440983207844962925157041173838\
489`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.0092483353646070496114131892925\
1064235343800943982206674265530320537007733103`50.*asl^3*ca*cf*nb*psibc*psicc*
  Log[mu] + 0.088503779218265724384657304762732219282900028029227478378860295\
31747451551807`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 1.56650494278754931894573720258014572052705676180517456869740424920368370535\
273`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0381960713361376446255484388808357279846456126252382002564379977160647731\
2635`49.608969989862274 + 0.1273052240322745460884154392306013537572007474573\
6522843966762963151191286481`50.13179751959767*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 3.219252089703365955411912823426223996448802333424831793469971516\
14143976087955`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 1.67217532620549649174020174687764436274409443993805272238643492545345548445\
314`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0016815155208376453838933071440\
9284406426145626178583028836156969152030977775`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.016091596221502858979028600865951312596890914187132268789144465\
33253128378108`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.25415059752189131415286644404201400245890588624942240368356570245007750492\
635`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 5.0278929346209242751294396294418\
6581698331521949979993174273758900645359878795`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 1.8283247034985179182288871379788602970848418979999272478578388\
3728848893459765`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.16621133668168344711171701254353275428044017254544793162345493100722019587\
34`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 14.76396126022039291064846492056\
666634129592790523508976646085981165344472964102`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 27.5318349580589886997772573838727193932486463576823953964\
9621137677134373183457`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcetacv1mb475100mc150100qq10.m <==
3828.8539333517107490608372129815410655358978362421187787715968`50.*asl*cf*
  psibc*psicc + (2.8560193188943850724657835586459528022924784965530755442057\
172143647692917853`49.45292957022681 + 13.94518570992181014097482699207846439\
370355103978629409486067178312208876983696`50.14159273162515*I)*asl^2*cf*
  psibc*psicc + 
 4343.3096292581988157394291102399136414324476571960046562305988`50.*asl^2*ca*
  cf*psibc*psicc - (7.1748057752279069369108318340680248196109620548615018089\
8502822767393341967142`49.87388845715746 - 11.5128494083938455565542633770020\
0472067081111585911561329341012061581482542298`50.079261132106204*I)*asl^3*ca*
  cf*psibc*psicc + 
 6456.3756617641623060245452681363547437621320700168589578696791`50.*asl^3*
  ca^2*cf*psibc*psicc + 
 908.726272632301733664368698769372086827119710555543731719633`50.*asl^2*cf^2*
  psibc*psicc + (13.482830414677593480240640147870441795436046650288435778265\
97692334206835919815`49.38855163020782 + 76.762037319090536292467317905403528\
21849665946383806918678574170433174364745096`50.14391705085474*I)*asl^3*cf^2*
  psibc*psicc + 
 57610.9983871998339286296617283670499707102590088140011388878687`50.*asl^3*
  ca*cf^2*psibc*psicc - 
 251263.1168061156550433367982082932856586679877860551875136185478`50.*asl^3*
  cf^3*psibc*psicc + 0.121499658250822513716227641283647231426561253195044160\
1086055342001255472913`50.*asl^2*cf*nb*psibc*psicc + 
 0.12677168311350610682490475604604063050409739077639641613405029282031198768\
928`50.*asl^3*cf*nb*psibc*psicc - 0.34574448684460431787221480018475215893124\
084465687058628114953151379232363389`50.*asl^3*ca*cf*nb*psibc*psicc + 
 3.31883215922500766815714184545021791437295963989408984082142569968299689617\
757`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.85550538412525037076077083122004223644681853441155358934233296508514565`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 1.214861932605679446943357877225411601553547\
93692088835467946220960062044701854`50.*asl^2*cf*nc*psibc*psicc + 
 0.77281880360438270961182564588348695389645337972541348710156256945439216821\
346`50.*asl^3*cf*nc*psibc*psicc - 1.54024953221614935147091364223906645637590\
786714880576772548140910395988167218`50.*asl^3*ca*cf*nc*psibc*psicc + 
 25.1065487317999417226285571564566063290279850924177864408900634634594154175\
0563`50.*asl^3*cf^2*nc*psibc*psicc + 0.00007710156208769905108717310806619208\
709711575931024849880427746190967580096`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00038546508719971956579301344174694150464391792827653122667168074180801728\
365`50.*asl^3*cf*nc^2*psibc*psicc - 
 886.0998074131196444377016202574562354655272032707826376370682`50.*asl^2*cf*
  nl*psibc*psicc + (2.8657588553294400850015074238952431816002972463528838056\
9666928319276686773998`50.13742276493892 - 0.71441135987062053295786353279604\
047589850134993466337372455267960109323752484`49.534131473527815*I)*asl^3*cf*
  nl*psibc*psicc - 
 2599.1818501140895759650758138119770997232024798595425934068006`50.*asl^3*ca*
  cf*nl*psibc*psicc - 
 12118.7517284096352522543178378319636096011891237172122030913474`50.*asl^3*
  cf^2*nl*psibc*psicc - 0.056236579222320611784819149036997777534529432947588\
04589851704285002385628596`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.56230346900336498552868305383275226696424630018987363669836441150639897439\
355`50.*asl^3*cf*nc*nl*psibc*psicc + 
 205.067334080890710724712536468704347007744395159222755779737`50.*asl^3*cf*
  nl^2*psibc*psicc + 
 2234.397109522494183793649214488907557432071072072459120437032`50.*asl^2*ca*
  cf*psibc*psicc*Log[mu] + (3.33336367589858991233744645154397242823134208323\
931101460224817893256596209835`49.452929570226814 + 
   16.27593174583579683785341659805363998856880761229575166803357661679674657\
047266`50.14159273162517*I)*asl^3*ca*cf*psibc*psicc*Log[mu] + 
 5618.8214614883335050020214043167302826361784617151262435896706`50.*asl^3*
  ca^2*cf*psibc*psicc*Log[mu] + 
 1060.6073735172970877218392875764833479146613864280092812788199`50.*asl^3*ca*
  cf^2*psibc*psicc*Log[mu] + 0.1418066554270255176055038734301561962610900010\
2448967592180443709299426514022`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 
 1.41790939948802392647062104890347584305718958976309348799853032756487364640\
675`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 406.2540199131807606897544026343468286240129221949925673521876`50.*asl^2*cf*
  nl*psibc*psicc*Log[mu] - (0.60606612289065271133408117300799498695115310604\
35109908982364224266834887569`49.452929570226814 + 
   2.959260317424690334155166654191570907012510474962863939676197304963183882\
92857`50.14159273162517*I)*asl^3*cf*nl*psibc*psicc*Log[mu] - 
 2117.5214734826456860405703006423284115774161018776904239939065`50.*asl^3*ca*
  cf*nl*psibc*psicc*Log[mu] - 
 289.8237074060761954930897021014249623952846284930104664887012`50.*asl^3*
  cf^2*nl*psibc*psicc*Log[mu] - 0.0257830282594591850191825224418465811383800\
0018661825083965355082587530211774`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.25780170899782253208556746343699560782857992541147154925239993350072753008\
689`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 188.0362192300992983861793815883016023279335314582991499023743`50.*asl^3*cf*
  nl^2*psibc*psicc*Log[mu] + 
 1303.9229309727426360870432919544207550785432829153398674296524`50.*asl^3*
  ca^2*cf*psibc*psicc*Log[mu]^2 - 
 474.1537930809973222134702879834257291194702846964871910630363`50.*asl^3*ca*
  cf*nl*psibc*psicc*Log[mu]^2 + 43.104890280090665655770026180311429919951844\
06331701736929843200421103028419918`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 
 3828.8539333517107490608372129815410655358978362421187787715968`50.*asl^3*ca*
  cf^2*psibc*psicc*Log[muf] - 
 7140.0468149142702048486492347679777790113422850243030986532736`50.*asl^3*
  cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcetacv1mb475100mc150100qq1100.m <==
12.26057460185388449375749839869514191838374743344766623548635772800242767421\
069`50.*asl*cf*psibc*psicc + (0.162046777310993410409747484865387415729841615\
45249902320875845541185001999507`49.618575347741725 + 
   0.527201539771152224945922587679100063493206851588970121933960507429738721\
10189`50.13091161928546*I)*asl^2*cf*psibc*psicc + 
 4.36258560339845096672230943191652716323823116939173044671771776392528169304\
525`50.*asl^2*ca*cf*psibc*psicc - (0.1960348453052684536585428750753086459561\
5015149049129176548626190202892963345`49.68631266697264 - 
   0.536153403006552257876869618793076534499371481140423984129278169049033675\
11483`50.12326845949687*I)*asl^3*ca*cf*psibc*psicc + 
 3.66913427721105095338711097083829049545008860085642711851634487804046331370\
338`50.*asl^3*ca^2*cf*psibc*psicc + 5.114915364297964046615497323934496782981\
75433397806114059704745267327747810764`50.*asl^2*cf^2*psibc*psicc - 
 (0.1393189150747250180761183009820694943820459948275191504217113137681469229\
9759`49.77426379782527 - 0.30061615618973449384274154388244407553825671193928\
429134387156779947137874569`50.10826603144963*I)*asl^3*cf^2*psibc*psicc + 
 37.8648234015618288015262301610869963009359651213929852549144845018992713304\
8556`50.*asl^3*ca*cf^2*psibc*psicc - 73.6318400967211771573131071903964711852\
779905187902571149214807268100965767113`50.*asl^3*cf^3*psibc*psicc + 
 0.00725757107220918274098779088701352734979640899654963449964340570573610611\
656`50.*asl^2*cf*nb*psibc*psicc + 0.00489689269236951763395741817065724927350\
332854476042069343882169751905112345`50.*asl^3*cf*nb*psibc*psicc - 
 0.01965954954389269003693919451878929315168589648501531938492383061952707586\
776`50.*asl^3*ca*cf*nb*psibc*psicc + 0.04807888962381508295474937680356556847\
428541409718535764309828242478154891359`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.29607417096121425777026647597469676545856406249741770077125810788329882`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.069135232883907586190860541708746064674888\
31430333968116269535365125288754021`50.*asl^2*cf*nc*psibc*psicc + 
 0.02930653326507527578828902780931637411345984015643331447360919702356053225\
461`50.*asl^3*cf*nc*psibc*psicc - 0.08593993886107325500982257845365037875762\
123343637526742146397900449423576867`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.34492183724766848373547814930821610879872531627997466021038709557936118884\
768`50.*asl^3*cf^2*nc*psibc*psicc + 0.000081848344395347350378911642538581198\
06335111742870574309441255099316381859`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00038984147000658646135182449354978745767435050453544725623728160584499080\
509`50.*asl^3*cf*nc^2*psibc*psicc - 0.930503533085229772276319486797394902295\
17358685613895215323079333559870605365`50.*asl^2*cf*nl*psibc*psicc + 
 (0.1025141453048297192818442579115498367706450940665326473795621994366401403\
6989`50.12652803462152 - 0.03503467929240511641051602071029039767552931790501\
315601689245255902291111775`49.660242385749186*I)*asl^3*cf*nl*psibc*psicc - 
 1.85511172872306474593894322468602050787136053026642882143495332489368153963\
249`50.*asl^3*ca*cf*nl*psibc*psicc - 9.78321337233310265215444503692348088391\
174584113272364665534934817597586612942`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00110161158732098468947065121308109260898656655782077897051384264550841462\
657`50.*asl^3*cf*nb*nl*psibc*psicc - 0.01049389291255875320495848737509987734\
555789991036548650137789616524132943907`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.07061959599782335841513347724191269505835739151641040619382872971222901599\
828`50.*asl^3*cf*nl^2*psibc*psicc + 7.154880527783971769194355167201479381474\
96074440236059221960992185196915120738`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.1891306678884787451349204428865679154582537579331212143241349536791853480\
9122`49.618575347741725 + 0.6153160277750737380853830225306616937865463060638\
4427615770634278721189976938`50.13091161928546*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 6.851594367203895110714328921800455010146014907660448043568352990\
41511769268304`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 5.96980313398115949636929936016461864610291029384424517698283781003620023124\
198`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.0084705742805408141542817722750\
2462129123758744456592244893896833375835069111`50.*asl^3*ca*cf*nb*psibc*psicc*
  Log[mu] + 0.080690236405410448203204828413840654286235282783301060336756319\
69372664966853`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 1.30088736868799486712624639403663261481362922625497465313083816760944893658\
315`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0343873941615415900245309896157396209924097741696584031186618187418567379\
1541`49.618575347741725 + 0.1118756414136497705609787313692112170520993283752\
4441384650112423707129666857`50.13091161928546*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 2.529400459357701491641807234718885225594325902384538583343965047\
0327538989111`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 1.39598273433169302435624345983037435989982851847314552053380512669842354106\
429`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0015401044146437843916875949590\
9538568931592498992107664043576881854790583181`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.014670952073710990582400877893425573506588233233327465596486322\
18675758062558`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.19745898247331639087405391999510283607341105095625327538009727968638690454\
868`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 4.1753602118388163363312080795392\
985926239138078530213167869178811592239327056`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 1.5183128043050241223022574834688358518632413846738259021677395\
7844340364859376`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.13802843675500219293656886213353053198756739860671144565077809190419822520\
517`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 12.2605746018538844937574983986\
9514191838374743344766623548635772800242767421069`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 22.8635195175371238039589830138867006494020122138932079959\
349598911789271268681`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcetacv1mb475100mc150100qq12.m <==
13.40921484739528182766461465592859485225647892871868045522520080007435919901\
344`50.*asl*cf*psibc*psicc + (0.170516278733574215955132358781631589701543999\
7125053900383662049589790550522`49.6139236758324 + 
   0.561291103391427729850249356889828458309506714081675473277070394370692362\
42492`50.13134598818559*I)*asl^2*cf*psibc*psicc + 
 4.94351202176455709365536864525696781765583784795452051634078373848509173648\
042`50.*asl^2*ca*cf*psibc*psicc - (0.2124691777491573657217744493280593072364\
941332251597659516479593860670549929`49.696902732914616 - 
   0.565204945256453519847739605709571449948470613713303553974741858263432339\
26217`50.12181274877467*I)*asl^3*ca*cf*psibc*psicc + 
 4.19023117653234383508284795807753900779722927820309961381188084823158487259\
203`50.*asl^3*ca^2*cf*psibc*psicc + 5.577008167477891634942306510434226157318\
11145145965523089387966425860837333345`50.*asl^2*cf^2*psibc*psicc - 
 (0.1378546159429639673502715236978193874944881111259617107237129375156255949\
6109`49.723923905870194 - 0.3413543435982512491810043484116840527072965525881\
4254554011540312102791885569`50.11770802665603*I)*asl^3*cf^2*psibc*psicc + 
 42.5346339195874809690845808098363321301982830844817304993718973048002104936\
1519`50.*asl^3*ca*cf^2*psibc*psicc - 82.8582268459127121263698826322543770136\
2073200604844540780221559220854709647817`50.*asl^3*cf^3*psibc*psicc + 
 0.00757101972182330001631127731624772552674550350947931474751511014638740361\
611`50.*asl^2*cf*nb*psibc*psicc + 0.00520735325724336796735286491447130950861\
40583258470107359231249008840537861`50.*asl^3*cf*nb*psibc*psicc - 
 0.02055908792034124556494824313522595590932487707267314162435831987985150149\
376`50.*asl^3*ca*cf*nb*psibc*psicc + 0.05115515619072276719467309513068265456\
450426449344372896299965203113217643946`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.27469768219663822414777423016481768285120826090286019492918547412289719`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.072284480348671069815935256854258522116862\
7046488255608298778005237181457125`50.*asl^2*cf*nc*psibc*psicc + 
 0.03118191437158657599353805803137592966135257998494814666369777391590492544\
714`50.*asl^3*cf*nc*psibc*psicc - 0.08997397554048798726918810733237152377646\
100097951507100827379455168971991154`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.36795548509828064009065544653197980424174445717196681571644522279778370315\
885`50.*asl^3*cf^2*nc*psibc*psicc + 0.000081625543707034153171012965481042780\
86256149470499946587009854596058070812`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00038966085328197801025911274291479274556381310909706663406341736012483749\
321`50.*asl^3*cf*nc^2*psibc*psicc - 1.051502528136062187506363055678294447039\
10955893179921896483361115277080518238`50.*asl^2*cf*nl*psibc*psicc + 
 (0.1093354125440660807219073259225266195935054116893804564291685835337989997\
0156`50.12697884165003 - 0.03699353384265854572371592687188252676834481315869\
976941005140197993084660211`49.656343813376246*I)*asl^3*cf*nl*psibc*psicc - 
 2.09270570678142101795950819175415712923452347011986123648993978962361375634\
815`50.*asl^3*ca*cf*nl*psibc*psicc - 10.9414015449151804616894041543342378773\
3381919294313657145249182577557224644206`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00118738441715871039621971905325528803319470015257370907016963742266684316\
72`50.*asl^3*cf*nb*nl*psibc*psicc - 0.011336579314544047737034874895957742776\
55370297980688676096811302254216368014`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.08245505641154690247288490586743997624143208900271804328286995975679165335\
416`50.*asl^3*cf*nl^2*psibc*psicc + 7.825190361795378288014424299762645142512\
01265316581997171367474191486676424779`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.1990157300126142929092018220395852829039484615361965647592748930602289845\
4591`49.61392367583241 + 0.65510319320049869058330781359556820288972731793568\
252883221512672798244524775`50.13134598818559*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 7.694488566393323739863626324016803253318073937336897556888473320\
21318680888556`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 6.50912839513184845707445563076244228004896433598442715878685821912131595615\
859`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.0088364115618123001771965657664\
8840877897871278524999917016118602777362594629`50.*asl^3*ca*cf*nb*psibc*psicc*
  Log[mu] + 0.084365837279679786122047098535766965989372958508646054425955177\
66258795005319`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 1.42276188396279605236625896359320820772945684603014908576612268034815759349\
959`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0361846781841116896198548767344700514370815384611266481383402712232915530\
5544`49.61392367583241 + 0.11910967149099976192423778429010330961631405780648\
773251478675113294328353245`50.13134598818559*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 2.842391516213439268174423800043292827522251592818260250393143662\
45085727760658`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 1.52313727003709734806217172913469179543544563534118854074440176401869124221\
401`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0016066202839658727594902846848\
1607432345067505186363620938023063574739716143`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.015339243141759961113099472461048539270795083365208373533479672\
58503818007461`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.22313576670197206877589880745931132115604959112262690080207110305405406334\
956`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 4.5665316646209014510983061498359\
9745406796738718071360748901720838509718472483`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 1.6605569689530550731266567817585445287519881407929867663733887\
9199200044933012`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.15095972445027773392060516197804950261381710370845334239758947084232698559\
681`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 13.4092148473952818276646146559\
2859485225647892871868045522520080007435919901344`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 25.0055038474227215522289734103756436804878819062745953129\
0395445197866503432025`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcetacv1mb475100mc150100qq14.m <==
12.80314426147842283047407739510432009389576114968416036541037690514576504530\
239`50.*asl*cf*psibc*psicc + (0.166100833827430288551903316506861547901748728\
12218331256667830426627285405097`49.616321307517715 + 
   0.543467872172249149688424750132941484287161865360120348329087666364232727\
37448`50.131123370183204*I)*asl^2*cf*psibc*psicc + 
 4.63521901879976343831903934553409487438524606051077257877016458255012833289\
314`50.*asl^2*ca*cf*psibc*psicc - (0.2038666121648431345613048812346871219079\
0240826925683841492109446509616565016`49.69152466705192 - 
   0.550026413740412116182071696097776253132476857445004572847978548329997132\
69065`50.1225621071142*I)*asl^3*ca*cf*psibc*psicc + 
 3.91295651041072165698770379007356979545927536004099535040365470057482863433\
482`50.*asl^3*ca^2*cf*psibc*psicc + 5.333632214141974576301826246549225285900\
42422621457601115919324968904769937846`50.*asl^2*cf^2*psibc*psicc - 
 (0.1386820596987164992748393460882667766152893376140525886714263120765883587\
7574`49.75018232014341 - 0.31984927918641374819918030669594040632355118026486\
564588053778685470685439793`50.113107413319106*I)*asl^3*cf^2*psibc*psicc + 
 40.0557334381933727074547189884635398629260312017206220109589710889310028716\
8972`50.*asl^3*ca*cf^2*psibc*psicc - 77.9532458182717669568534519764491986815\
9257501116769776571621049004684985854655`50.*asl^3*cf^3*psibc*psicc + 
 0.00740737774135372855067101983071372173855780070181104513388620801998173171\
702`50.*asl^2*cf*nb*psibc*psicc + 0.00504505694268417017438618028365600661354\
89321034186847845942740769001336265`50.*asl^3*cf*nb*psibc*psicc - 
 0.02008944317341787613118001203254953560697067741829849813468471298712917652\
117`50.*asl^3*ca*cf*nb*psibc*psicc + 0.04954298517853645247352132769356362157\
388848679369774942767968085137959836732`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.28560702609522309611929942501003963182680422418617509722755086304134913`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.070640420808577801169713809157656141861322\
47905733069058155932808152916907553`50.*asl^2*cf*nc*psibc*psicc + 
 0.03020143589749427856397946182273532600205493210138830798326039257431659724\
697`50.*asl^3*cf*nc*psibc*psicc - 0.08786770709520791911164641741746977180938\
128287720274621411340807195415768394`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.35587828494817216015778735377859355840938918233762979589528305682770716401\
597`50.*asl^3*cf^2*nc*psibc*psicc + 0.000081739339970054716347133531164874960\
43805784420783478956825152650811837815`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00038975340354688241858094340027379794463576119504147829796655303304742222\
433`50.*asl^3*cf*nc^2*psibc*psicc - 0.987307640981587803140070242366262493226\
27638758048843837074920194855021811249`50.*asl^2*cf*nl*psibc*psicc + 
 (0.1057677694794634023896356374322575311112718258440830737204423826903129464\
4777`50.126748139045525 - 0.0359711138928667188225294928212252042086397649383\
6550891160714647297723476166`49.65834867989324*I)*asl^3*cf*nl*psibc*psicc - 
 1.96647925376061671489554827201083525023825637467415432473399526934163580324\
808`50.*asl^3*ca*cf*nl*psibc*psicc - 10.3271737169779533802275875391886972208\
0184211206178337505191983143014290304683`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00114243196738470133168759708227431705826027993958481938375576296123590252\
607`50.*asl^3*cf*nb*nl*psibc*psicc - 0.01089479674712500005549093324973435784\
377233528785260429944122500060366501965`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.07613570213947328556058603148399383300890629895399526977776470266562098327\
213`50.*asl^3*cf*nl^2*psibc*psicc + 7.471506886554057314440064001080809968267\
46272532779311896903655780856031158657`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.1938623042056875629181099827544314983130818666433392026059006161333416653\
2383`49.61632130751773 + 0.63430105396421692275108186340030119007133936974140\
003381705379220369944833776`50.13112337018322*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 7.247674259272527668196233703202297463335752989412792316501187598\
75925276813268`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 6.22507549777568165909057205551731614854255068022941372689768278086117841196\
881`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.0086454190744923824168732868978\
1689326397627372162261481354882537786443296033`50.*asl^3*ca*cf*nb*psibc*psicc*
  Log[mu] + 0.082446995794362752998797990970722553908771068932732917181627851\
07034289514425`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 1.35845579755528314808001163656014726695772049551414420344891573778337460210\
664`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0352476916737613750760199968644420906023785212078798550190440650880416647\
3534`49.61632130751773 + 0.11532746435713034959110579334550930728569806722570\
909705757005975143623632203`50.13112337018322*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 2.676458950463177945353320228980504078172515416432360719449390548\
46918856645311`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 1.45613934141563714501770052514643373059482059626336722496535079584323998346\
848`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0015718943771804331667042339814\
2125332072295885847683905304054038977234921309`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.014990362871702318727054180176495009801594739805951439488214216\
37865908488608`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.20951318855282405071125420672750935851131829185900335288451984829903529671\
933`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 4.3601332622474553385721309245930\
5845933746413142448146339506797926799481073681`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 1.5855030044536201231171385180338394397590778659725387138369191\
7135621132821747`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.14413663676851092028337622891216722179627980599750351943967481250989634188\
731`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 12.8031442614784228304740773951\
0432009389576114968416036541037690514576504530239`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 23.8753034188049628942680595263905361110968153919310222494\
172708527158226564799`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcetacv1mb475100mc150100qq2.m <==
18.20385696109709267549260978123421934144113955875703643611603932631101994955\
753`50.*asl*cf*psibc*psicc + 
 (0.2020486197174423717226049221149883675573003498767593847638182166853377292\
07`49.59837911821511 + 
   0.691516947095241740678975563182309635923271984397979486100928952904419578\
424`50.13272605816877*I)*asl^2*cf*psibc*psicc + 
 7.50356403007315596799369155150457212077130018829403174506816950098332333102\
637`50.*asl^2*ca*cf*psibc*psicc - (0.2759076153783837904475179498730965881178\
2276326983042864952277923721282585984`49.728145722463836 - 
   0.675506599537081753863513197816207345248700552783524842286862703891550999\
02748`50.11701163110638*I)*asl^3*ca*cf*psibc*psicc + 
 6.54685057152453681143586536934381091739256681753560121743853807584562147911\
653`50.*asl^3*ca^2*cf*psibc*psicc + 7.471246634925046240169244247410215941216\
1303763901213460671570950700108883542`50.*asl^2*cf^2*psibc*psicc - 
 (0.1279602652553487754241100963424597944934121636433122072533646983473948959\
4007`49.53537527510548 - 0.51173496037042758363180605759766521412049553894510\
908196357665028493521886358`50.137345231250045*I)*asl^3*cf^2*psibc*psicc + 
 63.2037850240368052931278440089575050310399428473672232097754274108646660042\
9872`50.*asl^3*ca*cf^2*psibc*psicc - 124.355034104529041322145093628595246695\
75718859581562272688458184881108670941954`50.*asl^3*cf^3*psibc*psicc + 
 0.00875340278534970792449447235472263460727769954701574258009323489602621117\
829`50.*asl^2*cf*nb*psibc*psicc + 0.00639196990693583132868953720344481091492\
714839397161600094037400998492961392`50.*asl^3*cf*nb*psibc*psicc - 
 0.02395359479863357698793678478053529262558688763802417369142886392269637272\
771`50.*asl^3*ca*cf*nb*psibc*psicc + 0.06319319035876647958885603893376593340\
435674712428075229219500522651638421169`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.20911131560276991271493720861471558720457058391212664935632909103717658`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.084159955529137295850513809887958446331826\
87548144790649261629230729554158784`50.*asl^2*cf*nc*psibc*psicc + 
 0.03834467761003858654865333090213923074344603222709225818461508982268951257\
243`50.*asl^3*cf*nc*psibc*psicc - 0.10520378361744339853869334695288040112479\
664308843982716274513074653303273786`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.45849895988739405800644771331389244981532476211024478989192087529766809273\
504`50.*asl^3*cf^2*nc*psibc*psicc + 0.000080937351981836278887392257431348817\
24708321870176145553421160356464692783`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00038908777023479215210993362213767305984598303886881317439300690369925399\
386`50.*asl^3*cf*nc^2*psibc*psicc - 1.583374979515757444544791477160414096984\
28848610341251572475899819186894387825`50.*asl^2*cf*nl*psibc*psicc + 
 (0.1354757976273355082253249198935287171907988225066264330400658625886291460\
4824`50.12839546997277 - 0.04436353288294750034391667177264457054380719659852\
144879823038711835606738745`49.64355987715541*I)*asl^3*cf*nl*psibc*psicc - 
 3.15200932572962047620376413409553638416789689098460952983739302082102295925\
029`50.*asl^3*ca*cf*nl*psibc*psicc - 16.0210478265564249812308029570862607375\
5170877300957617047414772775308605118687`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00152274531551921967838813258894725803534604280578552609139090432380500694\
998`50.*asl^3*cf*nb*nl*psibc*psicc - 0.01464049823581604671234431700672124195\
536328301203382642534157044613987882097`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.13772226023937243814486163156748157564201274396488770224575295226800849275\
087`50.*asl^3*cf*nl^2*psibc*psicc + 10.62319066855350534986247489703672890707\
481078889037937151361389409124102907996`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.2358182682014539785377124049035806774652949691655796029878311962146209461\
3336`49.5983791182151 + 0.807094495988178910249274580565957298602149989652322\
88473990062201061181069182`50.13272605816877*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 11.37063305213143407584132884949505161935498986730434610824603097\
866730779165538`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 8.71996277538474191953725650445658109801115478174058931912217921988421163674\
589`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.0102164136958603198443767720809\
4420184949883772458287026351384882989019144694`50.*asl^3*ca*cf*nb*psibc*psicc*
  Log[mu] + 0.098226134840946115900651768413506125903129674282850079594752259\
96338471599993`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 1.93148921246427369997499543582485980128632923434370534027520252619840745983\
27`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0428760487639007233704931645279237595391445398482872005474867408422109270\
6331`49.5983791182151 + 0.146744453816032529136231741921083145200390907209513\
25177089707755975961410407`50.132726058168764*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 4.208835215712867336399982283203583456665680602514007024674611741\
54389996568097`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 2.04655686088122217896072511259789979444214168160575562256167432701006142823\
635`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0018575297628836945171594131056\
262185180906977681059764066917832396982886506`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.017859297243808384709209412438819295618750849869609105379528932\
7921752797022`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.33600260634394842543866923962598995316431079381551360278802919583933923237\
645`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 6.1993554564626179360475661695890\
1010791708203066705178510519654522898765769929`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 2.2543110750773156131082058798505491301516661929698370127865078\
5072928815199164`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.20493737046157414664620053453186810274106056299725791025331856212031206288\
515`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 18.2038569610970926754926097812\
3421934144113955875703643611603932631101994955753`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 33.9465524610538584212586187200455722279194370491701215460\
6919013570479000193487`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcetacv1mb475100mc150100qq25249211000000.m <==
20.53412897433182419505229058423662883983911142042171444390387394808029014799\
609`50.*asl*cf*psibc*psicc + (0.215677361363539152121944889405484856558536055\
14737289595340878202744140508266`49.59242030620107 + 
   0.749223728108393926609367059563343840279180043041483376609832244935312543\
1303`50.1332272676909*I)*asl^2*cf*psibc*psicc + 
 8.8137352331927339202282643817442083746742788679861729315617578444289874348`\
50.*asl^2*ca*cf*psibc*psicc - (0.30429596540516083433346540097539175018896081\
244960086888680010288298656357855`49.738694545994974 - 
   0.724106536047266724928667803632352454504143321439898752425838772200634894\
10686`50.11520081941307*I)*asl^3*ca*cf*psibc*psicc + 
 7.78377719303861586301318166191956063303126024272349010567117206135970731043\
602`50.*asl^3*ca^2*cf*psibc*psicc + 8.374489055393768468056709053061129120032\
1669411242689704206345266531234989464`50.*asl^2*cf^2*psibc*psicc - 
 (0.1215691625392332707042428510186946673005726076418495823446171279479453471\
4021`49.452348342332904 - 0.5944182838522915217002260424885134368511118897466\
5701694610659217830637416983`50.141617076900005*I)*asl^3*cf^2*psibc*psicc + 
 73.8514458172594038552258138708237153323452586546578324703357953367893263750\
8629`50.*asl^3*ca*cf^2*psibc*psicc - 
 146.1131269237753055675617017002779373644210471159169022524162`50.*asl^3*
  cf^3*psibc*psicc + 0.009271356636233705158619586266663415969467461477363250\
39984941334382165738363`50.*asl^2*cf*nb*psibc*psicc + 
 0.00691641502527030785359372054214171451995357454624961529502770973481575551\
357`50.*asl^3*cf*nb*psibc*psicc - 0.02544100732705131535864418502649583433513\
811012226048479843566262814789706562`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.06867617485302289669318317667647605113561701664967227629693192254894955655\
912`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.18610665120904255077093903537956750805725178020874395358586621515678376`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.089360557837808844904529715029592688572714\
75798034173907810415294183055090772`50.*asl^2*cf*nc*psibc*psicc + 
 0.04151873160069655440702136389536567415575447976385272181820526903289812306\
667`50.*asl^3*cf*nc*psibc*psicc - 0.11187972473871325298606284721011885950901\
333251469889492533214702905498313137`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.49991797697681839031057677232623272034041897764138894851280536162257168923\
286`50.*asl^3*cf^2*nc*psibc*psicc + 0.000080694301858408762556084417324481444\
2700744845854327169104851769692354873`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00038887986469093558904814744519965789401633315576544713601530437225972105\
675`50.*asl^3*cf*nc^2*psibc*psicc - 1.854980662234269805968161774443617053474\
53635428252493865986052460941784277156`50.*asl^2*cf*nl*psibc*psicc + 
 (0.1470950806664479524228394286379226538665913003565503845115543417851003737\
9619`50.1289052798406 - 0.047581704693396980206707487976729279297000605590000\
15331031483177370951148431`49.63874712837659*I)*asl^3*cf*nl*psibc*psicc - 
 3.70105788207791090755050318719784361080948023599914413922335748355957095138\
141`50.*asl^3*ca*cf*nl*psibc*psicc - 18.6146569254882167332111898274967010911\
1649189264457259531228496842888838344209`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00167508320361570296760505560760495115928336888122607347554285707824621227\
675`50.*asl^3*cf*nb*nl*psibc*psicc - 0.01614503414903151799167548855497459769\
346238151424351393842574032080459406021`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.16757239917818612933328233842465821746931333552338528956861534367081962725\
85`50.*asl^3*cf*nl^2*psibc*psicc + 11.983063137288542272113638442559612432692\
78307988860434048561108672015921861147`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.2517248666095109435462290267264236387766164451687575811495209358661587585\
7908`49.59242030620107 + 0.87444617194138672799170204570026937236517902169750\
560083806354485332881690885`50.1332272676909*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 13.23426474080297309731378786381501714111106371469377750763849819\
655298685703796`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 9.77416974625590067599811309191761745054985077246971557411989204688840644258\
483`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.0108209364107125710756702559567\
7592483028193496959456275416846115740289408619`50.*asl^3*ca*cf*nb*psibc*psicc*
  Log[mu] + 0.104295946313800915099627437230188834801180075706170116106259147\
29950260822838`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 2.17873875223428041311157062591992953321686965088883715281556565213093803974\
752`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0457681575653656260993143684957133888684757173034104693001066489415871006\
8962`49.59242030620107 + 0.15899021308025213236212764467277624952094164030863\
738197056318144013735400771`50.1332272676909*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 4.902240483983699374806717521272752605578061854365346512181370626\
08177078883402`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 2.29725733523245832211207534798536434710402774151352807758288559152051269116\
734`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0019674429837659220137582283557\
7744087823307908538082957645705926553358287784`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.018962899329781984563568624950943424509305468310212748382500068\
31487738276547`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.39363912231261537922171790918414166453972931235609042651006834950713420352\
002`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 6.9929336828330713448447365648935\
0023194340441431146164570686980485431023009036`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 2.5428849755756623072162678417794546297976016052041678711839945\
8573003472503262`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.23117136141596930065602434925267769361796378229128798828941782660001606465\
248`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 20.5341289743318241950522905842\
3662883983911142042171444390387394808029014799609`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 38.2920437113339857589335114814844654605319749768024130949\
919441383801250679831`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcetacv1mb475100mc150100qq273100.m <==
21.57203288794435402193970627499036499360047343409327374100528658178267254315\
468`50.*asl*cf*psibc*psicc + (0.221467409179164222922526013878253364456507429\
47107436639700256686446078808598`49.590011319396126 + 
   0.773970142235599404007201173826821285441982689869385823909928957418072798\
6721`50.13342570132666*I)*asl^2*cf*psibc*psicc + 
 9.40916784633686453087806525345700547445130791226799336205372786233476777771\
877`50.*asl^2*ca*cf*psibc*psicc - (0.3165137069182739182810499511911173277153\
9181756231298474861224967359822502814`49.74276569880241 - 
   0.744904649819453630466527976205645032821427910030675137348386055650447422\
93916`50.114473861739825*I)*asl^3*ca*cf*psibc*psicc + 
 8.35169592392325541497528421236448763345948108914128612529666762527763910415\
498`50.*asl^3*ca^2*cf*psibc*psicc + 
 8.77359191983913108211081444580859949594433094541275731331986956288759203365\
9`50.*asl^2*cf^2*psibc*psicc - (0.1184770770363135221767755747229519072465905\
2420789528872469315547629759781349`49.41647770499663 - 
   0.631178686595194060172516753311066854998141117157093928866645264016616659\
49347`50.142995699244125*I)*asl^3*cf^2*psibc*psicc + 
 78.7071327430107958977191065826138623208774489350022550770562767111942576852\
8919`50.*asl^3*ca*cf^2*psibc*psicc - 
 156.1139382967433798276894070128357148169896863262538459759991`50.*asl^3*
  cf^3*psibc*psicc + 0.009492564918646530770284066870928957562718336548597498\
94593124032648547655189`50.*asl^2*cf*nb*psibc*psicc + 
 0.00714124693555049194850182009776545248451680522290240949197255805770887445\
187`50.*asl^3*cf*nb*psibc*psicc - 0.02607630043441653426640101340017257671974\
556867372368151661306567588969739556`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.07105576907164320381020952292282981116629110554204671308964023593033953776\
279`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.17711159642615768301531390890765173899990949784541068151577460445991719`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.091581407497470105322385532673390197495084\
97918047260984113557085696904989737`50.*asl^2*cf*nc*psibc*psicc + 
 0.04287995509696139713273751035972781379215804448256991887257156585370403884\
67`50.*asl^3*cf*nc*psibc*psicc - 0.114731437701046811592193911503182432726206\
95091311226240529528054471382150492`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.51792302588000110613153373907159197719257369250594069323698562124032697456\
901`50.*asl^3*cf^2*nc*psibc*psicc + 0.000080599029356810759872388284886464084\
50924571106061299179288736012967405894`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00038879758077435899006731953321679244292343868289030672658924726116979874\
638`50.*asl^3*cf*nc^2*psibc*psicc - 1.978320421178631873832518015949664178866\
71841755730221783778131207539640662363`50.*asl^2*cf*nl*psibc*psicc + 
 (0.1520836072285398159846908201274665978239196731968525551659295800192260450\
4897`50.12910658081203 - 0.04895416754361557891969695687896158681235827167078\
77281970940912524269335055`49.6368138457937*I)*asl^3*cf*nl*psibc*psicc - 
 3.95197169325027351161982809809325714690285906109121190373338513224106630236\
44`50.*asl^3*ca*cf*nl*psibc*psicc - 19.79321681398868297401703816118751564712\
492519795807335169947249793009625688296`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00174108162410759553422767052330466485803132927797048731391552733782153795\
556`50.*asl^3*cf*nb*nl*psibc*psicc - 0.01679743115483371206035444577341777119\
375916620151099496372339189940227876483`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.18142711487518733000248558954639669004962915070797890589795637582685416124\
463`50.*asl^3*cf*nl^2*psibc*psicc + 12.58875077774335360895850948982491110962\
549145625543465075941153104504094549038`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.2584826413005421245118919081450657652633164380407983610685291508985401286\
9378`49.590011319396126 + 0.9033286089104417199504955126250393754070477796296\
4469177397767417161310862079`50.13342570132666*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 14.07819473610823374398304933235571409386897985981005741978743430\
122469091967938`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 10.2399771665657374473814880643930463343633604307357997218465476695687786295\
7145`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.011079116615770945004261214238\
59252730901379214618987990924679179455195366368`50.*asl^3*ca*cf*nb*psibc*
  psicc*Log[mu] + 0.106887980455927230625671835601904203259013819666852025196\
10700649455048221752`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 2.28886377777151883799245627087725656538645299204644266377443846019000744463\
459`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0469968438728258408203439832991028664115120796437815201942152681711672065\
9918`49.59001131939613 + 0.16424156525644394908190827502273443189219050538720\
812577709005258298847310271`50.133425701326665*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 5.216366867943540227463152893329215752969851528647815650412202428\
99604285525153`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 2.40824000672916951549504091133147775375102193942565623019356033494239845446\
934`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0020143848392310809098656753161\
0773223800250766294361451750481952896802406887`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.019434178264714041931940333745800764228911603575791277308278232\
01712628947989`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.41981263206695942408059669047331068022012446994003019807074577517104005547\
34`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 7.34639368330925417027857920605130\
987198663613270186777996552476689582543860578`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 2.6714158848397287891922106203822944989042313209824973745441058\
5327165623250318`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.24285598953088443538111005639839040899129375645295430677672144369797069102\
509`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 21.5720328879443540219397062749\
9036499360047343409327374100528658178267254315468`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 40.2275269294386313801131642616020326400661628598971368722\
2665841770832775847485`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcetacv1mb475100mc150100qq3.m <==
23.06719578342759969997074452854484210474838606809462587226566606789615321291\
742`50.*asl*cf*psibc*psicc + (0.229540205906987609334956194821805832790643976\
85998291230307450581668324167545`49.586766886707 + 
   0.808688182890505525929250138296233469363126965335313174690829946693569778\
50988`50.13368921676836*I)*asl^2*cf*psibc*psicc + 
 10.2788053915847532122067731298852418438094262641853592623950871762019856290\
6062`50.*asl^2*ca*cf*psibc*psicc - 
 (0.3336954060416749725724508895747831684013821963579124370768743683542698638\
7405`49.748084193886115 - 0.7740439737536510854217164265394658715502406338463\
5455937120370848570900462244`50.11349959991831*I)*asl^3*ca*cf*psibc*psicc + 
 9.18705604944952866168816046015994334073171121639201071463350839571846260151\
542`50.*asl^3*ca^2*cf*psibc*psicc + 9.345292429144358310962910640200377261328\
1947120871392606860748511770029073755`50.*asl^2*cf^2*psibc*psicc - 
 (0.1137958536506076141444225893712038484689015642790118699731400968032890768\
7138`49.36562822622055 - 0.68404612699710223543808882559221031616047350211067\
417189428479205887386730057`50.14458717645245*I)*asl^3*cf^2*psibc*psicc + 
 85.8177246620642042936363826575161148318549587962976376738279000120467524954\
2281`50.*asl^3*ca*cf^2*psibc*psicc - 
 170.8430063605675094567300545195941330532290825584334559562511`50.*asl^3*
  cf^3*psibc*psicc + 0.009802087946926924336700518004955865106419461302254256\
75147504062830643239497`50.*asl^2*cf*nb*psibc*psicc + 
 0.00745661933459272754752392007839945931813648751097798703790625158265418970\
011`50.*asl^3*cf*nb*psibc*psicc - 0.02696526175149368500678556408775647631521\
775254602540361024771413884863749105`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.07442299238593500156892035592918343027344928060553239177999714513117445109\
273`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.16526261021803465089543185209975643361789008394361128692048528587250666`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.094688699855522522887107587413502791360200\
9635244872114465554463837402114142`50.*asl^2*cf*nc*psibc*psicc + 
 0.04478981257302147211271530563340887497968893446556992852097980646521572647\
804`50.*asl^3*cf*nc*psibc*psicc - 0.11872209491701434202955668866204387165496\
673231139007588905485793263609313598`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.54342866521713108330615017065518824499896953777627963275733221806788879943\
726`50.*asl^3*cf^2*nc*psibc*psicc + 0.000080473324306790389785735756172674526\
68163839783649223847577318886537815873`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00038868833318572384494952918732078535758463027942023460273815879869261296\
026`50.*asl^3*cf*nc^2*psibc*psicc - 2.158367444213974596000688140962537910909\
45632708584578621883130495688535309731`50.*asl^2*cf*nl*psibc*psicc + 
 (0.1590877516163023858678584339724488129060630705563368279555501425924294114\
8024`50.12937349066426 - 0.05087261586840845124159552805142133482267481453902\
629255063515931408324266806`49.634220816272006*I)*asl^3*cf*nl*psibc*psicc - 
 4.31989801847626091859599351512345237929719666216897150129242745621964281805\
199`50.*asl^3*ca*cf*nl*psibc*psicc - 21.5148257588791856655063417321544814737\
8519704830452849695572229585933679337037`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00183433718676536800506502817412367240675369640473324433564027644738169060\
537`50.*asl^3*cf*nb*nl*psibc*psicc - 0.01771979646090645083077549078463489331\
066120337228588165435175319267307385851`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.20195562858965519595491791643359443797334934621445624728333279612360367603\
989`50.*asl^3*cf*nl^2*psibc*psicc + 13.46128018473710148101450657204919460889\
1192735423245523896700360190378425469`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.2679046949951427041044121334928272999743992625143917700213873989434850205\
4976`49.586766886707004 + 0.9438492926648621316763796424066262404594884912311\
4804401820453726389658809956`50.13368921676836*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 15.30779344422491994945440945945351430637455913309680400768609202\
771501553064949`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 10.9072295547423315901750476750144649759429259380408868294807033341528133687\
6867`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.011440372162082657428006987656\
29772337856404820237135459618102592057033215109`50.*asl^3*ca*cf*nb*psibc*
  psicc*Log[mu] + 0.110514614004309131701744742457349974728113800746305879632\
05504713299567630358`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 2.44750548813401845109354664946348992888930777007695373161758188367097789553\
98`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0487099445445714007462567515441504181771635022753439581853859600221475926\
8759`49.586766886707004 + 0.1716089623027022057593417531648411346289979074965\
7237163967660061893149160897`50.13368921676836*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 5.674170624775143709769674179004379170487178626001074987330508900\
49950013923657`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 2.56743154133839439420951329675543648701468892357645403630748222623222081703\
091`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0020800676658332104414558159375\
086769779207360367947917311672778043017946991`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.020093566182601660309408134992245449950566145590237432659898536\
45546581752925`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.45801979700703294350481098595279709248952401027075257716290702651452901096\
605`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 7.8555740330682696350555622285655\
0949533699879065015868532786505246275171629929`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 2.8565723756611889582020226285692761801225450147818758855866741\
784031914502419`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.25968839778738081438200205714266147092023136498017053505331710299325569642\
665`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 23.0671957834275996999707445285\
4484210474838606809462587226566606789615321291742`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 43.0157066969357879205054443968304215569347903397828583266\
0101408341274651144839`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcetacv1mb475100mc150100qq32.m <==
16.34429870257623091728158640450725696083008620004658818579177668124915626895\
153`50.*asl*cf*psibc*psicc + (0.190450750333114844935188595111835798363402569\
89270679969434676652051039074008`49.60379352815657 + 
   0.643052858299324325913303572957259490943634289693123669769429638862454833\
74537`50.132257513095546*I)*asl^2*cf*psibc*psicc + 
 6.48713670318786502574108637877354635293871188949824640909587912507118392844\
741`50.*asl^2*ca*cf*psibc*psicc - (0.2521887238536947747776428961098425062268\
2491902625254533381429045928136685681`49.71791863718265 - 
   0.634569072203120284097505886297485813022602793671983888619222241539917527\
2976`50.11867187469533*I)*asl^3*ca*cf*psibc*psicc + 
 5.60066678472506726530789404314942462660808585761608882669241810800472826488\
945`50.*asl^3*ca^2*cf*psibc*psicc + 6.742714848055538925907273096235128230631\
71274355595122544162192903797845584406`50.*asl^2*cf^2*psibc*psicc - 
 (0.1324033449247381240364055781644809718632349329309867866386240928811700652\
6062`49.60504869375133 - 0.44565351159053560119226520060186957853732130466893\
353085203682240749971231087`50.13214706982338*I)*asl^3*cf^2*psibc*psicc + 
 54.9771777164494654574401027799408301095042465834068545769976587118373909597\
8347`50.*asl^3*ca*cf^2*psibc*psicc - 107.715826723991442887959581390752440155\
72476767893881574096425845783957687867794`50.*asl^3*cf^3*psibc*psicc + 
 0.00831581023521039494009742106731737205292089790253090226266507057708765567\
652`50.*asl^2*cf*nb*psibc*psicc + 0.00595132009719711708629417671406973890264\
846645765325658721209330606370617506`50.*asl^3*cf*nb*psibc*psicc - 
 0.02269712034090278487153436453194819076849449674104105702847832721476835231\
816`50.*asl^3*ca*cf*nb*psibc*psicc + 0.05865936283170484894385904175028385135\
836427359139500552718305400156228810079`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.23099829037815708855805569309214496957768120465178525312178867509250346`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.079765562520510326162718436910582963757489\
89685652280887483880030669844691712`50.*asl^2*cf*nc*psibc*psicc + 
 0.03567911915578270220197508968017503154294846029528317685700067293440844797\
335`50.*asl^3*cf*nc*psibc*psicc - 0.09956540352906365734112915053199978460047\
083706634661870467027444569252540507`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.42432895771556019240652944315680641681667563624879775827767282127651279821\
532`50.*asl^3*cf^2*nc*psibc*psicc + 0.000081167787409663647026887097876210830\
89907698590635765216862843619618569392`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00038928222495166224255357258589609149320125430225289987629494902436183435\
349`50.*asl^3*cf*nc^2*psibc*psicc - 1.372420332633452749550248690429660225696\
56387516178620521091650959947543707048`50.*asl^2*cf*nl*psibc*psicc + 
 (0.1257335310497948749333288497768870074372982129360515096133723267224871475\
3847`50.12791685441047 - 0.04163968037576209325010407621977601541209392059738\
406299627391302115918664974`49.64797312936174*I)*asl^3*cf*nl*psibc*psicc - 
 2.72916183157166603886398687263045245370698397654474327721024188075902264086\
653`50.*asl^3*ca*cf*nl*psibc*psicc - 14.0072637308744872932383410323996636513\
0628826577691191839802924770398980504741`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00139654655813714515160246034890002608351350757179249872383673374291138907\
582`50.*asl^3*cf*nb*nl*psibc*psicc - 0.01339572677166478985181494653659576497\
231880165099143910245196232913630433819`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.11524125957933141507103307681752429861388228344699780412130398396548888210\
337`50.*asl^3*cf*nl^2*psibc*psicc + 9.538011742913348940574862861024371850223\
19662903017487649097425828889840896822`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.2222819744278881719210156094562806636902285125885620431348038708882117317\
6659`49.60379352815658 + 0.75053030116320372130521535626251780016304535818347\
965235994726253618564584874`50.132257513095546*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 9.917405962045886131780414568363125359025359362034381752424239193\
55720555749133`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 7.86966691813248469264833731815412241111906596644168928744865447886004254733\
019`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.0097056835681513486053269351284\
3043188053727197432812716601917361770959915077`50.*asl^3*ca*cf*nb*psibc*psicc*
  Log[mu] + 0.093097279466728829907670353785892275633874965553423286038361708\
3998682546292`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 1.73418395325697253464997506564079488185876302346003179572563168332525425617\
603`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0404149044414342130765482926284146661254960931979203714885678057611937616\
1131`49.60379352815658 + 0.13646005475694613114640279204773050912055370148790\
539133842392973364441301071`50.132257513095546*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 3.668424554294215527807228764938969066567401993327554863199468541\
58140353806162`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 1.84485445315677998855211981968101051506049884985739954695302810732741615330\
589`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0017646697396638815646048972960\
7826034191586763169602311711196876594864457506`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.016926778084859787255940064324707686478886357373349688372073750\
12593979222297`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.29123663991791631937500985182922074117521599897677152865573124929275104860\
562`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 5.5660796258950794862825641313346\
1991974454550789205021519450092170317023572129`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 2.0240289548709379950118415023034981526343801846880182601212028\
5627990725670597`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.18400263226099436318289468202759074114858001678981984182920315273208453444\
689`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 16.3442987025762309172815864045\
0725696083008620004658818579177668124915626895153`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 30.4788482205641554145467023271251327805559447458468776488\
6450515519342661034082`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcetacv1mb475100mc150100qq335100.m <==
25.25668620201152057800645766986947839541316997307273679824185510083645425941\
428`50.*asl*cf*psibc*psicc + (0.240850177779757200431627683703556905501342008\
30361932446510165206469933396769`49.58243265997443 + 
   0.857726810631186323710226967499671035411582840207654283303381913128241440\
65639`50.134034674125026*I)*asl^2*cf*psibc*psicc + 
 11.5758582347400152943163187498665972557527176175919261754117951108892040297\
6897`50.*asl^2*ca*cf*psibc*psicc - 
 (0.3580394349381456083926324701501030205154114440506705272514584796902915945\
785`49.75491048130492 - 0.815130802663989894558807503912868765555438265617775\
66527323059630759392339106`50.112206923091044*I)*asl^3*ca*cf*psibc*psicc + 
 10.4449785120778471421365526321186103471180824011557597897819368463452825290\
5673`50.*asl^3*ca^2*cf*psibc*psicc + 10.1760235608619013226293781746688726012\
3403265150124725488581295078402006219581`50.*asl^2*cf^2*psibc*psicc - 
 (0.1065215532009990055741621118162816686401602332306676380196353860280111640\
4899`49.292212541644766 - 0.7612534191915195306897019834267632634386200645088\
3462354816152715359303976481`50.14630430763354*I)*asl^3*cf^2*psibc*psicc + 
 96.4642720209834748960572587564670970196249410994570502759522819844743160467\
6386`50.*asl^3*ca*cf^2*psibc*psicc - 
 193.0742635534092085050469588196874063858947482762097118289471`50.*asl^3*
  cf^3*psibc*psicc + 0.010237798553958551132092279694960584369281959911020512\
49024699112955178930698`50.*asl^2*cf*nb*psibc*psicc + 
 0.00790198207431036732221967552697755279747280155563108520725225882381724679\
485`50.*asl^3*cf*nb*psibc*psicc - 0.02821668844036980082371360737638043031958\
064470517243549129270912371386170123`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.07923648126207525671765344631077946801942393980518223086674338777125179095\
804`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.14989196892695319246355543515840684198057241588297417414685732490966305`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.099062420003929043800811823330893159879821\
71684607953319316185377601156207935`50.*asl^2*cf*nc*psibc*psicc + 
 0.04748774687293908391224659055030179566384968593800861090384310589229047760\
87`50.*asl^3*cf*nc*psibc*psicc - 0.124340352894694456488968707826905222214209\
21042048736123595545389862907362142`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.57994142221535711983754561885515424850473791969361943693068721493037316741\
558`50.*asl^3*cf^2*nc*psibc*psicc + 0.000080309910188224684463986393742993962\
41820760707443649528249880287738839643`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00038854515507474906187363185397791054828016928848317214655354595176426104\
556`50.*asl^3*cf*nc^2*psibc*psicc - 2.426728384841726824807118631421555729611\
73430394099083222952858841720194542848`50.*asl^2*cf*nl*psibc*psicc + 
 (0.1689912003824848437779553164841776617955065987123044761154295713682390192\
9958`50.129722765654655 - 0.0535693719495571784053713443047251368906413405381\
737129445180090370655923942`49.63077522950621*I)*asl^3*cf*nl*psibc*psicc - 
 4.87169831065949263614837174019453309272965359991672277819222864833018523626\
249`50.*asl^3*ca*cf*nl*psibc*psicc - 24.0839998192264890919102908415484405586\
0542146960183145439361424333574344103183`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00196734885570254421642381159717351646188138991944377363335633068961533264\
273`50.*asl^3*cf*nb*nl*psibc*psicc - 0.01903635216210600829406501485924930268\
589288011326741525954169539633054215878`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.23316640222292967298317269236805296675565519870484241220137709033524060933\
649`50.*asl^3*cf*nl^2*psibc*psicc + 14.73899700229367290689013276884739095745\
166710013686178339623386306986025591516`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.2811049731468742994677437074305983710465911956844490040557778807587203741\
3252`49.58243265997444 + 1.00108405271892854197832070085092381613433038204698\
877196563786416753352149655`50.134034674125026*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 17.13590666255968365672752478686560824802939209824555274303220412\
51145434731745`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 11.8768059720255882771426525702098835121950931518953634432171256652192613454\
5887`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.011948905805771451479900270364\
58536203869249301145499966052250349755408572412`50.*asl^3*ca*cf*nb*psibc*
  psicc*Log[mu] + 0.115619341333985581330347678753574565623282950815114828111\
17005095972452452961`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 2.67981763678066780125275141251770744680939401820670214243567888419452004653`\
50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0511099951176135089941352195328360674630165810335361825554162254490552652\
6353`49.58243265997444 + 0.18201528231253246217787649106380433020624188764490\
704944830496949539333196802`50.134034674125026*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 6.355061635401867271564933257906995858206299843047687352683733567\
74519432246964`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 2.79917860285874299380205275232194195592575839603137328973692000382395446020\
5`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.002172528328322082087254594611742\
79309794408963844636356252746505910908345091`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.021021698424361014787335941591559011931505991057293605110962268\
34223032733106`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.51496775731862948875821255138970992629716538313972555104527450480434333823\
761`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 8.6012088401494400169900029429263\
9326652496850867757470323947664811675979322864`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 3.1277123055088872789054556156095975514636249122463908012392747\
0702015010759669`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.28433748231898975262776869232814523195123862838603552738538048422449670135\
858`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 25.2566862020115205780064576698\
6947839541316997307273679824185510083645425941428`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 47.0986684295110835738664422627726033117664793657860395813\
6141139203981990295574`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcetacv1mb475100mc150100qq34.m <==
14.06121601687355020285334885435251327738927677887470348539443176740887972075\
528`50.*asl*cf*psibc*psicc + (0.175142305205707395642080800259117926417831736\
19768202338939133712367788852023`49.611473792012006 + 
   0.580080105235584603744365494429899468111404056999670695427830488415512055\
56432`50.13157070136876*I)*asl^2*cf*psibc*psicc + 
 5.27938569779828200954068806362312847689056611521667825804428504488642027719\
728`50.*asl^2*ca*cf*psibc*psicc - (0.2215607502811990449124003066677123932104\
5242269277474475667459809885837666571`49.702229921109044 - 
   0.581182069504498299030061374072632080654275017971385592058774932608397461\
65567`50.12104930104007*I)*asl^3*ca*cf*psibc*psicc + 
 4.49409658031171415745905751221160152526252017811091596162402503380730640607\
993`50.*asl^3*ca^2*cf*psibc*psicc + 5.837762665935080022863847549646200044564\
48883041474996000132332428568674004127`50.*asl^2*cf^2*psibc*psicc - 
 (0.1368388758869444198569163481282550227125800750306150994335915910357672323\
3264`49.69638824384122 - 0.36450761713582655903633135671753932927513832455367\
972225207029720900422810781`50.12188535420922*I)*asl^3*cf^2*psibc*psicc + 
 45.2373401348755887947567140872798900861547117728915110534333466425465528817\
8417`50.*asl^3*ca*cf^2*psibc*psicc - 88.2244651865694418999537284160177082863\
5399092976159460839613167089044726726611`50.*asl^3*cf^3*psibc*psicc + 
 0.00774299436536175599492206510089389709801285606505825675253806421758683325\
333`50.*asl^2*cf*nb*psibc*psicc + 0.00537839282913177685639209572643191668416\
19835725094830190539732977551163348`50.*asl^3*cf*nb*psibc*psicc - 
 0.02105269651562175558233666861033645388752137782196017194406304746247723450\
438`50.*asl^3*ca*cf*nb*psibc*psicc + 0.05286376931645474076207211807775753805\
959337777421609144360267900298014011791`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.26378214160701040827965718581087842825663079667546374441187700630556061`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.074012109116717507611558592019935493999405\
73389734241886696748126548554727745`50.*asl^2*cf*nc*psibc*psicc + 
 0.03221545128924875977430724178895232627929506980265408645530230699730910686\
697`50.*asl^3*cf*nc*psibc*psicc - 0.09218797304310752943669142549775334463274\
46524658134190717183559978896895515`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.38076894740373453783251707388079179453639143300808793323349897586531648446\
126`50.*asl^3*cf^2*nc*psibc*psicc + 0.000081511491349196113936076059768863010\
84152603459123025476263484552050876013`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00038956746623702477835374766651120138661700614065874015369422885622379060\
534`50.*asl^3*cf*nc^2*psibc*psicc - 1.121397668850457764277869800248191187053\
3999089279970441733250761032326358889`50.*asl^2*cf*nl*psibc*psicc + 
 (0.1130992040517699560420256909692102570547131382696961731870901316511144735\
2632`50.12721103138805 - 0.03806742435564919484389514942964011118285508131349\
60098431720346889624098963`49.654304976263724*I)*asl^3*cf*nl*psibc*psicc - 
 2.23057066859770512206470369362009517966949609925636984103936484178234666825\
19`50.*asl^3*ca*cf*nl*psibc*psicc - 11.60968563430134831286635520205607450706\
185677254189453903191858810946805825649`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00123502488274403517384201365696050963603816135724366918120803266499450551\
303`50.*asl^3*cf*nb*nl*psibc*psicc - 0.01180509659059298722298491584256523489\
617208565065532132706566244180497550257`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.08943271550584199240274427307186341369227650149457165255654039744679549619\
808`50.*asl^3*cf*nl^2*psibc*psicc + 8.205677461550642655751269508656334865188\
28704078758859627767072433009324147793`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.2044149331986499816635965316585795768712298918141824517147316013695163702\
4369`49.611473792012006 + 0.6770325183417409183099607167944234390432479516030\
8050226758308019820996615396`50.13157070136875*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 8.180086076714166436958675116631887497168812203417300517304413986\
53571047735601`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 6.81346442245985166247294535740641379753199417991776132144457431280512631327\
808`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.0090371294022534544566303032564\
0679504951007156124954964133908737985430836067`50.*asl^3*ca*cf*nb*psibc*psicc*
  Log[mu] + 0.086382215440270367854600410267622515896816539866946485833710110\
6465837108376`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 1.49194135664557139195477627430115179367059764377956156295957649533274422572\
325`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0371663514906636330297448239379235594311327076025786275838055399077586049\
7841`49.611473792012006 + 0.1230968215166801669654474030535315343714996275641\
9645495719456281148974804354`50.13157070136875*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 3.022768913915806994703600278910238822810181356406650843579130541\
66113950615647`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 1.59498647574457504109412279629247565821590223554277632829518682161804712302\
693`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0016431144367733553557509642284\
375990999109221020453726551555684303905745289`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.015705857352776430519018256412295002890330279975808451970123982\
83220040355822`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.23796797622570492840934419364599029317076111499936734606465496293851049797\
391`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 4.7885718078863159331093400542720\
5012204669983805391890181345855627947513229292`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 1.7412988392313876120397600197352909534715272138377886915547448\
4544627405554343`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.15829989447558069200361454724866281395195701943979897195953939619562609758\
723`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 14.0612160168735502028533488543\
5251327738927677887470348539443176740887972075528`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 26.2213556282657964182809249435965667596755233372455470595\
6353635986407890326445`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcetacv1mb475100mc150100qq4.m <==
30.27532295941003555448730596833242663870598571135020570723095616186880951903\
878`50.*asl*cf*psibc*psicc + (0.264860813154363013885407068271468106876763135\
02155030230891320839473342446184`49.57397197960787 + 
   0.963238217756550470949957394949926876592532720488070837348663578017656754\
56204`50.134687977021414*I)*asl^2*cf*psibc*psicc + 
 14.6428499404830954203139860529938980413698333944244389416655138931695481218\
1387`50.*asl^2*ca*cf*psibc*psicc - 
 (0.4106810138269453366167112032681614774710779865498046278777024971553306703\
5234`49.76739336221132 - 0.90328541116929184424626592238687698610935399585254\
494600599856229913666958956`50.10971373280201*I)*asl^3*ca*cf*psibc*psicc + 
 13.4692392416996922929154272938420715974078719583903373943710445007140973657\
0361`50.*asl^3*ca^2*cf*psibc*psicc + 12.0541740303918266509686590286635126317\
1776798901163172790398102491255317271302`50.*asl^2*cf^2*psibc*psicc - 
 (0.0883679236801074672765798263995060625486102297189596198625381846678571074\
1368`49.123074851332184 - 0.9371575623394223339392635486064078720874564265568\
1558627397787714673895424295`50.14859281458425*I)*asl^3*cf^2*psibc*psicc + 
 121.829880720069750027238022247716222611942330928651424823118934941312629319\
05417`50.*asl^3*ca*cf^2*psibc*psicc - 
 246.8288484973028945217082274071048425779178297119211379245307`50.*asl^3*
  cf^3*psibc*psicc + 0.011170233270409529519143449792031973122746019534286922\
02571842725502465512902`50.*asl^2*cf*nb*psibc*psicc + 
 0.00885993433902228910603957345757080395243036061586100763579834855773928035\
611`50.*asl^3*cf*nb*psibc*psicc - 0.03089487162744347855556792251864895342443\
022596628344047724213061864613669199`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.08982109462554448453204214741059420784635635929986822619990891273050570502\
455`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.12131396525969221660888933546720677256565884658994243202336441800094474`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.108421107237355859451424105431094128599365\
5912734235670967040527940171276053`50.*asl^2*cf*nc*psibc*psicc + 
 0.05329399351310892830460981920312042763980650010506294753928332416207061836\
084`50.*asl^3*cf*nc*psibc*psicc - 0.13636522882650826209823735828899230215696\
817046154458274393363078508337182049`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.66041943760098208584709576589924269826305376215596347454137437331253561217\
618`50.*asl^3*cf^2*nc*psibc*psicc + 0.000080005029898511901029564262740999074\
78560575644168005547243855695725077544`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00038827452015406303324358762287522821171196400646840268143326673984724781\
821`50.*asl^3*cf*nc^2*psibc*psicc - 3.060623895586450339110875100566486670568\
68683289274533794973088302625900418247`50.*asl^2*cf*nl*psibc*psicc + 
 (0.1903358702270577118605335787659919048935747252487450724963221525374106144\
83`50.1303817160455 - 0.05932601603117156245999237607058079721854568413530656\
262134650181606310250915`49.62410625876354*I)*asl^3*cf*nl*psibc*psicc - 
 6.18956573390002620610502365996648768248836001805281842603748384534700278792\
853`50.*asl^3*ca*cf*nl*psibc*psicc - 30.1700831360633404757144117376955498098\
6826358409769183948241686748014125905006`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00225846527962893755235306855125087045669797834986907892211109667316736524\
936`50.*asl^3*cf*nb*nl*psibc*psicc - 0.02192123479848478879630983352022769395\
27871184774186154012070959321725514605`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.30940771937573142311972117773694573506964128974022601207875913430805647986\
56`50.*asl^3*cf*nl^2*psibc*psicc + 17.667713443210073800952198648549855027724\
69677841087936569652251872073997095525`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.3091286560622756395759195977166734270393640486263132172250738340906368658\
696`49.57397197960786 + 1.124230240693871501863368702680140258888214522638282\
11527395417238850358748824`50.13468797702141*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 21.43587066551091520109034166769660242065989330597130351786289505\
845849431724973`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 14.0688634667299679270948997823270891600623219394394375584291113374613204240\
3147`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.013037184163484980358032312021\
88398777406882810378532895814152903242224410263`50.*asl^3*ca*cf*nb*psibc*
  psicc*Log[mu] + 0.126542204450358791128601489625167210821062901972075894468\
27708011981789409799`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 3.21231153512910432744585429973633727776812668698379624830845863976740726744\
637`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0562052101931410253774399268575769867344298270229660394956154639063079940\
7526`49.57397197960786 + 0.20440549830797663670243067321457095616149354957059\
67482316327399622165442511`50.13468797702141*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 7.957612508361826717445415198593949798519415477825048925389458320\
77705484504933`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 3.32485806511945239363958679624593807516034314199440643530019936359083441511\
757`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0023703971206336327923695112767\
0617959528524147341551433768980284064980900356`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.023007673536428871114291179931848583785647800358559253538746084\
62163138278568`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.64948456257034202112094385572078841295245335132087914783088297169642378187\
325`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 10.310314401266049470478023014951\
39395255893750151728359810568092232160308882761`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 3.7492052368240179892647356418005068918396136369153758538554430\
8809853461799144`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.34083683971127436266043051289095517198541942153776144125956420112583911060\
985`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 30.2753229594100355544873059683\
3242663870598571135020570723095616186880951903878`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 56.4574222547078343020079281697463091958589221545258636028\
4428705065295599110351`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcetacv1mb475100mc150100qq5.m <==
41.64171920083673737775197903791250778031130722286310042274977483513946101558\
909`50.*asl*cf*psibc*psicc + (0.312092499401396193701266443138914134218492302\
40988762527663850611840921042049`49.559787733908706 + 
   1.175490889570968075455560725160160817627525019974174813731113175498132775\
55772`50.135723670181314*I)*asl^2*cf*psibc*psicc + 
 21.9817219925186646493067304341264907124267289344421846237872068385675312807\
9626`50.*asl^2*ca*cf*psibc*psicc - 
 (0.5174474285452836365974713085391996041442689255210217284589040469158014247\
8371`49.78614091097828 - 1.07982496633762663208832427252576126511869843562712\
35029824161862977136539746`50.1056280423721*I)*asl^3*ca*cf*psibc*psicc + 
 20.9285705322599791118889021776855006764214828622297772452483459389356072596\
024`50.*asl^3*ca^2*cf*psibc*psicc + 16.19764442055435074752444133417114783569\
601305631830632117805539537915545332531`50.*asl^2*cf^2*psibc*psicc - 
 (0.0423301060523666426521671814161944929565049855273933435882971286601675440\
8222`48.65323208641756 - 1.32957326929340795557170513631879032106690806463314\
734248438866470832529783849`50.150295005032135*I)*asl^3*cf^2*psibc*psicc + 
 183.5274404881690749215028555215818446023922423653689220612423`50.*asl^3*ca*
  cf^2*psibc*psicc - 
 381.5194054486625117931623531856627996111020096014442938996186`50.*asl^3*
  cf^3*psibc*psicc + 0.013030131495622941602794269047248931240787167985870406\
19796782481779925382364`50.*asl^2*cf*nb*psibc*psicc + 
 0.01078628478169851149124513046578369479330067099531367451172021438497202649\
493`50.*asl^3*cf*nb*psibc*psicc - 0.03623673835790053229574837513608926686612\
881674747878265904789078919689022605`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.11205323415545479365634394024742520019953690766949031884981916712694312729\
165`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.07726506137655711740553795883477742480015031498551758652041639463977869`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.127084894936618539072400030256707589584126\
76149449274796693276379364889184262`50.*asl^2*cf*nc*psibc*psicc + 
 0.06498066612186061764621934724915571153786680057740739247827012154622547544\
362`50.*asl^3*cf*nc*psibc*psicc - 0.16035165961068736574022493909969814133931\
294654587849004814687971756401906295`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.83011415146253773811192680236256179046957097826943068867493277912584932556\
735`50.*asl^3*cf^2*nc*psibc*psicc + 0.000079532397985061666610669259735520568\
48764361409895143220230783988222272982`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00038784591104794845308821525242746266400828961462717077336008830424685526\
916`50.*asl^3*cf*nc^2*psibc*psicc - 4.574914667898036662701421474293447822705\
15484305072082922024782673653177616879`50.*asl^2*cf*nl*psibc*psicc + 
 (0.2333984983295131407349638101008957402973642193095151770410403500837105959\
9029`50.13142378643091 - 0.07075435566076955199415517006183046629040231044325\
612282352504435462002016044`49.613078909261034*I)*asl^3*cf*nl*psibc*psicc - 
 9.40470779552659119377162395760237606882041206270174739881510450942485041404\
45`50.*asl^3*ca*cf*nl*psibc*psicc - 44.82017014070476884876214038891099876544\
368899231150261996274748649723058489142`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00286307774261000038451208441597021147678365923961590146079279003394693097\
007`50.*asl^3*cf*nb*nl*psibc*psicc - 0.02792404161363897483065782997208278396\
328286408083738822929159573044344434958`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.50261719785402242693798236325573735189322120162929301858888429831287724924\
228`50.*asl^3*cf*nl^2*psibc*psicc + 24.30077998207880627792735632863931891081\
348455051485321275555252673210274362727`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.3642544691986683292508121715128399273854379901572085859914840314146200559\
3191`49.559787733908706 + 1.3719580279878648889584745805159439427562850441743\
9743997748220727992439238143`50.135723670181314*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 31.63284795469700569750295463136252282957340523861261703912275987\
65128899617931`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 18.9048579571579470916513163937208397110494475686756404085485678190578246604\
3287`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.015207938802215737080712207715\
26659208320072630365127276182477785903468231012`50.*asl^3*ca*cf*nb*psibc*
  psicc*Log[mu] + 0.148325387624164822794543160198035607477370539742561100621\
56607575197741272606`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 4.41832363310523750507770115066169434742063355463906422050100955031492777156\
855`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0662280853088487871365113039114254413428069073013106519983051944347385001\
9914`49.55978773390872 + 0.24944691417961179799244992373017162595568818984989\
044363227921841689477390066`50.13572367018132*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 11.76221014622298511292847601933019949883362622948094693146842644\
135704887675264`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 4.49204397088410540863764069507026147558499582733155052751150708375286288253\
965`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0027650797822210431055840377664\
1210765149104114611841318207594384550459710279`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.026968252295302695053553301854188292268612825407738381930166656\
84649880290183`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.97082704482611903251284852357725057767528391551411957770236328666535167158\
995`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 14.181160602166879825425062604627\
01832252184984402816942620196733043948228633531`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 5.1567856735152290274272954925916430263715817614647888822915124\
5055744644876963`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.46879869759229354794793595387196754785196197831498080748109770608515285160\
519`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 41.6417192008367373777519790379\
1250778031130722286310042274977483513946101558909`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 77.6534779657203478620318905098992445087245257091951096683\
4382602844511903119445`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcetacv1mb475100mc150100qq50498421000000.m <==
42.37286876888313042628994302902951713327296827143131604867984212687228783063\
985`50.*asl*cf*psibc*psicc + (0.314871083403113329638409641089505444139792440\
06345556640456892670969259011693`49.55903989570714 + 
   1.188144251353986727407659331360363366042859295341800072839484682782777222\
89551`50.13577628832603*I)*asl^2*cf*psibc*psicc + 
 22.4695159580607625721949953348249547668583221615303725419512556274297342807\
6176`50.*asl^2*ca*cf*psibc*psicc - 
 (0.5238424542771065107538849488971111295950687199786169213875657598788102611\
4321`49.78706182601719 - 1.09032228324979605477001801802520204527222730264093\
935093849003727923841046328`50.105416021534175*I)*asl^3*ca*cf*psibc*psicc + 
 21.4335228736396076506566355627543840499913550526614474233344007732532194259\
6102`50.*asl^3*ca^2*cf*psibc*psicc + 16.4597228738209085198860641058155360976\
640659154980710907736570699061033822843`50.*asl^2*cf^2*psibc*psicc - 
 (0.0392103503364370324663681604530153552980469438431254652073135380594706759\
4398`48.61194556472354 - 1.35452888463328731271477668052296209765800926850493\
952958917803059905560964708`50.15033311264876*I)*asl^3*cf^2*psibc*psicc + 
 187.6742873525137033879642749960088381181869768004434300862254`50.*asl^3*ca*
  cf^2*psibc*psicc - 
 390.7476245398764107998441911581140323144798680378589843894479`50.*asl^3*
  cf^3*psibc*psicc + 0.013140482372185284830815970000201521874768526199286013\
81581867548992415502994`50.*asl^2*cf*nb*psibc*psicc + 
 0.01090110535508487235422245214753775998656469566768406723832484066911553699\
434`50.*asl^3*cf*nb*psibc*psicc - 0.03655365531726740208709482154456061765828\
262263054837688219081636387029194917`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.11341799942014747560646975607708398173216412099316377650073964191478951788\
992`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.07506694709600444110666478622495679857347913284403297411221947699851971`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.128192129090872579643787286073968977815159\
09807591092416347752604160858822437`50.*asl^2*cf*nc*psibc*psicc + 
 0.06567764767901341445113993537810725236606606739503890860268155500644241969\
422`50.*asl^3*cf*nc*psibc*psicc - 0.16177468647914841807692070508456296895764\
35898013573833213177274523445008012`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.84055441918597239449716881228790720856303562688112226893507309552226314656\
112`50.*asl^3*cf^2*nc*psibc*psicc + 0.000079508726291789000080853585013720950\
63566020293107941081371726705729228625`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00038782415348093715840587517937042434506172762077171095600640274811167912\
941`50.*asl^3*cf*nc^2*psibc*psicc - 4.675474717183856920446593081578301774715\
31668367824063060019192163557248412525`50.*asl^2*cf*nl*psibc*psicc + 
 (0.2359701104614785928851355181972111311612187732643753291435272552674402794\
3917`50.131476689556095 - 0.0714303394783045794887757102788692269035701912474\
9470616839412980313175958319`49.61250240786857*I)*asl^3*cf*nl*psibc*psicc - 
 9.62103972563503213143801793481930019304324503359150361418418174608330199906\
518`50.*asl^3*ca*cf*nl*psibc*psicc - 45.7987047601380083784854385038317569451\
764311928880453019829570574613221891937`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00289987413587016579444250287516248030869112445325264192224886548088376902\
744`50.*asl^3*cf*nb*nl*psibc*psicc - 0.02828975596509473415650373588200277545\
975271248157160818835582557834379361745`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.51589765966184916524464532972749413437002114806125783893559597085333206648\
724`50.*asl^3*cf*nl^2*psibc*psicc + 24.72745556435712726543871919331182293375\
821382808514022192252675528259824292099`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.3674974553089101675188057340116989572418916228612704534688768860624312958\
2334`49.55903989570714 + 1.38672622520084653251801877035301440923073810222950\
721598232706152762682998216`50.13577628832603*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 32.30711797193400080494283374319850611396101165628940049192537375\
640664161624739`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 19.2107392201364540841836843565697136598032561045616030258508402318647451211\
8527`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.015336733310398154104591865675\
05764009146833175339812895093137409866052972399`50.*asl^3*ca*cf*nb*psibc*
  psicc*Log[mu] + 0.149617680742102657180827526532238530941777239897363078214\
37588070966013067106`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 4.49590101170129586644340348969305871522876615056093458580409577368774513507\
649`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0668177191470745759125101334566725376803439314293219006302050961247422970\
5064`49.55903989570714 + 0.25213204094560846045782159460963898349649783676900\
131199680509383987365761895`50.13577628832603*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 12.01395757760435509578046040076431540631654045718345033239617645\
781998800607123`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 4.56617898088461781168014167915336699391906506820702309523133687664226262941\
697`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0027884969655269371099257937591\
013891075396966824360233801590475843674637166`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.027203214680382301305605004824043369262141316344975105128670118\
27929507849264`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.99216655005465625027782725445421752421132488969609668431526665799617082462\
861`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 14.430154871559640595695120814780\
41174983724877252161421922056960562088702883683`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 5.2473290442035056711618621144656042726680904627351324433712900\
4692974286210502`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.47702991310940960646926019222414584296982640570319385848830150938091317424\
168`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 42.3728687688831304262899430290\
2951713327296827143131604867984212687228783063985`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 79.0169256802132616189454857605342435501274312325651181675\
7810018233676730794588`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcetacv1mb475100mc150100qq541100.m <==
48.29473452887795305844052696129073713978800883029545205894181743733867076381\
715`50.*asl*cf*psibc*psicc + (0.336467341086262774245062016486301292245006917\
21211582409652318374361773673335`49.55351028606252 + 
   1.287039944769367744183428211108813839126006720503944648697521002184373172\
04697`50.136159395821814*I)*asl^2*cf*psibc*psicc + 
 26.4803938306674386962806639142041576892600079805120689268376612918462749965\
7678`50.*asl^2*ca*cf*psibc*psicc - 
 (0.5739224020482823641618461547622989907983216328432132132091245631365035821\
0106`49.79368057697317 - 1.17228100260972230819034263228400915570874686132957\
841039201517088651023026488`50.10385912706396*I)*asl^3*ca*cf*psibc*psicc + 
 25.6217732637897564554605686209478334332460254950002337451137638544772192961\
3208`50.*asl^3*ca^2*cf*psibc*psicc + 18.5652948189023621925815857663241803134\
4746088473353777529305362235159613855987`50.*asl^2*cf^2*psibc*psicc - 
 (0.0134559145248333084316949757061318380319463996183712801142370513459581665\
7758`48.08756658164242 - 1.55541178488022491072382643400198932645632122811039\
121405835595412966148329508`50.15049874706985*I)*asl^3*cf^2*psibc*psicc + 
 221.9704602199024099786435934718724751475804912985593354176647`50.*asl^3*ca*
  cf^2*psibc*psicc - 
 467.8166852936995825090602173503215032499613537510890130469159`50.*asl^3*
  cf^3*psibc*psicc + 0.014001315124870750536891193011180154464760378063976590\
43004697362809880486434`50.*asl^2*cf*nb*psibc*psicc + 
 0.01179847641114864315045948250347995331587901387389050330693678691092307254\
889`50.*asl^3*cf*nb*psibc*psicc - 0.03902574709761685062131870398699724737408\
060525941898517973864321855794546218`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.12423623991101070680790659961439223369562296749039998347275748208102680666\
563`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.05917595651579258544958527164964527777660430456297983638419613884324826`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.136829152905687981455661602643802905102055\
39616274674145655496397219542137338`50.*asl^2*cf*nc*psibc*psicc + 
 0.07112618735961806218569506319023288726158854474868062300591971066427575938\
153`50.*asl^3*cf*nc*psibc*psicc - 0.17287460980883228317977114770091413095026\
063296402497136556550965085882947008`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.92338929435270100653248536083075214717459732530765133054793782522598565234\
637`50.*asl^3*cf^2*nc*psibc*psicc + 0.000079337348337886053735065973818415092\
25138397260515679741900737431877055589`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00038766580389199876213119618532020689859116946180857679464513274703185643\
347`50.*asl^3*cf*nc^2*psibc*psicc - 5.502009685116448181052371634105945794635\
85938165341309482062125398230384636846`50.*asl^2*cf*nl*psibc*psicc + 
 (0.2560840511237048006397723021838834538626453602246854970926658819763002684\
3421`50.131861869507794 - 0.0766963217068974506120200982892620043443942283757\
2119982972592939707498693665`49.60825387403123*I)*asl^3*cf*nl*psibc*psicc - 
 11.4105589964555433439023809606289967910655377717269195482515668135996386150\
8707`50.*asl^3*ca*cf*nl*psibc*psicc - 53.867706664765604194839821197863325591\
45383859223269413372713498228789225768396`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00319021823695263487821335918877226942211054031744383363764193268403830152\
248`50.*asl^3*cf*nb*nl*psibc*psicc - 0.03117670412053781856790472649271629033\
682126718221616439144348876630918172204`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.62682010514032157465502088085617375767229919768809348163606737403121143498\
785`50.*asl^3*cf*nl^2*psibc*psicc + 28.18326766046646550070144602607152479403\
485290599269544888366102527949769561615`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.3927032305010135874841227153057861228009881514590286477126536324864097988\
5667`49.553510286062526 + 1.5021509738896088218567242504028479315875311027210\
1556732286089354268744492751`50.136159395821814*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 37.83837373031064348320098792973139682602149376899860639124722977\
925724003232073`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 21.6682285628355417079515383729332728945493043258557057815131769269149173824\
0767`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.016341442420676983416928627282\
77736974451082544163294011081525979636776508585`50.*asl^3*ca*cf*nb*psibc*
  psicc*Log[mu] + 0.159698264322791450766407435139092297944297517954294578098\
1786317966733247116`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 5.12423048372117554558208109564936814436997325563503553616066564095990867193\
014`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0714005873638206522698404936919611132365433002652779359472542815839472618\
9454`49.553510286062526 + 0.2731183588890197857921316818914268966522783823129\
119213314448135308878332526`50.13615939582183*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 14.07977557284941299106269951420793849460233291713613930569826758\
12727892184421`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 5.16299783705515154187259627925992956141134323843363040850543056822692727062\
903`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0029711713492139969848961140514\
1406722627469553484235268449920289734867548347`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.029036048058689354684801351843471326898963185082599014197687139\
53741574726993`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 1.16756271776768704804702709313767253489019722202568573235686126771071337655\
283`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 16.446856655699046554627811731768\
83036118753740907152802517139947281468829354949`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 5.9806751475269260198646588115523019495227408760260101910031025\
1457614897181124`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.54369774068426600180587807377748199541115826145691001736400495274710614677\
73`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 48.29473452887795305844052696129\
073713978800883029545205894181743733867076381715`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 90.0600209494516068633798946774149666182766788667349589995\
147583025399265461721`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcetacv1mb475100mc150100qq6.m <==
61.15644210023643301747500537019045685193436602682702551604065326584269402543\
813`50.*asl*cf*psibc*psicc + (0.378846837925105869305172302771156125974152463\
13821762203188259952013785729998`49.54394176853791 + 
   1.483611214650716189132590456265704929920849163981429116721747206665076241\
84848`50.136798209321135*I)*asl^2*cf*psibc*psicc + 
 35.5133718220827995757666817689706601042930343419867152000967071884627881327\
1077`50.*asl^2*ca*cf*psibc*psicc - 
 (0.6739080588844336971082477022078818673190290225432144421852541467785915212\
9612`49.80439373186455 - 1.33480483211280333548431338686740539045676728097421\
294769332933682949042772176`50.101210852150736*I)*asl^3*ca*cf*psibc*psicc + 
 35.2569233191784907105764738503117587487691072036403801294860059814631533359\
5578`50.*asl^3*ca^2*cf*psibc*psicc + 23.0465074171568103369144233195005899496\
809504001100626589548209665835731620922`50.*asl^2*cf^2*psibc*psicc + 
 (0.0446111400531257346050465537193136458694400050203666380155262747930093062\
3371`48.502206032028155 + 1.9844610433785430557280090376161148445352362959125\
8851655357948072859332430543`50.15040528786374*I)*asl^3*cf^2*psibc*psicc + 
 300.39572858199136663762003595548298183633431096589601448365`50.*asl^3*ca*
  cf^2*psibc*psicc - 
 648.5148771949016200925191573498474036785641160701357842376152`50.*asl^3*
  cf^3*psibc*psicc + 0.015705126529890952696853441578885055488971880196238838\
38889454151886146003908`50.*asl^2*cf*nb*psibc*psicc + 
 0.01358203400488168084792946048012601871723766376481601218224056333422952801\
091`50.*asl^3*cf*nb*psibc*psicc - 0.04391782119947208406385286125250325004334\
305813530189614709141453186486091718`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.14653039079962920885454155052108650323636154928021862226142373983924416302\
747`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.03311557784247026735999758044967107774760890643201444699005504529143996`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.153922487877733049019565306133839089488639\
5758491280117073658458396455961584`50.*asl^2*cf*nc*psibc*psicc + 
 0.08196162571091737589650296788567083872798370379530354667494291186047442728`\
50.*asl^3*cf*nc*psibc*psicc - 0.194837981246527312577173397541405623868364876\
12813894808911828209290463735529`50.*asl^3*ca*cf*nc*psibc*psicc + 
 1.09444977424858331080180015598136463378968601976846317336909198344805033278\
423`50.*asl^3*cf^2*nc*psibc*psicc + 0.000079055355900308602944276077907189618\
59813175605372758182462496223243783307`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00038740207017993420490946785896444026375244611559855604767212151072568270\
082`50.*asl^3*cf*nc^2*psibc*psicc - 7.361850089747404038694916317717311670665\
37506972174696748950741545838844297889`50.*asl^2*cf*nl*psibc*psicc + 
 (0.2961324027905281824888391285877842623196600917359104749318438267590470764\
8167`50.1325044501704 - 0.087084275903054408425349141466093107876114853383633\
28054294700623167560919537`49.60095826478011*I)*asl^3*cf*nl*psibc*psicc - 
 15.5020065701591642142596087239263415852698884925905918059002335834808728875\
8831`50.*asl^3*ca*cf*nl*psibc*psicc - 72.186884497186712818127733690961242700\
68259272882770952407767608701725408929791`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00378108284860884867776409392685061222019155416606033027749637744601587078\
271`50.*asl^3*cf*nb*nl*psibc*psicc - 0.03705756065205931728608850792951782721\
52613674788465006327430489403718844295`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.88619996328570484265831731407053921151848207859016407341458502792699413477\
652`50.*asl^3*cf*nl^2*psibc*psicc + 35.68895022794171240372062091537660696274\
01839495733457664982740400814061709067`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.4421658774904412820118093505298764973989500322534917640247691237292315078\
6915`49.543941768537906 + 1.7315764285470379718834804652138225974390438998358\
7044436876771527040730768026`50.13679820932113*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 50.22723798287522845461085939689359002637452246351307612482696917\
216141761572513`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 26.8984142272599299966428875403628305847147857750626552446203349724653469867\
0463`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.018330022473515941821897287290\
16693189162676709189626848478808549861518914485`50.*asl^3*ca*cf*nb*psibc*
  psicc*Log[mu] + 0.179648515190786056006763171072047756252563205960950992373\
14574729460504799502`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 6.48890004144394770976738562097756490231639708174060832118150437092389203107\
385`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0803937959073529603657835182781593631634454604097257752487985108451341926\
5572`49.543941768537906 + 0.3148320779176432676151782664025131995343716181519\
7644443063939919559561506391`50.13679820932113*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 18.71030495581102458005088896770233381189057671672141509560694706\
805201969462291`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 6.43973154383022772012749758741118142820067925257028275209400851006395066452\
324`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0033327313588210803312540522345\
7580579847759401670841228872198126126686039281`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.032663366398324737455775122013099592045920582901991089526049030\
97007607929903`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 1.56223310944641688007197861712207673760041320349957769098515208851460301389\
928`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 20.826933755971010467698186909863\
40888317298916773619973393178669597299188369623`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 7.5734304567167310791629770581321486847901778791767999032661417\
0246656001420726`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.68849367788333918901481609619383169861728889810698180938803800757902332157\
174`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 61.1564421002364330174750053701\
9045685193436602682702551604065326584269402543813`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 114.044533228520900290987390014331163937487205766827037182\
31261297522481207058586`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcetacv1mb475100mc150100qq7.m <==
99.09550696044693946785939713025082025240708174873001523587569443329504929767\
967`50.*asl*cf*psibc*psicc + (0.481188651947498338836052148406547789577535045\
29149690315815388298950300074808`49.526061380999664 + 
   1.968650072360308463427641320807226734328548476328978698920591242749417760\
07974`50.137914531475005*I)*asl^2*cf*psibc*psicc + 
 64.0530319091279201479370952392271263733268166336365698620255617646016179521\
8143`50.*asl^2*ca*cf*psibc*psicc - 
 (0.9224229103592733975902763620700391976277921083595394323775073947029424371\
6052`49.82222032374634 - 1.73433314424177739982172929714832916045828724642631\
743017408688816524750049691`50.09642276651306*I)*asl^3*ca*cf*psibc*psicc + 
 66.9968970795718786323624545742756503659390919189104272512764861575924153230\
9344`50.*asl^3*ca^2*cf*psibc*psicc + 35.7239090527104911588229459239400186674\
8466108047865683720210635973114081262005`50.*asl^2*cf^2*psibc*psicc + 
 (0.2231589850685125567606023514757141592975461969076610316791191134907434771\
318`48.99281113179087 + 3.200849942005930565796066219236491658364813284477941\
45560922770437328641975592`50.14946206883246*I)*asl^3*cf^2*psibc*psicc + 
 556.8153865427164879812844208495085029810204357334823080320883`50.*asl^3*ca*
  cf^2*psibc*psicc - 
 1272.338613311454596037530379322866684604609265398037250826025`50.*asl^3*
  cf^3*psibc*psicc + 0.019881615086619580201003095436427527012292673227369475\
77516228617178265904723`50.*asl^2*cf*nb*psibc*psicc + 
 0.01798304141403302484719700358524543202121802153362927594981940876163670794\
24`50.*asl^3*cf*nb*psibc*psicc - 0.055903909995793396024502033992064226682830\
63157769207582202164384084372390275`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.20594387878164523103724366777359465170647035780691474012364088792617804206\
423`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.98886519254875121587816717910710422989897500639550335840117046604486209`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.195816923972874002530432046331319105765241\
86344539127197448772303698333359447`50.*asl^2*cf*nc*psibc*psicc + 
 0.10872608526491293950883963020129995870420256639003363202889466132300040755\
081`50.*asl^3*cf*nc*psibc*psicc - 0.24862890762475695376102497535895584339051\
931535020061498993183819770058859492`50.*asl^3*ca*cf*nc*psibc*psicc + 
 1.55177104040577666737855253744734795597654996669282472698154937764904742849\
545`50.*asl^3*cf^2*nc*psibc*psicc + 0.000078573829011812792282788552448565333\
25637002215675464597352138338163965349`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00038694254553340222737680618461981614295061503411033808598282566597346149\
769`50.*asl^3*cf*nc^2*psibc*psicc - 13.22952324632690428195308307778600823848\
61216004348627109695257581373331232481`50.*asl^2*cf*nl*psibc*psicc + 
 (0.3952437005199457333618246129029345030580469661422573892894704841768784940\
4052`50.13363026438203 - 0.11239111297802759179296672997997841182153244163690\
412471345868162461743636473`49.5874972795367*I)*asl^3*cf*nl*psibc*psicc - 
 28.8366280919268938467592911440171929559727178307033024984586335364432551963\
5881`50.*asl^3*ca*cf*nl*psibc*psicc - 
 131.25123768966849025612047644417961618035292105101139000059`50.*asl^3*cf^2*
  nl*psibc*psicc - 0.00530850079949520116306718123203731712404692590073634104\
782881173888634355376`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.05228419788512439222382501768458413520669458080947973459670687005031656914\
783`50.*asl^3*cf*nc*nl*psibc*psicc + 1.76617780859592039712411226869768273593\
478012467940798006005550727333972800896`50.*asl^3*cf*nl^2*psibc*psicc + 
 57.8289791601589862331153549513486709499326775653815225857500379054917331909\
056`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.5616127184592461522255487791602868504957219922843126534822975602542319898\
2981`49.52606138099966 + 2.29768286171864387471503248417502875620692787046535\
780817716522833681388896122`50.137914531475005*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 88.98262033804364874813175327737264450356237153265882300602435636\
5068430345545`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 41.6946692235640074439093564123099092713631106532184715279262349804256270994\
0632`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.023204553663029984986306042156\
99204001454425775478688870971286705238717842321`50.*asl^3*ca*cf*nb*psibc*
  psicc*Log[mu] + 0.228545030203106887575286732012916437556708395989310861918\
70283820074542024381`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 10.5143598473016338605664281729724856272604868300693677428636432555439514892\
5536`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.1021114033562265731319179598473248819083130895062386642844246462873242509\
4013`49.526061380999664 + 0.4177605203124807044936422698500052284012596128118\
8323785060489297752084743963`50.13791453147501*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 33.21666253129179162222088125349366579212021911170377026871262317\
738629821433485`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 10.0909674644564117485191150344689658931189297576302371196893021558807429644\
1446`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.004219009756914542724782916755\
81673454809895595541579795998673950073713800076`50.*asl^3*cf*nb*nl*psibc*
  psicc*Log[mu] - 0.041553641855110343195506678547802988646674253816238338540\
91296497999386313649`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 2.80739202586941985485888383424307098091224687694243792562073555026820399021\
084`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 33.747148920090850867200786455547\
42989971134070027247976087008363638913448121432`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 12.271690516396673042618467802017247236258669345553629003498604\
46926550936688795`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 1.11560822876333391296531525472884065784169721323214809122804990916489222029\
759`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 99.0955069604469394678593971302\
5082025240708174873001523587569443329504929767967`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 
 184.793301379841452719664203768491729606688726045031732411861`50.*asl^3*cf^3*
  psibc*psicc*Log[muf]


==> anc/dataset/bcetacv1mb475100mc150100qq8.m <==
189.1849638767544682403486370818708420203349081774458179819988`50.*asl*cf*
  psibc*psicc + (0.6600538037506538979520619006487202121680990740057609827985\
3158219545812806335`49.50560908972637 + 2.83823127722997333151620251112454622\
232762198034033851816915916627975499956986`50.13907753323333*I)*asl^2*cf*
  psibc*psicc + 
 138.7657812586341144885193994361236906278771900838422652892148`50.*asl^2*ca*
  cf*psibc*psicc - (1.3716396619615511989096236928366155346097573170329150035\
0529800209782555495402`49.83969377814875 - 2.44770974499721456772849613176369\
62629722469138208591554668147604736043962354`50.091213660479305*I)*asl^3*ca*
  cf*psibc*psicc + 
 155.3954378268126302506243172923533429619634322963124990553099`50.*asl^3*
  ca^2*cf*psibc*psicc + 63.86894586882250476775217035444946494300058462839527\
841436700240963656996051863`50.*asl^2*cf^2*psibc*psicc + 
 (0.6506861201444207814837309130954271970026348825309641681116480327261161233\
0141`49.19172752860084 + 5.88190099923863588150053174195966744643897696915181\
610724339656545808507378722`50.14787369618907*I)*asl^3*cf^2*psibc*psicc + 
 1269.9799165628165483121034753582294136743686701715056213302473`50.*asl^3*ca*
  cf^2*psibc*psicc - 
 3175.4020372416250496336941544292973487519412039176861040267777`50.*asl^3*
  cf^3*psibc*psicc + 0.027317442404467408110832768617937643663381459628655582\
34742074138843410783045`50.*asl^2*cf*nb*psibc*psicc + 
 0.02587499127235140708019130097630822210631476159642697269096186203757031280\
202`50.*asl^3*cf*nb*psibc*psicc - 0.07722258514616029727318932747498844756191\
661575031298650950148582532929361775`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.32749867911725252496736301674158992273859362901216666053016865092198094703\
898`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.94451358199659969518629275937211452139114028676160158030784994356150809`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.270395488977874102588215746431092168476717\
83885174479630574300730924956055992`50.*asl^2*cf*nc*psibc*psicc + 
 0.15678452998844896567182563095030370234556811829867845432073602640230386466\
193`50.*asl^3*cf*nc*psibc*psicc - 0.34420691390169330649071777186096864986459\
358978486679410322296490518023160663`50.*asl^3*ca*cf*nc*psibc*psicc + 
 2.48976265490998023145970348326698189899269569037028935544784475136659686648\
422`50.*asl^3*cf^2*nc*psibc*psicc + 0.000078087740645106026844242638067200428\
5911155055098585738839411441766145685`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00038646686798647460139867736095436531203652342450129133379733196004735195\
759`50.*asl^3*cf*nc^2*psibc*psicc - 28.56355639587059956019472383607224682447\
949462489282686902631043972209678294867`50.*asl^2*cf*nl*psibc*psicc + 
 (0.5735762080287825631758282263266565228482371275427095470770191271863271064\
0665`50.13481103723191 - 0.15707890613421881736364251968663082046373630581831\
748700873856008554356484578`49.57233777702631*I)*asl^3*cf*nl*psibc*psicc - 
 65.4923689869623166168345818351686324821375619956710689373792322855513743841\
5728`50.*asl^3*ca*cf*nl*psibc*psicc - 
 292.2084231888954812607866651181314410854308059582655469926875`50.*asl^3*
  cf^2*nl*psibc*psicc - 0.008248893471462894863207064571293800314426946757939\
06905046885013275752920447`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.08164979542073967630555665641725630401408551102360368000091687675364962018\
5`50.*asl^3*cf*nc*nl*psibc*psicc + 4.3125877303419705351534725761294382782308\
8842881955590098095505735687955853929`50.*asl^3*cf*nl^2*psibc*psicc + 
 110.402314585372818050777149087341894900785305504207480174023984553187378595\
64969`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.7703727208725120705915455024566505505280380428783686769701650404435363036\
5019`49.50560908972637 + 3.31260260766727467765170189644487123959794301566556\
581798634034470643516822446`50.13907753323333*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 
 189.1138698037269737133814732567318311318347142453047352990466`50.*asl^3*
  ca^2*cf*psibc*psicc*Log[mu] + 74.543761930673122627825490364984210834327298\
56794029763383588973293462450927473`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.03188317726952701805251535429570741979483147240227976558968943558109141433\
298`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.315588376844244278929857112698\
71661414993901152979583836280294679166396638431`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 20.07314810643142146377766347042579907287005554621954184982\
255626524162768803616`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.1400677674313658310166446368103001000960069168869761231031991529523220714\
4174`49.50560908972637 + 0.60229138321223175957303670844452204356326236648464\
833054331812876453546238849`50.13907753323333*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 70.77142730018358480612249487525121998284548797130697091882974270\
55326648348166`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 18.3455223769538051848152464136715745105685372687406029105317520510345230986\
791`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0057969413217321851004573371446\
7407632633299498223268717278808607598844564236`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.057379704880771687078155838672493929845443456641781061549919576\
60873727555631`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 6.06137492358257108550745658830107445137602575715939451164898810913159755473\
789`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 64.427271681844636616720447558289\
76415817693789143626715632922084781522037875129`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 23.428098793398049678807435475741732421155250142340460785418499\
08005069951105753`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 2.12982716303618633443703958870379385646865910384913279867401175928902698800\
593`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 
 189.1849638767544682403486370818708420203349081774458179819988`50.*asl^3*ca*
  cf^2*psibc*psicc*Log[muf] - 
 352.7921206373717323746021384302727461995205367693009613728313`50.*asl^3*
  cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcetacv1mb475100mc150100qq9.m <==
502.5256743026502654287630985489037693956725643055184328865915`50.*asl*cf*
  psibc*psicc + (1.0605679890064722567011698608277225922245894377777721770316\
7150270911141590403`49.48174400786651 + 4.83159938804675744015220637566131419\
085751463925553574895415777159962788903095`50.14029641073201*I)*asl^2*cf*
  psibc*psicc + 
 434.1427049308363123487484605608791193531881367307976939352728`50.*asl^2*ca*
  cf*psibc*psicc - (2.4087107959023825216756119260837857424971462187399855232\
3268037213599492325201`49.85689411170812 - 4.07764309660619099813633125982483\
302727987913764253932959053923782832388207321`50.08551866321267*I)*asl^3*ca*
  cf*psibc*psicc + 
 536.3775524134646496666450981540904625042473158759900739252911`50.*asl^3*
  ca^2*cf*psibc*psicc + 
 152.1812801285640151131884042264914747267863750012967353192809`50.*asl^2*
  cf^2*psibc*psicc + (2.04721229358971395415014418159959684908254723519966324\
075799395749533584061528`49.309471896090955 + 14.0489307874478462508878698591\
0140757234203996642824505620831764247555746670595`50.14595228818864*I)*asl^3*
  cf^2*psibc*psicc + 
 4397.2560227703289678720715342429144942518737681853432600900417`50.*asl^3*ca*
  cf^2*psibc*psicc - 
 12906.0192960050227002788716572808182756665692217907287200407399`50.*asl^3*
  cf^3*psibc*psicc + 0.044270537528129892399623047942320616191314708000693317\
30608976063003442774869`50.*asl^2*cf*nb*psibc*psicc + 
 0.04397394359239420630026470785913677384265011586538945859273607489412468939\
779`50.*asl^3*cf*nb*psibc*psicc - 0.12573628228700464960340749934409242565217\
046339216019463932509428889914853708`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.67402712071436441037571531924643989234853562309003964605723757291367146873\
269`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.90006042128944608270259365218187451719382313936745589559707762057335115`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.440411309174601609936814787390041396683633\
23857888415118828672511567648933482`50.*asl^2*cf*nc*psibc*psicc + 
 0.26715525012891486010399762099320854517953259377837736012847520459524502932\
095`50.*asl^3*cf*nc*psibc*psicc - 0.56125526388123466455747532744519991228623\
208160281488973012670823141134450752`50.*asl^3*ca*cf*nc*psibc*psicc + 
 5.15917713044459192493168432880463847520171138978297095172961509438098535836\
321`50.*asl^3*cf^2*nc*psibc*psicc + 0.000077597012004145440812482853539297068\
84934652617703023997763631275343511707`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00038597455049047151379445144517806370556982075213096975294716605833985668\
277`50.*asl^3*cf*nc^2*psibc*psicc - 89.06092714011925913516182689422413559733\
446540128171297752026699886131738348303`50.*asl^2*cf*nl*psibc*psicc + 
 (0.9838304599229016535768759528516135774785297941303138986540563985765661365\
5799`50.13606336536465 - 0.25808778473442168212847617701369557530043724468081\
361015961848424053710909372`49.554910550862964*I)*asl^3*cf*nl*psibc*psicc - 
 221.2815372352255898719386250787598215967220727823231508790108`50.*asl^3*ca*
  cf*nl*psibc*psicc - 
 978.8482969748579475501618639684492571092051322183980520143767`50.*asl^3*
  cf^2*nl*psibc*psicc - 0.015691835537430163690477449180247881015845118650852\
71774719114095246872323671`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.15610521620617173893149526492876600737549457612511343293810192284145372490\
674`50.*asl^3*cf*nc*nl*psibc*psicc + 15.7839671655872638772103831149508448167\
1130158532417986970852965056349412316323`50.*asl^3*cf*nl^2*psibc*psicc + 
 293.2579653514669888245135791915385899841742843123535703423472`50.*asl^2*ca*
  cf*psibc*psicc*Log[mu] + (1.23782734485968044741346142695941962705891128143\
858879417007432195710873156505`49.481744007866524 + 
   5.639134788081065405108629660565052147661236162324320416349475923462295112\
89954`50.14029641073201*I)*asl^3*ca*cf*psibc*psicc*Log[mu] + 
 578.8353911638062198454447492635529165646277826523555922913984`50.*asl^3*
  ca^2*cf*psibc*psicc*Log[mu] + 
 177.6162885090981811038529760325102867341757899683191757043487`50.*asl^3*ca*
  cf^2*psibc*psicc*Log[mu] + 0.0516697491268722854366804388921592391732059952\
8180339963981470455903904471187`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 
 0.51402000355721283700824835193876201062066590339551979153265347108835265946\
188`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 53.31963006390308887718428712573\
428908803168805679155824406313156236808623773906`50.*asl^2*cf*nl*psibc*psicc*
  Log[mu] - (0.22505951724721462680244753217443993219252932389792522583679425\
439876558529701`49.48174400786651 + 1.025297234196557346383387211011827663211\
13384769533098473059274462949177531815`50.14029641073201*I)*asl^3*cf*nl*psibc*
  psicc*Log[mu] - 
 217.2893865157373969709332131485059649701699482826435716801518`50.*asl^3*ca*
  cf*nl*psibc*psicc*Log[mu] - 45.02299467076996277314231439231848897580926393\
873454098403679032040092802393114`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 
 0.00939449984124950644303280707130167984967381732396443698585924018306614793\
881`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 0.093458182464947788546954245807\
04763829466652789009450757722905311129424156466`50.*asl^3*cf*nc*nl*psibc*
  psicc*Log[mu] + 18.89931572092949000571768258965841917371885839236958370205\
547349790095753477728`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 
 171.1360008847783901406060631950345397690059508093175095683358`50.*asl^3*
  ca^2*cf*psibc*psicc*Log[mu]^2 - 62.2312730490103236874931138891034690069112\
5483975182164503874333094643163615186`50.*asl^3*ca*cf*nl*psibc*psicc*
  Log[mu]^2 + 5.6573884590009385170448285353730426369919322581592565131873494\
0776475825588648`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 
 502.5256743026502654287630985489037693956725643055184328865915`50.*asl^3*ca*
  cf^2*psibc*psicc*Log[muf] - 
 937.1098774395822149715574261739957491690501979169307736469158`50.*asl^3*
  cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcetacv1mb475100mc150100qqf1.m <==
10.32848282880452499878650577088868229397141365213507714507882886083048637434\
651`50.*asl*cf*psibc*psicc + (0.146722272390482842918364044897305772648211063\
97829068461598137535256048116319`49.62757864651575 + 
   0.466615099764151435042983500746144062994858039365601694025607411278830963\
99837`50.13004139046243*I)*asl^2*cf*psibc*psicc + 
 3.41986546789835854481540219965235588180977266865888006967388386378433274720\
307`50.*asl^2*ca*cf*psibc*psicc - (0.1670420897746198913593736772796660968828\
0984061517166244577003979573983364145`49.66382514022484 - 
   0.484291085942905655279676067109516271248269402525034410511880176671863214\
81937`50.12610570096239*I)*asl^3*ca*cf*psibc*psicc + 
 2.83709948015027689724591373783516778353713623447943057455335978946067262550\
446`50.*asl^3*ca^2*cf*psibc*psicc + 4.329159228517137152411147477822227976079\
16565522917248111228691751195426149505`50.*asl^2*cf^2*psibc*psicc - 
 (0.1406533232501824300534744510144927885809835116938635083357899944140704825\
9712`49.864727096870766 - 0.2323488016003297622386058245186575759915483974796\
6233562419384130670240554697`50.08271753590064*I)*asl^3*cf^2*psibc*psicc + 
 30.2941399876700006049400044036620602241196012205075544501934684416299983088\
6432`50.*asl^3*ca*cf^2*psibc*psicc - 58.8016750072067167399297114069380486781\
5622156917755398778646070108369484789671`50.*asl^3*cf^3*psibc*psicc + 
 0.00669524048689359875988169933345943594530339861150566582366152591135689271\
96`50.*asl^2*cf*nb*psibc*psicc + 0.004344586942600092610355370856741688179146\
04847194468349437103928338616295185`50.*asl^3*cf*nb*psibc*psicc - 
 0.01804630732586240091992200989472022961105128090355049812233491896876863691\
767`50.*asl^3*ca*cf*nb*psibc*psicc + 0.04268511405112003361287622852001211514\
906409560974252351007527709199958157029`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.34006096735968217491030728908215920667317910608666350752610030898133393`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.063483961109044745036550074517770004052387\
78832100692232192676560531307747818`50.*asl^2*cf*nc*psibc*psicc + 
 0.02597246041994843140076871103048578045790002905800556302457481979241592547\
944`50.*asl^3*cf*nc*psibc*psicc - 0.07870787347699044625977231968166306833369\
864348162512470030405399945900570261`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.30466096089139558388787579667314088439107572667821125626176836589956175331\
198`50.*asl^3*cf^2*nc*psibc*psicc + 0.000082304515335066209711404475159466717\
19430304372136017735809962705323695162`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00039020380678322574028900431353414285678427565129852291857232037730401902\
873`50.*asl^3*cf*nc^2*psibc*psicc - 0.733785089748731202877100208748288434249\
79244786964501921883541462789304705614`50.*asl^2*cf*nl*psibc*psicc + 
 (0.0904170632164484717389219598127900417546251798543913097157894474837352677\
5049`50.12561587673496 - 0.03151619331312573473818943461265202307003263163259\
114495662201143763710984156`49.667899235550216*I)*asl^3*cf*nl*psibc*psicc - 
 1.47194685875591368710736127002722358681317976013739695995358502626028958445\
253`50.*asl^3*ca*cf*nl*psibc*psicc - 7.89465150828258195957201956260772164883\
349782634942786536222837912264837603274`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00095132416309263502747521840433539771719372855608731305275916399398606575\
427`50.*asl^3*cf*nb*nl*psibc*psicc - 0.00902041178208497789588182014585643156\
230758581156357973212893135999848313711`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.05213162154231664212077321033543317196077843615012655949461979631083393134\
62`50.*asl^3*cf*nl^2*psibc*psicc + 6.0273733550946752168203065947644319830889\
8864189156781737447071557147368208373`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.1712448826925529960171463375430327266885678337889934977490896912761779796\
2621`49.62757864651575 + 0.54460339742440563327214230630753859938725857758868\
588122199436654630299206981`50.13004139046243*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 5.473982271497926396952112911253226661825004574908275270976117977\
15160035442963`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 5.05271866476958884538929907488195231493897825231220630205522947446798659953\
983`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.0078142578703060984221292671678\
7813215041707186705712576623037196812244473607`50.*asl^3*ca*cf*nb*psibc*psicc*
  Log[mu] + 0.074094432262092829420504625775050691964707817868834928537281412\
52798705046765`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 1.09588606456266822124005574450262399692527066216210323952263128649791895832\
357`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0311354332168278174576629704623695866706486970525442723180111275686648777\
9072`49.62757864651575 + 0.09901879953171011514038951023773429079768337774339\
743294945423782216214146551`50.13004139046243*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 2.018184379973447780520951202074928804241212608596767570967852505\
17274568650392`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 1.18029964722820686970916269950978293601964789378799019000759209129063874826\
62`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.00142077415823747244038713948506\
875130007583124855584104135304001090292829649`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.013471714956744150803728113777281943993583239612515441540113801\
01853376533174`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.15571403226752083482784864100614492124518321968883916413287267575714131122\
948`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 3.5173829655202307373604563325867\
538144133192886086971478316444894017133300159`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 1.2790483510982657226765295754860922961502979231304353264627514\
2305985332230964`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.11627712282711506569786632504419020874093617483003957513604955204396746769\
011`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 10.3284828288045249987865057708\
8868229397141365213507714507882886083048637434651`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 19.2605547791546782177370759615532147417978921785014918601\
4300005967669099088137`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcetacv1mb475100mc150100qqf10.m <==
3.593506391800200248102939376786110785988306499776975550419026475190537636831\
71`50.*asl*cf*psibc*psicc + (0.0741331757506881821546124931465363145116786693\
8371513355602785030155780736167`49.68298295872585 + 
   0.204521702630324454838575651984309052827908540779157644026511095901203967\
17666`50.12370975324496*I)*asl^2*cf*psibc*psicc + 
 0.62954118884625430527449730245185226265310712235188563482178226839303175100\
48`50.*asl^2*ca*cf*psibc*psicc - (0.04642710036632558809321497753981452765735\
482733482002356392172386132795756064`49.404879836220545 - 
   0.254264061200827556284908184182393259816966633909098231599049963781856430\
05124`50.143393255265615*I)*asl^3*ca*cf*psibc*psicc + 
 0.52407637574516576604136078433878637036115058991967131125820046914887538572\
851`50.*asl^3*ca^2*cf*psibc*psicc + 1.482732895421235273443182672601100718647\
25538947067229004669869161822307604452`50.*asl^2*cf^2*psibc*psicc - 
 (0.1233792707443324596529317036345953268677539470013729903528690417803585329\
8638`50.150346563203925 - 0.0034368846372002568349584231818953870756370105730\
5422787621740165784715962994`48.595269319076664*I)*asl^3*cf^2*psibc*psicc + 
 7.57142654736855419678308054380622189943408432918426193334108626541735673950\
674`50.*asl^3*ca*cf^2*psibc*psicc - 15.23627271724165912825377278750457914982\
869719807649199531777202795167256560138`50.*asl^3*cf^3*psibc*psicc + 
 0.00412173681053700425277637564214840339791483171886675698688979072947402372\
949`50.*asl^2*cf*nb*psibc*psicc + 0.00193792395838814422180166600354411282481\
853255927950700786838877054199216004`50.*asl^3*cf*nb*psibc*psicc - 
 0.01068291923480625520996171756643891547140302007998224150722147025127447073\
036`50.*asl^3*ca*cf*nb*psibc*psicc + 0.02021995935593395706442160911873852423\
628020957662002851687927942855958334445`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.72761489282480529800306610390969199958283681608796131823803036063255512`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.037574823419680313916420996070205033837139\
75590133499145887307950454966852192`50.*asl^2*cf*nc*psibc*psicc + 
 0.01149298638497147428600200829780932948628403321884010097239250090828468736\
436`50.*asl^3*cf*nc*psibc*psicc - 0.04577285544255674951561605591892409803085\
705709063007312526033677666953434017`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.13953040039496929263076835438240156407291835512028280996177324870111318623\
609`50.*asl^3*cf^2*nc*psibc*psicc + 0.000086196330799199686538036858442209038\
15096111940674748357883230992726377548`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00039289407088347161565416831726509692681010652931115982833347174354901935\
723`50.*asl^3*cf*nc^2*psibc*psicc - 0.145547333916305258487763067689634176906\
72041506124405703573215756906373324893`50.*asl^2*cf*nl*psibc*psicc + 
 (0.0386290615985546384284650247872809244891250983105281732323771753872192330\
2303`50.11827561610366 - 0.01545430378009041699433393249147466612704310586289\
989448231442421656307414693`49.7204109027598*I)*asl^3*cf*nl*psibc*psicc - 
 0.35160388374573891654873555887802117657543793203488852098936410479219890404\
119`50.*asl^3*ca*cf*nl*psibc*psicc - 
 2.09057413517519805900028185522503583162703944058719480511170183680092555454`\
50.*asl^3*cf^2*nl*psibc*psicc - 0.0003338843672282029920297123154197987315535\
6038412801207931490052361422580151`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00304377662084564373090315122648205099193417686179011438006774588810667359\
505`50.*asl^3*cf*nc*nl*psibc*psicc + 0.00589508521773691047801265364353191379\
304072160639942717930024166260588314621`50.*asl^3*cf*nl^2*psibc*psicc + 
 2.09705578605351771923756800838687414116851446295678202277092937303423478642\
015`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.0865235166973631880713036249530005553706071820753552237306218317859496410\
693`49.68298295872586 + 0.238704692916703414254898333216341047215234797422762\
78597423497031272569604255`50.12370975324496*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 1.250566296767046874641491253347805103912789679332164805301104558\
76732118534929`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 1.73055131033581792024144706998731769527216441981614608461992493378924233070\
555`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.0048106284418191053955754164908\
2811752695371847424143130609114016073138834897`50.*asl^3*ca*cf*nb*psibc*psicc*
  Log[mu] + 0.043854938475679733997452953867147676588837652940219641245373824\
77623654618628`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 0.38128287019154867622501236516124984384882081144668764050380534620810392137\
567`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0157315484904296705584188409005455555219285785591554952237401479274656709\
223`49.68298295872586 + 0.043400853257582438955436060584789281311860872258684\
14290440701979711880509136`50.12370975324496*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 0.455173992623161209504164184035175200497127847621536815710837636\
27071454509577`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 0.40567027304920619999123045545791515029915736178434982174664317078895568993\
265`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0008746597166943827991955302710\
5965773217340335895298750996215729601540622141`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.007973625177396315272264173430390486652515936898221752953808269\
21227321819737`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.03088610352883553507429988370273098141975399194129141682199535545416299302\
089`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 1.2237749123962173281807832856318\
604322456026155501238410171971938632211461826`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 0.4450090590531699375202848311388583389984009511091359421877673\
5134008301181488`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.04045536900483363068366225737625984899985463191901235838075757500350134483\
524`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 3.59350639180020024810293937678\
611078598830649977697555041902647519053763683171`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 6.70117071942901342266236134983073939371099396078410400642\
140057093531458516378`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcetacv1mb475100mc150100qqf2.m <==
8.847149888703317078847486011490437887058717858460444413849737456433933576023\
63`50.*asl*cf*psibc*psicc + (0.1338384388155967709345183388979673978129368223\
0540915431382603005783562456004`49.63578750201509 + 
   0.416875149175267347644154837385176174856634476713314264170873086784459612\
65728`50.12921264661263*I)*asl^2*cf*psibc*psicc + 
 2.73077908957333447069401445963508695032899111880232946662356194467472057290\
853`50.*asl^2*ca*cf*psibc*psicc - (0.1434777678752707604025049494888855100864\
5124447588435411613530884338554032562`49.64060978078449 - 
   0.441452806781572704209962132442799259108824326045135014085379633775212963\
88827`50.12870945160426*I)*asl^3*ca*cf*psibc*psicc + 
 2.24146943257852898534615292605980170845187583951112317403425261805007738492\
526`50.*asl^3*ca^2*cf*psibc*psicc + 3.718701781056116847180007468191017313130\
75283549288989142554942539711407890728`50.*asl^2*cf^2*psibc*psicc - 
 (0.1404464615525510660143322134092088487990355550949978067760099148163264346\
4038`49.938924018079064 - 0.1803854260631378183452512615241353980521607773109\
4256210996553650843130232609`50.047614662671975*I)*asl^3*cf^2*psibc*psicc + 
 24.7573920965214149579384061852450515376200889390186547612681371965411267585\
7054`50.*asl^3*ca*cf^2*psibc*psicc - 48.0598464226285681711413967081891437834\
6861529204992634746546693014430563649117`50.*asl^3*cf^3*psibc*psicc + 
 0.00622748723517395602766575437324239707019522193553124040345862336522688926\
368`50.*asl^2*cf*nb*psibc*psicc + 0.00389049591015475307841230605966860734553\
338237591600913909162561184684857126`50.*asl^3*cf*nb*psibc*psicc - 
 0.01670508582082622369957910173028440961993505141945947004453268706886429605\
444`50.*asl^3*ca*cf*nb*psibc*psicc + 0.03832413107400667032325652258357321055\
236701197744157726724134561972746008512`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.38351308072373911763045296481375531972255649749896165011079530467927232`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.058781385778167295954360878543876211144862\
82835482658615400267469685918038712`50.*asl^2*cf*nc*psibc*psicc + 
 0.02323367786201941836835243976682323726144710201045766505982784944747471222\
083`50.*asl^3*cf*nc*psibc*psicc - 0.07269839684286752310475646072507828627336\
275605018214740383947107544789151797`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.27224330097943124750202306000336105243829042362140065630697852414676365831\
609`50.*asl^3*cf^2*nc*psibc*psicc + 0.000082752148252124708217080574443714559\
87212488290317411892296982816968137947`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00039054965242689558473308571300241371502169909726886309128868709185249117\
36`50.*asl^3*cf*nc^2*psibc*psicc - 0.5896114342094135051938191079859344551496\
1192875920155265904198381633014534945`50.*asl^2*cf*nl*psibc*psicc + 
 (0.0805138939378265689392962213765829602912966085498003846589593329852054689\
9727`50.12473391632567 - 0.02858658666476491391170021644776729509038956499781\
971058774054014302145696919`49.67502538737413*I)*asl^3*cf*nl*psibc*psicc - 
 1.19379148117593921002731802703376451815216581200631185646146201046781115975\
2`50.*asl^3*ca*cf*nl*psibc*psicc - 6.5030632112771357945290200838640995172827\
0737463575967411274898022983888450505`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00083005210185037083744052040824156550865666335064679606329151160769334810\
011`50.*asl^3*cf*nb*nl*psibc*psicc - 0.00783487961874278103611152450645070145\
363359843129085484346375165911818181234`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.03929419617885932113692102690421941777217937431371881378565998891718847679\
022`50.*asl^3*cf*nl^2*psibc*psicc + 5.162914669227496805121417633893289552469\
78557773546945021679632874905791302042`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.1562076934968324123272718224477267646016074617765025396975534250083390351\
7624`49.63578750201509 + 0.48655009805171039256236321579120021022796490296745\
452222392428043798052656986`50.12921264661263*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 4.457096504043778925824512544867032218896577435022125039007312816\
79975832390515`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 4.34023164915791810633099269465094569737443971329756873523622078479708314679\
538`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.0072683260944771810456962509329\
8426194568161933732151964368170193807949766152`50.*asl^3*ca*cf*nb*psibc*psicc*
  Log[mu] + 0.068605886128171053310919663706276650192583314437737443891201672\
1154466679707`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 0.93871175804136305547662138798059810044905192322463080913032636904488499278\
754`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0284013988176058931504130586268594117457468112320913708540805235580931233\
2923`49.63578750201509 + 0.08846365419122007137497513014385458367781180053953\
718585889456561496591760517`50.12921264661263*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 1.641147739765177786281480945500692075799591754076388074676390541\
1114019346604`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 1.01323395176577071527650892700008330864586801381918864047309913811396883812\
194`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0013215138353594874628538638059\
971385355784762431493672093082160187584692879`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.012473797477849282420167211582959390944106057170497717052890106\
50610409131427`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.12511943234390666293653287567936267070403639007489803628902442083432465506\
093`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 3.0129124313537842454639712094099\
1944487915066439725703644290261582748120022828`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 1.0956045204922851801687168034217888890469638779626389223478198\
6039638046543262`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.09960041095384410728806516394743535354972398890569444748546363884039833443\
463`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 8.84714988870331707884748601149\
043788705871785846044441384973745643393357602363`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 16.4981651124539456886347919142273685717870970624570367429\
4699040875799933256886`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcetacv1mb475100mc150100qqf3.m <==
7.674299316000988734557251262328467596231537899615575065037770353858678346277\
31`50.*asl*cf*psibc*psicc + (0.1227477356929512857223318821542285482459001743\
0932574415758033333716876383252`49.643367051888255 + 
   0.375027033572468660735303766927149282476418085309789839863994815228795429\
33581`50.12841613706025*I)*asl^2*cf*psibc*psicc + 
 2.20958396334842820003668909223412648335708148334219507652856697879707305035\
577`50.*asl^2*ca*cf*psibc*psicc - (0.1238472890945010553629133543035007504288\
3582471029343878429489546595667963528`49.61634792542656 - 
   0.405190694495353864351786622820801471786036174971778871793297621702887018\
34038`50.131120883623396*I)*asl^3*ca*cf*psibc*psicc + 
 1.79947370425458231133816159989573182843854256073117243887724827628593475167\
787`50.*asl^3*ca^2*cf*psibc*psicc + 3.229827736884652950028202245450437417618\
60631588673097109906105908726500037342`50.*asl^2*cf^2*psibc*psicc - 
 (0.1392843515955195453362766447538013541463294421807099224769598086624244760\
6208`49.999476339457836 - 0.1396202425297992652843084156138174707815167227383\
1659514174744780781123000017`50.00052240074817*I)*asl^3*cf^2*psibc*psicc + 
 20.5591586769784426672084631718437294903759617597568759578941167345378018120\
713`50.*asl^3*ca*cf^2*psibc*psicc - 39.97463615792153217492094157380598702693\
31984486537096486047024591965869287633`50.*asl^3*cf^3*psibc*psicc + 
 0.00582864487616554097104890828342015960207209841325544188360430179116002732\
53`50.*asl^2*cf*nb*psibc*psicc + 0.003507835684076633966626517050722897880182\
40753301709878530549434801455311718`50.*asl^3*cf*nb*psibc*psicc - 
 0.01556211750133563723871867930132408241053530239169016408237113228564151324\
285`50.*asl^3*ca*cf*nb*psibc*psicc + 0.03469856663454849788234482506716687875\
999618301479079228035575352389771356581`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.42686683090618685547707463287592921980046746395089135801371326103632837`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.054770003002387096669478538183014864012488\
53329901588626882097234837254702452`50.*asl^2*cf*nc*psibc*psicc + 
 0.02092766783503267849559630125013111051552718696797521086839302561256824689\
791`50.*asl^3*cf*nc*psibc*psicc - 0.06757998926115392809401422538302067633511\
749880318920015516031892765954162463`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.24539914523033508287938103422445456751459088257680772492984831849544763863\
819`50.*asl^3*cf^2*nc*psibc*psicc + 0.000083195842179839657677054855824196622\
79263045421116315987504337184414121559`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00039088301164211525053338228606402587949717945025369350755736942438273841\
816`50.*asl^3*cf*nc^2*psibc*psicc - 0.480264312723955321999227433277557476725\
22792387887708076253959917959810785139`50.*asl^2*cf*nl*psibc*psicc + 
 (0.0722045284540815938238345619970833793549085825045114761394963656443969137\
2831`50.12387144127062 - 0.02608803395233686406041211292181555781097069540607\
001387594762397676594729129`49.68174835619564*I)*asl^3*cf*nl*psibc*psicc - 
 0.98444448753078078202639204707307130932892234127454538445312920632341598571\
065`50.*asl^3*ca*cf*nl*psibc*psicc - 5.44054111525247836312835679859521783168\
274567167042686784499084469991999053088`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00072952331158809510219471961290593131256800765996319395874199562503309200\
301`50.*asl^3*cf*nb*nl*psibc*psicc - 0.00685510865988407574321500063513773785\
203640116676656384868852644871580597652`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.03005535757450816595577801465244060384718657928842549600575148917598911735\
803`50.*asl^3*cf*nl^2*psibc*psicc + 4.478476459997131762232066819172904453215\
03913830071766159349694521305273549201`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.1432633318517182596267816076011793637376760284328805225183939713962823022\
363`49.643367051888255 + 0.43770764536508952243520310965777059505222333549215\
842413443793261204618677219`50.12841613706026*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 3.680441750876184737644629651590085914652129312041448000878328394\
90315582928213`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 3.76964903084368164275005648989647528740273946273052892275320155556537797598\
173`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.0068028227195059560717513130311\
9128913614486490289136755623891230161825008742`50.*asl^3*ca*cf*nb*psibc*psicc*
  Log[mu] + 0.063924055880577603702445524845569449516633936436729032111010166\
5941247440105`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 0.81426844727220577495128487621325535513000711605467593847154485105170041492\
941`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0260478785184942290230512013820326115886683688059782768215062212124435107\
2252`49.643367051888255 + 0.0795832082481980949882187472105037445549496973622\
106225698975548889503411809`50.12841613706025*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 1.353409289537241357370360238218095941468023434615176448159899787\
62351671921699`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 0.87978300546137022153801368119342863864235820762816881668098072274065991248\
054`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0012368768580919920130456932783\
984162065717936187075213724447857603506755793`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.011622555614650473400444640881012627184842533897587096749357323\
56330354041464`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.10191525248086577904388500961091565385944517087059789668574755843731079340\
399`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 2.6134961091405334072887125162980\
454392072305492151989460840641943741968244153`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 0.9503622215056485117413500059265619778935383815327996167552989\
6581232399104762`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.08639656559142259197648636417514199799032167104843632879630353203502761591\
716`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 7.67429931600098873455725126232\
846759623153789961557506503777035385867834627731`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 14.3110333644786437922023621539901263734525718752031243812\
8243415587566338013792`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcetacv1mb475100mc150100qqf4.m <==
6.7291064180375104301168842128855797712765848718955076297442187811216868774664\
`50.*asl*cf*psibc*psicc + (0.113097199460347702157286327850952028550887608038\
42168581736443384024905171015`49.650378320152484 + 
   0.339410258459336692386460941827226203483485480576067278496854835766940001\
83534`50.127651433651465*I)*asl^2*cf*psibc*psicc + 
 1.80774662768004898737684392591217257129467702791337641192481871588922861973\
573`50.*asl^2*ca*cf*psibc*psicc - (0.1073019884312512822312254161395058201159\
0029524301484711555564477160286940593`49.59092578548011 - 
   0.374138705847557218722453260999130140728624991028659102791397194345388733\
38386`50.13335065513294*I)*asl^3*ca*cf*psibc*psicc + 
 1.46465264108278209442294346088627152526784091303551187962350063367363157562\
586`50.*asl^3*ca^2*cf*psibc*psicc + 2.831917002887776158658376482512289121790\
34837756410166524408861975574761922186`50.*asl^2*cf^2*psibc*psicc - 
 (0.1375268711450688967061541004603135883946494054224941582016648195277604316\
2282`50.0475498406329 - 0.107119522675014590206393710864921434070424506782997\
5430518875698852095687531`49.93903090689445*I)*asl^3*cf^2*psibc*psicc + 
 17.3087722419400313472122198424101351575072511017236312001309340100989766269\
0367`50.*asl^3*ca*cf^2*psibc*psicc - 33.7495132555943312147956385152241540295\
9935486978162252355863636990950778340817`50.*asl^3*cf^3*psibc*psicc + 
 0.00548451731699445983028456585178595946292606163341694115465206407260645348\
468`50.*asl^2*cf*nb*psibc*psicc + 0.00318158127675267320091905258577907504305\
052324117092466042684057351288021448`50.*asl^3*cf*nb*psibc*psicc - 
 0.01457657076882993185337117129384145083927488243386262486780241649878532092\
865`50.*asl^3*ca*cf*nb*psibc*psicc + 0.03164118002972576342371180770257796968\
516618742819925761251197650592401338953`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.47012252916408431761690657523806574393488107327518640868193271508848177`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.051307454199684949842286930223101234153630\
59262279444022602628325461260364519`50.*asl^2*cf*nc*psibc*psicc + 
 0.01896318736270636888632372590183579400589066135190216754641775536740425861\
614`50.*asl^3*cf*nc*psibc*psicc - 0.06316899438417293933511873463221495507489\
073739582720688128000860636444806454`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.22284848551183730408144333525325240654540639785719225509955978633233896571\
461`50.*asl^3*cf^2*nc*psibc*psicc + 0.000083635657862322612654690765364918037\
54085261545765874066481633179146402481`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00039120422429290440717892628813920374359563377225637852688230749856961983\
316`50.*asl^3*cf*nc^2*psibc*psicc - 0.395716646395444039881771124770767135190\
14872591620238045991552665245259825104`50.*asl^2*cf*nl*psibc*psicc + 
 (0.0651507637040898966259122250920537489254515040451125766410280084793158484\
4773`50.12302704538987 - 0.02393329473234252242461473717235547381640109430515\
525427246853261284558215536`49.68811002353408*I)*asl^3*cf*nl*psibc*psicc - 
 0.82356310940217688113483665605922298589806908148009264293413931554423725066\
096`50.*asl^3*ca*cf*nl*psibc*psicc - 4.61254853362678552372843706467676122244\
307757351411725529416244094771852906789`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00064505289854272832913890732798315980785480476396754013787592925263240480\
248`50.*asl^3*cf*nb*nl*psibc*psicc - 0.00603444571973597586989691444635971888\
877479680992672087678035954537494230983`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.02327079622558942816026678798053930761531987175217415029640594992792275362\
274`50.*asl^3*cf*nl^2*psibc*psicc + 3.926892013080914672949975042257971308838\
88354622104453342930697253787151245392`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.1319998411890720790503216641185616094542375908791654562474872901266406038\
0025`49.650378320152484 + 0.3961380160459422709000673357918035989418063001922\
0778863494706539853411846143`50.127651433651465*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 3.075771407223866062825931236557189329531653422906555710553076325\
7335356679884`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 3.30523298919421530103878418913160555395969790265956446930261349284153782060\
367`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.0064011789708002968038547497383\
6887146091637581291685074136605783391864400915`50.*asl^3*ca*cf*nb*psibc*psicc*
  Log[mu] + 0.059882789657833153302380534159986260307530451698229870753775873\
85421070969238`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 0.71398036601471175871817728041054023797070609931291718789623745780111335783\
683`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0239999711252858325546039389306475653553159256143937193177160638775591117\
4733`49.650378320152484 + 0.0720250938265349583454667883257824725348738727622\
1959793362699185362903586969`50.127651433651465*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 1.129554752650755816271433165618916567878846326755868656932621729\
07505756881573`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 0.77140170936346949725198861576600082252573589579578635914327160263485854730\
256`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0011638507219636903279735908615\
2161299289388651143942740831536218046505597691`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.010887779937787846054978278938179320055914627581496340138104496\
29335510385656`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.08397368045011008762255864924040744385364107722685835428558577504974197103\
835`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 2.2916090078563413938485967051989\
7525983340994808663679228109427702726660920306`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 0.8333123664932150523085806200723546399394217993042315608352528\
5930533287752408`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.07575566968120136839168914727930496726722016357311196007511756636804280458\
182`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 6.72910641803751043011688421288\
55797712765848718955076297442187811216868774664`50.*asl^3*ca*cf^2*psibc*psicc*
  Log[muf] - 12.5484376483563494500819656801890291574765754691107426279470191\
8303572168909934`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcetacv1mb475100mc150100qqf5.m <==
5.955675491790555780707805509183807838046517702386616557552365584809587153976\
47`50.*asl*cf*psibc*psicc + (0.1046222343510567549154905739577131948609353454\
1251904975194959740999495759827`49.65687336515827 + 
   0.308793934884497688624963123450830964680894227278656129095308136973270487\
94499`50.12691813605213*I)*asl^2*cf*psibc*psicc + 
 1.49278132211642823783945519682349657656145160234975378071923593830521002221\
621`50.*asl^2*ca*cf*psibc*psicc - (0.0932153045566263792328165387639298562332\
031958783611466301222644781319915883`49.564212846371866 - 
   0.347282333645066045988901643719605630831867398516755812196007839356899413\
31739`50.135408314699596*I)*asl^3*ca*cf*psibc*psicc + 
 1.20646817658782616632797663573956984665286378896328588355992120182462639743\
179`50.*asl^3*ca^2*cf*psibc*psicc + 2.503482661770487096584041939397134100821\
45942038556159355686663537656657802269`50.*asl^2*cf^2*psibc*psicc - 
 (0.1354089199870531734576939501213646246255221234617550168090293022341825936\
2445`50.084316662237015 - 0.0808412534184322955147538162880593123610796112414\
2747571224444334290831997154`49.8603024265349*I)*asl^3*cf^2*psibc*psicc + 
 14.7466156521468466976130168474872119917438701160634600400851462555075163033\
9933`50.*asl^3*ca*cf^2*psibc*psicc - 28.8623369147777976073600322453586470004\
0343542777134665476059967980079747009297`50.*asl^3*cf^3*psibc*psicc + 
 0.00518455725927082250738106762245461973612495665970547413442309383775771215\
746`50.*asl^2*cf*nb*psibc*psicc + 0.00290059893196134053400045022542797780514\
502806236270430119564142271395427924`50.*asl^3*cf*nb*psibc*psicc - 
 0.01371810229650469036102192164057085831214854556583419544081330656998312742\
866`50.*asl^3*ca*cf*nb*psibc*psicc + 0.02903123884932335176313261848082356352\
077955911969106261967139044436704261576`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.51328048543096531456843860809116464406464107410003593198312221022873527`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.048287970180814802640536452699307499082081\
88049270134524724847355053443705538`50.*asl^2*cf*nc*psibc*psicc + 
 0.01727265904799168343601343956858594446130998069731473359171019214050107529\
078`50.*asl^3*cf*nc*psibc*psicc - 0.05932891939833665291531841078305181197881\
953382876656287643491046772767060429`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.20366932973907250028649540877333877645406761107334108102046717090659047477\
239`50.*asl^3*cf^2*nc*psibc*psicc + 0.000084071654569322044503795298212616941\
24084306047356388183046292893196471024`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00039151361879897062528703253275691760631554527835219140526950837684169575\
209`50.*asl^3*cf*nc^2*psibc*psicc - 0.329249513009377809357897618657261989754\
85724857978586607079085463626768325287`50.*asl^2*cf*nl*psibc*psicc + 
 (0.0591023211426971875274421163753469815876987164305440736259635660435593609\
9525`50.12219945418462 - 0.02205725312353180467919650245034687319462331085018\
675122095889406645194640244`49.6941463438665*I)*asl^3*cf*nl*psibc*psicc - 
 0.69767758092900741651344223990854971300449810231817395250186483614569427454\
166`50.*asl^3*ca*cf*nl*psibc*psicc - 3.95587956776947089860910572340047299707\
113723736570685433946391354488142151773`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00057323907427029559871673496738024743216974860038756159242283310510322169\
451`50.*asl^3*cf*nb*nl*psibc*psicc - 0.00533903859878191848158863817333558946\
112363819050933039808059671804041091719`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.01820200613118374252281620568412969058825852468954625997939259012683094653\
309`50.*asl^3*cf*nl^2*psibc*psicc + 3.475542377888979464973413262532106110767\
00891434244736994421022687905242028308`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.1221084021981220846014212349452251080444885316921345428729841882623582290\
5767`49.65687336515827 + 
   0.360404594980207532673185655325192712797679337723414242941021572924857157\
531`50.12691813605213*I)*asl^3*ca*cf*psibc*psicc*Log[mu] + 
 2.59714698785595078572581296070237533265909056160226848521736677654334887939\
016`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 2.9219053641479425733830074096191\
0541730713761116725201042958008525533168822518`50.*asl^3*ca*cf^2*psibc*psicc*
  Log[mu] + 0.006051084714076751124446343813804930870717013321959736013042475\
28553568142148`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 
 0.05635864040510527150194744593666474303239304938728930012676286562217875672\
208`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 0.631916795979814448176984229551\
29202013945616624408133998985653782932154850116`50.*asl^2*cf*nl*psibc*psicc*
  Log[mu] - (0.02220152767238583356389476999004092873536155121675173506782336\
963286850734115`49.65687336515827 + 0.065528108178219551395124664604580493235\
94169776789349871655005240627301376684`50.12691813605213*I)*asl^3*cf*nl*psibc*
  psicc*Log[mu] - 0.952488781128536105262749920219580865147024075602577629552\
4715778401586917045`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 0.68211454330864168267084858765643642327341571973602992272094083903144897808\
654`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0011001972207412274771720625116\
0089652194854787671995200182248419081398909469`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.010247025528200958454899535624848135096798736252234418206108947\
37928437815888`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.06986891667472237101807906490794725561913874820334967783107345389692064853\
607`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 2.0282157476767674431940573438676\
0978170291940470889738002436351489653684429366`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 0.7375329991551881611614753977700399206192434198941445018260198\
8991987827633368`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.06704845446865346919649776343363999278356758362674040925706001668816597191\
083`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 5.95567549179055578070780550918\
380783804651770238661655755236558480958715397647`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 11.1061436570910284198639157135259648563891462114105625565\
2365134255291812473531`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcetacv1mb475100mc150100qqf6.m <==
5.314335550077238792149715510380424340770520071498896584669626825763519649364\
42`50.*asl*cf*psibc*psicc + (0.0971203273716448321761756406619859357854610110\
0431833302009009722753504647333`49.66289696440908 + 
   0.282246806013687436618826454333002846515242665237189986855060871055981009\
53917`50.12621586278566*I)*asl^2*cf*psibc*psicc + 
 1.24234309209017168315701151845074612287726716210241691214995079011321127926\
772`50.*asl^2*ca*cf*psibc*psicc - (0.0811152147829291106084994912502341262751\
023452670918591510301712068746874438`49.536057584683405 - 
   0.323852486387307980623854539544393717604975768772498751913270075668006980\
57603`50.13730249791613*I)*asl^3*ca*cf*psibc*psicc + 
 1.00427023106792349242075671011789884320178473649510179464910120374325568984\
798`50.*asl^3*ca^2*cf*psibc*psicc + 2.229071740777942399056404340433509235674\
10316284684734969264088881752701948862`50.*asl^2*cf^2*psibc*psicc - 
 (0.1330861110783947044426389861623694885198194495080453335743543259289184270\
5038`50.11115264288673 - 0.05933002218588556022782286112111501000064129649513\
290247485906067802390965069`49.76029441893672*I)*asl^3*cf^2*psibc*psicc + 
 12.6951320262610679466924664577856785688230986521971703287786276575975721354\
4599`50.*asl^3*ca*cf^2*psibc*psicc - 24.9601883430857290407671157123628159190\
8116500922781424645550019195754613506801`50.*asl^3*cf^3*psibc*psicc + 
 0.00492076467622776883110059063838689338294788021179821418465873732946749995\
145`50.*asl^2*cf*nb*psibc*psicc + 0.00265646782264287226748834735263523372157\
728811707105598682311530408923926926`50.*asl^3*cf*nb*psibc*psicc - 
 0.01296369277304034781042258042916712740717887275570298325215683784941431899\
788`50.*asl^3*ca*cf*nb*psibc*psicc + 0.02677952896316946235151391195209091189\
113578973488734299317252199790813236731`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.55634100832399496051654277602946786271536081729738309219144835530391494`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.045631325319423637907010665011576034228765\
53146056885093880714669240662524696`50.*asl^2*cf*nc*psibc*psicc + 
 0.01580499763437460842983492808293583592244892567059628789382673742742604315\
26`50.*asl^3*cf*nc*psibc*psicc - 0.055956213408446209199260459661453376299724\
77003979248430709801190973594379164`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.18718189302830214945833451443284254455088489863324032654968352045973885572\
381`50.*asl^3*cf^2*nc*psibc*psicc + 0.000084503890145970989174138632601701249\
30826326958380429000167725436838225717`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00039181151261267454631861763311826245198210747423937431172738258493673668\
829`50.*asl^3*cf*nc^2*psibc*psicc - 0.276236112018080363026673405996100663791\
31943608456488394939132573901150894573`50.*asl^2*cf*nl*psibc*psicc + 
 (0.0538701707250451363317301788845163062408761155484669219736803813839953218\
4796`50.12138750111682 - 0.02041029556781157276492236416539360895524867512595\
687508836526155647947949225`49.69988844311955*I)*asl^3*cf*nl*psibc*psicc - 
 0.59761195779171546949625170573159223633893075700207363392803219174016352400\
048`50.*asl^3*ca*cf*nl*psibc*psicc - 3.42705963404943109354579094752639507936\
091111110375911746154207006077804834353`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00051155704772812506196073507239046131579575226594427058728209589061154117\
304`50.*asl^3*cf*nb*nl*psibc*psicc - 0.00474378020495396562487089086362292324\
580874746971715613896293179009445640277`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.01435859457195103193487576605037830206707629932388851365079950430838721112\
938`50.*asl^3*cf*nl^2*psibc*psicc + 3.101276830827190529524414329816492952107\
88879395511387814138119939422233358097`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.1133526546232694399503301042130920471575518901875126742212540427726442255\
0941`49.662896964409086 + 0.3294204785591694054901937970136470735938473429210\
7968416090115414923739853552`50.12621586278567*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 2.212794578521989153785121760492613992598830600341434505620386850\
67232201035307`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 2.60163043104261362450604657412557627060096864221856975360191145916051959335\
351`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.0057432028281000217202791000060\
8182979957333125063895656492037319128866203617`50.*asl^3*ca*cf*nb*psibc*psicc*
  Log[mu] + 0.053257973885751300202170509641090377967937526873984190358837230\
1855000556082`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 0.56386851469585282354989351451208962765597978071911161420752374592163599250\
412`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0206095735678671709000600189478349176650094345795477589493080902693518143\
8971`49.662896964409086 + 0.0598946324653035282709443267297540133806995168947\
417607565275395648546849542`50.12621586278567*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 0.810394725295488466321365562235760132172131737073273204782390151\
97465430331568`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 0.60763740678661566643502366298724897618830044843521440866914270555628924783\
931`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0010442186960181857673234727283\
7851450901333295466162846622845927425068904087`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.009683267979227509127667365389289159630534095795269852794309551\
32451168657897`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.05861912358421867388309599442138146472962899089391880651677602554696612207\
408`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 1.8098063042492217666116487322993\
8312950700490353915654114985657615064559339814`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 0.6581113833633533696769631753815938652752745103778751058720399\
6972699423971211`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.05982830757848666997063301594378126047957041003435228235209538800417180272\
537`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 5.31433555007723879214971551038\
042434077052007149889658466962682576351964936442`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 9.91017293378403489960078948375741531066886582933114235109\
192010468381144213477`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcetacv1mb475100mc150100qqf7.m <==
4.776289457350362069854268487709443002171925380584686264510896126628425699010\
12`50.*asl*cf*psibc*psicc + (0.0904336651752997244539099346955334624294758407\
7528842887546188344904829956923`49.66848791288765 + 
   0.259051710915103587745909706852496421249591337569230923279713630937722245\
41228`50.12554424516422*I)*asl^2*cf*psibc*psicc + 
 1.04069398704380817428873450985613128209272453362007773663957555086521529970\
669`50.*asl^2*ca*cf*psibc*psicc - (0.0706398363176917145643396635802285553593\
0334563025665467311423685297584370604`49.50628191531986 - 
   0.303255617203481840483601014999891329335519571889260843174490261794068590\
39608`50.13904108511914*I)*asl^3*ca*cf*psibc*psicc + 
 0.84374659859944352687273729484874154814284287695791853765949869382537685693\
548`50.*asl^3*ca^2*cf*psibc*psicc + 1.997330921709784952443530525248482821270\
67853618360474731178235861441316502363`50.*asl^2*cf^2*psibc*psicc - 
 (0.1306625459727830833865958698875051648250290457346965556800890323126022620\
3239`50.12961969482518 - 0.04152691973325307689385068703363425836999905571195\
153788830921570159858502014`49.63179829705068*I)*asl^3*cf^2*psibc*psicc + 
 11.0298186435456797392140745033016131782948612837077653853013311803418614088\
4695`50.*asl^3*ca*cf^2*psibc*psicc - 21.7981058536956879279903777544560295771\
3723522242695290495480360802653947327369`50.*asl^3*cf^3*psibc*psicc + 
 0.00468696161083789722891446006918819184969861212042718445962370305411844815\
055`50.*asl^2*cf*nb*psibc*psicc + 0.00244270484935097718366925414517012247353\
849519996798372574595487470394414481`50.*asl^3*cf*nb*psibc*psicc - 
 0.01229556304470975793989950492456061297743651463681396408479769473378170535\
301`50.*asl^3*ca*cf*nb*psibc*psicc + 0.02481878004958597091517567914891418356\
247944838875750788521607308957147640317`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.59930440515107888686705223013450635373505634574469577711383939669764505`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.043275565385463070730526031872812585337406\
6151525918917594143671001464028886`50.*asl^2*cf*nc*psibc*psicc + 
 0.01452089238755114644775744758129887374342860993126430007001406015357654921\
648`50.*asl^3*cf*nc*psibc*psicc - 0.05297089885435594418680994095968736339046\
667790957226921254464044305770592436`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.17287472610130885337810753594208197776452194317849559382379363921794186777\
166`50.*asl^3*cf^2*nc*psibc*psicc + 0.000084932421060381387803587406215769646\
48386721586539274765974196494479301289`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00039209821267206192109993589730397987469945149127523980989912759903223012\
978`50.*asl^3*cf*nc^2*psibc*psicc - 0.233413834344401722695757492617122129656\
63157103458273047758764802211568270562`50.*asl^2*cf*nl*psibc*psicc + 
 (0.0493089911762546746032791898822526225387172574428181217812615244032704003\
1776`50.1205901096185 - 0.018953938842339456270295223196169740901868909344900\
3336899487693932642161923`49.70536346730127*I)*asl^3*cf*nl*psibc*psicc - 
 0.51695895128242541063482007095089154531933244875717626866923480542277326466\
036`50.*asl^3*ca*cf*nl*psibc*psicc - 2.99544007605936473146169092715555339604\
333163784996413644411162550821712062845`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00045809689332253437160611663746336796358754901824667206139614944881500892\
368`50.*asl^3*cf*nb*nl*psibc*psicc - 0.00422969157972531174659616977864835685\
57327014171585226599830276096003390589`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.01140676639258367102272670491058945815314523801144050101734515888440876694\
538`50.*asl^3*cf*nl^2*psibc*psicc + 2.787290281508393942121900646299734351767\
17191287913862287769755397694483846858`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.1055484087868198609827999503572065743471543396323755757368268915711500116\
4652`49.66848791288765 + 0.30234864226271051088751542888198468261263348277455\
923670372919317117046877347`50.12554424516422*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 1.900212353502229943213811669552753713896316876841620487140679193\
89078152155257`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 2.33115732065629367049701898036764765301766407313409201996367421633950026843\
712`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.0054703227952765599289247419676\
2264378368904500415133764327841084647375327895`50.*asl^3*ca*cf*nb*psibc*psicc*
  Log[mu] + 0.050508481072081784857653178057476248072857209601471371009390179\
51414048818254`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 0.50678005118334435311307284478176988213948580234166156779594502238748255238\
191`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0191906197794217929059636273376739226085735162967955592248999780942619100\
2944`49.66848791288765 + 0.05497248041140191107045735070581539683866063323173\
804303704106303600004049683`50.12554424516422*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 0.694909245721787544871874571785790103509570853687590368449990931\
33737131800924`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 0.54483161088316104050432621578354565429187985967219998945755491911442936178\
485`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0009946041445957381688954076304\
7684432430709909166387957184309596285537397022`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.009183360194923960883209668737722954195064947200267522002956537\
03099670364686`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.04953195402925912163323533217991596180422486827167644321121628565241317234\
377`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 1.6265737624915583500098949490800\
8620032542815682068603165697683734393429989341`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 0.5914813681787484909126890723927586183001556933893403751483256\
3008341540485667`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.05377103347079531735569900658115987439092324485357639774071781188797221449\
036`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 4.77628945735036206985426848770\
944300217192538058468626451089612662842569901012`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 8.90682458006695518786423987588056931045020644971432294605\
991909693668824351406`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcetacv1mb475100mc150100qqf8.m <==
4.320216414192540269324128109371893553473965558295466580571882622750185081595\
52`50.*asl*cf*psibc*psicc + (0.0844373142445890587900535244896762393965775951\
9794740007925697782578566215118`49.67368003825304 + 
   0.238647723470379875030740475812266321392912576936373128438665077250623619\
17361`50.1249029231608*I)*asl^2*cf*psibc*psicc + 
 0.87651691511836639121456287608925534579008669015210372471909616644055092019\
147`50.*asl^2*ca*cf*psibc*psicc - (0.0615074409443989051839185923421367117781\
9184782889122508492265642938773773489`49.47467384821716 - 
   0.285026433656575144389697473826124539806502031890075105052486924379439317\
1323`50.1406313287229*I)*asl^3*ca*cf*psibc*psicc + 
 0.71476085673449658515006006367406847008345290534375237373840580651682996460\
957`50.*asl^3*ca^2*cf*psibc*psicc + 1.799761197383936527137881505860952730478\
82137738762096932615146354351409844875`50.*asl^2*cf^2*psibc*psicc - 
 (0.1282081894618290565529150900852876498435749782185144427389971632512087033\
3949`50.141331281411546 - 0.0266474639434179700080497838153829057223732345749\
5893637519452466302428247489`49.459071397467284*I)*asl^3*cf^2*psibc*psicc + 
 9.66144322508923143897289457463375024509978065723968962403808936458147970382\
808`50.*asl^3*ca*cf^2*psibc*psicc - 19.20206028043076666175168156615615652700\
650967524876543081954905822605349105745`50.*asl^3*cf^3*psibc*psicc + 
 0.00447830138261932124469488808717169116086978166905947917433343533513585537\
851`50.*asl^2*cf*nb*psibc*psicc + 0.00225424042489130538429578141250406445546\
54077219696292294355121903537863535`50.*asl^3*cf*nb*psibc*psicc - 
 0.01169976344523785462156741516854060524966355031247275820237755685752820569\
211`50.*asl^3*ca*cf*nb*psibc*psicc + 0.02309736259031434085595571820642277270\
82942981030761995439369157472706701131`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.64217098191792561559268779368716524027029485722672385667568622126046454`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.041172085976998227542009204667525851105616\
79129397809988446830280497460220215`50.*asl^2*cf*nc*psibc*psicc + 
 0.01338961807984238809196912978350666549962047868718937808242167561876031470\
149`50.*asl^3*cf*nc*psibc*psicc - 0.05031022783074745389701091425254216009825\
103970695531929828156469597321451203`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.16035615182675394410886686960645781860550156051965034306334696681124949397\
55`50.*asl^3*cf^2*nc*psibc*psicc + 0.0000853573024491987271754830579380574427\
1364315261354578690196601673579513889`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00039237401583137133422767065290955838146174970847983997515546692173534550\
166`50.*asl^3*cf*nc^2*psibc*psicc - 0.198433655463831971644379226075433982456\
98411402158556330075823020631634203477`50.*asl^2*cf*nl*psibc*psicc + 
 (0.0453053163205556519330199476698810693420669724125568672927093545378761060\
9574`50.11980627917559 - 0.01765786270848974227388785091327892130259561481110\
959452778846448032915333723`49.71059524800796*I)*asl^3*cf*nl*psibc*psicc - 
 0.45114640753795175815147726642807640600711510257659313160660673317241227294\
381`50.*asl^3*ca*cf*nl*psibc*psicc - 2.63894259987017086359086626577415604504\
69788715513584698818677623060058029758`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00041138944368738293996940002586842256822080317020349533917188368477257747\
003`50.*asl^3*cf*nb*nl*psibc*psicc - 0.00378218438161918554081504099005369433\
647893029272495180468135608173031145126`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.00911433869178015091611901048560749425475911023733411369734743761743463222\
086`50.*asl^3*cf*nl^2*psibc*psicc + 2.521140591000114877075160103318067665861\
74689963837542098440447752048400937755`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.0985498502518204037299484613809145558154315505776971265300021726886492027\
9867`49.67368003825304 + 0.27853440888488368176946930048133369359563412265494\
219827898336115852608921558`50.1249029231608*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 1.643131372420626055577953342472211286143107832502233996783861530\
83960431433475`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 2.10056653362337339528411919575174056403032519841944916288964128637904034279\
168`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.0052267878791269846659398611914\
5395656044294039995513004514415081098014622148`50.*asl^3*ca*cf*nb*psibc*psicc*
  Log[mu] + 0.048053434004721015791881457937775098118127475099881419295177087\
98893368938454`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 0.45838919836365725037730183696692139379304489084334098563352803872767100934\
847`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0179181545912400734054451747965299192391693728323085684600146277313725608\
4576`49.67368003825304 + 0.05064261979725157850353987281478794429011529502817\
130877799820158143018233609`50.1249029231608*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 0.599989045656093075560309370807006623687594898702469951543851000\
93247136703863`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 0.49135354810078352388389441383471832993556031638194920132397154454888000167\
87`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.00095032506893217903017088385299\
162846553508007271911455353992408389240489842`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.008736988000858366507614810534140926930568631836342076236597095\
98793388865421`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.04210892952381725787377950294291541647248237241834998645450061524367054563\
53`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 1.47125728672006574374451130749584\
727928173821299866353080761770291636821764278`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 0.5350026497163875431798222936348535561024502592722412839303610\
5926783977522443`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.04863660451967159483452929942135032328204093266111284399362581664632326278\
984`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 4.32021641419254026932412810937\
189355347396555829546658057188262275018508159552`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 8.05633956918624909423563409835670709851825097310938607945\
044671490454514015932`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcetacv1mb475100mc150100qqf9.m <==
3.930052848525325662565312892253114638531297205105923415358792265774224806881\
56`50.*asl*cf*psibc*psicc + (0.0790309861064755281875861285115399729379209880\
1535856302442193308039024615969`49.67850300498188 + 
   0.220590059830559251006010326735797988239510318784552505585148722510375018\
86824`50.124291542598975*I)*asl^2*cf*psibc*psicc + 
 0.74152299849164632707537515968527444748172851757031476943368687131148023694\
99`50.*asl^2*ca*cf*psibc*psicc - (0.05349571374352022912800506634456062056952\
744741414523392731364110500933156448`49.44097758016377 - 
   0.268795109339846965814594538012090758354987062087244184689038777800368994\
35132`50.14207995645651*I)*asl^3*ca*cf*psibc*psicc + 
 0.60999532635394121963000463492901103994153314214644295325456235337603771157\
378`50.*asl^3*ca^2*cf*psibc*psicc + 1.629893994489116150087104049275270897726\
27139710321589324107476405343003713357`50.*asl^2*cf^2*psibc*psicc - 
 (0.1257700090760965579045648132861449697101402160967816497651259821826075319\
5096`50.14780236593983 - 0.01410110329764306432859126866275016100256474979238\
295311124975920702146760786`49.19747836770909*I)*asl^3*cf^2*psibc*psicc + 
 8.52480311834388431492279963704431227966045118161482583530330593805644672387\
909`50.*asl^3*ca*cf^2*psibc*psicc - 17.04585054407440369557291153893890340594\
521927802376910827781445122932311215761`50.*asl^3*cf^3*psibc*psicc + 
 0.00429092832526158299466877565858009427219249143963090347693036507534244939\
862`50.*asl^2*cf*nb*psibc*psicc + 0.00208705536090336862095725766886504040653\
777096196183095106882894242783981646`50.*asl^3*cf*nb*psibc*psicc - 
 0.01116519555212141801218617869151104995279523724553636881113958720233605673\
084`50.*asl^3*ca*cf*nb*psibc*psicc + 0.02157502759963312273160787442766257405\
854562761239076289868045785664965701292`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.68494104333506245759373886451456437625424289779383827421404868884316794`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.039282220441767247071015279924467603120130\
22710230495198355992344728188868726`50.*asl^2*cf*nc*psibc*psicc + 
 0.01238682683508887624677371179209135211804121301448649781245025499097587521\
268`50.*asl^3*cf*nc*psibc*psicc - 0.04792428204861084203442994646565438375899\
25238071719011714033571338952468322`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.14932148724109484245101091495817951425064984734740769376568619094836910312\
517`50.*asl^3*cf^2*nc*psibc*psicc + 0.000085778588161223529452565415257173865\
12691464850028176324133067686518844503`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00039263920927033119603362621343871929074394600434141882266446267538787308\
652`50.*asl^3*cf*nc^2*psibc*psicc - 0.169572897774780047736255589572880026048\
38579159546774845008288586258633193313`50.*asl^2*cf*nl*psibc*psicc + 
 (0.0417693294701771777097243962093076846544863396028989439920732127056759229\
1814`50.11903507436939 - 0.01649784657278511158129063856066252241460076790891\
939685108494282204012344201`49.71560483126865*I)*asl^3*cf*nl*psibc*psicc - 
 0.39684842880663503518417563485758703128026816778321138793320917101087418437\
842`50.*asl^3*ca*cf*nl*psibc*psicc - 2.34135624554967794131153979502217748553\
791500520518878449886434845874905100626`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00037028771790258111232271898453939091536033740979901802944159410400071830\
028`50.*asl^3*cf*nb*nl*psibc*psicc - 0.00338987805410181982734092868677311903\
653606075825212801736868957537922584719`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.00731668727318151332798239152419892305809548441841961285918355256906543299\
393`50.*asl^3*cf*nl^2*psibc*psicc + 2.293453570669027675284612460826317889598\
85273022643132233850263004454149534425`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.0922399287059982132425986129192404563829737092967052789960256040114524747\
8972`49.67850300498188 + 0.25745865507244992902753889267300291427904668547012\
776236113919924542415785071`50.124291542598975*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 1.429571646977806974440143015442408102118748395911799106037886932\
33217180612539`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 1.90230836355073983977755133952773727352040845564748256367338952590917965442\
526`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.0050080979917349993393203073287\
9248627799664901729829744248531257758805431332`50.*asl^3*ca*cf*nb*psibc*psicc*
  Log[mu] + 0.045847703432173528336717672831488200162546149102585909383498600\
08018168440397`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 0.41699155830345957732447499287751234356342776913207842224336407050720385334\
767`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0167708961283633114986542932580437193423588562357645961811118801492005858\
0648`49.67850300498188 + 0.04681066455862725982318888957690962077800848826729\
595679293408315862929210713`50.124291542598975*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 0.521186412729330372503183568967780044572146443414483824011345719\
27924996205658`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 0.44542364951569813199746043169429382954258222061472988473751918718923283765\
316`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0009105632712245453344218740597\
8045205054484527587241771677911013998574345115`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.008335946078577005152130485969361490938644754382288347160792296\
45163534177778`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.03598448652703053828442273631599715116622711094639146076446998826773690130\
912`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 1.3383863992536886107318425294888\
1481746705140779307773920638281363813856120162`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 0.4866859633649776766297609198141144790789277846520282688024577\
158654172210166`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.04424417848772524332997826543764677082535707133200256989111515041478213411\
437`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 3.93005284852532566256531289225\
311463853129720510592341535879226577422480688156`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 7.32876255193002729555179548147360817793316302808152598496\
107581721577441987275`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcetacv1mb475100mc200100qq0.m <==
17.93259952288236429629563733562093824674941544932673568220828120847222282870\
729`50.*asl*cf*psibc*psicc + (0.116040565264166099177148785788171612489975444\
26771514691920140161667895173872`49.53083006489808 + 
   0.469251921747546299558708472801051160867231035325680166328148175143647888\
38518`50.137626289081325*I)*asl^2*cf*psibc*psicc + 
 6.70919300158305352736909185170579427703360348774054441497687098308608591557\
626`50.*asl^2*ca*cf*psibc*psicc - (0.2538360783851068225060622040965734343369\
5043338446441042556036910063818762704`49.9880584883983 - 
   0.267801969694124822571537661105454891004316828509571116316046721398447106\
51288`50.01131890578382*I)*asl^3*ca*cf*psibc*psicc + 
 5.84432806353938311737634268957708993596307666149297106453236071945786866339\
425`50.*asl^3*ca^2*cf*psibc*psicc + 6.424023719807062263702821634004971202002\
6338207551265329807574510722754378075`50.*asl^2*cf^2*psibc*psicc + 
 (0.0414075361653570983183609058186199394551723090636390361152240850515480227\
7097`48.9260068908621 + 0.693128738151563541302095396696386980331086589499500\
92374784364777201610471035`50.14974140673467*I)*asl^3*cf^2*psibc*psicc + 
 79.2911487426257115707581195042976325660160722846187875743964178336820640051\
3912`50.*asl^3*ca*cf^2*psibc*psicc - 
 150.7796850678886330917454818066061235520058755190861143422035`50.*asl^3*
  cf^3*psibc*psicc + 0.009398243860828453694646139460857361076443904565466116\
756850784527082854139`50.*asl^2*cf*nb*psibc*psicc + 
 0.00670557914037671923526846044677477908649690035656088160027470707946730660\
179`50.*asl^3*cf*nb*psibc*psicc - 0.02574280497160134215908893422866594231542\
005450359287012021977172990884608572`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.07313395255376589671220776746525690569823581533213639896794340962110440469\
062`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.92549825555924972696879250550195387559896928995853771950337400546214588`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.051757458651419175540036539567868416342693\
27885934302384937150377118686523824`50.*asl^2*cf*nc*psibc*psicc + 
 0.02576526589132237321371500015263140957725974187393711977498573007702019927\
939`50.*asl^3*cf*nc*psibc*psicc - 0.08320195191081526654000422511359235454714\
594277528195203959986791065148886186`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.32710903126978858935170719149138319727765979239414456865238521839746066243\
93`50.*asl^3*cf^2*nc*psibc*psicc + 0.0000542508315542416657607403184673584130\
429926140244253741511049439227629041`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00014938350252204751110384136053392426050181988297072089901796790179298715\
224`50.*asl^3*cf*nc^2*psibc*psicc - 1.477459678476376555512695165346619933464\
61307997215615303151775510369616682303`50.*asl^2*cf*nl*psibc*psicc + 
 (0.1009117971497266934418206329134919358682646974241557085373179649541503320\
3751`50.150482914717735 + 0.0012266455382944979682731646089657152881541711014\
5804590547316873016021350191`48.23526005758238*I)*asl^3*cf*nl*psibc*psicc - 
 2.87770154359324673455160016288011648680616860742529906205985965910867915877\
941`50.*asl^3*ca*cf*nl*psibc*psicc - 18.3554801294100876402922691300014522531\
0729539453045319477050281155094233336052`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00154863508050173885946514706276849743702690619646682710011097917933243538\
934`50.*asl^3*cf*nb*nl*psibc*psicc - 0.00852855249684279255045454058402713657\
064313817548249040645888677862659171829`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.12172731001649311000619256685631140799269623543565200348102174254252946096\
073`50.*asl^3*cf*nl^2*psibc*psicc + 10.46489347403167117870334534438682191394\
70864312417802046004345043454930723242`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.1354351501137779625421092211278917251162669424195659932412259462084676623\
0537`49.53083006489808 + 0.54768092794428386710562066109593768819167271769226\
719234561753174168238796496`50.13762628908133*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 10.40455798601310668182979128539725765473528964011066504519151289\
530437698862826`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 7.49771095001044440350412614702913965418048088098806264234943490504270056112\
327`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.0109690310901153198757069977775\
8520164872787921365392255377921423390262464974`50.*asl^3*ca*cf*nb*psibc*psicc*
  Log[mu] + 0.060408006165816795152317145916793414679932757586161576354734955\
51490366232361`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 1.90270790436939475976424460807033125708128844204396003720007965803327499308\
143`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0246245727479596295531107674777984954756848986217392714984150296363563977\
8038`49.53083006489808 + 0.09957835053532433947374921110835230694394049412586\
67622446577417301713736266`50.13762628908133*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 3.905195142102520321606450161935106667503267150000337756571227771\
35644089184817`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 1.81745822508978739324339056583564158194356339377521561664119537124176966118\
263`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0019943692891118763410376359595\
6094575431415985702798592156918710603896244537`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.010983273848330326391330390166689711759987774106574832061352609\
02465798735788`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.31352668139797025437031067438688473585663606924229528483559269717117134659\
229`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 6.1069782595149441894843870257190\
6211368895458500707905233899754639633563611703`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 2.2207193670963433416306861911705680413414380309116651099085261\
5554388127996315`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.20188357882694030378460783556096073103103982099196955545091284546207793396\
891`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 17.9325995228823642962956373356\
2093824674941544932673568220828120847222282870729`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 34.3769654776791551496202375535394529490155117838602374703\
5126610266108560098553`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcetacv1mb525100mc150100qq0.m <==
8.510577777777777777777777777777777777777777777777777777777777777777777777777\
78`50.*asl*cf*psibc*psicc + (0.1386218446656637589866533071908584930555677855\
0465207129115600257600623157829`49.65102240491227 + 
   0.415325952361156893221435407632709863088463871835842722181544048121357199\
09399`50.127579800728796*I)*asl^2*cf*psibc*psicc + 
 2.55193051222217843402054877175912412335315325165817612253879020452095442681\
416`50.*asl^2*ca*cf*psibc*psicc - (0.1370135707809364522644274922204477506640\
1332582831722899654500872286546913286`49.62056905218707 - 
   0.443523710899317517873701879423413765537729851255071618375141301183549241\
47112`50.130722309632276*I)*asl^3*ca*cf*psibc*psicc + 
 2.09671413555652084580760379058447773794890580645013430669050697522567513707\
168`50.*asl^3*ca^2*cf*psibc*psicc + 3.704347001497324739871873401352187810641\
30897051307274414459602845498878454496`50.*asl^2*cf^2*psibc*psicc - 
 (0.1662465347226527886398738438242928065358740166992014585436631742726220935\
5134`50.0393325788725 - 0.135941328047942426190092281704905329774339105548099\
00271530296603183383070894`49.95193148567583*I)*asl^3*cf^2*psibc*psicc + 
 23.9303863910756305071791428741870253363331719907823880392254849136766591372\
2842`50.*asl^3*ca*cf^2*psibc*psicc - 46.1160634646274815492324002316313758348\
6242338194621892786359497379955682555659`50.*asl^3*cf^3*psibc*psicc + 
 0.00508821584033323728553169158864141862845086894508247216994280450136656953\
55`50.*asl^2*cf*nb*psibc*psicc + 0.003334833747571888089844515066656403023858\
9574454703014694024176603177418459`50.*asl^3*cf*nb*psibc*psicc - 
 0.01430801310420970140456733462981975516447794936473595480562787166120628633\
694`50.*asl^3*ca*cf*nb*psibc*psicc + 0.03197931551579869996108998775421396149\
520291652030311226326723894293637202262`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.04208963408102137765782491769689637927888522122221796848183494138360269`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.058472178595127389526538010731675396547849\
87340053174342052467514869375664569`50.*asl^2*cf*nc*psibc*psicc + 
 0.02329976910045964585952798786054351008819511752641763430497487471998314871\
966`50.*asl^3*cf*nc*psibc*psicc - 0.07225808842380065005259181392642952260733\
420456004789860777974261365715137575`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.27072479471438883932500410806067540848202654093697853724488859028733857872\
947`50.*asl^3*cf^2*nc*psibc*psicc + 0.000069917477547383939529592142549265950\
34564313742481669398173949600814183386`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00040173484796624674839766305268315967052901592460228350673780633752381702\
176`50.*asl^3*cf*nc^2*psibc*psicc - 0.551001585469191246382819540618652982389\
31248647247195735434623314160470397793`50.*asl^2*cf*nl*psibc*psicc + 
 (0.0799028912737314954805099665734029449974924722699575909971916762020097924\
4832`50.123718822639184 - 0.0289572682370304520538242178205891855501164533106\
810079361205555279468767018`49.68291391726406*I)*asl^3*cf*nl*psibc*psicc - 
 1.12332135755566779199655606034567943627076465176244137768285387382311544258\
317`50.*asl^3*ca*cf*nl*psibc*psicc - 6.25902022227431609992278986394023885019\
090564236393246696497209441236052056506`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00065885420906525743233253129876671294102432484083709162384887366081531504\
882`50.*asl^3*cf*nb*nl*psibc*psicc - 0.00757134567194226513771655061957097476\
854842712161291023927851146854752375713`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.03567357647353962382280256904920500456208727543911290688707535395448192268\
465`50.*asl^3*cf*nl^2*psibc*psicc + 4.966501913638361401671587479813871581182\
2325196893891708996529485799218004523`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.1617905798597533175803582737944639685292889087327149329812988246770666016\
588`49.65102240491227 + 0.484741974292599163070146873417410235184931849978681\
37435567144988853855434051`50.127579800728796*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 4.200044843005955489364110930931955418432720229818659610568248741\
10465788496994`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 4.32347766558355886431491657640372210288020638403453954096416639701466069595\
07`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.00593864115172178975150581130135\
479345530134755666464106426810557898301414203`50.*asl^3*ca*cf*nb*psibc*psicc*
  Log[mu] + 0.068244999216288695115130373391982242953148029540613230436702179\
40938505959941`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 0.90300034793424752757665226905706756021495136721625257652720961123407496252\
979`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0294164690654096941055196861444479942780525288604936241784510407027030159\
648`49.65102240491227 + 0.088134904416836211467299431530438224579078518177942\
06806466743402815821691561`50.127579800728796*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 1.543922820243398700359914045717957563434335905571896618886601227\
66482967983551`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 1.00166230176907507327008735445941168264861972991418963245150760347650853717\
359`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0010797529366766890457283293275\
1905335550933591939357110245664383774496997923`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.012408181675688853657296431525814953264208732643747860072326069\
51182980129649`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.11692616797185764904004697945551804034021633311987968646609252517159087737\
498`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 2.8982922079133098723058228009674\
3637079093854120634173404084643419302656168775`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 1.0539244392412035899293901094427041348330685604386697214581071\
5205169146487305`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.09581131265829123544812637358570037589391532367624270195233560421454059022\
749`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 8.51057777777777777777777777777\
777777777777777777777777777777777777777777777778`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 15.7077947873799725651577503429355281207133058984910836762\
6886145404663923182442`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcetacv2mb425100mc150100qq0.m <==
19.02676988367055243878600064293543146336640509889876867830324903654425597164\
666`50.*asl*cf*psibc*psicc + (0.195097034395308095570333302067754635408767993\
90771415128919126765734732962793`49.58329565144838 + 
   0.693300476163479119253122992807715143442898063054402867692704503854517778\
64865`50.13396648204396*I)*asl^2*cf*psibc*psicc + 
 8.03695861928834325977088906398628880124586427628905332857662413002888022909\
166`50.*asl^2*ca*cf*psibc*psicc - (0.2845714605985252128165137141239793434276\
8416698653875939461854213441530219536`49.74170438355591 - 
   0.671663709892674778959392442896364487565932774993837488158725848350939780\
75173`50.11466492453083*I)*asl^3*ca*cf*psibc*psicc + 
 7.05040306048243983499632386553845359844432429429192461212016890970419046655\
838`50.*asl^3*ca^2*cf*psibc*psicc + 7.533972895475814894037835962091906114062\
74396491251120760384909448165459157741`50.*asl^2*cf^2*psibc*psicc - 
 (0.0867683562333434375409070724869380025778133814591564524309518952034031582\
2895`49.303096148659314 - 0.6044367828778718140046523975318635252755362601939\
1509508971805259242442647961`50.146085663912785*I)*asl^3*cf^2*psibc*psicc + 
 65.7980639904453338175277918072337481821204439486518034234362351971244764698\
0777`50.*asl^3*ca*cf^2*psibc*psicc - 
 130.5567436122874751844828632972074537495436550078751338969008`50.*asl^3*
  cf^3*psibc*psicc + 0.010960914014610865202549664208124791329970753360651386\
76605195105523895590608`50.*asl^2*cf*nb*psibc*psicc + 
 0.00759212011065521810870867133520552436572100221108550410134404950732295886\
909`50.*asl^3*cf*nb*psibc*psicc - 0.02841564321267729331541166309607928640126\
428537869617705620365706645867898367`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.07703305553094703749356424022552292224887786511282975465676747884506754117\
339`50.*asl^3*cf^2*nb*psibc*psicc + 
 6.31434745730554505745676426463501626896764069531701594952243398835433958`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.084599547946505930162981645105864191641206\
99998644080161953874041870778037674`50.*asl^2*cf*nc*psibc*psicc + 
 0.03827063276886435836760166212002542135460950377106016933037039367615040523\
583`50.*asl^3*cf*nc*psibc*psicc - 0.10600409508266980946666010021606137889987\
75376254740024372555489182047747037`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.46018538434345607233146607837594471055984453458379301856474236182500308965\
266`50.*asl^3*cf^2*nc*psibc*psicc + 0.000097471969901988713580948930809425391\
02273144607652328662796440375887891402`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00037615862053892911239055246718783676397762645643402132657221402776928358\
023`50.*asl^3*cf*nc^2*psibc*psicc - 1.696144538444309326351503624506220683032\
9428187016149279535698710155808066453`50.*asl^2*cf*nl*psibc*psicc + 
 (0.1363510422057939840290447978249930023302347526212269197952403467090692100\
0204`50.12923633180536 - 0.04375016647499239951248805990700310013420443025642\
633508138803535983632879737`49.635557579871765*I)*asl^3*cf*nl*psibc*psicc - 
 3.37750097232036632323165979352639365167793644442912802101506284156512571769\
289`50.*asl^3*ca*cf*nl*psibc*psicc - 16.7467019763638662308816614293448820494\
8902290878870776841890026102823750307864`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00195422497417132422987467735757430106370881682955122356593927387372486580\
611`50.*asl^3*cf*nb*nl*psibc*psicc - 0.01508328130120229638324640984206255872\
687521827415194878227426501974971159141`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.15120308454266438353668115469944910012770674124520955925704611088574436219\
035`50.*asl^3*cf*nl^2*psibc*psicc + 11.10341641954664097451252193517066379474\
617821197736864391974913484975086028096`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.2277048209816072506088385079267791633118402075847268686477661441537914526\
2581`49.583295651448374 + 0.8091761174154713583160666013354294344941096469449\
4360070549392238470387120142`50.13396648204395*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 12.11129677015203397862778895940989935987990443991333445140280236\
471713923068837`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 8.79317286785912513911212316296807986793810144251521554537985928393462073280\
135`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.0127928800723573688094593658324\
5143134870069759657355865534753762336907021915`50.*asl^3*ca*cf*nb*psibc*psicc*
  Log[mu] + 0.098739199086192296343735963671649838649496127317923638885838826\
83100596561165`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 2.01880298537211654082045853366739341722657785672315793525813630266055892384\
798`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0414008765421104092016070014412325751476073104699503397540932594350236740\
8392`49.583295651448374 + 0.1471229304391766106029212002428053517262017539899\
8974558281779548760157761064`50.13396648204395*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 4.488383549479000657500372164901293381982797530509185576750894387\
40679279200323`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 2.08071241462308509171019892185121856877307776283267600056951429446198274586\
552`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0023259781949740670562653392422\
6389660885467229028610158078197985546694841388`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.017952581652034962971588357031209061572635659512349752513377962\
61404794974775`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.35993304998897750851032018353876484095892867914442533797964972985177188739\
491`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 6.4795998973880603373852622176332\
988585449086186021171215910185818346484265638`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 2.3562181445047492135946408064121086758345122249462244078620668\
2392270818239922`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.21420164950043174669042189149200987962131929317692949162230317259466735830\
409`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 19.0267698836705524387860006429\
3543146336640509889876867830324903654425597164666`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 35.8775103193976863094310692652704969465179377810047670257\
2304520596010459681956`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcetacv2mb475100mc100100qq0.m <==
11.00070478171618799871345874749454963290534886664669715293997096935926437950\
637`50.*asl*cf*psibc*psicc + (0.303426234531464350822029578844567438748906957\
16296988218300259357875568200464`49.747345257318024 + 
   0.705252325695884937924153813610934186327608118784192006123994419634020812\
72204`50.11363665670836*I)*asl^2*cf*psibc*psicc + 
 4.24483120098324247992903879394579770382528346041581475321289548666640220730\
881`50.*asl^2*ca*cf*psibc*psicc + (0.0389132260178048025670181897307166495511\
659521802227136089459252278803497907`48.64866704295104 + 
   1.235178653399339163897597674182697674097666382414589066974605734905028199\
53919`50.15029958389308*I)*asl^3*ca*cf*psibc*psicc + 
 3.54139135339005868085104820724657126079087389253830265986923858276636943502\
811`50.*asl^3*ca^2*cf*psibc*psicc + 5.373120485061882365631112226904866119421\
82748444345117059440779532770055582286`50.*asl^2*cf^2*psibc*psicc - 
 (0.6533391849296871188758278626459139166769053803814846163564793617556508958\
0752`50.12074352560878 + 0.25044795313048646647368921064091473248706554068624\
802798307778031933049746256`49.70432230584338*I)*asl^3*cf^2*psibc*psicc + 
 22.3433442783047075483805930494987541240414931529145444805798452245687138675\
0449`50.*asl^3*ca*cf^2*psibc*psicc - 55.3750512680745823218087083019340517663\
6680147448026455159597743978175579005768`50.*asl^3*cf^3*psibc*psicc + 
 0.00628952437666322441129553209431600021322196447040073169432147045053002777\
333`50.*asl^2*cf*nb*psibc*psicc + 0.00368983958406886938577715486748975626533\
163678368873564034175648655265663025`50.*asl^3*cf*nb*psibc*psicc - 
 0.01667138469078519587795764234290474146241566197667109754093584956393671871\
031`50.*asl^3*ca*cf*nb*psibc*psicc + 0.03363163828076086427168325172128146713\
705062452228631498758687661923452107229`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.59596204693983021975576045633775903814885141804621237565024931313064941`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.126840129985694627683479953715567458784346\
8379522913874581628992685946869406`50.*asl^2*cf*nc*psibc*psicc + 
 0.04145706937435730664334692230803459614316320881625713499157822859201361751\
759`50.*asl^3*cf*nc*psibc*psicc - 0.09548651284053026866404970163180392842494\
622189595119713548610845934440099296`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.47656692388548822240009639034115398694752773217594652811094537131572881330\
055`50.*asl^3*cf^2*nc*psibc*psicc + 0.000145038723484351427954531612255137412\
00610016307541863268092921671845617423`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00146248980351947977486876077663374126212387201624178564208577296080640987\
987`50.*asl^3*cf*nc^2*psibc*psicc - 0.855275061594007222080765790126697940430\
05484555898685575580285363438570524563`50.*asl^2*cf*nl*psibc*psicc + 
 (0.1051780937778542976517080921076969979941247986147942992961837425820480820\
8712`49.97438699097254 - 0.11761059404444444372979375328584743637962024936924\
279841164567327602482053807`50.02290813904645*I)*asl^3*cf*nl*psibc*psicc - 
 1.75094525995037730048541423907768458027698706248511186971187326170005490741\
756`50.*asl^3*ca*cf*nl*psibc*psicc - 7.11457843115552632980221769450345191606\
236003430299524878708098643066609190261`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00097798703908286216700613941494666070207930429389198807562903468695754874\
893`50.*asl^3*cf*nb*nl*psibc*psicc - 0.01972295450858971349781458831933418350\
042079620506679704625756880113230593041`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.06649532420871986805325522432731080382505620785705754456120527681325945125\
272`50.*asl^3*cf*nl^2*psibc*psicc + 6.419660659517529609983229166793872184807\
6725735577183709923656182417072151998`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.3541397573225841718764401432059320497817780478325105115233039515952514040\
9095`49.74734525731801 + 0.82312555425140628061090287241079959091467853840470\
488404707780244066560717883`50.11363665670836*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 6.533319308625887325641920300904913425823934169660516065418343542\
51614317389655`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 6.27116369019008697015846340607376387896766208382140956920559068099526256330\
618`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.0073407318911147757491706324099\
8048040549801445536455184144009273322659648296`50.*asl^3*ca*cf*nb*psibc*psicc*
  Log[mu] + 0.148039713577373461201414786282499708902075068304044971784414149\
21975162162149`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 1.16721102900318720181513257578070403360139501337413061290770287977820843586\
38`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0643890467859243948866254805828967363239596450604564566404253694464171469\
0588`49.74734525731801 + 0.14965919168207386920198234043832719834812337061903\
725164492542991734204702213`50.11363665670836*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 2.363422197422691039392790315122075531583626475153959507065213155\
09576644696872`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 1.41886268738041355032145250247063710573021936960746062208582676401877546036\
815`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0013346785256572319543946604381\
7826916463600262824810035050696899910850366909`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.026916311559522447491166324778636310709468194237099085819991454\
79318268146048`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.18149500500788199670904887528874031723187472498095118407992546455480243740\
878`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 3.7463093320942362494899508739249\
2049511866420871463607731261963440395597814044`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 1.3622943025797222725418003177908801800431506213507767553068742\
9712350142342132`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.12384493659815657023107275616280728909483187466825243231214240512790728449\
501`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 11.0007047817161879987134587474\
9454963290534886664669715293997096935926437950637`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 19.6619402100428275099878549069113358750699571898193802610\
6756625997955476526138`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcetacv2mb475100mc150100qq0.m <==
12.23875028809099901489510303095497783506473877976911227956663256001048429393\
537`50.*asl*cf*psibc*psicc + (0.161881607889837787777948048977726312425514071\
28700543064536299827557258453648`49.61866827273671 + 
   0.526540855305610731550974919783305443544022150934145762538396829289953099\
10618`50.13090283792686*I)*asl^2*cf*psibc*psicc + 
 4.35168770382151932651067986372311323831800306354807907567264052739765400087\
818`50.*asl^2*ca*cf*psibc*psicc - (0.1957171478244549121312664909326192629620\
6766947027936057624146731137375992693`49.686094440017115 - 
   0.535589501034207698401864750982356569417436052090007915871850456348815447\
42972`50.123297616940356*I)*asl^3*ca*cf*psibc*psicc + 
 3.65941599167679034813885600912335801097954661772606536077078590771121966293\
14`50.*asl^3*ca^2*cf*psibc*psicc + 5.1061006673791112023320024247474831098060\
7302983197905930367659130474017172303`50.*asl^2*cf^2*psibc*psicc - 
 (0.1393423589972512123458266637619253915291362685020321366358005311195803431\
2138`49.77524418454502 - 0.29984296143739373730553481046278676383236694157168\
335755164280118868933229159`50.108054884487274*I)*asl^3*cf^2*psibc*psicc + 
 37.7772679354030708935241752739201146736307208546219010667718626759720999749\
9451`50.*asl^3*ca*cf^2*psibc*psicc - 73.4594147300575009375728166493584761524\
9891494239116002641674437012746993849068`50.*asl^3*cf^3*psibc*psicc + 
 0.00725147675867144713628256166066006668525351732497197844203610695548335371\
812`50.*asl^2*cf*nb*psibc*psicc + 0.00489087379207101654593302793113239010957\
65354410447169225934443713093251575`50.*asl^3*cf*nb*psibc*psicc - 
 0.01964206191776250530051516680150299638660821031325596325997872910635854675\
734`50.*asl^3*ca*cf*nb*psibc*psicc + 0.04801956802030786332824719442437752205\
716897020869548433897777840877985548904`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.29651017822622797651305260170838566298638731028069061607678924565915637`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.069073997352170784124636465176922578740065\
36728371289964173014647918232220421`50.*asl^2*cf*nc*psibc*psicc + 
 0.02927018363813722799472922567044292170596732630364448198946302030763902187\
803`50.*asl^3*cf*nc*psibc*psicc - 0.08586152400624926536982420968200448653747\
87486124579787901281402146124187688`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.34447814630660679755216371077891460029449144167331231745526040910249784821\
703`50.*asl^3*cf^2*nc*psibc*psicc + 0.000081852881158167356484638072298786557\
46555499423833247596375988020601200432`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00038984512290036364651614839542990300578262602669081439440338105317848368\
397`50.*asl^3*cf*nc^2*psibc*psicc - 0.928232199849898467970623019564092328674\
00898197438312184360228025641523824943`50.*asl^2*cf*nl*psibc*psicc + 
 (0.1023820431433464649488078362945558902732609837293540344692786737022973004\
7657`50.126518892324114 - 0.0349965751591380422536223372306076224209563774208\
4218138399489352117525225018`49.66032064564021*I)*asl^3*cf*nl*psibc*psicc - 
 1.85066517440037383909963995425894040166439640623478197581435972094532722529\
081`50.*asl^3*ca*cf*nl*psibc*psicc - 9.76145280874182182662125518707361663890\
707192315652541048632549301786584100038`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00109995776781420366943507697143445825638744654318064910346624914010573249\
867`50.*asl^3*cf*nb*nl*psibc*psicc - 0.01047765613406145846587728066087244880\
845214864771667066188502792180226714401`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.07040057167246743540669303007064511003332379039691573400438915657785551236\
593`50.*asl^3*cf*nl^2*psibc*psicc + 7.142144553929148845195882237481270895035\
51925392623212916473165399500086774915`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.1889378926697654194358515291981503998849715368620365813075211986759456925\
2372`49.61866827273671 + 0.61454491898596406319987240263500922433263401836687\
711477268094560334546398618`50.13090283792686*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 6.835742407720582108411499444643377225680381524986924762333092379\
44373516197054`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 5.95951518168021574603979884561669060090687003316687240479632815377099778271\
752`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.0084634613862960759859135149933\
9322158831097325408983395892089500145719767102`50.*asl^3*ca*cf*nb*psibc*psicc*
  Log[mu] + 0.080618766196572781856789320691220024476856505740591872449102142\
53073465909162`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 1.29857173707802706276288767954204925364282168253204220530267833496726844660\
86`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0343523441217755308065184598542091636154493703385521056922714736143587509\
4698`49.61866827273671 + 0.11173543981562982967270407320636531351502436697579\
583904957774136024202365803`50.13090283792686*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 2.523515537345665130147958868846703709443127870659227159683147074\
63071759617264`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 1.39355938122404392174966073845141684377768991009722400304948823442260504842\
621`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0015388111611447410883479118169\
8058574332926786437996980566936296417261182666`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.014657957490285960337598058307494549904883001043743976811204919\
45538887121796`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.19697699059090054520313049184999462256869141425530294058781897134765781657\
196`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 4.1679279034605075687592638610060\
2720857214871023254571758467117437633716979849`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 1.5156101467129118431851868585476462576625995309936529881578493\
1508265572378669`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.13778274061026471301683516895887693251478177554487754438578394865368020804\
88`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 12.23875028809099901489510303095\
497783506473877976911227956663256001048429393537`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 22.8228215372320949629763881321248426668287248765134405789\
3585639790755111133067`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcetacv2mb475100mc150100qq1.m <==
14.53643397297537134819505866878085344859425114454490711127855379078459697514\
365`50.*asl*cf*psibc*psicc + (0.172677980830616660074134751766446118756896796\
81276760289929722909380627613605`49.60591239528718 + 
   0.579956250970725707244853747599450372439062595694369934203547583196448625\
17863`50.13207066736593*I)*asl^2*cf*psibc*psicc + 
 5.54764853012744177312706601428988942916950908260323823356611066298065765997\
904`50.*asl^2*ca*cf*psibc*psicc - (0.2252857665379488289391200571089240381843\
4863128362561394524413880819515538504`49.71149733022019 - 
   0.576640766016009559618883015670498296560073406693390502258284427579626264\
50761`50.11966891806127*I)*asl^3*ca*cf*psibc*psicc + 
 4.74427711637643576810473703837346623468369838176807243592063861009793933679\
404`50.*asl^3*ca^2*cf*psibc*psicc + 5.924698084683118642130568676858168478846\
27848987589692390149346918786101240133`50.*asl^2*cf^2*psibc*psicc - 
 (0.1193498777514839306773075606761447653706252795353645092931226521500332782\
194`49.595075522787276 - 0.41186247753342498649475378368215850005737182123986\
415763660765200347895354431`50.13300577192513*I)*asl^3*cf^2*psibc*psicc + 
 47.2502334605903909485710306759669992619330942551462747944459244417610347578\
4236`50.*asl^3*ca*cf^2*psibc*psicc - 92.3986131634781473621863769929251745809\
0602805909311897046282110992653098081023`50.*asl^3*cf^3*psibc*psicc + 
 0.00780183920125196069012647586699931334969609383542335823501894102104658906\
028`50.*asl^2*cf*nb*psibc*psicc + 
 0.00536694658540665150511880582558675112491388446249071524028151415358229510\
2`50.*asl^3*cf*nb*psibc*psicc - 0.0212212213695771016521960554441055985802231\
5558069368824895802700612784743917`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.05468332787776263199956165880720106925068068019590205800952769610541346047\
202`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.1873196022733353501693359028804243759236975795924496962727735706055554`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.074661247342575395803151374804494752080479\
77694631730679763224400235645880189`50.*asl^2*cf*nc*psibc*psicc + 
 0.03216504526444624969383976434909796756684418295389281064427340540561297405\
902`50.*asl^3*cf*nc*psibc*psicc - 0.09301481631888392998142248945397957615966\
515802745064451641472278635091958574`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.39027154150690591617596816069012600920211334395184232116067401909491046573\
657`50.*asl^3*cf^2*nc*psibc*psicc + 0.000080142770560453520504793261880365627\
71514373367897861250155881843077613752`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00038347106760243845240095926861297214376641687350521231304344800494650908\
401`50.*asl^3*cf*nc^2*psibc*psicc - 1.179199400895300767439368902798873686605\
27391867312536722938899264584202417854`50.*asl^2*cf*nl*psibc*psicc + 
 (0.1132664541124283062135713046571550731180999022932787003209664639341170474\
6119`50.127596577473064 - 0.0377899637272518777366769021767391228106991437597\
0530003707743565628701310065`49.650871747708926*I)*asl^3*cf*nl*psibc*psicc - 
 2.34181366692396817052075349146525076840692889510544617158273117643421734474\
209`50.*asl^3*ca*cf*nl*psibc*psicc - 12.1073977460173449281918522822854666054\
1051023093212668024280248423377873897505`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00126577455366306861143034766131990608045108710739865085123768813317325855\
138`50.*asl^3*cf*nb*nl*psibc*psicc - 0.01211308059461302898345326818043360851\
185219701801265757820040965343629946254`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.09565696990451236843891549277417109709302758545088206025654826548697354764\
295`50.*asl^3*cf*nl^2*psibc*psicc + 8.482999513002627243233527727955655902799\
42959756956185767586170938283077292982`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.2015387308903480469266590173083623686235883186572977990496865309394115197\
524`49.60591239528718 + 0.676887963539588672808986457031731730216301271563849\
42149861002635924439367987`50.13207066736593*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 8.561397350893431833863430924375357270933959100271068914849402694\
5000525118763`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 6.91492990103228896272613566854467664492247673049434658933975199469954268307\
957`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.0091058093433074090787875309265\
7647591698426346012879067584964617107353245959`50.*asl^3*ca*cf*nb*psibc*psicc*
  Log[mu] + 0.087139848194501732561966047730307766364899603794992306980077533\
96818981579499`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 1.54236354781865949876973231417375561869080538137628397412288394716051468598\
723`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0366434056164269176230289122378840670224706033922359634640794988401576567\
7141`49.60591239528718 + 0.12307053882537975869254299218758758731205477664797\
262208824910623701998360541`50.13207066736593*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 3.167220904160841322426201247799763245514274859136226811785137941\
89081353662755`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 1.62547215602600953494704279006451576750911774903700189299115937395153120481\
669`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0016556016987831652870522783502\
8663198490622972002341646025790633222227598282`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.015843608762636678647630190496419593884527200689998601261427497\
16387347062092`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.25023388472465155665787900101002442025152932426834829756064661871995460204\
088`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 4.9504081173818662831796880988692\
8018670097328473453168522169919546028056009942`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 1.8001484063206786484289774904979200678912630126307387945764989\
1594931235085784`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.16364985512006169531172522640890182435375118296643079950697164336479804725\
945`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 14.5364339729753713481950586687\
8085344859425114454490711127855379078459697514365`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 27.1075420728044724901141454055425355109385595343473427811\
1224710905511643924788`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcetacv2mb475100mc150100qq10.m <==
3171.3000732135984335704931453205418056280519978474909052947324`50.*asl*cf*
  psibc*psicc + (1.8838032861342658653744581003068533114006377463126062903548\
9163332731491876297`49.448046462271044 + 9.3064544966422059360767556433621352\
8145288957125031269116481479766461937244329`50.141795170349184*I)*asl^2*cf*
  psibc*psicc + 
 3587.1706434293546497644896215445299849885828067343778136793828`50.*asl^2*ca*
  cf*psibc*psicc - (4.8811094011998586214601314843243547013711889899317981607\
2331616419733326817757`49.89447448810829 - 7.32407089746371466970650103475009\
284653145168061622417130303203604704831552721`50.070708486068554*I)*asl^3*ca*
  cf*psibc*psicc + 
 5327.7078132470347212307110679263075719813467864955746282950902`50.*asl^3*
  ca^2*cf*psibc*psicc + 
 615.9267565245628114888729906811951364869678274410868064960973`50.*asl^2*
  cf^2*psibc*psicc + (13.2570447671884275638366200799330164261581142472043282\
4933122690280009799837439`49.405109950653184 + 72.564189882744736875557255542\
78558580546364279134909805776085952450154082043732`50.1433855789145*I)*asl^3*
  cf^2*psibc*psicc + 
 46982.4478317191857101895709093729362493666793561046106243107634`50.*asl^3*
  ca*cf^2*psibc*psicc - 
 205331.2327981417309987987728564265436404902938952496887704438068`50.*asl^3*
  cf^3*psibc*psicc + 0.100633735789697637479621559016099459676942507610595900\
42441077916929875686711`50.*asl^2*cf*nb*psibc*psicc + 
 0.08454694577722357565999538870196266242835530084868733739694545228801501021\
196`50.*asl^3*cf*nb*psibc*psicc - 0.28497470525388886169496218620018822084996\
127925228592231825849209120601741276`50.*asl^3*ca*cf*nb*psibc*psicc + 
 4.84139812321833626524487652118614738034750591359168503387417664870336531757\
142`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.19337449790061900382248504778487623400870702859844626953201112932598587`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 1.006225832293431726196586243414723307273909\
79649697605110443059556105743956648`50.*asl^2*cf*nc*psibc*psicc + 
 0.51569865694058932994944951057673695167626422503876081641131156784441222501\
262`50.*asl^3*cf*nc*psibc*psicc - 1.26968855085040266348481396122841482872430\
849180716008214363052331756994089326`50.*asl^3*ca*cf*nc*psibc*psicc + 
 26.2913963640329873258381769307051796529394244197966647935259256704665226256\
5656`50.*asl^3*cf^2*nc*psibc*psicc + 0.00006386041195349574926682266123946266\
441551676236969104433646338304980361843`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00031926667366693386014193670701591233011348100007928652771175829699558944\
437`50.*asl^3*cf*nc^2*psibc*psicc - 
 733.9241540781056445772028768948636612705587034711505593875663`50.*asl^2*cf*
  nl*psibc*psicc + (1.9151070578748840115430907532835871388829064445759258979\
2566207274182810003132`50.13758125109796 - 0.47443535582216229975880719568172\
270227147680838842169626995429189788060478077`49.53156524029467*I)*asl^3*cf*
  nl*psibc*psicc - 
 2147.3655549248184109283926655718953005434979810792153565153136`50.*asl^3*ca*
  cf*nl*psibc*psicc - 
 9885.7315297039470220368872145003112621120631323703857886917544`50.*asl^3*
  cf^2*nl*psibc*psicc - 0.046578707600085785898153344080340150926620207187531\
70845381038490253653704636`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.46573545595081534544046493927031493712902807891775743350006214749054147606\
488`50.*asl^3*cf*nc*nl*psibc*psicc + 
 169.849793934332402204486267405963974424141897224916634528682`50.*asl^3*cf*
  nl^2*psibc*psicc + 
 1850.6696364919904920960515132693368887448553801552431196750317`50.*asl^2*ca*
  cf*psibc*psicc*Log[mu] + (2.19865510187417973745058521548486732667239455614\
574207747961704421657725946553`49.448046462271044 + 
   10.86190039586962741154042978789026701939831027764435818189271342865720148\
110514`50.141795170349184*I)*asl^3*ca*cf*psibc*psicc*Log[mu] + 
 4641.9200497460195943482253906279706605289322830182823137542956`50.*asl^3*
  ca^2*cf*psibc*psicc*Log[mu] + 
 718.8704444785781020568339876822274268077021636070635531621101`50.*asl^3*ca*
  cf^2*psibc*psicc*Log[mu] + 0.1174532809467171617494183704045621046377784923\
5830014857306238561609173458779`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 
 1.17440264389254507341768396045430325339019698048278233829796726723805118833\
564`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 336.485388453089180381100275139879434317246432755498749031824`50.*asl^2*cf*
  nl*psibc*psicc*Log[mu] - (0.39975547306803267953647003917906678666770810111\
740764502770868265493805932055`49.448046462271044 + 
   1.974890981067204983916441779616412185345147323208065123983490741627136943\
86451`50.141795170349184*I)*asl^3*cf*nl*psibc*psicc*Log[mu] - 
 1751.6940194386540189839003812632646589991687524500512055893052`50.*asl^3*ca*
  cf*nl*psibc*psicc*Log[mu] - 
 211.0336864536818479290966945983953548911787059698250373252611`50.*asl^3*
  cf^2*nl*psibc*psicc*Log[mu] - 0.0213551419903122112271669764371931099341415\
4406543786300037246978496596216413`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.21352775343500819516685162917350968243458126917868764967489192504093876882\
884`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 155.7435426347577706380859772840186489195341528938787991473994`50.*asl^3*cf*
  nl^2*psibc*psicc*Log[mu] + 
 1079.9918091518650393522613685996482835625750914437146148384678`50.*asl^3*
  ca^2*cf*psibc*psicc*Log[mu]^2 - 
 392.7242942370418324917314067635084667500273059795325610717689`50.*asl^3*ca*
  cf*nl*psibc*psicc*Log[mu]^2 + 35.702208567003802953793764251228042431820664\
17995750555266173071761102078988595`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 
 3171.3000732135984335704931453205418056280519978474909052947324`50.*asl^3*ca*
  cf^2*psibc*psicc*Log[muf] - 
 5913.8403765287183589222556173937463591351913655860010401936169`50.*asl^3*
  cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcetacv2mb475100mc150100qq1100.m <==
12.25870621990169151319648319580786588064322796113668091344780070993925121903\
654`50.*asl*cf*psibc*psicc + (0.161980032965066210442994791232441721154105191\
04244623883193284378357823793801`49.61854389181864 + 
   0.527026171275594253311844941911888720436743414798420776363254824092889744\
07254`50.13091459092047*I)*asl^2*cf*psibc*psicc + 
 4.36182354352398394162264066827246103960323550793810970060006085682798658865\
229`50.*asl^2*ca*cf*psibc*psicc - (0.1959865871028810031071563272414509771569\
3550762769832070926678026549304910385`49.686354845602885 - 
   0.535962401923721740231210050407618458180603436007098840642471261763699018\
57966`50.12326282015133*I)*asl^3*ca*cf*psibc*psicc + 
 3.66849998796995799466710487859144715472167401237366699798077605013640863112\
641`50.*asl^3*ca^2*cf*psibc*psicc + 5.113291281858076129524994539458147059559\
77674591801859464602443384767406582684`50.*asl^2*cf^2*psibc*psicc - 
 (0.1391659830892082778763775153774308314352350887332844055124422145633696118\
0649`49.77362538423458 - 0.30082270600842028001633707332721246357694676217479\
438454729748217869733804235`50.1084029059408*I)*asl^3*cf^2*psibc*psicc + 
 37.8574183346903010665674846947383085646061350011317389232875854271857730270\
529`50.*asl^3*ca*cf^2*psibc*psicc - 73.61848313368383621225157185135124967063\
064411125600003203843082078604318797614`50.*asl^3*cf^3*psibc*psicc + 
 0.00725646509510383376801771517371488086852929144883131574599087594130642947\
838`50.*asl^2*cf*nb*psibc*psicc + 0.00489519344260196723825257258255592295500\
115824175039854204665797710314551514`50.*asl^3*cf*nb*psibc*psicc - 
 0.01965637681872606038753557584813392531819482267448818094587771691851209243\
198`50.*asl^3*ca*cf*nb*psibc*psicc + 0.04807856669290681878686321490995741698\
909132192586714449013907948093081741842`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.29541949467507244351960411281454009438040755336395771896647435661752206`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.069124697405304371294155298591725651948744\
3248373650647183273704638220814249`50.*asl^2*cf*nc*psibc*psicc + 
 0.02929644527664079834915702613935029696574854502967635861074721859736378144\
808`50.*asl^3*cf*nc*psibc*psicc - 0.08592640421426916738996656935166370544929\
495390864666742706294044202920554296`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.34488504694560213892508396447826425097191680802759837284243449365549986676\
347`50.*asl^3*cf^2*nc*psibc*psicc + 0.000081835871572951080361550080845239232\
19430646182234764382594388840352516942`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00038978206228790853313770640172547269007848812887500512158808026195092303\
671`50.*asl^3*cf*nc^2*psibc*psicc - 0.930361734183944561019270322236349237294\
02759190375590319856082223726933631255`50.*asl^2*cf*nl*psibc*psicc + 
 (0.1024808360183351242671598962477939099239373056110720531648663291974375129\
7731`50.12652964416064 - 0.03502205453733937943718245924823929822310836229668\
340614891506142150565335331`49.66022860451136*I)*asl^3*cf*nl*psibc*psicc - 
 1.85480456181788766986710862313398703704101703497842211245695178710902809916\
518`50.*asl^3*ca*cf*nl*psibc*psicc - 9.78138564822005960942044064328987084670\
079609390979068735854756323849715610149`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00110144371336116505993095557268157612652941098778788254595529369815116562\
955`50.*asl^3*cf*nb*nl*psibc*psicc - 0.01049229375421888992064553762819965358\
037392275965000053735835403825477342784`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.07060883431797406799998427146098287378905123469526661527727583515269755327\
754`50.*asl^3*cf*nl^2*psibc*psicc + 7.153790199631962709373245977102951771271\
65420457280780786021780176881755966725`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.1890527681429085836973767124682112117745233768568236985249495792926645391\
4882`49.61854389181864 + 0.61511134884691570939911761445663902045805182080610\
99412616186439566202640397`50.13091459092046*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 6.850436755049806144047843450065165042277810272286992265454451608\
92917938199127`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 5.96790760849364883790754403290312774688867208474443423183742677296961780786\
614`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.0084692834545702206181606346007\
3492371243263485102059243105298915238430178063`50.*asl^3*ca*cf*nb*psibc*psicc*
  Log[mu] + 0.080677940066428484185670412430564808749030358580616524254123450\
56110149902606`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 1.30068912720581140170422654129144577659484621901323778324731232759433046539\
403`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0343732305714379243086139477214929475953678867012406721774543029521895443\
971`49.61854389181864 + 0.111838427063075583527112293537570730992373058328383\
62568389106294164696592376`50.13091459092046*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 2.528994368812418562607020586445119822135974070175222270344805272\
70187502666149`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 1.39559076666624077009330448330054940001465336526936279794567157866194347640\
217`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0015398697190127673851201153819\
518043113513881547310171435433038230211596588`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.014668716375714269851940074987375419772550974287384822315664381\
41825810603362`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.19742889181189700276471541142738895898370268454029928277321246288935587598\
733`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 4.1747239310838731941470970839441\
8521891358570369060193794551637930441258462446`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 1.5180814294850447978716716668887946250594857104329463978749816\
8465342595679475`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.13800740268045861798833378789898132955086233731208603616961825930521874699\
797`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 12.2587062199016915131964831958\
0786588064322796113668091344780070993925121903654`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 22.8600353588726743338088018635425082942234915019276825673\
9745876389471567325935`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcetacv2mb475100mc150100qq12.m <==
13.30647602043801340137952173999066626143719048901734783350608113566097126866\
682`50.*asl*cf*psibc*psicc + (0.167027233000792535595912401310086471705206029\
2255598747556802551395253213659`49.612371724173876 + 
   0.551955700424418536838186997523677465239909928816283781413834296544122316\
00623`50.131488660549536*I)*asl^2*cf*psibc*psicc + 
 4.90038505227496708851051014966875155253352747065262290361141269727722067211\
47`50.*asl^2*ca*cf*psibc*psicc - (0.20980686701549542974789843023293959144778\
499543670784152513467646859770070905`49.698954558211405 - 
   0.555119356770919634422248868154981947912829662354325113140700551008164213\
39226`50.12152123084269*I)*asl^3*ca*cf*psibc*psicc + 
 4.15399259302623443969968242102372249810177824308332040736350481724062814701\
826`50.*asl^3*ca^2*cf*psibc*psicc + 5.488770367416761823910859374882997544542\
04056198533199988865582972307327542789`50.*asl^2*cf^2*psibc*psicc - 
 (0.1299768653913867852623145959738272986054104431007957046946067355576284423\
8034`49.68997983428905 - 0.35209487667794002075466843586749713362530389373529\
34133558009798797432739396`50.12277348097663*I)*asl^3*cf^2*psibc*psicc + 
 42.1191447945990159469432514896595851716560632585271359097160943777640897241\
322`50.*asl^3*ca*cf^2*psibc*psicc - 82.10581616159291398323320463338503484792\
458654229003310438959703810723508809174`50.*asl^3*cf^3*psibc*psicc + 
 0.00751301202383779385800828134010469700163013198068448405624753981944743461\
873`50.*asl^2*cf*nb*psibc*psicc + 0.00511723158171340889303306245460472789555\
652260102065233336291764478595977869`50.*asl^3*cf*nb*psibc*psicc - 
 0.02039253852438227444287770971282605115353153253419950814920206150717058854\
764`50.*asl^3*ca*cf*nb*psibc*psicc + 0.05114745092460907952854983849474980763\
654911619317659596919312793301760381112`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.24194577013736158902874594483783227719410321168798203540832892607962857`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.071730650553059974983319437084080128245413\
56790740141800742197812041040425475`50.*asl^2*cf*nc*psibc*psicc + 
 0.03064646665692996634320909354224229254981252221098924539239614406830962083\
12`50.*asl^3*cf*nc*psibc*psicc - 0.089262018927248640104457273705123085901504\
28127111680785141498564165078414752`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.36601377899205203846936266254104637279667932140997502627230902915884967153\
18`50.*asl^3*cf^2*nc*psibc*psicc + 0.0000810001444792904854393217136145801012\
9190957833589187902642127249699262838`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00038667534671556371324714796621500311777011637793766604307704822082331932\
954`50.*asl^3*cf*nc^2*psibc*psicc - 1.043446117860535440614135093484118995877\
08830079452414689430794516044969264818`50.*asl^2*cf*nl*psibc*psicc + 
 (0.1075581458941911534593562874035175574150433115249354542365882571362380286\
4087`50.12705710878291 - 0.03632830499010772747771861973413322074324715751912\
527618352135342851814989717`49.655658936587656*I)*asl^3*cf*nl*psibc*psicc - 
 2.07532911629781625560832348384339748899521186297415173854726040857349347485\
338`50.*asl^3*ca*cf*nl*psibc*psicc - 10.8390900919693860857867650202978119986\
4109095856987462723245377115438773564719`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00117828690596550863862997270465640061937513802372069158921750870494934634\
142`50.*asl^3*cf*nb*nl*psibc*psicc - 0.01124972062268629649496362104190784339\
312578179697847764524824306487430860924`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.08182330161689065405812914586692326410519417386488045029125680468224497811\
806`50.*asl^3*cf*nl^2*psibc*psicc + 7.765235257217100445671332957224191332543\
9086621058791977047205806574501973947`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.1949435382622777765228210286081747640710563381173038098550901824481513283\
448`49.612371724173876 + 0.64420750599550079136362701835905147602253850599496\
431629445602584075814739433`50.131488660549536*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 7.629406555943926324256587655285143448942507416829987194203502452\
28374041851582`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 6.40614286011843866214192572447368283684393717720283897271978308798164213347\
704`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.0087687086747526162254108162251\
1281999755875980740986279424637857000308903616`50.*asl^3*ca*cf*nb*psibc*psicc*
  Log[mu] + 0.083719442449257200751333998004912735974322310446059458360611299\
63495319818886`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 1.41186095585765462648569690131348933318980157492834167230994919648317276316\
266`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0354442796840505048223310961105772298311011523849643290649823179199655440\
0736`49.612371724173876 + 0.1171286374537274166115685487925548138222797283627\
2078478065328087492408356769`50.131488660549536*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 2.819499419094300149698026696871958135983997665652903870836929516\
91396898901179`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 1.50181022241905253711919618120430764531505687680874786209873137773299115044\
372`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0015943106681368393137110574954\
7505818137431996498361141416594714158626729796`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.015221716808955854682060726909984133813513147353828992427241201\
64566383748676`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.22142614334340350847727296182589579204189976760376830405602500888739181400\
789`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 4.5315437766777451582555968874778\
0029695058491059956001817598134738215074625566`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 1.6478341006100891484565806863555637443456672402180218247649715\
3544548445434418`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.14980310005546264985968915330505124948596974911072925679682643545747570522\
753`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 13.3064760204380134013795217399\
9066626143719048901734783350608113566097126866682`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 24.8139164829128073908925321407345944443280728239195502399\
221401017805792218099`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcetacv2mb475100mc150100qq14.m <==
12.75423529667476158386735758841879122332410319476224589548234566875899868088\
523`50.*asl*cf*psibc*psicc + (0.164395855951238664918719160869595925232069964\
09014053616004613603511889831474`49.615539905757416 + 
   0.538948388827781381291847413333499143461489001614921842313876958016811562\
41829`50.131196217950006*I)*asl^2*cf*psibc*psicc + 
 4.61498879365254911288002913718817619563074495656378205096926513638301285430\
931`50.*asl^2*ca*cf*psibc*psicc - (0.2026008060752342964703750993444190676581\
3627018548766985218043335060943324265`49.692565059349455 - 
   0.545123490193597025469037909031953179942405845663122725493457871882814803\
47871`50.12241878725665*I)*asl^3*ca*cf*psibc*psicc + 
 3.89604110007581161477570013530056099037932947373861868246977646677574098465\
994`50.*asl^3*ca^2*cf*psibc*psicc + 5.291365315706668113203456742325067405143\
73461854325346222977894821472262122885`50.*asl^2*cf^2*psibc*psicc - 
 (0.1348031158470614824863583323964114809982826928672638390115731042638676865\
6853`49.733731927273986 - 0.3251124134617511027875430927015065627307210579955\
2086466908305325048191540133`50.11606554872153*I)*asl^3*cf^2*psibc*psicc + 
 39.8599917432225098157341480826307372583363215829101216928388021050632739803\
6855`50.*asl^3*ca*cf^2*psibc*psicc - 77.5995199482331780476606504175697175270\
5177012356648517093475748409291681400492`50.*asl^3*cf^3*psibc*psicc + 
 0.00737908100659542952077637358935868889837612636048047099527905986595639800\
785`50.*asl^2*cf*nb*psibc*psicc + 0.00500134458528521333263103836513662286381\
206008256890216903668487545899824928`50.*asl^3*cf*nb*psibc*psicc - 
 0.02000823426926402036935491006925462074145648143034470704114820970891812992\
877`50.*asl^3*ca*cf*nb*psibc*psicc + 0.04953686878926460116975174495539543114\
420532557663199793088700457732804500802`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.26923568801444676875374007279913316775717647430866129690500418901139001`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.070370569138981476840921090948668820146638\
79085541174992419495284294057517208`50.*asl^2*cf*nc*psibc*psicc + 
 0.02994182830408772942557700728751254721839622866298529846934574268063063946\
275`50.*asl^3*cf*nc*psibc*psicc - 0.08752092600041446425452297297943016623774\
693987258031319420541975875411115108`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.35493410206427487025683312274876428940131950207248929201204608581350565445\
178`50.*asl^3*cf^2*nc*psibc*psicc + 0.000081427089602486939759044013330227362\
46102391108126489255911388721830769803`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00038826451651203614823969254209301751126880193157078217229386931205457743\
698`50.*asl^3*cf*nc^2*psibc*psicc - 0.983536052247057814397294689917150612820\
48409883030034386833014282545385590024`50.*asl^2*cf*nl*psibc*psicc + 
 (0.1049083784614337202902437555352574372636795739233781634300265678406823196\
045`50.12678784190499 - 0.035647366500247126820856270897504899430205933149638\
72630526976253313297476083`49.658005118841054*I)*asl^3*cf*nl*psibc*psicc - 
 1.95832727083256510473689373848258867210635382168163454813683207053522901337\
244`50.*asl^3*ca*cf*nl*psibc*psicc - 10.2789150415395650139368946122896056056\
3001563897276497249125720105008844920438`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00113806779216787504448795006830325673142135231112685044331547921902625233\
305`50.*asl^3*cf*nb*nl*psibc*psicc - 0.01085317781198174726184948187641859293\
939348957956169567829924735928813070802`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.07584485808584145178898604664402059708871183309990685312308887528033615424\
555`50.*asl^3*cf*nl^2*psibc*psicc + 7.442965173684019849768341858014891488778\
33097964800019329252414616570457550946`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.1918723627220606277587044676803403848243604314292185759975963093652002525\
2166`49.615539905757416 + 0.6290262011245976552022163177587186437921598323630\
9317282889844464580739102746`50.131196217950006*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 7.217042518381002517649242538617878169977842171061391559371146993\
84780691216922`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 6.17574426846463944468969314398711081101300123463693033097563723861531821356\
925`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.0086123929296179964655147794509\
7201925666474178113317687631753383705062162224`50.*asl^3*ca*cf*nb*psibc*psicc*
  Log[mu] + 0.082132042128831809428942970472314674799196926753637385102899400\
55580521603319`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 1.35326639521527633632151670145725299795969654175418185332591348112103719554\
717`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0348858841312837505015826304873346154226109875325851956377553271170100183\
009`49.615539905757416 + 0.11436840020447230094585751231976702614402906042965\
33041506464545889803262372`50.131196217950006*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 2.665699207838853483981610909099428667828531470278114359686141703\
96478059755691`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 1.44593114844429055256700337342966963123709543762144437391018029457201090275\
73`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.00156588962356690844827541444563\
127622848449850566057761075980099398602277252`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.014933098568878510805262358267693577236217623046115888196119042\
36668084349368`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.20871283256561051217353573014751696291009083204863565790644891012377815348\
817`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 4.3434772283930098974926843352526\
2083748916897668692256105326578534618024909564`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 1.5794462648701854172700670310009530318142432642497900223506155\
6010668605738228`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.14358602407910776520636973009099573016493120584089000203182580167039716762\
74`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 12.75423529667476158386735758841\
879122332410319476224589548234566875899868088523`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 23.7840979812390954015958484308833618732547876375926361458\
9547820310178074011478`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcetacv2mb475100mc150100qq2.m <==
17.63630554470637289761719958910314213911245382259672040700819110397430972684\
679`50.*asl*cf*psibc*psicc + (0.185847538077911391479764963775845813488242375\
11152632652464589490346659149396`49.592475419774956 + 
   0.645511661633604036517380515319869078024010646558612867482987739198997853\
84924`50.13322269991979*I)*asl^2*cf*psibc*psicc + 
 7.24239239387143347752032117777096624145576509823547906584780910517884370976\
76`50.*asl^2*ca*cf*psibc*psicc - (0.26136973808370916569683890598915566895967\
519989469008615299336252275526986192`49.73568407879852 - 
   0.627045966638628935808330393464745250445812650832180253834526115695272679\
11086`50.115728154806604*I)*asl^3*ca*cf*psibc*psicc + 
 6.31990391021323848591279070459414159699358656298691597763600184804295547161\
601`50.*asl^3*ca^2*cf*psibc*psicc + 7.003079775518660344922205725856473949614\
62151876616031318752756756202699287102`50.*asl^2*cf^2*psibc*psicc - 
 (0.0931797153727649162987564151825820328948683547344379775782367131462487523\
7307`49.365312497874605 - 0.5605376510157074391181994005777578351584572452133\
8620209157481775276398211938`50.14459590759849*I)*asl^3*cf^2*psibc*psicc + 
 60.7432274137891375882456994313402797019155347892186171905213087358166378783\
7008`50.*asl^3*ca*cf^2*psibc*psicc - 119.823134791199280043032817539154031671\
32128782021328106702878660640910597007564`50.*asl^3*cf^3*psibc*psicc + 
 0.00848049324976718424556091644428875601705489085481158450748563973958041258\
741`50.*asl^2*cf*nb*psibc*psicc + 0.00595275198320999248834733946889756285448\
201562346734287421668852445890164386`50.*asl^3*cf*nb*psibc*psicc - 
 0.02316790641462969042665724473361780476063875666843787337989443645848748031\
614`50.*asl^3*ca*cf*nb*psibc*psicc + 0.06332486687151663294466855585163263663\
933089345763107626031323256175718553544`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.07788159357068760673968633595968441084635407668752362438360345440492542`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.081536055436644853025033537555669556951072\
71034240940904745590204848939052214`50.*asl^2*cf*nc*psibc*psicc + 
 0.03572852642344409007954086818917483373364806776342237191177872044156592059\
096`50.*asl^3*cf*nc*psibc*psicc - 0.10182326330479240475024804781584136038544\
782221566317423245519238701495110433`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.44919671776145354879108796362150978363506693872421796837075125598992138916\
548`50.*asl^3*cf^2*nc*psibc*psicc + 0.000078413924729338411699414556932700010\
61415324832192517016520305992045414934`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00037695697204356341726755762503289165538070560045048660764328874504262628\
816`50.*asl^3*cf*nc^2*psibc*psicc - 1.534009248164304534096971637267651912312\
43475594956189460666210625892032231109`50.*asl^2*cf*nl*psibc*psicc + 
 (0.1266503296490132415278761341403629423163287576998289854519616717468255816\
6529`50.12867914512991 - 0.04119302197976417488546404549986025245722088414645\
393890518992287894809358136`49.640896474205526*I)*asl^3*cf*nl*psibc*psicc - 
 3.04638914807337311354298056706284192075437911280728942409330453866821369027\
89`50.*asl^3*ca*cf*nl*psibc*psicc - 15.42014386310384757964641125799282388205\
228947919517818738472077825135305030549`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00147526986773514844774410187630056552659580081959606718248339088430581286\
375`50.*asl^3*cf*nb*nl*psibc*psicc - 0.01418404356644786582924544705191397784\
015095906146475605607198449382573298976`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.13342841943220558179474220970602732826721548777626710707450634289312454949\
757`50.*asl^3*cf*nl^2*psibc*psicc + 10.29198575283641015003823904218260536118\
888750000664026914564526199501963648603`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.2169093985414314858790202134119155997178332940043576303051674728990295696\
5153`49.59247541977495 + 0.75340005966464102017032076231624704173048928348002\
697556805047590572453884094`50.133222699919784*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 10.98434477806481016224829742280960975398565746596869583570599150\
47553144881047`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 8.17354826303162070014681638311657547504870127914071246603926678042637459294\
793`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.0098978910840912574746695908161\
2004855424370531048024565075158764329965965692`50.*asl^3*ca*cf*nb*psibc*psicc*
  Log[mu] + 0.095163685928350122497798189242797230534065439226583197400495678\
69933137292634`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 1.87127013687934730000695255312411006567070681818302550348102641127182175208\
835`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0394380724620784519780036751658028363123333261826104782428832654215945350\
0438`49.59247541977495 + 0.13698182902993473094005832042113582576917986972364\
126828509979383307262291482`50.133222699919784*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 4.071835929778761730782872555213171814277060491874210159143128736\
13740611050831`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 1.93283252240446097245562858740245122940922581862653372690496665360028501556\
348`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0017996165607438649953944710574\
7637246440794642008731738662695574934904702693`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.017302488350609113181417852589599496460739170768469672253255112\
27429043104007`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.32552687279204138358863570850882898110595234431133733738026897644796206140\
117`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 6.0060748249160135848778998496813\
2647860498843474610081452204592054918087374688`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 2.1840272090603685763192363089750278104018139762713093871418654\
9160950048527362`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.19854792809639714330174875536136616458198308875193721701289474833998705069\
442`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 17.6363055447063728976171995891\
0314213911245382259672040700819110397430972684679`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 32.8881825797684441794765537937595394610169038883783642149\
888747706912927786239`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcetacv2mb475100mc150100qq25249211000000.m <==
19.72097334951979699366450695000668030538192085609045437434717448363010147209\
317`50.*asl*cf*psibc*psicc + (0.194007784318864338786619035257025337269952599\
47596893194730500963520165122372`49.585127712802894 + 
   0.686297134352080442981310521171668573999211725254993721765655143781508943\
35734`50.13382074249086*I)*asl^2*cf*psibc*psicc + 
 8.42666926864025189941429327978911787293352379609792939431681343749378561937\
148`50.*asl^2*ca*cf*psibc*psicc - (0.2837265224090529785795450343620338241125\
8418284759755788336491282529924605024`49.747926599432915 - 
   0.658418783885526008893148212435455852583313487126447957020213725578031531\
414`50.113528876694566*I)*asl^3*ca*cf*psibc*psicc + 
 7.44284626827765854460231081413189357956602635986029702549824767776856417477\
684`50.*asl^3*ca^2*cf*psibc*psicc + 7.714129350450300490361395129760722710421\
36869963061295203624451976351185298941`50.*asl^2*cf^2*psibc*psicc - 
 (0.0759753484508141089693558205938865419589430310960868130603563442210102460\
2365`49.2094231601547 - 0.659018328263110741694099834933917066380453115832915\
16422490274492481008124073`50.14764795269076*I)*asl^3*cf^2*psibc*psicc + 
 70.2271553678175280834040929444520024016361122494005089602976869138545251723\
0157`50.*asl^3*ca*cf^2*psibc*psicc - 
 139.383675683410011930561024616187926334287022473143939804209`50.*asl^3*cf^3*
  psibc*psicc + 0.00890420905438030577713850545233120031705523423104472630714\
400956903108098649`50.*asl^2*cf*nb*psibc*psicc + 
 0.00631792081343428931709804790456987616282011115913545511451012599980462182\
063`50.*asl^3*cf*nb*psibc*psicc - 0.02438298035606716338370595492458812711872\
411603518541829698576650646220657916`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.06895464100674773597607058222345876635051434986366969112317361647873326972\
951`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.0203359884383595413378458668063110013867784952660374210135553650025619`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.085821861829179181721040309548723498298039\
79886496228935680922218091936480729`50.*asl^2*cf*nc*psibc*psicc + 
 0.03795054079761563646829342937286910294019353347238976608222157212379164719\
141`50.*asl^3*cf*nc*psibc*psicc - 0.10731675926059767956165155725943187787173\
025199849899099954624956402017243634`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.48733214295744357124850637538255821532222451793553094112540298545803131013\
484`50.*asl^3*cf^2*nc*psibc*psicc + 0.000077498791324289315305815088513343082\
77369974233416326059888706546456730866`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00037348014407240547947102327117584600530236795472588415162827486300022006\
784`50.*asl^3*cf*nc^2*psibc*psicc - 1.781523056055850531226231879525258121584\
9527729581853551457754722100754210679`50.*asl^2*cf*nl*psibc*psicc + 
 (0.1349887130087259311796678265645664663635808819734911233210570012727779751\
1748`50.12924928701328 - 0.04329920019021345320776191615479655957763562866751\
817556946796296642347492068`49.635431704514446*I)*asl^3*cf*nl*psibc*psicc - 
 3.54401539186621526500295472915749865109471541845179068786803387826713533410\
491`50.*asl^3*ca*cf*nl*psibc*psicc - 17.7325251826663898677655352853010082856\
9049736807845666362527732658214997641037`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00160874957287095979274325186328521263952952446830093847273863165999996891\
294`50.*asl^3*cf*nb*nl*psibc*psicc - 0.01550568755938663456039700590006626514\
706154294785924385428248918177060774276`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.16093649856972497478600208558352372758904219957595042189352759601679682783\
883`50.*asl^3*cf*nl^2*psibc*psicc + 11.50853143425189539698577868486818831590\
351034262720410352723314679805754416145`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.2264335177327927597378925900683534546627298659590159614077114563914627435\
2804`49.58512771280288 + 0.80100226332086554317249085830961424242117369344325\
23770817782878985558362761`50.133820742490855*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 12.66578701130001346893720086372532613911878233094916236209961760\
902541404268114`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 9.00343999701253877513752405324815699002955504749146443044841675292704705138\
515`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.0103924251590737361453388599668\
4130171760070918737281103086584230363267643452`50.*asl^3*ca*cf*nb*psibc*psicc*
  Log[mu] + 0.100165805926732459559814535759814021891201402777834995632277287\
21198719586049`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 2.09246026077307189036105066997603423925518369865949165518676966305419228075\
661`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0411697304968714108614350163760642644841327029016392657106628083464559897\
0372`49.585127712802894 + 0.1456367751492482805768165196926571349856679442624\
0952310578178416066912730762`50.13382074249086*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 4.700038379278461541666862357304792923547487249412134322116400667\
41081573801491`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 2.13652718095400223727224946614064361572720587088114281875834424517769816751\
448`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0018895318471043156627888836303\
3478213047285621588596563026376032953946624699`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.018211964713951356283602642865420731252945709595969999205268589\
82160766034877`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.37805093413795780737345462672361744273185824869274107583482495274859206920\
976`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 6.7160121067953797396574062479509\
3596914907770353400707171862091217965919347658`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 2.4421862206528653598754204538003403524178464376487298442856522\
4719376014164179`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.22201692915026048726140185943639457749253149433170271311680607308158367967\
248`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 19.7209733495197969936645069500\
0668030538192085609045437434717448363010147209317`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 36.7756711021845174337855725603724574334762060124374793172\
8261097707341322515935`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcetacv2mb475100mc150100qq273100.m <==
20.64618801671103575765140858339507322177845748694348590095949977531928521483\
463`50.*asl*cf*psibc*psicc + (0.197480539543440131866572063918752632250613720\
27916081114132201181461875768212`49.58219892794816 + 
   0.703685286075826052724385067230655893034278315870436192333243520347236190\
62365`50.134053092956144*I)*asl^2*cf*psibc*psicc + 
 8.96247282603281644383879379761458117178254883555736673982060398024507902384\
848`50.*asl^2*ca*cf*psibc*psicc - (0.2932392840311339993294912813145354682239\
4186988486604674079406909556570758939`49.75262854629557 - 
   0.671796972263103446421743432385046818766399261952265635962247008525352430\
62464`50.11264443800594*I)*asl^3*ca*cf*psibc*psicc + 
 7.95604214555596129032550547371570904846648009750726247608322935087822432026\
019`50.*asl^3*ca^2*cf*psibc*psicc + 8.026483533897473907797578832920043065923\
08408259648364536882980689712361644026`50.*asl^2*cf^2*psibc*psicc - 
 (0.0684246097104336587565602237740489412012557026468635637602101347951600895\
323`49.13711742130451 - 0.702358272389853940941630919131375319306860875447941\
78403734602388232207612514`50.14846379431996*I)*asl^3*cf^2*psibc*psicc + 
 74.5333762044908753912217075921825248238149531171985354047007522018059963041\
6422`50.*asl^3*ca*cf^2*psibc*psicc - 
 148.3368429761481059446143118936810059826023826342134680814453`50.*asl^3*
  cf^3*psibc*psicc + 0.009085155816758419360687786142038956860828086593557316\
89300923084676450584926`50.*asl^2*cf*nb*psibc*psicc + 
 0.00647374778570593795428405323497173129536122766551347504310406691840656867\
162`50.*asl^3*cf*nb*psibc*psicc - 0.02490179647951567444525840066869137847750\
933007850360743027741512752899860864`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.07141321317799792842458456269483360571931915259810890168586184652557252072\
565`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.99783515232794430643886613622115142972592427213097494758073467302222771`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.087650847180215689248915653165079518519356\
37047672617599118457985906820942514`50.*asl^2*cf*nc*psibc*psicc + 
 0.03889887592848028341917319850957541694841449083550983905482244688809865611\
542`50.*asl^3*cf*nc*psibc*psicc - 0.10966145384205338631575018174809908716797\
776032621643450343498176882923655554`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.50392797752128973469298675694213254440340420536801441109943093233506542667\
12`50.*asl^3*cf^2*nc*psibc*psicc + 0.0000771398190754241636608472260549068968\
2441024804195475374808130046778549438`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00037211087127518002681656499902788476668838871548355814697861482672196765\
473`50.*asl^3*cf*nc^2*psibc*psicc - 1.893413364661580863935848870315270953297\
10330638228824479961045325270932776264`50.*asl^2*cf*nl*psibc*psicc + 
 (0.1385459443641243210536816531865354894221848371469511453331156498945797375\
9414`50.12947237755791 - 0.04419496922824438809228722497088533890839732177634\
486025700909846211846698333`49.633251396142406*I)*asl^3*cf*nl*psibc*psicc - 
 3.77044990317037812667076226508304916519836922554684101962554020075883832934\
91`50.*asl^3*ca*cf*nl*psibc*psicc - 18.77876132204389571187507231902430719363\
417252687769195970425278497718910686947`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00166635656224384080615351161654414704930238436523690935361004681822964039\
475`50.*asl^3*cf*nb*nl*psibc*psicc - 0.01607650626261881274375679283271356530\
698824430924769048262821658165837125604`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.17364048833505614620869079844580309117281954600180682033553715809666389533\
808`50.*asl^3*cf*nl^2*psibc*psicc + 12.04845722250212651995150129820252689666\
547913596865973454809727408189744070701`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.2304866962404820051355444715351269877225101197384325594057661354901474037\
9598`49.582198927948156 + 0.8212966055066826880847207849920628267214347920740\
8776841288454294884739957521`50.134053092956144*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 13.42394654636285006546721408480029701291992136316940527098881704\
13058318079949`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 9.36799988714690779822319734281402641736590795694148655386154764779907424509\
39`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.01060361468464604623103602493823\
341521553567241921766669262886338203188415975`50.*asl^3*ca*cf*nb*psibc*psicc*
  Log[mu] + 0.102300481029440047069246101778492123045000016055694310882569363\
67109118231719`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 2.19062858590947754908209114512773216303008711563066540628147223165125408012\
853`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0419066720437240009337353584609321795859109308615331926191857719678916066\
0343`49.582198927948156 + 0.1493266555466695796517674154531023321311699621952\
8868516598147657484108603523`50.134053092956144*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 4.983390596150388625335497389750478159820439323350779754579438270\
40455506251061`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 2.22624675864283631393709091834255841301605949120550413973430205248336204165\
616`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0019279299426629174965520045342\
2425731191557680349412120830679173204013716799`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.018600087459898190376226563959725840553636366555580783796767603\
80796421528097`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.40179479506953063144595828156456903845968597852753482691807626864459287134\
278`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 7.0310955865056913806086288419489\
9853254369148701703297331416676487945902269174`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 2.5567620314566150474940468516178176481977059952789210812235926\
6991595545958945`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.23243291195060136795400425923798342256342781775262918920211159107131185370\
687`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 20.6461880167110357576514085833\
9507322177845748694348590095949977531928521483463`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 38.5010114135627394808683467263151325439724675216522125081\
0927518101540306862362`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcetacv2mb475100mc150100qq3.m <==
21.97583871756077849469683148680163590190973748719240216312777897496830871765\
845`50.*asl*cf*psibc*psicc + (0.202328735181198481286961779511263322656901646\
60296916917472520534853142458169`49.578291514393335 + 
   0.727987491042804350784543263788501231256203692287298554347462293261774035\
89582`50.134357864690884*I)*asl^2*cf*psibc*psicc + 
 9.74267432157351165660162879541654659894875218649170854581296569074429968355\
215`50.*asl^2*ca*cf*psibc*psicc - (0.3065176189807597248050246929383238401012\
8677682685145897558526663112577673771`49.758751288598994 - 
   0.690497604348017848841132816586534624018555927196986634031227270660949348\
074`50.111458021438224*I)*asl^3*ca*cf*psibc*psicc + 
 8.70856044400796396906470507721905173379520166975142671289265035580581137403\
147`50.*asl^3*ca^2*cf*psibc*psicc + 8.472170706930064125911001521494230818576\
62219915708408167418614843705872212606`50.*asl^2*cf^2*psibc*psicc - 
 (0.0576552786294730123079469226502883023488522231426401466126035554657775979\
7252`49.02687906948205 - 0.76426278065392166166616671525049735831909777496399\
97544033795267031636862652`50.14928270429794*I)*asl^3*cf^2*psibc*psicc + 
 80.8209954221557263472280641892271449456008107862416920710896702601025388672\
4111`50.*asl^3*ca*cf^2*psibc*psicc - 
 161.4857375612570439807260133658757411072546625318556063981544`50.*asl^3*
  cf^3*psibc*psicc + 0.009338330755044403816896838638703295937034189018748230\
05556280261880586193451`50.*asl^2*cf*nb*psibc*psicc + 
 0.00669166810782668749509245457628642147340375664027380923102572324169217808\
144`50.*asl^3*cf*nb*psibc*psicc - 0.02562762943885843861896368925122289784425\
740038261925282355404048760658019056`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.07490748227733819420708812785612780278139435991609890175798389854921538050\
976`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.96819536270638832522766051839109210415462720221465694241420530207491406`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.090208780292898002317606962306707461471493\
12918658492454861681269121006952933`50.*asl^2*cf*nc*psibc*psicc + 
 0.04022523658578416935019380259756043677441032099772447444240169952706100136\
654`50.*asl^3*cf*nc*psibc*psicc - 0.11294085108009822100328781183910721580684\
702221994633105658336547780842154956`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.52745683346433865530164081053986727450041915804052169903290808498370835809\
564`50.*asl^3*cf^2*nc*psibc*psicc + 0.000076665963762380175590420326227784845\
3672312348895885900767180437385000916`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00037029867876804219163120028851798044386603638128692171124897032987134219\
837`50.*asl^3*cf*nc^2*psibc*psicc - 2.056250586009989754981080209519517606413\
17830581500323911521399796265102330383`50.*asl^2*cf*nl*psibc*psicc + 
 (0.1435197405223934838905220884357218352132193373591218518747203102598808207\
1496`50.12976638384382 - 0.04544498193586018732887401468100837547416489632349\
572901409858010953610800933`49.630340678458445*I)*asl^3*cf*nl*psibc*psicc - 
 4.10151804147427280052488360068222503566918322880816073028146209080780973048\
53`50.*asl^3*ca*cf*nl*psibc*psicc - 20.30265318521642831558268041321594231639\
365660762778340049383414142320724498558`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00174755087477694205414823696593283096578125822839007824252347741369683528\
142`50.*asl^3*cf*nb*nl*psibc*psicc - 0.01688143599200082893328773913594437851\
685145928938158776804966005691868803387`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.19240068726422352307278802506527723705202463884136706413668507910741501285\
793`50.*asl^3*cf*nl^2*psibc*psicc + 12.82439898846353821974467362760307977731\
552568306422982698278704253987852953339`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.2361452011132045774512736330645873383559407289098546063496848926482471548\
792`49.57829151439335 + 0.849660589862547407517406206158147946193260949486667\
57392907612544783699625379`50.1343578646909*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 14.52540385262281044810373403669764615148837960329548970537266770\
367389009036985`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 9.88817754265936490683589876599920556086547716982301146273509274991624125106\
983`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.0108991043325441793428212528331\
2437316844806035200190140956561480521346956772`50.*asl^3*ca*cf*nb*psibc*psicc*
  Log[mu] + 0.105285937488640120798592823717869226027274541145084949731111880\
45558403316049`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 2.33170890699337058540812247774601450496645921510258724126959764409815973264\
242`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0429354911114917413547770241935613342465346779836099284270693120184681251\
5117`49.57829151439335 + 0.15448374361137225591225567384693599021695653627030\
319525983372289206988796527`50.1343578646909*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 5.395141795609064688680726286344360229137877303764528443789008079\
62613413061457`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 2.35450495990079576506673845099549831517876645372339307502264215714663911796\
853`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0019816553331898507896038641514\
7715875789964733672761842790074290903797687976`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.019142897725207294690653240675976222914049916571833627223271960\
98467202297926`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.43634992666546180654793306361781349357819754458877244458674488723595925646\
26`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 7.48391046772113995807617552427475\
264417669368493603443501299386947916952517654`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 2.7214219882622327120277001906453645978824340672494670672966971\
9553119594933796`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.24740199893293024654797274460412405435294855156813336975420694376476172533\
78`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 21.97583871756077849469683148680\
163590190973748719240216312777897496830871765845`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 40.9805440405073397369106513565876906298812784661163915538\
0068223252090209668947`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcetacv2mb475100mc150100qq32.m <==
15.96430919481508634495304036778520506984885780829891975950193589819192508571\
523`50.*asl*cf*psibc*psicc + (0.178917161507435441360896550953832245307919075\
03157207213989976956199489705298`49.599282928088726 + 
   0.610967060795823735846943311520722634846654616194922072941017350388176914\
61826`50.132648725204845*I)*asl^2*cf*psibc*psicc + 
 6.31767290852728224236420841399367850066851000428805733988748864284327868926\
454`50.*asl^2*ca*cf*psibc*psicc - (0.2423803322303793549294818282894359324903\
3725249975671335591875671365633029186`49.72373632804714 - 
   0.600481527811627534180318348809557847299708568611816041707489535063969307\
51502`50.11773860367257*I)*asl^3*ca*cf*psibc*psicc + 
 5.45516545215034032283505632775259111009881268410641600219755317528271295006\
924`50.*asl^3*ca^2*cf*psibc*psicc + 
 6.42481244991789566394559683438235870872282728792964979733444084349855825738\
4`50.*asl^2*cf^2*psibc*psicc - (0.1071970012199442738380308983657485002959703\
4896899512888572691455793209827664`49.48829508383304 - 
   0.480687983379286040428867302619953236051709642908995979731227367172250492\
74506`50.139975712892706*I)*asl^3*cf^2*psibc*psicc + 
 53.3698564912583321199294260697909901580943233065969024428227191879470371097\
6305`50.*asl^3*ca*cf^2*psibc*psicc - 104.774796834983513682716049960500456788\
04782866983368510453049434751523845400357`50.*asl^3*cf^3*psibc*psicc + 
 0.00812247550146531165174874519245965924727321646335552528474783557384237452\
159`50.*asl^2*cf*nb*psibc*psicc + 0.00564387003949143333251685650880776404680\
024184799037108487825123770546403749`50.*asl^3*cf*nb*psibc*psicc - 
 0.02214103210558705285083887515714339219762458559935759084794399611741946667\
159`50.*asl^3*ca*cf*nb*psibc*psicc + 0.05870812649925461337824241556136330952\
510205856235576308435523926790005879677`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.13263157627462539222424445930912503421987402756020059192675837801370222`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.077911088529914329041818269821699895724767\
0861187948737658626003576906364686`50.*asl^2*cf*nc*psibc*psicc + 
 0.03384940746413786295842252741009243034164909719867319723514603566906382048\
809`50.*asl^3*cf*nc*psibc*psicc - 0.09717801921545639975403733588459087986336\
007081280978815654115026786482641787`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.41777720512054557176289342596260876582933277492971094546456384495614207601\
666`50.*asl^3*cf^2*nc*psibc*psicc + 0.000079280713014786259127395389701233537\
53321643406895323131035095270017163875`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00038023178089582586376709022411995452154879852074164384894719943937576902\
584`50.*asl^3*cf*nc^2*psibc*psicc - 1.340512856140957480743500682514992158839\
33483999382837422664643672299824004472`50.*asl^2*cf*nl*psibc*psicc + 
 (0.1195945218482546716243828531560804319955691644515917640055128285880955594\
4335`50.12813726598385 - 0.03940280201725578869294845848170247246388543563738\
917756603271460340210243216`49.64595308571756*I)*asl^3*cf*nl*psibc*psicc - 
 2.66077333657428742637880506570048775378388931827281997449974424319676290513\
178`50.*asl^3*ca*cf*nl*psibc*psicc - 13.6135680163109936879379061249020968638\
1215818398570844607642315156176527528519`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00136407816968873724339897391242458229197584973809781697495357790641260744\
632`50.*asl^3*cf*nb*nl*psibc*psicc - 0.01308428877639214143910201549244358211\
914079986892828445897734400439725712174`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.11256200913866111190169781202664898798060399728723034572848087459894176534\
322`50.*asl^3*cf*nl^2*psibc*psicc + 9.316261978474793894005264189451587849055\
55474285684910197214893406247821927991`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.2088207048244484521017746011779750119477979335993898707583757866989027013\
9695`49.59928292808873 + 0.71308180380786715309040211603320298269129257523877\
380691996844401641599715106`50.132648725204845*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 9.665075559857840085731695570126327732274446400053944378421085459\
93709755317418`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 7.49863150551374446702513448794984792545351665522337475477528793019548777700\
283`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.0094800355921408551765486280054\
2129658543614388425365748051092249588175662019`50.*asl^3*ca*cf*nb*psibc*psicc*
  Log[mu] + 0.090932855648844986143469938702233053881271072137476217490940275\
24122085093075`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 1.69386581426814434436459348899119779073737358961033620035857253346590513077\
815`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0379674008771724458366862911232681839905087151998890674185564547402448102\
569`49.59928292808873 + 0.129651237055975846016436748369673269580235013679777\
05580386894409177749524269`50.132648725204845*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 3.579180769936874882321170823852238623819917402152893237466063565\
87542838886569`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 1.76776822236977464993911056370678403021665063467026387838577093928736259323\
135`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0017236428349347009411906596373\
4932665189748070622793772060834805640760249623`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.016533246481608179298812716127678737069322013115904766817361196\
87348721324856`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.28446566311075755577431215111828274079915750437690471020398510013166628639\
265`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 5.4366735317155949297866021637360\
2369958192893113199092509453744942334807563982`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 1.9769721933511254290133098777221904362116105204116330637219724\
4697825817924381`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.17972474485010231172848271615656276692832822912833027852018360835005408900\
785`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 15.9643091948150863449530403677\
8520506984885780829891975950193589819192508571523`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 29.7702437864911730160684296778458504142541500409158255675\
1921006294830189984175`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcetacv2mb475100mc150100qq335100.m <==
23.91685668919890304687891348807837466777158596981391679857265269563608336690\
817`50.*asl*cf*psibc*psicc + (0.209133809846196116245151195637837068923333304\
85814625151037285377361514702037`49.57313681418932 + 
   0.762146442544218367471415812701370895082974024750002995184751424055053914\
20977`50.13475099182608*I)*asl^2*cf*psibc*psicc + 
 10.9017758733276286043938753007135991992705434038002001922130514328759119023\
3547`50.*asl^2*ca*cf*psibc*psicc - 
 (0.3251507313489603118310488125377645222680813626605684952223971916195079287\
0253`49.766575994484334 - 0.7167885308613556307754762563698015252707172646631\
8921939238734334440043156323`50.10988230697913*I)*asl^3*ca*cf*psibc*psicc + 
 9.83711930134196269572948617985434375161145265854882870990859579985621100716\
225`50.*asl^3*ca^2*cf*psibc*psicc + 9.116458473395370887100772947749573466105\
58558709714847259110242423693842509736`50.*asl^2*cf^2*psibc*psicc - 
 (0.0420928108482802911474231404673115056623527980034895218561984630773267213\
7685`48.84281145221315 - 0.85385553148598716782503832564649860090494328797098\
549725373659013413921528451`50.14998792067474*I)*asl^3*cf^2*psibc*psicc + 
 90.1994936914163541821830241692624024082237061674768062715271966648243299086\
0087`50.*asl^3*ca*cf^2*psibc*psicc - 
 181.2582877883484179768158391113349272788356659201313376993607`50.*asl^3*
  cf^3*psibc*psicc + 0.009694698618396476123204530543489391567456227177289678\
76814472753731273065389`50.*asl^2*cf*nb*psibc*psicc + 
 0.00699821511875998403004056406927889351898347380482195135588018912176053026\
537`50.*asl^3*cf*nb*psibc*psicc - 0.02664915564857196225845502781632077861489\
301955624779615246744836085025396422`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.07993278662263671454642433663722243100275876099986336531604385189141162694\
023`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.92974639280186491903804051692388235184981310815478897317784003689233895`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.093807306452202199328225318900416521641390\
00885935961053001445873248979464612`50.*asl^2*cf*nc*psibc*psicc + 
 0.04209127477170137563957626143252841870905139071214972269766793825930091142\
74`50.*asl^3*cf*nc*psibc*psicc - 0.117554607703295499392545478986736984568858\
19810750151196089777005646265444289`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.56118028833233591204078880494554320209510949730685841675788672018842184221\
095`50.*asl^3*cf^2*nc*psibc*psicc + 0.000076049589298109479052177884302512728\
93587401931360826937198793897641161434`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00036793341441860379831713849159997555508164408266020963773982446357566151\
137`50.*asl^3*cf*nc^2*psibc*psicc - 2.297994065399135446961539711231654555114\
61737286521746356268634800932025916392`50.*asl^2*cf*nl*psibc*psicc + 
 (0.1505146702156568441368579622623625124224946934998016649476385846348934675\
2323`50.130147997234054 - 0.0471985114035727505589152872276227627543835477462\
3723224487709115773186538648`49.62649746746702*I)*asl^3*cf*nl*psibc*psicc - 
 4.59614910330336110239854865283365004584910940989759879341943345556465776683\
628`50.*asl^3*ca*cf*nl*psibc*psicc - 22.5681529993280946507483242502206466163\
182554145624352338182930450169167142216`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00186298393475505791402325151814658001086926942442777370189591039245528001\
192`50.*asl^3*cf*nb*nl*psibc*psicc - 0.01802650208759177620628766340847578158\
727030206063148493330184279636818514337`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.22079727253600590203406159502510263934135118458505219797448603682252488837\
757`50.*asl^3*cf*nl^2*psibc*psicc + 13.95711520612371492228873775500111666962\
846772428092431769957816069124384243267`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.2440876504341924243779102886670559079360044072321880386714566138326477104\
0315`49.573136814189326 + 0.8895287403993140516456013878247086050224798446712\
7443064057722865624260719218`50.13475099182608*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 16.15684379468162476155380758834836076473806435638447025447487770\
756927524659388`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 10.6401491499076934045316643558711047374995776682568473988073221172649078917\
2271`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.011315034183962428285704475357\
93274721710381132089606237152572257024767621527`50.*asl^3*ca*cf*nb*psibc*
  psicc*Log[mu] + 0.109485907813364332672092266438807289508365664757281904400\
52813065546390765651`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 2.53765731020431180405249777363656666720517594986925896685446875648931706226\
046`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0443795728062168044323473252121919832610917104058523706674578015141034783\
8106`49.573136814189326 + 0.1617324982544207366628366159681288372768145172129\
5898738920078644005903327101`50.13475099182608*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 6.005202628104316136239649425291229624871239104966242614616542676\
8916742927537`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 2.54039362989893886108853322470625222074173034351715124711614250227899134470\
554`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0020572789425386233246735409741\
695904031097838765265567868162852124897474757`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.019906528693338969576744048443419507183339211774051255345179770\
416304336517`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.48764948627215014739359888233867602270933638882829786374640682036681138930\
865`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 8.1449275466447052546684338178102\
4605386207365154718423838476938795016895272998`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 2.9617918351435291835157941155673622014043904187444306322104920\
5083802404891603`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.26925380319486628941052673777885110921858094715858460292818113470764091096\
271`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 23.9168566891989030468789134880\
7837466777158596981391679857265269563608336690817`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 44.6001543540181144018197978725685530804604535165089920459\
7828274682216826261035`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcetacv2mb475100mc150100qq34.m <==
13.89915509349576480317774983568885266219433323275732086008014107683769456866\
913`50.*asl*cf*psibc*psicc + (0.169784657591602977863635504210566562377908799\
95924937142604130641966519982369`49.60916285510217 + 
   0.565608252298314301779849099558467464748957386138972050219651765046022617\
37134`50.131780149224355*I)*asl^2*cf*psibc*psicc + 
 5.21033643325567305081948500865868902975707741824448378915825395093822050040\
271`50.*asl^2*ca*cf*psibc*psicc - (0.2173595915741679423567349914326167654455\
1869851267908048975253303797487160786`49.705264738535114 - 
   0.565612194829422100676738118324373314279047367255959352624153197425092886\
47429`50.12060469363395*I)*asl^3*ca*cf*psibc*psicc + 
 4.43577896067819370024900785604056920424170583145548985955383218422028425752\
693`50.*asl^3*ca^2*cf*psibc*psicc + 5.699454863615749822740693252505537879816\
2869816591290588181994992835313069316`50.*asl^2*cf^2*psibc*psicc - 
 (0.1248360965194064701136271525661113213577073559254374547795459905069758913\
2258`49.64383645485771 - 0.38095134936985237404167836015909234749233521230786\
124877795691426545029340863`50.128365790767695*I)*asl^3*cf^2*psibc*psicc + 
 44.5748723183316426520867832735271681311172412267017587219654059545306603128\
3402`50.*asl^3*ca*cf^2*psibc*psicc - 87.0220574354875784164350429938303587111\
1744390392050360477016373003182888988262`50.*asl^3*cf^3*psibc*psicc + 
 0.00765375337688297127764064903334484048419377168696734155917048438450221580\
097`50.*asl^2*cf*nb*psibc*psicc + 0.00523894711196563492062618954780228800074\
827999020367660148804657958666354403`50.*asl^3*cf*nb*psibc*psicc - 
 0.02079635821529149902593443603918705154194033901368006173957844061493562218\
808`50.*asl^3*ca*cf*nb*psibc*psicc + 0.05285977589589717602171527390369549181\
210044373209810683293611755447295552057`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.2146404123197746518308626582270499440953142428037935578869440571642628`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.073159091089670685648652367251654096039405\
66781196994818331661419621238935343`50.*asl^2*cf*nc*psibc*psicc + 
 0.03138661318916710129909914971177754635886850413161995647640722536658658023\
322`50.*asl^3*cf*nc*psibc*psicc - 0.09109102522822009865859739972956307290681\
637431977570770039986898227806534803`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.37777235700465770571526715491686280041272842645048420489034639372347228847\
739`50.*asl^3*cf^2*nc*psibc*psicc + 0.000080572040057209758678356056774926942\
02528070485468636892432420856233400942`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00038507755133773330393026184081522718749734952634814555732824170813066919\
137`50.*asl^3*cf*nc^2*psibc*psicc - 1.108473129360450759560784918092388833719\
0669416148178008819826560478735321502`50.*asl^2*cf*nl*psibc*psicc + 
 (0.1103407199479787539010069744720218550590340030384998933743140232978663814\
9542`50.12732668868597 - 0.03704166636157382752345058881794703383451712871111\
445763506667458356994594855`49.653281391064326*I)*asl^3*cf*nl*psibc*psicc - 
 2.20274710056860535075343123127634367491417821809981039178826587515132756712\
714`50.*asl^3*ca*cf*nl*psibc*psicc - 11.4467623240876114416525998134354875417\
4072494934440429415961215573731674520213`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00122079074590609320215017923459019315317020582958570030918351297611478119\
807`50.*asl^3*cf*nb*nl*psibc*psicc - 0.01166903831144133635889242560061784556\
987493719620185136421121985219638496645`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.08840196905847448254966129868043987408883875007989324936911988906694380718\
497`50.*asl^3*cf*nl^2*psibc*psicc + 8.111103872412734021443066091280015671213\
89313724598093654992715579058891091286`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.1981618284570357204808848956842924485457650514553000818667864133476661955\
3461`49.60916285510217 + 0.66014189418352700766605317292429229295485091330944\
855626504832704988172070809`50.131780149224355*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 8.076234220589537446436640500036313806619684910741898278501121580\
95550585989012`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 6.65204037280633220576889528507646171188616598835469557671684837985015610362\
818`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.0089329730096728810173791040026\
0161098854643332508001642034841060456680987782`50.*asl^3*ca*cf*nb*psibc*psicc*
  Log[mu] + 0.085386627179563050758368053784390538533861240611867289324566187\
44420328980852`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 1.47474615862049709480783019841454830385707147949926926119089584650737980198\
415`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0360294233558246764510699810335077179174118275373272876115863721679201299\
0358`49.60916285510217 + 0.12002579894245945593928239507714405326451834787444\
519204766028535780294683163`50.131780149224355*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 2.986189754438061556091349926754647434810658685858093760283577337\
47693439594975`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 1.56153159739014237454032463815809911335079481129538522781332878195632188403\
215`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0016241769108496147304325643641\
0938381609935151365091207018287685966540340168`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.015524841305375100137885100688071007006156589202157688966953073\
61163794192685`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.23522530376301023667408983770009056063839482542408506235504100621533040175\
064`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 4.7333816758297687547181761050497\
5945043894671365982083342485740063134367638555`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 1.7212297003017340926247913109271852547050715322399348485125394\
62586347560736`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.15647542730015764478407193735701684133682468474908498622843192894275194213\
76`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 13.89915509349576480317774983568\
885266219433323275732086008014107683769456866913`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 25.9191444183509022049658678935925724444599926124458519398\
7744708008693283165418`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcetacv2mb475100mc150100qq4.m <==
28.34291977859599119876058054500214309938496936994558501782955874054677520247\
502`50.*asl*cf*psibc*psicc + (0.223631557927117793198275105689325494734939814\
82461032493692703467148525153513`49.563283520678816 + 
   0.835073465289982424919193833043907500081260175558265154208716671543775262\
93975`50.13547511542996*I)*asl^2*cf*psibc*psicc + 
 13.6249616047201851178389171099133316162864173622833424491801531111819529538\
9154`50.*asl^2*ca*cf*psibc*psicc - 
 (0.3648263175615104537893719675767040392224012232337946148070758816502708459\
0383`49.780781654823365 - 0.7729381318473782375557217104743184437581207726456\
8434321615453016397900137689`50.1068402283859*I)*asl^3*ca*cf*psibc*psicc + 
 12.5321599143126947373363601738528316861160468738707997361551222428308998330\
9486`50.*asl^3*ca^2*cf*psibc*psicc + 10.5606515207928226687395596569283206072\
0759324017102889806546523527693233090888`50.*asl^2*cf^2*psibc*psicc - 
 (0.0072158049062944280834073433610991615457714829235418846821908981540393235\
3807`47.98556038084925 - 1.05494359709098782459877573376141048756471815019565\
187311457984837171057519412`50.15050483873186*I)*asl^3*cf^2*psibc*psicc + 
 112.404087204275187693805752670364541203506318493825292045933703996657001179\
0219`50.*asl^3*ca*cf^2*psibc*psicc - 
 228.7730157537407165886167256562168824338307722160340601190812`50.*asl^3*
  cf^3*psibc*psicc + 0.010457263359861798503660074119657338356758440746818723\
15302871014689502719617`50.*asl^2*cf*nb*psibc*psicc + 
 0.00765349655216997705942407466516479489846425742295686809346818356722642054\
894`50.*asl^3*cf*nb*psibc*psicc - 0.02883445342365624151965019402925142760250\
173328590058376042595384935208367804`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.09110200171913312956822760317198688864798905737437912544426035647878330043\
226`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.85826011687371405578015799262298493807458258631093942452723158495942392`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.101500841092755505402465151858151050679390\
12718496330151957324659194562449694`50.*asl^2*cf*nc*psibc*psicc + 
 0.04608107773046693197284960432026756554387080252113642827420428267518716512\
531`50.*asl^3*cf*nc*psibc*psicc - 0.12741883620962573731984307505195617187207\
685583742977889014691983809285139921`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.63568241076692217475866919593058912730498720295466873813451888706841903921\
064`50.*asl^3*cf^2*nc*psibc*psicc + 0.000074898495627538766826021714805002325\
22314563036980659027844047048392332736`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00036349186403572251850579006840827438150395992108496020450915243760353835\
281`50.*asl^3*cf*nc^2*psibc*psicc - 2.865271417958512948362798899872106350516\
4319637343373379210256107477304549976`50.*asl^2*cf*nl*psibc*psicc + 
 (0.1654613398329775159685368622142041883706967509166137631194744267732982859\
753`50.13085819242908 - 0.050930552446276574390453917271974379224412383109609\
4548001770633434818529029`49.61914004271418*I)*asl^3*cf*nl*psibc*psicc - 
 5.77003759971795762659642666603167416378874981933125421912892005908146282849\
153`50.*asl^3*ca*cf*nl*psibc*psicc - 27.9013613226087813369423548819303619786\
500998106728856229091687808707673579799`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00211431271366079952168527520600298404079225319339992458779867624569960220\
232`50.*asl^3*cf*nb*nl*psibc*psicc - 0.02052205356072371720663811780735787006\
430763749352034933391156760192214190914`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.28965894702104227274606788624879920365999030485603885263621342230158743970\
218`50.*asl^3*cf*nl^2*psibc*psicc + 16.54002454287553233963680948578213714423\
573637767457111855921580564790925574517`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.2610084977532437359899144288189241271487053754161524599255206030240068320\
3408`49.563283520678816 + 0.9746445122023792438191782723859012223625477254473\
2565918760911817421933848991`50.13547511542996*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 19.97048233952582687413410508753224592822655474029648859560242371\
068451357157992`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 12.3257192065708772433544005175424958205490313828298129898492199727532190590\
2545`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.012205051136195622880308099426\
49097369454314245639103248281302898066572615735`50.*asl^3*ca*cf*nb*psibc*
  psicc*Log[mu] + 0.118465310977911436354261711689582587810643009954311002431\
2198403707533980702`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 3.00727718961373315266123808832402493531558843230446747610167560102689259195\
364`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0474560905005897701799844416034407503906737046211186290774535451248687226\
3086`49.563283520678816 + 0.1772080931277053170580324131610729495204632228086\
0466530684172347257346996897`50.13547511542996*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 7.432026362806478431071348324226870362248345610754432187106537113\
08850476284759`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 2.95897440070195245731971235197108957742379026694424593838932645362532041995\
065`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0022191002065810223418741998957\
2563158082602590116200589287864408473147909561`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.021539147450529352064411220307196834147389638173511091350175482\
9148844500831`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.60802947929069517824496858219318249051407994503331929397511703030099916710\
448`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 9.6522311044863275535431536891741\
0342402221465311087475174207981185378132722637`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 3.5099022198132100194702377051542194269171689647675908188043526\
3986568735964901`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.31908201998301909267911251865038358426519717861523552898210124224276969495\
31`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 28.34291977859599119876058054500\
214309938496936994558501782955874054677520247502`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 52.8538768031258043874487306003199964517330908810745269412\
4856113937162639757541`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcetacv2mb475100mc150100qq5.m <==
38.27965237397225703721935250839976064910719707831286322090493097545074930934\
691`50.*asl*cf*psibc*psicc + (0.252350493313649579853647585949258324790555759\
97098310106658433741876784732292`49.547359094794395 + 
   0.979983049309684403862120271911069621348518779645829730366271089527917723\
05163`50.13657350053217*I)*asl^2*cf*psibc*psicc + 
 20.0716225079295489045684237905575579281017493317237168605567018177126912211\
4912`50.*asl^2*ca*cf*psibc*psicc - 
 (0.4433320998745263558585603902546242685769910863729476217518018256498278598\
5955`49.80184621546914 - 0.88458265324813370762300896023365979807426775823656\
055804134187797434612983228`50.10185545609402*I)*asl^3*ca*cf*psibc*psicc + 
 19.1049993229441201838618747195160185301533099125580733757393627729792107304\
0144`50.*asl^3*ca^2*cf*psibc*psicc + 13.7004356288212329834180193362719320529\
6373459244642264258371732722261476067056`50.*asl^2*cf^2*psibc*psicc + 
 (0.0686436245616524781201518256022547093912504376757732488724513201783956140\
097`48.812809694302864 + 1.49226695323777645102540644412202059898988523958283\
706290127901280067791890112`50.15005600847307*I)*asl^3*cf^2*psibc*psicc + 
 165.8494508852762391837072001303451000821582777353918558582171`50.*asl^3*ca*
  cf^2*psibc*psicc - 
 346.5858438146053922675013142422071517347846097987504337937252`50.*asl^3*
  cf^3*psibc*psicc + 0.011978105457989133266375863294892478765903760199836423\
09658374837367602722666`50.*asl^2*cf*nb*psibc*psicc + 
 0.00895821397873640856112894880780909846139647251088903961692036330338510464\
314`50.*asl^3*cf*nb*psibc*psicc - 0.03319047093696243956887592762442395166584\
622542463866603062467089604161967577`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.11504618308567637790392629469758131777073698522894399527791489131057094782\
341`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.74807505985250269055165038974652863689468231224159674776132887932283597`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.116824321702327637102604092969364668115170\
35905665145874609972874985672004498`50.*asl^2*cf*nc*psibc*psicc + 
 0.05402829006550593108984012051245892487355156523766030423620446517716002965\
182`50.*asl^3*cf*nc*psibc*psicc - 0.14706170221451279015218358266777628451163\
471103914542130797770532409621874874`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.79355385593224607392618947429644227217247772522568962454686323226141122279\
22`50.*asl^3*cf^2*nc*psibc*psicc + 0.0000731111156254902505389199300836609258\
7515396962050229248931381296927361589`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00035653202928479737599654012153692614712329761861343153485095748408237279\
436`50.*asl^3*cf*nc^2*psibc*psicc - 4.205545459905138641774031411173051575186\
42123038691598662127337410051605034122`50.*asl^2*cf*nl*psibc*psicc + 
 (0.1952023766180293897318405257277238691719228533726713762723368525378554776\
0181`50.131954679242625 - 0.0583105197240522663206380434948173063046350087223\
5324892202030643638208188504`49.607216490602525*I)*asl^3*cf*nl*psibc*psicc - 
 8.60357772649064833388930111807665616060721607282926545876733300974844746771\
336`50.*asl^3*ca*cf*nl*psibc*psicc - 40.6051652048004185940575579030416564452\
9408162146796552645303395957188265923787`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00263191872982433941246662213746707589946426725773221242615279157794394108\
242`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.02566951188280806230370889026539705367135198673543340476205778795481358025`\
50.*asl^3*cf*nc*nl*psibc*psicc + 0.462036918270305459702410648724462511702419\
57866505645490974622630943860082905`50.*asl^3*cf*nl^2*psibc*psicc + 
 22.3387849489093327879951878020148255284334522916274339436151651842835547958\
9481`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.2945274082853344976659384439567503891635589028317760654802673436537596044\
0906`49.547359094794395 + 1.1437737405886358013978135276234792537323706917129\
5919632217218098023902619707`50.13657350053217*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 28.92091610334437451436607791543281599497097721213812698999491692\
925209695249542`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 15.9902750541542699163448813118780064044393852053763657191597969333541932703\
8673`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.013980081078443197098820743111\
56745459994773586676603981218380838468830165499`50.*asl^3*ca*cf*nb*psibc*
  psicc*Log[mu] + 0.136349900663410341007445636011124390354679500464151549272\
80400633157345431285`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 4.06159726343806050690821596400269555062426405302316980793003003350610087198\
083`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0535504378700608177574433534466818889388288914239592846327982171191385352\
557`49.547359094794395 + 0.20795886192520650934505700502245077340588558031144\
712660404150831912863817002`50.13657350053217*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 10.78383334183201140817405722413440167632589007444296881202518304\
598969723708365`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 3.87695765910598168904188258236962535552747210563698027949772707821808349970\
088`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0025418329233533085634219532930\
122644727177701575938253951372464273164734467`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.024790891029710971092262842911113525519032636448027554412239482\
65079146959422`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.89244446445544151742390772277170787112337677097187388586276025311353267041\
08`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 13.0362028400477606904978226228231\
6968012862780708828533151251223302151320710414`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 4.7404373963810038874537536810266071564104101116684673933015454\
2097473025546304`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.43094885421645489885943215282060065058276455560622430848175590554137045234\
756`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 38.2796523739722570372193525083\
9976064910719707831286322090493097545074930934691`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 71.3838957469834649230066485576638736584551011116378273343\
4348793565918667481114`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcetacv2mb475100mc150100qq50498421000000.m <==
38.91560850161449000056731791346448685062656086456711768079035220799800017612\
141`50.*asl*cf*psibc*psicc + (0.254047938967824191836948477816334164324759772\
75777882247261011139677476575703`49.546539491774986 + 
   0.988562022911710834068590750464048020974930657680014580500927018137790915\
07175`50.13662773821839*I)*asl^2*cf*psibc*psicc + 
 20.4975426783190633578859714682659954095525569283753304520810535975232927110\
1499`50.*asl^2*ca*cf*psibc*psicc - 
 (0.4479686772515508253350246563101345492960395905719116278439737666450612514\
0316`49.802871977552726 - 0.8911949460383742028276396774388720138038033689253\
5485235084263150053823126135`50.10159704407296*I)*asl^3*ca*cf*psibc*psicc + 
 19.5471525583851511010292778438587871921784073603131864817224370518593159326\
7271`50.*asl^3*ca^2*cf*psibc*psicc + 13.8973252482357862880088837010567320181\
3432516223252484232077193774323606308744`50.*asl^2*cf^2*psibc*psicc + 
 (0.0734028263776431071983053131037355960848251331513003255648177757394408106\
8828`48.83397314498032 + 1.51966760375697169900428787118079150066551738914242\
038690788284155224971781626`50.150008967508974*I)*asl^3*cf^2*psibc*psicc + 
 169.4206393402596734211422487245272636369163884265253231808524`50.*asl^3*ca*
  cf^2*psibc*psicc - 
 354.6103060545550700018418178428859956329622959482006076379147`50.*asl^3*
  cf^3*psibc*psicc + 0.012068332458383316694602292192181093629022455822398845\
22013428775723319268589`50.*asl^2*cf*nb*psibc*psicc + 
 0.00903554588934773462048325180237682074677949616973667630117004395027505885\
865`50.*asl^3*cf*nb*psibc*psicc - 0.03344880871474172248814706824018021192348\
704186185435249680879508784679805085`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.11653574417731758409247280654311636216916735623689312294778493915272700004\
911`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.74257666612166570065738957606944759245981267162300220353084988819310357`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.117732758098085112935818379385149004328599\
7650205580969894682196010426038177`50.*asl^2*cf*nc*psibc*psicc + 
 0.05449944607928388999683672451277182685064924535148143703051694505156805625\
035`50.*asl^3*cf*nc*psibc*psicc - 0.14822591632642110895246577299410273519083\
895573199926868851303381607183236383`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.80330058012357453265027927022589759892824779787848421655976692508091278928\
517`50.*asl^3*cf^2*nc*psibc*psicc + 0.000073021500661420499512341443104448283\
42816269817670371401443297979047055402`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00035618105081942056730352616127196847099039487752711505688670198991385950\
966`50.*asl^3*cf*nc^2*psibc*psicc - 4.293996345764047721405197215727701341888\
17351705328573382017192132862387246137`50.*asl^2*cf*nl*psibc*psicc + 
 (0.1969645129625834052273551791898095206807610104497557109107402953641200718\
9549`50.1320094593224 - 0.058746252647828237424252229507423015553005007229502\
76283533722229133594388031`49.60660164152907*I)*asl^3*cf*nl*psibc*psicc - 
 8.79309330198349621862079503601728224590479104055066553030554749124208337314\
466`50.*asl^3*ca*cf*nl*psibc*psicc - 41.4487086276049523108749990067892639846\
2441440310591457655904932556251842006624`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00266326944231714621498821554593295106819553971784776220481654602795457052\
298`50.*asl^3*cf*nb*nl*psibc*psicc - 0.02598155611668909613632899821852554229\
256764096840865490258489005357420948166`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.47380486461287228890909222114206404674106364150091189020676082874129228795\
153`50.*asl^3*cf*nl^2*psibc*psicc + 22.70990867369008573770905941706101206958\
56996079559226257092617062251673142204`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.2965085586396072974169257560100289243378651727642140620655370773707764966\
4719`49.546539491774986 + 1.1537865716616966529183894333611804968702035838215\
6179632093426952550422854683`50.13662773821838*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 29.50930706262747442974580906126963149216104063568104765293337828\
857380658177147`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 16.2200720660918631061644922745950585041254474267802364023165421430403804301\
1741`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.014085388281272514096836216669\
27281954602305916218892650644576303909597558446`50.*asl^3*ca*cf*nb*psibc*
  psicc*Log[mu] + 0.137410169711119183229039606572065959570131721910170654360\
34884187573221687208`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 4.12907430430728831594710171219291128537921811053744047740168394658639405713\
093`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0539106470253831449848955920018234407887027586844025567391093818391714462\
1951`49.546539491774986 + 0.2097793766657630278033435333383964539764006516039\
2032660382147696428648925208`50.13662773821838*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 11.00429890580981904382552413857838288139606858930297528320863168\
442427537625102`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 3.93484789090305307696617163102393630357712506670774158638802284892393687279\
97`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.00256097968750409347215203939441\
32399174587380294888956838192444558994460789`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.024983667220203487859825383013102901740023949438212846246187971\
4896846911333`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.91121432539584472337849481243507161458106542322930754076173471777446201654\
853`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 13.252778816138714886365326368089\
44507134136552027461456787713832673334747505009`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 4.8191922967777145041328459520325254804877692800998598428713380\
8079000924314801`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.43810839061615586401207690473022958913525175273635089480643813038017629768\
733`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 38.9156085016144900005673179134\
6448685062656086456711768079035220799800017612141`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 72.5698267338107009530579344450285750790484107002447610511\
3779431663895212786697`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcetacv2mb475100mc150100qq541100.m <==
44.05500990579297705349835217671616047732275503827806967265313538788982854495\
347`50.*asl*cf*psibc*psicc + (0.267269495242513640771260638963638165058465954\
96118521142219341734808196894782`49.54053969806698 + 
   1.055426269885300234959899009542121685457093743940906293622141794291853353\
74721`50.13701820430651*I)*asl^2*cf*psibc*psicc + 
 23.9903820966066061461983489158610201485978721512797936565148183972915068822\
1565`50.*asl^2*ca*cf*psibc*psicc - 
 (0.4840709871995257740105791550134531438303755427055799734536222492403633250\
2873`49.81021801302701 - 0.94274008028661134681331045217472169368440661894797\
444729674455740418330587727`50.09970093041313*I)*asl^3*ca*cf*psibc*psicc + 
 23.2042600329094080469312416802085407555612674196015054131211001608469223442\
1156`50.*asl^3*ca^2*cf*psibc*psicc + 15.4731588894266587296562756393959112457\
7586851724631558511187983126193540572264`50.*asl^2*cf^2*psibc*psicc + 
 (0.1115014111923552885675471141970014642905520711508589021735817295872351345\
7514`48.95665529522431 + 1.73879734382376442939177042303159922187875513526066\
941253001969922115975532399`50.149623899349315*I)*asl^3*cf^2*psibc*psicc + 
 198.8790930127620682175134612827996843652701313380402923130232`50.*asl^3*ca*
  cf^2*psibc*psicc - 
 421.4477897272554297426419378935917567908035968143813595952561`50.*asl^3*
  cf^3*psibc*psicc + 0.012772159999170843592677791315441556052672598516661835\
15114707079058121617208`50.*asl^2*cf*nb*psibc*psicc + 
 0.00963855297149511793063830901308640785111332972475140027735754400117231242\
331`50.*asl^3*cf*nb*psibc*psicc - 0.03546366981051272300368542568971293962435\
007055964092795581003146343644083272`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.12841791321596955525010449703465742791998449050963328618540519754800105546\
701`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.70282679298567976844680546886354214079204471524323203567955092968844341`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.124817120240238260201743705701992859129056\
95163885422204238591900791404642573`50.*asl^2*cf*nc*psibc*psicc + 
 0.05817375120154099864784730451314352081807488642703681922576721187727489819\
755`50.*asl^3*cf*nc*psibc*psicc - 0.15730351395712853587513565993855067801247\
877787833173285159642991132345294098`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.88076794954033700469817396321666381650593194081310035255402726436051713739\
082`50.*asl^3*cf^2*nc*psibc*psicc + 0.000072372437720616317324535130287990913\
74237773910232235876694652253149288975`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00035363318583699845295437574758504889427349456359892118280657706085389587\
807`50.*asl^3*cf*nc^2*psibc*psicc - 5.018996243464920284505036316083197579023\
6154064914876072902532968989888824964`50.*asl^2*cf*nl*psibc*psicc + 
 (0.2107030060423891514134873099228433474336623596502531648586827818434576704\
9542`50.132405687415144 - 0.0621386922667381471111830711913571868041766788153\
0357291063169904123399961838`49.60209706491842*I)*asl^3*cf*nl*psibc*psicc - 
 10.3565884140971108461707985095570515095237725568345300144314626378554066438\
9071`50.*asl^3*ca*cf*nl*psibc*psicc - 48.386396040454182209197208479310689530\
70964441522839547585258494300200942555042`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00291015360994583078393828775775795506002386619522998592757401226653506706\
645`50.*asl^3*cf*nb*nl*psibc*psicc - 0.02843974653259536309377979948904661331\
718238390681424863181357883838591313913`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.57179247821716187302438246719309679293283502167136358500016793786126581508\
255`50.*asl^3*cf*nl^2*psibc*psicc + 25.70909951305434405459534159013652484457\
04108505492702613843509824681857512088`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.3119399162404935643182644612858033663456805699568958918592833826707369331\
0987`49.54053969806698 + 1.23182625808943306381115657656735829134175835375733\
343113270113992876660062145`50.13701820430651*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 34.32362772493946164446427035307889674545146488416997593136016330\
880058551812591`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 18.0592846316560648985523546329308638043888444928965189249312991548673808226\
4312`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.014906850917409862333063239522\
71068338381991552162057164271977924878280235423`50.*asl^3*ca*cf*nb*psibc*
  psicc*Log[mu] + 0.145678585570682103742069817192865796482177634300364277216\
21790891032946932701`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 4.67438172964624437356278938002482269901280197282714004752442745135785195476\
517`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0567163484073624662396844475065097029719419218103447076105386785232076598\
8568`49.54053969806698 + 0.22396841056171510251111937755770150751668333704678\
789656959478273089105416581`50.13701820430651*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 12.80864704293214336971148887278499839573873106793616085357197454\
279231057151854`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 4.39943273392220404045841506565880405420720882703028088605617372374845497701\
228`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0027103365304381567878296799132\
2012425160362100393101298382178930916046390971`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.026487015558305837044012694035066508451305024418248050400978700\
41029188289384`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 1.06506408200946114052789062455980955457842670922277329758690670554727154081\
024`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 15.003010989794806791924046780026\
25409583529880299339675925022280257878120082358`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 5.4556403599253842879723806472822742166673813829066897306232041\
7341988793315886`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.49596730544776220799748914975293401969703467117333543005635855732116788834\
85`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 44.05500990579297705349835217671\
616047732275503827806967265313538788982854495347`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 82.1537824723227436093637271391402960581114735953809443255\
6358237862867653186248`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcetacv2mb475100mc150100qq6.m <==
55.15961012374698686757244922676306634123417692080733802289454520520971550973\
666`50.*asl*cf*psibc*psicc + (0.293351167755606102714564646998256215887403066\
11873900676324451005448689020252`49.530404355539616 + 
   1.187505857880510879035441425493339704822301305889501475962313300398371171\
62901`50.13765229481457*I)*asl^2*cf*psibc*psicc + 
 31.8087162339345491589815942479101797237971485864549870736596971001760835654\
5768`50.*asl^2*ca*cf*psibc*psicc - 
 (0.5552307546187920017579463313187064296183199708012610183487563855130380460\
7019`49.82200605353633 - 1.04460187342972970018471454122589050424327662155109\
300285038358297251777993075`50.096483339931304*I)*asl^3*ca*cf*psibc*psicc + 
 31.5632746555002810297349865685670631097848690655113356586100860249926495159\
8496`50.*asl^3*ca^2*cf*psibc*psicc + 18.7970723289511121704231994296253633922\
4756830942493283723552920384052025064862`50.*asl^2*cf^2*psibc*psicc + 
 (0.1918875038079072177395675071143479437056493655436492109725875460400765956\
7064`49.089544971128255 + 2.1997362321923014808073973625786001686576381480402\
2448512909164950035842658523`50.14886888600907*I)*asl^3*cf^2*psibc*psicc + 
 265.8388994616238814275347144727103134896754000151969011951503`50.*asl^3*ca*
  cf^2*psibc*psicc - 
 577.1877244158647715295208959558746080297070570219967774260869`50.*asl^3*
  cf^3*psibc*psicc + 0.014165125154158555545724832978884069475467252610654347\
28009811653692983436877`50.*asl^2*cf*nb*psibc*psicc + 
 0.01083096178861802135525009367385639918158968307792859137786577808378630603\
316`50.*asl^3*cf*nb*psibc*psicc - 0.03944965414437710801417032521323180250751\
540633431848009390966320687397622383`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.15329504935752801813010907756889238170592869917401839503400730355488487448\
033`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.63763939199041704509021783363840223394077099196910932060882590050687474`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.138829273401764863787518698925765145553981\
04049590102030381216848820642511878`50.*asl^2*cf*nc*psibc*psicc + 
 0.06544131796303481882652766960229717582744907629793736677990578971104163659\
627`50.*asl^3*cf*nc*psibc*psicc - 0.17524974702869959205226742257201740437425\
498123048389017864108562358155223861`50.*asl^3*ca*cf*nc*psibc*psicc + 
 1.04147735482106344237421364628889524223319324310050546486557319749473282234\
334`50.*asl^3*cf^2*nc*psibc*psicc + 0.000071303405821219691703800394592149881\
52900073872909902688722050411942753015`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00034941449205356938736609906725376401064195314599889375213493541757247362\
759`50.*asl^3*cf*nc^2*psibc*psicc - 6.639967381921465051018758561490817911208\
08511988079610961224983963357864284614`50.*asl^2*cf*nl*psibc*psicc + 
 (0.2378611457607037652056875692067847396634861484581105832094742076863371037\
7509`50.13305634638451 - 0.06882393585204491780886383321430302641978375051246\
601413855150995241156087359`49.59447234497053*I)*asl^3*cf*nl*psibc*psicc - 
 13.9091359172627189335946425279207710010815068778537359106286523871035675539\
0598`50.*asl^3*ca*cf*nl*psibc*psicc - 64.042243755983686781201119429684676298\
87716076686022122266024485767729849504985`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00341032029680556634127928971756208004195373553115829384653521436021232615\
633`50.*asl^3*cf*nb*nl*psibc*psicc - 0.03342379849950094824412358712990830809\
137718607502506280640310544128701006855`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.79930163998748042957666580322216863246414786729248297287751717388597238118\
528`50.*asl^3*cf*nl^2*psibc*psicc + 32.18939023745898029328653416753064439974\
549777446043572014188264067402430699477`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.3423807816739532292919511846588102460656605511519439366009107159034991270\
1024`49.53040435553962 + 1.38598113303661043487555089211501392934310166618879\
443052370211437766868911995`50.13765229481457*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 45.04262482651229333820592909729321871760507549413325437751046880\
467176717157914`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 21.9387444965953350563492910054787630723102906036894358235902118904990315172\
4393`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.016532631043864320389340097876\
41029212778520140291949350111944031348658243647`50.*asl^3*ca*cf*nb*psibc*
  psicc*Log[mu] + 0.162032677456811815054944756307368194445607201209003845974\
68617808957970211117`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 5.85261640681072368968846075773284443631736323172007922184397866194073169218\
078`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0622510512134460416894456699379654992846655547548988975465635336292459919\
215`49.53040435553962 + 0.251996569643020079068281980384547987153291212034326\
26009521027422587693439864`50.13765229481457*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 16.82844793317528312722756810792608202599378301729027988811617981\
514455863517225`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 5.38607188249158690955888845845653627582166051702046509266580426914082291755\
666`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0030059329170662400707891087048\
0187129596094570962172603132446798949215987214`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.029460486810329420919080864783157853535564945674364335634912298\
76160418700352`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 1.40904484106900271030332225949534861477387271654736072061215194666226469090\
147`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 18.784702095153849424104566816967\
5668648438365864787431197585612102679824623485`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 6.8308007618741270633107515698063879508523042132649974980991885\
2667848090184445`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.62098188744310246030097741543694435916839129211499977255400841806339929052\
958`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 55.1596101237469868675724492267\
6306634123417692080733802289454520520971550973666`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 102.861640958763381110649103318067766113133493121921523945\
09371243257023416960022`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcetacv2mb475100mc150100qq7.m <==
87.62019028767655833880353112951870020415381642494565068489444247191750720919\
157`50.*asl*cf*psibc*psicc + (0.356952976982398526391058012059337102277329089\
49119240800918308057413122937265`49.51227245304663 + 
   1.510253381914664912691891158789743586210466502630754968610599023157019362\
8511`50.138711261646996*I)*asl^2*cf*psibc*psicc + 
 56.2520356140733622145255420440737280879538614152211550415251365804229381081\
889`50.*asl^2*ca*cf*psibc*psicc - (0.7285209502161986430164733603480888534268\
120266749161151474158258645023531025`49.84131344697013 - 
   1.293692750381328457286846136836949950528352346110756180015647398723939936\
55551`50.09070254604357*I)*asl^3*ca*cf*psibc*psicc + 
 58.7933398648932927361089632225331532518594291776226087520407549816093861478\
0033`50.*asl^3*ca^2*cf*psibc*psicc + 28.0504542738728244479441938725610153878\
0207716447946711169562333871892914589437`50.*asl^2*cf^2*psibc*psicc + 
 (0.4154893892897574775682662330009995244681789791912722011135373082898032309\
1686`49.225419404096385 + 3.4719042910698559445373220248905950036548162802811\
2659217002811412542516794077`50.14742721139223*I)*asl^3*cf^2*psibc*psicc + 
 482.5170462622396808141305818066585987783839653767394552493206`50.*asl^3*ca*
  cf^2*psibc*psicc - 
 1108.9947176439036876621228534418206532858676148144618662201377`50.*asl^3*
  cf^3*psibc*psicc + 0.017579312630301838950654301324804165254009024473812349\
60752216121961278600055`50.*asl^2*cf*nb*psibc*psicc + 
 0.01374965926138548905882170569214579698252953458518465096775405591593369672\
6`50.*asl^3*cf*nb*psibc*psicc - 0.0492108557806403300854689183673719272694827\
2820443688945487024110453672113698`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.22177377422149988672348530040505724423133701811403482037160091945719657662\
544`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.52695231018408265761770405532456563961724337348715503973889456754885269`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.173141211608100239339083601172085312835583\
38342524629124583057030414959699675`50.*asl^2*cf*nc*psibc*psicc + 
 0.08323855230532849676516960109351597148834944334261277919054206413568857837\
338`50.*asl^3*cf*nc*psibc*psicc - 0.21914220247606757810967026148746447531513\
922826721048252499731616814920215325`50.*asl^3*ca*cf*nc*psibc*psicc + 
 1.47550201247312848215380800963028508592080374427772047139890791522179156226\
158`50.*asl^3*cf^2*nc*psibc*psicc + 0.000069474934442732545859504036769747204\
96100262158854963724120904168547788865`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00034213437632007994045379051775592378784559954183345284680464027707356172\
799`50.*asl^3*cf*nc^2*psibc*psicc - 11.69753684918406294985487456984329548314\
539327763176026506639822767621801561169`50.*asl^2*cf*nl*psibc*psicc + 
 (0.3043042661961378054513180672026626144158921372779185448858368590552033380\
1035`50.13416445479763 - 0.08509882048879560866360838426853061175716463365471\
310956004350117273808381376`49.58077995439448*I)*asl^3*cf*nl*psibc*psicc - 
 25.3627567412789862711890354865425925013576485084736298819133091288267639554\
2461`50.*asl^3*ca*cf*nl*psibc*psicc - 113.99479887642823693034896508293699370\
509939752631469286861352195599806607157668`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00469377335523098712817861416283801656169735736035867587965230827733701700\
881`50.*asl^3*cf*nb*nl*psibc*psicc - 0.04622965771355970733676324843721195718\
073271946964461572035390225833825471838`50.*asl^3*cf*nc*nl*psibc*psicc + 
 1.56165340304292810563969305604425683132064896609042382636919526148274351209\
339`50.*asl^3*cf*nl^2*psibc*psicc + 51.13235012943274452204924548408192520829\
98275402334317137262116834699025933111`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.4166127587461859297267218796926978695081217197811425072871996262070696745\
6832`49.51227245304663 + 1.76267146772178708891860080386816135351425443700980\
67177082875151353133508608`50.138711261646996*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 78.23064683484337889917284389356444772531435075110061225570482409\
487069009360636`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 32.7387019935069723070114085556908332250756398426440358859621546902919941374\
1559`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.020517453009315724643385100117\
67866661804210007107120831968107233559078043891`50.*asl^3*ca*cf*nb*psibc*
  psicc*Log[mu] + 0.202079384322559345847343521870598936154331030503255715470\
94660266089069924791`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 9.29679093262413536764531736074216821969087773458789667522294757881270956242\
002`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0757477743174883508594039781259450671832948581420259104117424556029101531\
4264`49.51227245304663 + 0.32048572140396128889429105524875660972986444309269\
213049245987371709580914519`50.138711261646996*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 29.28874756684217484091038260363851544809607580084893181936643698\
593774043342058`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 8.17193661927528648142116313475320157695010373180611865756974723646462354792\
931`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0037304460016937681169791091123\
0521211237129092201294702063882115203379539963`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.036741706240465335608607913067381624755332914636955584641347004\
21951551632284`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 2.48229441539631761562296602221715651839009831078355018221255674259245523901\
336`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 29.839209675017363721967750119993\
22887325538611226350755998149084873059967977505`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 10.850621700006314080715545498179355953911049495368548203261176\
29042842430583071`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.98642015454602855279232231801630508671918631776077710938646758754278679144\
947`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 87.6201902876765583388035311295\
1870020415381642494565068489444247191750720919157`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 
 163.3941308484592459902008248503264721407060368692386493971911`50.*asl^3*
  cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcetacv2mb475100mc150100qq8.m <==
163.8372600475161112839094368531779496693364487318944282132298`50.*asl*cf*
  psibc*psicc + (0.4695551747561647221820909726384851997212587308012058216636\
9801953861170500841`49.49276044543881 + 2.08294312029559373394016525244691230\
037765188993791995200356172137997688918919`50.139751225033734*I)*asl^2*cf*
  psibc*psicc + 119.435073987159623726998863726906175965755562785445787331239\
08174319870189076513`50.*asl^2*ca*cf*psibc*psicc - 
 (1.0348844310680893319169492041326276137957864478204705429421974482514712589\
4483`49.85981209562283 - 1.73608474231865948595338416173756639952337158249363\
473818354023756073415993458`50.084491162486216*I)*asl^3*ca*cf*psibc*psicc + 
 133.6186270847747890302742695512675472486234113172976142009161`50.*asl^3*
  ca^2*cf*psibc*psicc + 48.16071212056809658930384796847437993179254490385702\
433918171466346593802966635`50.*asl^2*cf^2*psibc*psicc + 
 (0.8984023450191896634450355459760741267509206524854240335185345723119015806\
3387`49.308324477923 + 6.1819143862402313255193977439583418616850939329600673\
2233175609314421563119575`50.14597658726276*I)*asl^3*cf^2*psibc*psicc + 
 1077.7213172669567116954277193647011164232500884151926130361362`50.*asl^3*ca*
  cf^2*psibc*psicc - 
 2709.5584389725490955801932623103375327347031138218883219810484`50.*asl^3*
  cf^3*psibc*psicc + 0.023657350052245342418841860267930297180545163825624290\
30430535325675369478138`50.*asl^2*cf*nb*psibc*psicc + 
 0.01893828019460316152677335693099161582294659992828470086622700749070440420\
428`50.*asl^3*cf*nb*psibc*psicc - 0.06656303039849560152054570517755585761011\
952977338690218663243490762895356022`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.36931922977165722061053941631976575935059756083772657061624125642585757778\
81`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.41601300786009880442086320214680137765376306325427973613157612245231633`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.234166897492991353900532182942512398379140\
13523520687899134697559741508932281`50.*asl^2*cf*nc*psibc*psicc + 
 0.11489616946030738328976419715828328223282371915524304445448065971178918124\
872`50.*asl^3*cf*nc*psibc*psicc - 0.29701770629343471723077010392740296996539\
946564288755365293530444665182696501`50.*asl^3*ca*cf*nc*psibc*psicc + 
 2.38181093083637970167708805293879497234962868357833609702517675425228216620\
727`50.*asl^3*cf^2*nc*psibc*psicc + 0.000067625255244543325150538765443211424\
82317656784864696603096461448974476517`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00033468660221484486855065393243450980515868412295821212563655759555250799\
841`50.*asl^3*cf*nc^2*psibc*psicc - 24.73650506475137839945098375294242121942\
435686034169131599245051939590046727317`50.*asl^2*cf*nl*psibc*psicc + 
 (0.4223677064691223136732618272834164308632825304381784741926569507623286484\
8307`50.135281824952365 - 0.1138596498101017947928939287863198119014947406530\
4929473192327062613632026477`49.565960963338924*I)*asl^3*cf*nl*psibc*psicc - 
 56.4350918806613720388902293111010874906886802350798851714889873498336601311\
2077`50.*asl^3*ca*cf*nl*psibc*psicc - 
 248.4175369853808935072565818315627118842520416031626375086985`50.*asl^3*
  cf^2*nl*psibc*psicc - 0.007143676099273673703734516300389612862580850933398\
90446146361631424938757305`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.07071005269683543429003207666407020596124260126265860176686694866856931082\
242`50.*asl^3*cf*nc*nl*psibc*psicc + 3.73477121529625672802758599151603561570\
911218278264427231936626277344772227028`50.*asl^3*cf*nl^2*psibc*psicc + 
 95.6102025970464413571398313960699262327712800216164053082432305710636332446\
2297`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.5480348655233640151607319478642138779520888524506000976018273958988720476\
0488`49.49276044543881 + 2.43107842101153422289199744167367889309370869964645\
474791992972676304466240825`50.139751225033734*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 
 162.9139332027898829663128263320847928752677449456988868152378`50.*asl^3*
  ca^2*cf*psibc*psicc*Log[mu] + 56.210112909970575244166892637316903442650671\
77815280156430258834093712338538138`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.02761135080931446722168866918899091076795263505903881148546821967681417467\
813`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.273304674459686668337793857286\
57462636423738333898014194793294522877320347061`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 17.38367319946298933766178752655816840595841454938480096513\
512854113196165911596`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0996427028224298209383148996116752505367434277182909268341832410485202085\
5104`49.49276044543881 + 0.44201425836573349507127226212248707147158339993571\
904507648911834679938343796`50.139751225033734*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 61.13252541150969405566107533907324126968347833759511722415044022\
222916383530701`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 14.3700668072685164116126216533946060229647513423873744871641675501653874714\
9079`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.005020245601693539494852485307\
08925650326411546527978667860079912602480344392`50.*asl^3*cf*nb*nl*psibc*
  psicc*Log[mu] - 0.049691758992670303334144337688468113884406796970723662217\
33683029518557297099`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 5.24924940783051516934676568945612131450733890544544712381735698919490630915\
136`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 55.795066628904203381495064671086\
16144893557036772340870308326404960899125295669`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 20.289115137783346684180023516758604163249298315535784983571923\
24293657214031301`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 1.84446501252575878947091122879623674211357257413961681668825432718213786532\
211`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 
 163.8372600475161112839094368531779496693364487318944282132298`50.*asl^3*ca*
  cf^2*psibc*psicc*Log[muf] - 
 305.5237225366080443222343178438062405433786095952367297320308`50.*asl^3*
  cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcetacv2mb475100mc150100qq9.m <==
425.8285920561408449499693664969248157200214257151690377242499`50.*asl*cf*
  psibc*psicc + (0.7250268640858896948940268682277541137011184001986347774183\
8840682873991868161`49.47155388800742 + 3.38513304318452652251828180581676274\
910391358301271423575374456388884446202421`50.140775531511515*I)*asl^2*cf*
  psibc*psicc + 
 366.0634178563004281532333805366636494127666764502123381983451`50.*asl^2*ca*
  cf*psibc*psicc - (1.7294537625814746715353975642235682786607919980580500708\
3910254913845891524775`49.877534178296166 - 2.7428579929344538097534684720341\
7047785609673949245248615243080238872471954196`50.077828546059685*I)*asl^3*ca*
  cf*psibc*psicc + 
 451.7778290378465567854018944165714785215653867327602242507877`50.*asl^3*
  ca^2*cf*psibc*psicc + 109.6793877943738201098220846213734440337635640858465\
031390387976789882118965306`50.*asl^2*cf^2*psibc*psicc + 
 (2.3435801459705994495204527402676352503671128799750372575876969608819685201\
7678`49.36412201769784 + 14.1379520535476566485690643741853272139784282686003\
639130305045020196315586902`50.144628712036926*I)*asl^3*cf^2*psibc*psicc + 
 3655.6721840168696165753746397189507161353786480016432541703163`50.*asl^3*ca*
  cf^2*psibc*psicc - 
 10778.0191352280736049586096339018162552085006506490797532410302`50.*asl^3*
  cf^3*psibc*psicc + 0.037513825918113247454688528701521285262274625380555704\
48989800066106255960262`50.*asl^2*cf*nb*psibc*psicc + 
 0.03075447131167459067298825952236684415138066771286540358979711808239695702\
717`50.*asl^3*cf*nb*psibc*psicc - 0.10603333448187432490890282525993165604688\
935413626825622865337626240617233897`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.82360945883984117995982836737263910985334302296643016789196771036553808314\
186`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.30482067495592172031873198189656457498300116579150078444269186546299887`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.373194320810910426226267538440209959351949\
94620436447151567062716479422705163`50.*asl^2*cf*nc*psibc*psicc + 
 0.18703848460369463184957257258067528375357251017374270301114137699683209946\
016`50.*asl^3*cf*nc*psibc*psicc - 0.47365447153265364231626245394734535278364\
582528401167494294118302050456886657`50.*asl^3*ca*cf*nc*psibc*psicc + 
 5.03958910383333430543807787018735770245396220371481737266074341993504420754\
806`50.*asl^3*cf^2*nc*psibc*psicc + 0.000065753906833401462564472751886240600\
47170381311980463900129846739376860413`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00032706587505790352440769891936392361696139023988204591143593017543264493\
177`50.*asl^3*cf*nc^2*psibc*psicc - 75.46816242557005583313394870369072221522\
936416356622101274775667966142799968017`50.*asl^2*cf*nl*psibc*psicc + 
 (0.6911803752575384087944505926431914138421411714282719110095093848361675491\
5035`50.1364149098905 - 0.179024859977852156720229560912585602984102418705819\
03244168139734981004689279`49.54973685392468*I)*asl^3*cf*nl*psibc*psicc - 
 186.7254985498427311470907201158421911593994801720244387593041`50.*asl^3*ca*
  cf*nl*psibc*psicc - 
 814.6747973311021303268829381555535175132584793679872051690705`50.*asl^3*
  cf^2*nl*psibc*psicc - 0.013296897204213477340261495092324516027735211829736\
88165223200912290938593808`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.13227993678519799181317484293645831785554627833813268641654605838220018345\
639`50.*asl^3*cf*nc*nl*psibc*psicc + 13.3749674074054239213881306840521467206\
7905205878821601042074129410841531193117`50.*asl^3*cf*nl^2*psibc*psicc + 
 248.4999928971890382249057833212878671884974460071294960134676`50.*asl^2*ca*
  cf*psibc*psicc*Log[mu] + (0.84620513482035746315305277118289795995482369034\
213593135608367724139856739536`49.47155388800741 + 
   3.950911483541203828527251965926034456885315149071301414225085334071813108\
88672`50.14077553151151*I)*asl^3*ca*cf*psibc*psicc*Log[mu] + 
 488.3686152534184892446820141733347073068988658572469474123151`50.*asl^3*
  ca^2*cf*psibc*psicc*Log[mu] + 
 128.010789300294891676110930149401273226329636408110794512582`50.*asl^3*ca*
  cf^2*psibc*psicc*Log[mu] + 0.0437837460804816027627196723839759530672794840\
7822127876624870464318437419671`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 
 0.43556861986644585393544733161106542394406188634310341824531550005632861993\
453`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 45.18181689039800694998286969477\
961221609044472856899927517591275475705876743231`50.*asl^2*cf*nl*psibc*psicc*
  Log[mu] - (0.15385547905824681148237323112416326544633158006220653036216927\
845250721210759`49.47155388800741 + 0.718347542462037059732227630168369901251\
87548164932752984243185546169010188036`50.14077553151151*I)*asl^3*cf*nl*psibc*
  psicc*Log[mu] - 
 183.7399716938793738336677698807339392042624604310080733070873`50.*asl^3*ca*
  cf*nl*psibc*psicc*Log[mu] - 34.06105320765957572059165586926638776199754371\
55623286532586653931749183325683`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 
 0.00796068110554210959322175861526835510314172437785857696893953187631257651\
79`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 0.0791942945211719734428086057474\
6644071710216115329153026814515589493433044728`50.*asl^3*cf*nc*nl*psibc*psicc*
  Log[mu] + 16.01484146145535480611689160618114057168863517191254072050169694\
612861238338172`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 
 145.0166748355912272574610996549338786913834209560671424223248`50.*asl^3*
  ca^2*cf*psibc*psicc*Log[mu]^2 - 52.7333363038513553663494907836123195241394\
2580220623360382360826350649430972588`50.*asl^3*ca*cf*nl*psibc*psicc*
  Log[mu]^2 + 4.7939396639864868514863173439647563203763114365642030548948445\
6969573314846978`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 
 425.8285920561408449499693664969248157200214257151690377242499`50.*asl^3*ca*
  cf^2*psibc*psicc*Log[muf] - 
 794.0851584662914476627028746434653963546959546736472215481814`50.*asl^3*
  cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcetacv2mb475100mc150100qqf1.m <==
10.48410551009360344306617814336652287849306599080553691937138113672585108099\
454`50.*asl*cf*psibc*psicc + 
 (0.1528445319462768915093066688723965075312302279133299159910414173854472317\
78`49.630800074372736 + 0.482136599964206368433186694118157171119427121756141\
45931544050579461184001181`50.12972026893984*I)*asl^2*cf*psibc*psicc + 
 3.47977858022762117203810737763230235922437957623415404015332744848270050452\
434`50.*asl^2*ca*cf*psibc*psicc - (0.1709944521295777430296375758896345236078\
1477562823520401815811148322095930737`49.659361979835 - 
   0.501476597449369670078725099671670843463089122027643071794526882760410245\
10052`50.126630630271066*I)*asl^3*ca*cf*psibc*psicc + 
 2.88609959684998035610064667267205734960676074629977759720064984418165123613\
935`50.*asl^3*ca^2*cf*psibc*psicc + 4.467623942027859069301751227789651176290\
55258505778711449933141873216880019031`50.*asl^2*cf^2*psibc*psicc - 
 (0.1550829913628352710542576828173264337971747181853067921055261225305882650\
6259`49.92002971332389 - 0.21323116118284005693012716539410875937896200446229\
892451623399384258320334425`50.05831621582857*I)*asl^3*cf^2*psibc*psicc + 
 30.8877114379010614795095624532283074948182135613817978032012793924672045970\
9648`50.*asl^3*ca*cf^2*psibc*psicc - 59.8656630691078433488181554038204798271\
9886890925340589792697762450928496891186`50.*asl^3*cf^3*psibc*psicc + 
 0.00679611989907016677961812196208298898713865087422728806038788231814968519\
585`50.*asl^2*cf*nb*psibc*psicc + 0.00449615303300961617479615604328422678564\
980563011949422052683770037921506819`50.*asl^3*cf*nb*psibc*psicc - 
 0.01833520424688896147641104764938554320533723660408460900790031764882589023\
822`50.*asl^3*ca*cf*nb*psibc*psicc + 0.04274287809789722210465026503789698435\
356413917274073997668493316259320199205`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.40545410746492270113553086627898993207742702556814652323321447610566871`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.064440495036669489287971866769662197351981\
16303909347544100655489779354573288`50.*asl^2*cf*nc*psibc*psicc + 
 0.02687086071669304656561711199312639234284426431027721220119533074673086250\
448`50.*asl^3*cf*nc*psibc*psicc - 0.07993516919285425686586155542070506366732\
904810036561275739465844641079808987`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.30797320261090695037286478515987210294622688339239087405032659846241788388\
839`50.*asl^3*cf^2*nc*psibc*psicc + 0.000083544624804282764335552202443157712\
08563824355142116531854284405739744795`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00039608313714251721014927747392264110116561891377217991706579509051816529\
838`50.*asl^3*cf*nc^2*psibc*psicc - 0.744841273415724045184317087305565593067\
00374758328502327524502629946879689406`50.*asl^2*cf*nl*psibc*psicc + 
 (0.0933518707887513512354958855181105856071223996803986191180964253930518101\
0857`50.125446355518314 - 0.0326562391858276880054997948866955218611305684434\
4247434858027684206263573852`49.669289498114075*I)*asl^3*cf*nl*psibc*psicc - 
 1.49616910831968359200328010809772415512503612286679492103409150449646618342\
53`50.*asl^3*ca*cf*nl*psibc*psicc - 8.041798404558157111437240491964727595044\
34274251777808406665779303280744262386`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00096565808023123768350648640929760354022329787231049509329372394502543647\
596`50.*asl^3*cf*nb*nl*psibc*psicc - 0.00915632532244975767395330439327492944\
816964567876860588874824648758506551644`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.05291710599911772157640215031600284024533673257954743241289261696520775256\
288`50.*asl^3*cf*nl^2*psibc*psicc + 6.118189791370703848018277124490612331266\
2405660560513705131763723326878153753`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.1783903937479919003028271400616269764191332405171093534172495960260999901\
9719`49.630800074372736 + 0.5627191029520365898882634641057103615290384886935\
0703319611437144926160247691`50.12972026893984*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 5.566246858590443924983681313892486205277652367869993495139493516\
39794312252214`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 5.21432585116250879007572140886218059735033447501837916244512743606131955263\
246`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.0079319978890695390236492485923\
8707848661320441237487133314808991927479721758`50.*asl^3*ca*cf*nb*psibc*psicc*
  Log[mu] + 0.075210837682747773643810091461462605583160897335735162898267272\
64976850785438`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 1.11239814388558251782150493172556587841204373928291843100239595415397574647\
046`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0324346170450894364186958436475685411671151346394744278940408719251044582\
805`49.630800074372736 + 0.10231256417309756179786608438285642936891608885336\
491512656696535587650579465`50.12972026893984*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 2.050372357633943280927826080888234597009987844700840326347982698\
34969510785041`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 1.21362474059437051673476678974467135633372036003768546974536205144007977585\
252`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0014421814343762798224816815622\
5219608847512807497724932524165271553784952279`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.013674697760499595207965471174811382833301981333770029603624261\
38938389773197`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.15806022731063255284013376979049214672773612628552569452756706173469549054\
866`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 3.5703805429270710159156567293485\
8455274142279046173336061733241829050249005594`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 1.2983201974280258239693297197631216555423355601679030401977073\
8102953552690402`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.11802910885709325672448451997846560504930323274253664002179848591834324394\
805`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 10.4841055100936034430661781433\
6652287849306599080553691937138113672585108099454`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 19.5507599552225517006298090017498918638138694596541652472\
4375154376636709583862`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcetacv2mb475100mc150100qqf10.m <==
4.085573747711427024968617534605614856096080013602280728231740847980779512371\
38`50.*asl*cf*psibc*psicc + (0.1085102964065604855276870721902702019440724136\
7183875479779914430247473076698`49.718585033565425 + 
   0.272553869825442776614401232685950317801849011724407587985433699043585536\
0108`50.11856643645319*I)*asl^2*cf*psibc*psicc + 
 0.74796641380922999057308850579538547322441049763645445799400561375652847772\
064`50.*asl^2*ca*cf*psibc*psicc - (0.0513308445161533166647669260135752911150\
3555750618171807761143013680449628659`49.32380609793676 - 
   0.340572614228369877098011656325615624676583766946271541171423337285648256\
20024`50.14563741141926*I)*asl^3*ca*cf*psibc*psicc + 
 0.61522944017011277517409626606489639113083753419805981043021569670420621468\
784`50.*asl^3*ca^2*cf*psibc*psicc + 1.993401858140929448738278669523860919497\
80796713069871218936653937161737726135`50.*asl^2*cf^2*psibc*psicc - 
 (0.2210255922717277100203575360963427649265065631897100278100821739072102537\
8725`50.10361666301984 + 0.10852134203519494826269477335802436287903812464409\
094151718431624857507528885`49.79468925586803*I)*asl^3*cf^2*psibc*psicc + 
 9.06550778057771655179870626093013915280891860947507162295310525672985376658\
108`50.*asl^3*ca*cf^2*psibc*psicc - 17.92090692694139993347751115640431195661\
436152200931584768052361339487712321717`50.*asl^3*cf^3*psibc*psicc + 
 0.00468613601092548197597119626308856783971546937442936171268360485262973269\
69`50.*asl^2*cf*nb*psibc*psicc + 0.002652533657212923886012259328413002615645\
89189731187582551190680939098203383`50.*asl^3*cf*nb*psibc*psicc - 
 0.01227828935898647512666220376953557469046840405440812332053954226092813286\
431`50.*asl^3*ca*cf*nb*psibc*psicc + 0.02120341750819933663261292013473857147\
177160844455309786752204756054943734646`50.*asl^3*cf^2*nb*psibc*psicc + 
 5.37497841648155764526398267497378552433614791837137169945370768992606097`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.042720033137727016607679027471564776929708\
06028848867976092851376907558037471`50.*asl^2*cf*nc*psibc*psicc + 
 0.01567790801645195113483869061256506436464715328223530463839888184084635525\
063`50.*asl^3*cf*nc*psibc*psicc - 0.05233237701599433732291463972063520010638\
319810621688593786870867628910715287`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.15616036414759352612745955356734131500228116087148201501113362341915779330\
985`50.*asl^3*cf^2*nc*psibc*psicc + 0.000097999398878442407594885956700389417\
54277066282721510577496059227585786885`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00044669398816036210270949492730088378155020635702437685975029969931008969\
022`50.*asl^3*cf*nc^2*psibc*psicc - 0.165477475664083394973429749330718568588\
99902657537295244140898451311846967107`50.*asl^2*cf*nl*psibc*psicc + 
 (0.0511172157892477230350492695564134450322338560729133216956513127318963894\
9234`50.11607038333723 - 0.02119339887315033168460454812545112555650192171036\
90861170293205005716774532`49.73370380424087*I)*asl^3*cf*nl*psibc*psicc - 
 0.40609705620879705920511702462437824687645917953398862274960420616099007330\
724`50.*asl^3*ca*cf*nl*psibc*psicc - 2.46939340675060583932376100191836916097\
178087604159994757610873145041663855492`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00037960394578160873867465862977131080475124764895563299290143712642210035\
719`50.*asl^3*cf*nb*nl*psibc*psicc - 0.00346056817497270242092634773833280168\
832897710988283325860094403568335483163`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.00670231322283584897525006406662308183207202388206475448933916859198281034\
437`50.*asl^3*cf*nl^2*psibc*psicc + 2.384210610154096973194067059566974326529\
55576011122900738601991992042395368664`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.1266463003627860795010711451672483098978408030281941271497617128099449752\
2791`49.71858503356543 + 0.31810750137132409259332605320514472196458524978792\
296426088383234027642817288`50.11856643645319*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 1.459415202812278461635885569488844964151403846715756654575917092\
14122854013305`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 2.32657156813911900001902428385045219030547766444330141944985348205761911279\
513`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.0054693592076913276909831040783\
6427520827151707742735894790881405625170610991`50.*asl^3*ca*cf*nb*psibc*psicc*
  Log[mu] + 0.049860099248071392624699477170250588330971764908481406807476018\
85478475170188`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 0.43349283820983581330801219264854078664173741092931436497927635539395249763\
854`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0230266000659611053638311173031360563450619641869443867545042324339801865\
4203`49.71858503356543 + 0.05783772752205892592605928240093540399356095450689\
508441106984763574462462313`50.11856643645319*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 0.524339482986275621879193299911622489299302157433338481801390409\
44570484109803`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 0.52650180438297664351682811716890267126091080649194324960311876394703720337\
596`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0009944289468529686710878371051\
5714094695845765044133798973515558415556589828`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.009065472590558435022672632212772834241994866346996619421303183\
89190851744846`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.03511541096307691741677457808031939439680124962286085581992361975340034420\
168`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 1.3913493145866173183464075480808\
083373166332186413891086092568212886763095787`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 0.5059452053042244793986936538475666681151393522332324031344024\
0886631081660836`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.04599501866402040721806305944068787891955812293029385482986256213517180589\
45`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 4.085573747711427024968617534605\
61485609608001360228072823174084798077951237138`50.*asl^3*ca*cf^2*psibc*psicc*
  Log[muf] - 7.61877792473226911616147797853255058364797000936553310200655033\
331455763467014`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcetacv2mb475100mc150100qqf2.m <==
9.110815949796790495617951442942832333000825790986693059930903845509394930199\
46`50.*asl*cf*psibc*psicc + (0.1451483370909845055743025522239034246096270590\
8120111316507240492391924993653`49.642357752555355 + 
   0.444609046833497191978069504321404111645433443979064901288270049810903022\
62233`50.12852398331229*I)*asl^2*cf*psibc*psicc + 
 2.82681149256259162538701484922461583353941411619184749171178954241719915298\
154`50.*asl^2*ca*cf*psibc*psicc - (0.1499777471754488312935958905068297750770\
1473490767718457723607996845292006347`49.63116590564456 - 
   0.472655144734497327761138080699759619641630383881988162423381834776034035\
99179`50.12968346933803*I)*asl^3*ca*cf*psibc*psicc + 
 2.31884764123004523002801713540084980923768021939544430888441883863697314141\
259`50.*asl^3*ca^2*cf*psibc*psicc + 3.958369803995413247479226141057139594910\
70649761092653859192465039606711736613`50.*asl^2*cf^2*psibc*psicc - 
 (0.1677965146691529525999578840909033724876959453914849403150097818044644893\
908`50.02963582109525 - 0.144816366383175693713337560108500326828859725250164\
54248379178561397363926027`49.96567053162608*I)*asl^3*cf^2*psibc*psicc + 
 25.7291190586691704045901428606012054318747573050109411183112159837605463412\
7202`50.*asl^3*ca*cf^2*psibc*psicc - 49.7945204470022654662374156977075877503\
9161191448752954224061188891279801612382`50.*asl^3*cf^3*psibc*psicc + 
 0.00641308113269623012836546206779019887160547684075689996062354336464777712\
442`50.*asl^2*cf*nb*psibc*psicc + 0.00416343272179956127249051170295934683694\
636270579503334176361731139049652307`50.*asl^3*cf*nb*psibc*psicc - 
 0.01723571367748525980487942911253131410839894848072447020876004673910365583\
443`50.*asl^3*ca*cf*nb*psibc*psicc + 0.03847272142186307663825899596641147528\
401980382127835419932998950194320456407`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.51415217266700252568470678312548829998884238413815452730542958226484207`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.060533210563405205942383629035991656929350\
33045715531634653353467255114843553`50.*asl^2*cf*nc*psibc*psicc + 
 0.02484908775774000750707030105188234126480460536812873398934638516685860053\
856`50.*asl^3*cf*nc*psibc*psicc - 0.07494359772595831798028232389039690983550\
030809481401484230891156249239171018`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.27825853692262268289166021476709104732167152441536081043559689680374201652\
555`50.*asl^3*cf^2*nc*psibc*psicc + 0.000085218358642040321552661421187059192\
57269298714898928055530171113957057495`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00040218895884899093250019762353576186157551507796493813638504844530886492\
328`50.*asl^3*cf*nc^2*psibc*psicc - 0.607183254105013214775470356384569043192\
1432507927426796405173349088875285625`50.*asl^2*cf*nl*psibc*psicc + 
 (0.0857358959266666317603018359877771997028890265595984741790101841397224821\
7962`50.12437925497806 - 0.03066209909133628073374884089044652712047331587424\
949775460134321769972337029`49.677818447282775*I)*asl^3*cf*nl*psibc*psicc - 
 1.23283731072718209466069885918195042765989612479053132631642766187258652682\
771`50.*asl^3*ca*cf*nl*psibc*psicc - 6.74487169879113449908912918078594936061\
912514051460662363242802303340140236511`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00085478962421072983198118821708144303606275162827517674579024363050422447\
002`50.*asl^3*cf*nb*nl*psibc*psicc - 0.00806837762365995744115889983400338873\
967703087285148158270314686519509088376`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.04046525647066506393907189476881887515358431403659306829898828584377128460\
78`50.*asl^3*cf*nl^2*psibc*psicc + 5.3167817780390153270763465405975059043604\
044784819583790142123452472308869755`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.1694078857503917864601046425241138584257677614035912401773354345003852076\
7171`49.642357752555355 + 0.5189193353441318739802335336816750682888690129361\
833054072207618486859574698`50.12852398331229*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 4.607025592328585793240829732320253340857012409943869319104867412\
3007906173586`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 4.61995688653815719259684843195191570854502370213260182187197141858151306580\
657`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.0074849394599318253669120760208\
5981504257827198954113391075114620108139445477`50.*asl^3*ca*cf*nb*psibc*psicc*
  Log[mu] + 0.070650504337515469748743931442042154696618431004138619461706216\
81954841652304`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 0.96668759600709369583206300738136470988370990517853788709349291197840364699\
545`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0308014337727985066291099350043843378955941384370165891231412939234185191\
132`49.642357752555355 + 
   0.094348970062569431632769733396668194234339820533851510074039386981238179\
399`50.12852398331229*I)*asl^3*cf*nl*psibc*psicc*Log[mu] - 
 1.69316638882432006900419063513749232062436482776262158020229481303080859085\
635`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 1.070771825183981012161174377463\
41334110674707405865467464676155405660433324939`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.001360898083623968248529468367429057280468776725371115258833043\
22899970818854`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01284554624318463086340798753491675539938516927347974896535713125952714485\
819`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.128848288337913604294747203190\
43574748475533924545770358394569835127000767988`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 3.102704371491360470485714907792318742880652723797775062381883138\
61475962447214`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 1.12825613508776744381298723919720681559296462683555456814735701515871156882\
091`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.10256873955343340398299883992701880141754223880323223346673921446530617128\
487`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 9.11081594979679049561795144294\
283233300082579098669305993090384550939493019946`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 16.9898495831810549162283558507997937345799399350319852181\
5914949110591966583596`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcetacv2mb475100mc150100qqf3.m <==
8.013626097231342517105518603834175553838636242604159603369181191369701541823\
75`50.*asl*cf*psibc*psicc + (0.1384980509778334661009930361541433633809149523\
9723429150336702485177384695105`49.65338544997539 + 
   0.412451768731467612326352791485367921891944214405153482927345644474604325\
53194`50.12731495851142*I)*asl^2*cf*psibc*psicc + 
 2.32666420670797397452103555790627945054600362481990316764270555795344967095\
381`50.*asl^2*ca*cf*psibc*psicc - (0.1318616142228305230031125942898528328046\
9456328393748554549868758448091985885`49.60134658936482 - 
   0.447963505432165038583840225889618366273277679751990714782193854027469748\
68848`50.13247083583633*I)*asl^3*ca*cf*psibc*psicc + 
 1.89262607445229826081436917110422280101410986775953415074078693563967046747\
698`50.*asl^3*ca^2*cf*psibc*psicc + 3.544489663704232959024668118555798621795\
70747066503377890437636944109364154352`50.*asl^2*cf^2*psibc*psicc - 
 (0.1782930669353054084987131422952010026383626774843430154543943596136886572\
8029`50.10142845008142 - 0.08979330512727946309801049974011141295153552168160\
507880137986765904508342214`49.80353795189608*I)*asl^3*cf^2*psibc*psicc + 
 21.7712216434409257684449869974314157898827108342833357866933615924367337382\
8828`50.*asl^3*ca*cf^2*psibc*psicc - 42.1329822436875684831286140165530111588\
9666608041576980404103069525966507362435`50.*asl^3*cf^3*psibc*psicc + 
 0.00608636420966094984612983055317841570562914692542060816376085385560854167\
257`50.*asl^2*cf*nb*psibc*psicc + 0.00387906221375361342134906610239635404946\
21879847117922565105747340490047782`50.*asl^3*cf*nb*psibc*psicc - 
 0.01629778710691177702681763077346621470248317962026095399902419656992935074\
437`50.*asl^3*ca*cf*nb*psibc*psicc + 0.03495386720371223681922304247173585465\
966620024481941412492160253229780958889`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.62260515317031936442427298065135305088654351386857868587309431690049846`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.057191713188752524035619190951843244668542\
85412138988223494360418823868517847`50.*asl^2*cf*nc*psibc*psicc + 
 0.02312165462549776840213318330912531973201780663987403529676250658559679828\
138`50.*asl^3*cf*nc*psibc*psicc - 0.07068064181191011322563658789307071715581\
615446848798355490607667123431067586`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.25364535523516198021654101519301094496891493417032106757060390505340989065\
641`50.*asl^3*cf^2*nc*psibc*psicc + 0.000086874429133018883131188713374594970\
12221119612068234021851689724064932207`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00040816629298372207087421607973291554420716361872785228752912825801461955\
632`50.*asl^3*cf*nc^2*psibc*psicc - 0.501499677239467633810390974239368452316\
90328667681560199229871482342049696769`50.*asl^2*cf*nl*psibc*psicc + 
 (0.0792236284624565861418499231246879451574344488755511700692504169664164618\
4608`50.123317881830005 - 0.0289387301257366475427607983118974784379162754843\
5332312161149561835569068935`49.685942622224985*I)*asl^3*cf*nl*psibc*psicc - 
 1.03243700381933393426922853177897199380432731263847974314084067542735274396\
12`50.*asl^3*ca*cf*nl*psibc*psicc - 5.743169756084555250271539945672031576670\
01901301332160946751071291640284894975`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00076177991078504840356849818419453712973787479797074136199004383454298785\
664`50.*asl^3*cf*nb*nl*psibc*psicc - 0.00715821411104791040825518194880104356\
593841415153488591130696388358092621265`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.03138428511884058914511214452155863198391068603859077521896107180758087877\
442`50.*asl^3*cf*nl^2*psibc*psicc + 4.676496753370132669200820119086590606012\
91850107309228875730601570303958211814`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.1616460957592470326974264137375540635316259916234795025391172761767308090\
8704`49.65338544997539 + 0.48138741039112756209609655927018845069153044589470\
230013953864132043006438946`50.12731495851142*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 3.865796751063448080491028134713740055241693387992315700828059159\
71230931644222`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 4.13690237192216184367002565073055788535000372654661860569685192777718472791\
992`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.0071036162957843380347978531530\
5902977113717640028334755647715322839645925577`50.*asl^3*ca*cf*nb*psibc*psicc*
  Log[mu] + 0.066750521624481991198270231631423401852526665622015232605855858\
45360497634541`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 0.85027213697638775803651274892483465563871245474056223431951013490962117610\
464`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0293901992289540059449866206795552842784774530224508186434587481332997017\
0621`49.65338544997539 + 0.08752498370747773856292664714003426376209644470812\
769093446109250634483110055`50.12731495851142*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 1.417364465488272844629961079146469323202039930084068659267681933\
26590416108066`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 0.95515158798186308855149671614220302376130462958547053850626874186495909350\
606`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0012915665992335160063268823914\
6527814020675934550606318961023738764342450554`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.012136458477178543854230951205713345791368484658548224113502612\
37954018349789`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.10642153678886846644979381454590335756184699128161200807405232662320554096\
257`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 2.7290544403908747948878375930149\
2137749086424397959175859830089975506836922375`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 0.9923834328694090163228500338236077736330415432653060940314949\
0198321929600887`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.09021667571540081966571363943850979760300377666048237218529611643208332578\
792`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 8.01362609723134251710551860383\
417555383863624260415960336918119136970154182375`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 14.9438099461170075258983710924299705727982888652082368283\
6284908566621943519293`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcetacv2mb475100mc150100qqf4.m <==
7.121538495778394200712900860681935865900066703647537379797644089564933729316\
97`50.*asl*cf*psibc*psicc + (0.1326797721380382882584154777431616174262231636\
3216729889463764133261920595203`49.663922447960935 + 
   0.384570874969518705510647013089060875048855690049805960043213896501936145\
83717`50.12609412132026*I)*asl^2*cf*psibc*psicc + 
 1.93615592830171595262702069317248383645222658246684113241558155505723727024\
917`50.*asl^2*ca*cf*psibc*psicc - (0.1160604757940572707647874980981924715849\
6372897158345255482673960545935194397`49.5697122214666 - 
   0.426558697599547613150080021039532246639528740987474113409239838478531322\
4583`50.135006676544606*I)*asl^3*ca*cf*psibc*psicc + 
 1.56574957822835140549766845201554981806388268602854388380602042903457797412\
436`50.*asl^3*ca^2*cf*psibc*psicc + 3.202706945519610388652512957337812983031\
70512323139638480279225763933898421001`50.*asl^2*cf^2*psibc*psicc - 
 (0.1871265102475724918484081892208395974915486781152888270116806836785078761\
3733`50.138383806832785 - 0.0448542618581654496814039851024708281774610111926\
9949489866655533770484778696`49.518052202519854*I)*asl^3*cf^2*psibc*psicc + 
 18.6709001675404816990894470400927438293044033642389091191283823558061632561\
3301`50.*asl^3*ca*cf^2*psibc*psicc - 36.1722772166616583607173173903987517144\
957277203873170518075251914702167810716`50.*asl^3*cf^3*psibc*psicc + 
 0.00580436669853265434937316658305958433364763399818037195953507083756713342\
315`50.*asl^2*cf*nb*psibc*psicc + 0.00363313496793303037817598269046855290138\
006797150524269889982577492620121725`50.*asl^3*cf*nb*psibc*psicc - 
 0.01548818952088607297821134930988005046060558366334048039161204546577704470\
717`50.*asl^3*ca*cf*nb*psibc*psicc + 0.03200927749656249749596182922840155760\
402761484042041818226163993288915888789`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.73081382499111626192945967324542501168271908305231099890023767983968393`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.054299633191119256479587474713158349010141\
64393210067136311662435309377460376`50.*asl^2*cf*nc*psibc*psicc + 
 0.02162818772499279953624650799824476899824679400790352739963551004514859108\
997`50.*asl^3*cf*nc*psibc*psicc - 0.06699664648527421956803554435478709065023\
73541168662090217528294006241381563`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.23295404823034664505409939342291860903612432440263165521140605958082840288\
579`50.*asl^3*cf^2*nc*psibc*psicc + 0.000088513172490440058308952769869442061\
52676007785973830845804225119189449532`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00041401870767642747224011642722989740654156200522498510022360803643363872\
66`50.*asl^3*cf*nc^2*psibc*psicc - 0.4187942879267706227328521620995283174650\
9315781888043658194227457554217770837`50.*asl^2*cf*nl*psibc*psicc + 
 (0.0735896624957768750130409020125915689100282889906884063785251469209546873\
2311`50.12226251941561 - 0.02743135797103782792350164376650258634353252775784\
029693287908114739342666881`49.6936930158842*I)*asl^3*cf*nl*psibc*psicc - 
 0.87675126512635049697893054607222960050119546432282659521007677824255373435\
598`50.*asl^3*ca*cf*nl*psibc*psicc - 4.95366055773268194341448575835638530228\
274421966759816290163540164695271415246`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00068267148168020952418263722992673859054758191846984788588760608641979088\
251`50.*asl^3*cf*nb*nl*psibc*psicc - 0.00638636615681849892913895716889714485\
95804928933180479312481717766192066608`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.02462791652450663707048992445586736404529241808096271403587667391873319145\
338`50.*asl^3*cf*nl^2*psibc*psicc + 4.155902864748624883324123866504394887565\
06727438177319714919145990115329769704`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.1548553716165509101396311472502903649280878397664541144739231216299947781\
7159`49.663922447960935 + 0.4488466086175437372984130935686755954746038120680\
9406404583410142621070803002`50.12609412132026*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 3.281971607104448659670902497451787716117003687370329546243539969\
26411717816712`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 3.73799537213073786405110125112446349212056656994880100070155500082535977345\
859`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.0067744867783226847642042093648\
1599997461090302403627488778714853922256418866`50.*asl^3*ca*cf*nb*psibc*psicc*
  Log[mu] + 0.063375070223251426899865867201336992624858319705635159285310086\
47490434082547`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 0.75561870268156816060438615754625361592092132261486785402712553829834436775\
241`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0281555221121001654799329358636891572596523345029916571770767512690248764\
0629`49.663922447960935 + 0.0816084742940988613269841988306682900862916021941\
9892073560621259279583575129`50.12609412132026*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 1.200306172298439817712216297673959499351146345341589692601356896\
84936642680067`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 0.86002619964227384577641115305882675517970261482876762040907360005343596981\
064`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0012317248687859426844007653390\
5745454083834600437023179873404306819888952292`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.011522740040591168527248339491152180477246967219206392596450941\
451727462267`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.08887090808292801112299034681415867529341165635109422995240203750219613356\
276`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 2.4252524410932113699801691105977\
6006112128353948969556169132424889715853786764`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 0.8819099785793495890836978583991854767713758325417074769966031\
6723346751576942`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.08017363441630450809851798712719867970648871204924613426987210392027683011\
349`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 7.12153849577839420071290086068\
193586590006670364753737979764408956493372931697`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 13.2802449869275495054894175249996740027304443889619277058\
4664669822068841843028`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcetacv2mb475100mc150100qqf5.m <==
6.385199714554600695747223175677420360848855672015855261376707260146989541440\
29`50.*asl*cf*psibc*psicc + (0.1275346230212491724152766741339783583266163276\
4446029826460160403525456451685`49.67400390227855 + 
   0.360152593493145952845331210511260231155887030152445090275400960348346398\
96206`50.12486234602199*I)*asl^2*cf*psibc*psicc + 
 1.62617870335386981834625681679795876948444309126562692972791106257289221539\
238`50.*asl^2*ca*cf*psibc*psicc - (0.1021381134540591880477380873584331469209\
6044472287787878712458320596391006757`49.536029911478835 - 
   0.407814022145610342035428917484075965173184869119222943987443333043567047\
73694`50.13730423387815*I)*asl^3*ca*cf*psibc*psicc + 
 1.31060310368042044572762899106505230186398017644596216634684540636470990911\
493`50.*asl^3*ca^2*cf*psibc*psicc + 2.916553863693460605455192713600871205151\
02645775134448955807045855659494209247`50.*asl^2*cf^2*psibc*psicc - 
 (0.1946862858859121724346166229190594411988952885368317509137192684236397479\
9142`50.1501791972286 - 0.007658908131104569454688438683634200724120200354741\
29870447367866022575311037`48.745010697430004*I)*asl^3*cf^2*psibc*psicc + 
 16.1985895039891644215669125823739935112072418924631954345538162602905095966\
7528`50.*asl^3*ca*cf^2*psibc*psicc - 31.4447036257626298087078024415134510497\
3889022638471668739967208716597419524214`50.*asl^3*cf^3*psibc*psicc + 
 0.00555846831776176764250762533642282338440398640275619076601208549777011940\
765`50.*asl^2*cf*nb*psibc*psicc + 0.00341828612232977136785146993566012585150\
051232082669887887513422483025279431`50.*asl^3*cf*nb*psibc*psicc - 
 0.01478221932420333848796740322532380809594776616835526394558512413443632494\
003`50.*asl^3*ca*cf*nb*psibc*psicc + 0.02951260849528886158198033997277629195\
265934886624058251069117155857580924428`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.83877896084202965040086300692218097163903417033356345165701635287350271`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.051770505938405614723585436901338222200707\
40601369381556059239461867243442699`50.*asl^2*cf*nc*psibc*psicc + 
 0.02032381310436383278159816067626452794432894365265425962903754869243837234\
314`50.*asl^3*cf*nc*psibc*psicc - 0.06378034324891501507576210082530077162350\
347003436686340488852430034066989587`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.21533752538479956733435101282830195726036037642501745194780460847097972999\
243`50.*asl^3*cf^2*nc*psibc*psicc + 0.000090134915090341249703931987408125077\
56530030659970663534049670101236792559`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00041974964056475831259475353831066822249682254632198686568918531542623704\
875`50.*asl^3*cf*nc^2*psibc*psicc - 0.352995037990671847499209673083258563308\
74775205632235822381473395302066691786`50.*asl^2*cf*nl*psibc*psicc + 
 (0.0686663549093065072911183225851794828676564967268788585775564555659257911\
5725`50.12121343706162 - 0.02609923121599953153323984904525809058359754954188\
201136518687936567837365295`49.70109715804565*I)*asl^3*cf*nl*psibc*psicc - 
 0.75363182150493363982809443021404872061500226089367075481994000096271003387\
117`50.*asl^3*ca*cf*nl*psibc*psicc - 4.32045877334330308280050103134567888352\
610758418369561769030093172309802306093`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00061458116353847767316036296928279489135296974604412986982794564420050868\
138`50.*asl^3*cf*nb*nl*psibc*psicc - 0.00572409087498637323388033809388338452\
890746800068976278710269096592339314847`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.01951473758322807784710924469638143972467440732766870268746051220178759669\
418`50.*asl^3*cf*nl^2*psibc*psicc + 3.726199023067853991412546613597292351018\
49252787524922847650818159524567801902`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.1488502815740837367478057389347835232948200769646476856908535189231226053\
5508`49.674003902278535 + 0.4203471471598678291676863880196114592089357764300\
1120642393884369363750292781`50.124862346021985*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 2.814493102491075188607533548277481559200623004263606792251465239\
05289659342218`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 3.40401573747092138399149163608699676933053781846352681516758290793895665665\
33`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.00648748986447083374705574783549\
902825965861498951899071411299441063120559135`50.*asl^3*ca*cf*nb*psibc*psicc*
  Log[mu] + 0.060423234127414217754544488717377271603324520774505231457877782\
35892630216629`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 0.67749073146688254389319029338132588200336227779549985972300162827371305624\
515`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0270636875589243157723283161699606405990581958117541246710819034995686126\
4543`49.674003902278535 + 0.0764267540290668780304884341853839016743519593509\
1112844071642403128470255051`50.124862346021985*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 1.026644140358725259801176407167306521220020098452121684097405981\
92170889802274`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 0.78065095048528760549902396400907065346474865122941515991353923896331031748\
13`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.00117954361172196977219195415190\
891422902883908900345285837739147163396011592`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.010986042568620766864462634312250413018786276504455496633608732\
36735188290886`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.07490787357750241328179210350361984856356214745714768211003949833706579172\
728`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 2.1744909760399477575076759612426\
2446044030608806240493496651319429224219683266`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 0.7907239912872537300027912586336816219782931229317836127106085\
5069857171102962`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.07188399920793215727298102351215287472529937481198032842890863813140829876\
919`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 6.38519971455460069574722317567\
742036084885567201585526137670726014698954144029`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 11.9071204277014193774294217780032534889109460571751668914\
1528369872210609687784`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcetacv2mb475100mc150100qqf6.m <==
5.769403084469723783717258717049339456918918900206321499599859789168477178879\
16`50.*asl*cf*psibc*psicc + (0.1229421337821157500766430548265137605286075594\
6946284144217311573507564739106`49.68366142828537 + 
   0.338578808877126093407615102183248736880031222124446200447754926409749648\
62413`50.12362045463061*I)*asl^2*cf*psibc*psicc + 
 1.37656865255450332323322169112643967304817425187367162450388212602862424409\
567`50.*asl^2*ca*cf*psibc*psicc - (0.0897627014047104655748274063195134611772\
6578021289893754965659433651283598133`49.50001345961028 - 
   0.391253780201491657879168301080896017907825628489196038429166684521921160\
61587`50.13937609205276*I)*asl^3*ca*cf*psibc*psicc + 
 1.10836665779387982538838105383370136325454344092627781097622367484181342085\
128`50.*asl^3*ca^2*cf*psibc*psicc + 2.674091773602847131345825916004425805123\
99594939924102390561675410529785003444`50.*asl^2*cf^2*psibc*psicc - 
 (0.2012529382724412524746430848691530427596634890564274296369891344172595018\
9662`50.14757715684994 + 0.02348820295877760880315920084210505284131648636859\
810659807070223868795273504`49.214684718047785*I)*asl^3*cf^2*psibc*psicc + 
 14.1962265431228743513680669616410557145728258957903421639191159419089090209\
9948`50.*asl^3*ca*cf^2*psibc*psicc - 27.6320750841046153853984852129950396796\
1678286910261061784480694738757222046014`50.*asl^3*cf^3*psibc*psicc + 
 0.00534213066402356386079076698419470871143150923715958120073701024587233813\
77`50.*asl^2*cf*nb*psibc*psicc + 0.003228925626445229078082557054365513783863\
80882906319067637255729281380761347`50.*asl^3*cf*nb*psibc*psicc - 
 0.01416113431113647809074972303092609050535385401793257794620510746888763516\
53`50.*asl^3*ca*cf*nb*psibc*psicc + 0.027371468309739364838714159411613416666\
39073453900447425746194115091647332715`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.94650133014997258624982982134106264892593493063299000988938739993860564`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.049538744131897698418180965467477648077629\
58553265395457820192510866836463122`50.*asl^2*cf*nc*psibc*psicc + 
 0.01917447796486269562467575027676055120307450682793887267937494804872778116\
591`50.*asl^3*cf*nc*psibc*psicc - 0.06094728096378903981169103106014229287703\
823086383739922865390004999744385603`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.20017285493410511033611849215768916669152279922907806772144089239138099664\
969`50.*asl^3*cf^2*nc*psibc*psicc + 0.000091739973861975997612919569832780831\
80187960521848916357292600633270223521`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00042536240478180910741627822787283670529606904548812993917388287693148326\
796`50.*asl^3*cf*nc^2*psibc*psicc - 0.299890261294447961680282046595178055392\
39575921730792993917062042364722820253`50.*asl^2*cf*nl*psibc*psicc + 
 (0.0643264016855563764051197974891445347120564125192460824939171890784395393\
4133`50.120170886768626 - 0.0249113931210922317002103432506886839901674956778\
4868446101737662774741530753`49.70817964370464*I)*asl^3*cf*nl*psibc*psicc - 
 0.65474442882640115355575768426106351981775090680786841012403743419894063739\
314`50.*asl^3*ca*cf*nl*psibc*psicc - 3.80486977540118934726763091127761925412\
469911928274298038366867809620000524526`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00055536177217902150826189515351568144452324510113350435445548850718024932\
841`50.*asl^3*cf*nb*nl*psibc*psicc - 0.00514999097979615695480364041576617597\
223604187440259632212279362348462488798`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.01558812367631933009360208265089236593153025056382544818873254534959069509\
477`50.*asl^3*cf*nl^2*psibc*psicc + 3.366839738470942461407693052198424379636\
52792000960583452490861422498202208683`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.1434902209083846454372734528143085827842254377687516699416571798475827094\
0753`49.68366142828537 + 0.39516760109904521199135513695815875564168381884711\
637788116496632271757251635`50.12362045463062*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 2.434773735792247528637699812380347178012438990448654103168526505\
26197809024016`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 3.12102944303528840908674783521750381468451118601381835233549574024339380294\
918`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.0062349943466956885520932054387\
674561136925354251651717376423884014728280141`50.*asl^3*ca*cf*nb*psibc*psicc*
  Log[mu] + 0.057818464023145042793739833453011416488071326338708552360010161\
12510301728669`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 0.61215267972198953843776237312698625084300507636538287900452872282688713449\
001`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0260891310742517537158679005116924695971318977761366672621073626867649431\
728`49.68366142828537 + 0.071848654745280947634791843083301591934851603426748\
43234202971291639053434855`50.12362045463062*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 0.885697547788590795284240430559002415427148187749332339955201529\
1020321980451`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 0.71360058609074551697443482682007097846233150445481589027479257130736211051\
527`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0011336353357628524640169464434\
1226474794409735003003122491137309658747948601`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.010512448004208189598861787900547530270558422970674282254887255\
81532350524162`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.06363868996017531708421740684172989093072111748906304469857114899851152633\
526`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 1.9647803522448736171109068522715\
0049676476288296985766320984603546771583866639`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 0.7144655826344994971312388553714547260962774119890391502523547\
9420671177318272`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.06495141660313631792102171412467770237238885563536719547831174504582389510\
762`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 5.76940308446972378371725871704\
933945691891890020632149959985978916847717887916`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 10.7587828719191409118759440555536082192623999651047483324\
5381853484137624317386`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcetacv2mb475100mc150100qqf7.m <==
5.248463111050682079584420190909486796409268613788108212385647098597271073248\
05`50.*asl*cf*psibc*psicc + (0.1188093005691850197871141214474264739054939726\
3476111744774966710583775018167`49.6929235755912 + 
   0.319371444017996730838512382876362531810826742574956211028836136013310165\
98513`50.122369218330235*I)*asl^2*cf*psibc*psicc + 
 1.17302283894616368684890735048198929375452087411849959066181987661322511792\
144`50.*asl^2*ca*cf*psibc*psicc - (0.0786771879205071755330331191619207356080\
5908072536570079549051605701650204647`49.46130619119674 - 
   0.376510295859283210036734593036955150451072372074398026095278762830315222\
49214`50.14123421891772*I)*asl^3*ca*cf*psibc*psicc + 
 0.94589426829635531768100687923400153182686833092744705362712878846301905725\
184`50.*asl^3*ca^2*cf*psibc*psicc + 2.466479947547853118993248006989309165676\
34733152507876734011504039962053996008`50.*asl^2*cf^2*psibc*psicc - 
 (0.2070328785110355430276828104178922084609241444333024988761505027241649420\
0715`50.138281389022325 + 0.0498407969585558960830578177513112975221135876520\
4405190212018720363271972695`49.51982704669178*I)*asl^3*cf^2*psibc*psicc + 
 12.5522336842830311643711051937573339738036339348362907784859888435136799163\
2443`50.*asl^3*ca*cf^2*psibc*psicc - 24.5121218099523716222649084484403862445\
8198260835141524831167291132799623028609`50.*asl^3*cf^3*psibc*psicc + 
 0.00515030450667866945836917040490683316094743779300282364570380692175475200\
996`50.*asl^2*cf*nb*psibc*psicc + 0.00306073332588081302592445451315101652909\
627425615839675594891159636580205963`50.*asl^3*cf*nb*psibc*psicc - 
 0.01361045642996010414523832524413245987729805199421425249830819507867006659\
377`50.*asl^3*ca*cf*nb*psibc*psicc + 0.02551684948716674819552755378396078671\
722549157179544873699252166037250903875`50.*asl^3*cf^2*nb*psibc*psicc + 
 5.05398169907389989709628753807231833991113478831306272717842465826263083`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.047553694256517022327096826062932988498906\
37762641247526520850369627364451087`50.*asl^2*cf*nc*psibc*psicc + 
 0.01815387076569186402606254106397115703641523971899674497924000008220180661\
947`50.*asl^3*cf*nc*psibc*psicc - 0.05843220361634249617482899494454291722012\
227433060616146986491346916204209853`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.18699240883844407285239095609344603307756644914946483064312254818517419899\
118`50.*asl^3*cf^2*nc*psibc*psicc + 0.000093328656658703201345347596072395946\
55818106141495758592431358797605133003`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00043086019461220962103390664641518236200357930653714852413942869338124495\
219`50.*asl^3*cf*nc^2*psibc*psicc - 0.256488621576358395548622462671244747378\
26090352868944911537059908614110017083`50.*asl^2*cf*nl*psibc*psicc + 
 (0.0604713663008606848255197345419885302283259882940790120459600989490557171\
6578`50.11913510170392 - 0.02384389690304541962019011614622557826369618529631\
505197764693305913487354896`49.71496255580598*I)*asl^3*cf*nl*psibc*psicc - 
 0.57422876653262874699897362572279168557469067671816095615124315736908364559\
861`50.*asl^3*ca*cf*nl*psibc*psicc - 3.37943478252642055140000077988908927029\
582938245104345915243481546544486241236`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00050338336220184294012685477310682411477102342116617995314202286824719666\
931`50.*asl^3*cf*nb*nl*psibc*psicc - 0.00464782974849791657617123201955133138\
910786917425223860073757692877111605484`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.01253441466695775186950181299220544780233430950444219229309025032982587657\
54`50.*asl^3*cf*nl^2*psibc*psicc + 3.0628357751170052732759360518689350573631\
6398151689836810895616200645550495988`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.1386666414530945529589190758931793362394513167688732945103580717469653105\
8013`49.69292357559121 + 0.37274998931764518286132359527446344446838181971998\
675127923679629233280127407`50.122369218330235*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 2.122433177484416959173961447294717994566933140652423735024629458\
76877827272907`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 2.87871815505471674306772344740331856901392065588494399068627569367408684998\
513`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.0060111070848867552720493302956\
6626136606160934159634780716450326227513836007`50.*asl^3*ca*cf*nb*psibc*psicc*
  Log[mu] + 0.055501640356839282963516821271095097953839439441855498614575970\
5733593800895`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 0.55687923183945550423198837306707910133875708754852697601981022487605038992\
562`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0252121166278353732652580137987598793162638757761587808200993025198894752\
8873`49.69292357559121 + 0.06777272533048094233842247186808426263061487631272\
486386895158017624960609621`50.122369218330235*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 0.769855551486956900203701486863555483036766572242389162908461137\
71245006721769`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 0.65634842459773980271001996864294133655935427462618248692752509413993364481\
676`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0010929285608885009585544236901\
2113843019301988029024505637923414363499646203`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.010091207337607142357003058412926381446152625353064636116970422\
51268647986878`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.05442857596093866478902677497843184766055722942621928011313185638685401483\
467`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 
 1.78737332945808308671361115143587702281951253336659034746673397200438582060\
5`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 0.6499539379847574860776767823403\
189173889136484969419445379859088961388969384`50.*asl^3*ca*cf*nl*psibc*psicc*
  Log[mu]^2 + 0.0590867216349779532797887983945744470353557862269947222300644\
6370867289086928`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 
 5.24846311105068207958442019090948679640926861378810821238564709859727107324\
805`50.*asl^3*ca*cf^2*psibc*psicc*Log[muf] - 9.787334009487311942009026772008\
01097794400411099206419445675470946419109739297`50.*asl^3*cf^3*psibc*psicc*
  Log[muf]


==> anc/dataset/bcetacv2mb475100mc150100qqf8.m <==
4.803267918426231593834941014907981164058241656289683567515401006817013372135\
38`50.*asl*cf*psibc*psicc + (0.1150631798361588700713401737811901158862222242\
0823314429556795922995910690634`49.70181621931374 + 
   0.302154809965616099571145425716570041015142950840439158459765134912564323\
16553`50.121109359604844*I)*asl^2*cf*psibc*psicc + 
 1.00518267355845156993985873535879408254071908809323229317083027863843204265\
831`50.*asl^2*ca*cf*psibc*psicc - (0.0686792386235238137023560888694668971157\
1385969508155780977486447458404867399`49.419456255850264 - 
   0.363294831896128537402726236711228995324567000376154684152544241288247461\
15813`50.1428900037003*I)*asl^3*ca*cf*psibc*psicc + 
 0.81380269131193804031420690032967622618404713628132664061832116078198078407\
213`50.*asl^3*ca^2*cf*psibc*psicc + 2.287048759186415701589708931146922792312\
33178873901506660975044960407014621854`50.*asl^2*cf^2*psibc*psicc - 
 (0.2121808232083189901707357606716768025823019395832745807680263011855906210\
9587`50.12663502828748 + 0.07234278960994657684014147100336711608740253894696\
055642311054609314433563981`49.65932414983217*I)*asl^3*cf^2*psibc*psicc + 
 11.1861084156972930350278874152990573136896968953639541254019231365774316950\
3358`50.*asl^3*ca*cf^2*psibc*psicc - 21.9259408562331364538479715541437376294\
8343280275021873686218833229543995109666`50.*asl^3*cf^3*psibc*psicc + 
 0.00497902866382206161343031819178391051182920798122392416316454160458067311\
731`50.*asl^2*cf*nb*psibc*psicc + 0.00291031721646541464866185969394120723914\
225717989387689171298776616363376475`50.*asl^3*cf*nb*psibc*psicc - 
 0.01311882413375558418223722158307609323978088556193292602924356188023194285\
914`50.*asl^3*ca*cf*nb*psibc*psicc + 0.02389624781971569339095843393311681586\
134967737136723816402693031396695968836`50.*asl^3*cf^2*nb*psibc*psicc + 
 5.16122083052245616189491532875238052246826978841439415868880337240510348`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.045775614170236904951971973232178717980928\
16054014696795100680169474971102828`50.*asl^2*cf*nc*psibc*psicc + 
 0.01724133695614647590092454180115800746754335754326055905484568308319035400\
055`50.*asl^3*cf*nc*psibc*psicc - 0.05618388839286471387425095012080014604531\
032540554923949326143992622148677284`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.17543875264919288005340363512306175615521396238052756104039366540416503222\
46`50.*asl^3*cf^2*nc*psibc*psicc + 0.0000949012626105375320798855033127769107\
925284611746089267984253141101544627`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00043624609083828579008918277189523551840256275787397641780342988230886319\
152`50.*asl^3*cf*nc^2*psibc*psicc - 0.220620894845521459904551958773118733897\
86704925347549158610305931444933857599`50.*asl^2*cf*nl*psibc*psicc + 
 (0.0570239153423896467432185788138657608575619544365096639972846473541070682\
9899`50.11810629581006 - 0.02287792048951619730135110245351681934615346772086\
565746998692524952880906748`49.721465808843966*I)*asl^3*cf*nl*psibc*psicc - 
 0.50787398634871835115241296179689479301037795695199517527661711965071789820\
484`50.*asl^3*ca*cf*nl*psibc*psicc - 3.02424389409365735864373637064716230672\
190429168487697564761206874113851252624`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00045738766936566611779927406569367990040014138871364349289087541168653222\
311`50.*asl^3*cf*nb*nl*psibc*psicc - 0.00420507751466418610793215104327516298\
116987796604977738776218980285808223617`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.01013343000412650507784723192741968460103452220328282572346640866319106027\
421`50.*asl^3*cf*nl^2*psibc*psicc + 2.803034051444929342968712133598744006495\
1468569696635758141567160092544800626`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.1342944081511734815727373943935908130422719969675546798574379813063829846\
3603`49.70181621931375 + 0.35265583162348058668941123491295679708885900352777\
504938025409682911903464364`50.121109359604844*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 1.862638255884602883963136177048801128765478185098536878889396015\
75834600291289`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 2.66929751085582809404443845743198685271593982822087099119241118974992313528\
847`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.0058112048400524498533473126078\
8864832631646751537840494813865036908662633402`50.*asl^3*ca*cf*nb*psibc*psicc*
  Log[mu] + 0.053426378633911157147740947635389672585815866592382005989540690\
40929250778704`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 0.50964255480816897144885675156340800118093579217630246832984662304705280252\
848`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0244171651183951784677704353442892387349585449031917599740919098086818635\
2698`49.70181621931375 + 0.06411924211336010667080204271144669037979254609595\
909988731936984513560507286`50.121109359604844*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 0.673581361531623075557016856418101115600608139574705586782807127\
80876478100761`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 0.60699501786715853143035950592382656009018641416957880946805781797753511835\
397`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0010565826981913545187904204741\
6157242296663045734152817262120855127639992192`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.009713887024347483117771081388252667742875612107705819277429605\
61774811783276`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.04681720795202932395446205887217097064750092940707166072045223068399898505\
282`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 1.6357613247886626926773171281421\
4477901798665485109712672601535330015375163151`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 0.5948222999231500700644789556880526469156315108549444097144694\
9096561627996505`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.05407475453846818818767990506255024062869377371408585542917160314659566753\
83`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 4.803267918426231593834941014907\
98116405824165628968356751540100681701337213538`50.*asl^3*ca*cf^2*psibc*psicc*
  Log[muf] - 8.95713401428123667618339800460040327473580904064900191670271979\
751236653635805`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcetacv2mb475100mc150100qqf9.m <==
4.419347180447345768917792580036871194659071925874415203337269281796330919685\
21`50.*asl*cf*psibc*psicc + (0.1116457541227078841094879210274917281373043540\
3674848366706393082128957963895`49.71036288682339 + 
   0.286629495621828548604483272785600296569010289480967392912095533188195390\
47959`50.11984155473446*I)*asl^2*cf*psibc*psicc + 
 0.86540704823593431258943025284710000648698586805871343993075578544011625461\
961`50.*asl^2*ca*cf*psibc*psicc - (0.0596073215674355274979072274576443353359\
2280828418876133547501197032342310128`49.373880040580104 - 
   0.351377426585055491445692999051529370969134507841785555592412256598440581\
00099`50.144354291000916*I)*asl^3*ca*cf*psibc*psicc + 
 0.70526513733503587736652908520009939121623208979001017420024194567977428033\
879`50.*asl^3*ca^2*cf*psibc*psicc + 2.130683035456600496150565322590039664482\
62894784198993701335284584456431511925`50.*asl^2*cf^2*psibc*psicc - 
 (0.2168146696826629309455777168984731635620185227572339847803599353599965545\
5765`50.114768564330035 + 0.0917162340902293605421900700841119085482191869519\
5038899617670156220403775005`49.74112611519817*I)*asl^3*cf^2*psibc*psicc + 
 10.0386365726250844567087118711396062782723148334335913851153145458323390811\
9699`50.*asl^3*ca*cf^2*psibc*psicc - 19.7575864677718916681562609229642308885\
0793490869896615145586224547081269435721`50.*asl^3*cf^3*psibc*psicc + 
 0.00482515190676429603026586346169220851472307085837418139074501392002777967\
147`50.*asl^2*cf*nb*psibc*psicc + 0.00277497648350671941971116246746647166753\
117028482306283994830363116755816964`50.*asl^3*cf*nb*psibc*psicc - 
 0.01267719648833941261251255253407643866374640246023709878798187396732077559\
846`50.*asl^3*ca*cf*nb*psibc*psicc + 0.02246905792230234959087053954699738005\
829840458812365803351683318425293820704`50.*asl^3*cf^2*nb*psibc*psicc + 
 5.2682194841715074385671773287379888978608301756226091981999678740427874`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.044172884396752016120682586653664171439283\
23561221478674833368576888154282687`50.*asl^2*cf*nc*psibc*psicc + 
 0.01642043399939489138291558903250243152937950402686229522996710840276379576\
694`50.*asl^3*cf*nc*psibc*psicc - 0.05416156476435445458444937812260251851121\
771051306667244674487288670288834724`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.16523429227724314081078756955245243603699417571915392212677503349826160382\
74`50.*asl^3*cf^2*nc*psibc*psicc + 0.0000964580824594512864005426418285914755\
592742042610679970400849368636684333`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00044152306579618038784151659639524397289290436977273101721777351260658524\
973`50.*asl^3*cf*nc^2*psibc*psicc - 0.190684842302428131699891705927858086042\
99729233879516434883263561982071470222`50.*asl^2*cf*nl*psibc*psicc + 
 (0.0539224346834550223539685633179283182684025545852229192279351143536608425\
6833`50.11708466409632 - 0.02199845907224828087018737472951111856824284003844\
624365516171226536988830949`49.72770743187033*I)*asl^3*cf*nl*psibc*psicc - 
 0.45259598567753441054721788427413707967779701940188418357383474093445235208\
85`50.*asl^3*ca*cf*nl*psibc*psicc - 2.724583305458550600840695921597584383213\
61010014451263235653528707018925173374`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00041638879810002857144885508263009684454355107289585069379037836302633321\
697`50.*asl^3*cf*nb*nl*psibc*psicc - 0.00381192024582482483774805784837790638\
351362707146502977810321594160121559541`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.00822761996268899021687369928256782980392881754101166924046903532691935399\
064`50.*asl^3*cf*nl^2*psibc*psicc + 2.578990146360559885726230446300362758356\
29665576170315787372108840992511692263`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.1303058067215762906647326606422981445117025709969157711028991400388811515\
3109`49.7103628868234 + 0.334535674470439096969255317922301084042420329353076\
61429462007982167460835819`50.119841554734464*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 1.644393710034228792866000214605490497444575459748785623557157820\
08953016048201`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 2.48679740653638846859240057479930835513690706298073315884361248721202548637\
735`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.0056316096989593598940938061921\
5825725206896097670670715070632224774883220307`50.*asl^3*ca*cf*nb*psibc*psicc*
  Log[mu] + 0.051555774617379549398507495666761929497510653841197009772775468\
40771495235246`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 0.46890729933828361558658735387279322879205393741121875597704014921329345484\
346`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0236919648584684164844968473895087535475822856358028674732655164371018567\
5904`49.7103628868234 + 0.060824668085534381267137330531327469825894605336923\
02078083949694216721069419`50.119841554734464*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 0.592772557355937375405190474055611105402653880090960809973599565\
8463882956331`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 0.56408835481895437560915220938346825628603389568793109060433865059777507824\
319`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0010239290361744290716534193076\
6513768219435654121940129930038779921775460024`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.009373777203159918072455908303047623545001937062035819961845583\
7177984861745`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.04046458030017331422894805494225606919283628593582651320181646379853607179\
468`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 1.5050164432547703488527338544238\
7502195534955474039249637885485147424997947543`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 0.5472787066380983086737214016086818261655816562692336350441894\
8030077250166915`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.04975260969437257351579285469169834783323469602447578500439399978580565627\
779`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 4.41934718044734576891779258003\
687119465907192587441520333726928179633091968521`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 8.24119862209821038987789960325275740380023732737060947118\
333975669379789902897`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcetacv2mb475100mc200100qq0.m <==
17.93259952288236429629563733562093824674941544932673568220828120847222282870\
729`50.*asl*cf*psibc*psicc + (0.116040565264166099177148785788171612489975444\
26771514691920140161667895173872`49.53083006489808 + 
   0.469251921747546299558708472801051160867231035325680166328148175143647888\
38518`50.137626289081325*I)*asl^2*cf*psibc*psicc + 
 6.70919300158305352736909185170579427703360348774054441497687098308608591557\
626`50.*asl^2*ca*cf*psibc*psicc - (0.2538360783851068225060622040965734343369\
5043338446441042556036910063818762704`49.9880584883983 - 
   0.267801969694124822571537661105454891004316828509571116316046721398447106\
51288`50.01131890578382*I)*asl^3*ca*cf*psibc*psicc + 
 5.84432806353938311737634268957708993596307666149297106453236071945786866339\
425`50.*asl^3*ca^2*cf*psibc*psicc + 6.424023719807062263702821634004971202002\
6338207551265329807574510722754378075`50.*asl^2*cf^2*psibc*psicc + 
 (0.0414075361653570983183609058186199394551723090636390361152240850515480227\
7097`48.9260068908621 + 0.693128738151563541302095396696386980331086589499500\
92374784364777201610471035`50.14974140673467*I)*asl^3*cf^2*psibc*psicc + 
 79.2911487426257115707581195042976325660160722846187875743964178336820640051\
3912`50.*asl^3*ca*cf^2*psibc*psicc - 
 150.7796850678886330917454818066061235520058755190861143422035`50.*asl^3*
  cf^3*psibc*psicc + 0.009398243860828453694646139460857361076443904565466116\
756850784527082854139`50.*asl^2*cf*nb*psibc*psicc + 
 0.00670557914037671923526846044677477908649690035656088160027470707946730660\
179`50.*asl^3*cf*nb*psibc*psicc - 0.02574280497160134215908893422866594231542\
005450359287012021977172990884608572`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.07313395255376589671220776746525690569823581533213639896794340962110440469\
062`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.92549825555924972696879250550195387559896928995853771950337400546214588`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.051757458651419175540036539567868416342693\
27885934302384937150377118686523824`50.*asl^2*cf*nc*psibc*psicc + 
 0.02576526589132237321371500015263140957725974187393711977498573007702019927\
939`50.*asl^3*cf*nc*psibc*psicc - 0.08320195191081526654000422511359235454714\
594277528195203959986791065148886186`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.32710903126978858935170719149138319727765979239414456865238521839746066243\
93`50.*asl^3*cf^2*nc*psibc*psicc + 0.0000542508315542416657607403184673584130\
429926140244253741511049439227629041`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00014938350252204751110384136053392426050181988297072089901796790179298715\
224`50.*asl^3*cf*nc^2*psibc*psicc - 1.477459678476376555512695165346619933464\
61307997215615303151775510369616682303`50.*asl^2*cf*nl*psibc*psicc + 
 (0.1009117971497266934418206329134919358682646974241557085373179649541503320\
3751`50.150482914717735 + 0.0012266455382944979682731646089657152881541711014\
5804590547316873016021350191`48.23526005758238*I)*asl^3*cf*nl*psibc*psicc - 
 2.87770154359324673455160016288011648680616860742529906205985965910867915877\
941`50.*asl^3*ca*cf*nl*psibc*psicc - 18.3554801294100876402922691300014522531\
0729539453045319477050281155094233336052`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00154863508050173885946514706276849743702690619646682710011097917933243538\
934`50.*asl^3*cf*nb*nl*psibc*psicc - 0.00852855249684279255045454058402713657\
064313817548249040645888677862659171829`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.12172731001649311000619256685631140799269623543565200348102174254252946096\
073`50.*asl^3*cf*nl^2*psibc*psicc + 10.46489347403167117870334534438682191394\
70864312417802046004345043454930723242`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.1354351501137779625421092211278917251162669424195659932412259462084676623\
0537`49.53083006489808 + 0.54768092794428386710562066109593768819167271769226\
719234561753174168238796496`50.13762628908133*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 10.40455798601310668182979128539725765473528964011066504519151289\
530437698862826`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 7.49771095001044440350412614702913965418048088098806264234943490504270056112\
327`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.0109690310901153198757069977775\
8520164872787921365392255377921423390262464974`50.*asl^3*ca*cf*nb*psibc*psicc*
  Log[mu] + 0.060408006165816795152317145916793414679932757586161576354734955\
51490366232361`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 1.90270790436939475976424460807033125708128844204396003720007965803327499308\
143`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0246245727479596295531107674777984954756848986217392714984150296363563977\
8038`49.53083006489808 + 0.09957835053532433947374921110835230694394049412586\
67622446577417301713736266`50.13762628908133*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 3.905195142102520321606450161935106667503267150000337756571227771\
35644089184817`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 1.81745822508978739324339056583564158194356339377521561664119537124176966118\
263`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0019943692891118763410376359595\
6094575431415985702798592156918710603896244537`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.010983273848330326391330390166689711759987774106574832061352609\
02465798735788`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.31352668139797025437031067438688473585663606924229528483559269717117134659\
229`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 6.1069782595149441894843870257190\
6211368895458500707905233899754639633563611703`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 2.2207193670963433416306861911705680413414380309116651099085261\
5554388127996315`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.20188357882694030378460783556096073103103982099196955545091284546207793396\
891`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 17.9325995228823642962956373356\
2093824674941544932673568220828120847222282870729`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 34.3769654776791551496202375535394529490155117838602374703\
5126610266108560098553`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcetacv2mb525100mc150100qq0.m <==
8.510577777777777777777777777777777777777777777777777777777777777777777777777\
78`50.*asl*cf*psibc*psicc + (0.1386218446656637589866533071908584930555677855\
0465207129115600257600623157829`49.65102240491227 + 
   0.415325952361156893221435407632709863088463871835842722181544048121357199\
09399`50.127579800728796*I)*asl^2*cf*psibc*psicc + 
 2.55193051222217843402054877175912412335315325165817612253879020452095442681\
416`50.*asl^2*ca*cf*psibc*psicc - (0.1370135707809364522644274922204477506640\
1332582831722899654500872286546913286`49.62056905218707 - 
   0.443523710899317517873701879423413765537729851255071618375141301183549241\
47112`50.130722309632276*I)*asl^3*ca*cf*psibc*psicc + 
 2.09671413555652084580760379058447773794890580645013430669050697522567513707\
168`50.*asl^3*ca^2*cf*psibc*psicc + 3.704347001497324739871873401352187810641\
30897051307274414459602845498878454496`50.*asl^2*cf^2*psibc*psicc - 
 (0.1662465347226527886398738438242928065358740166992014585436631742726220935\
5134`50.0393325788725 - 0.135941328047942426190092281704905329774339105548099\
00271530296603183383070894`49.95193148567583*I)*asl^3*cf^2*psibc*psicc + 
 23.9303863910756305071791428741870253363331719907823880392254849136766591372\
2842`50.*asl^3*ca*cf^2*psibc*psicc - 46.1160634646274815492324002316313758348\
6242338194621892786359497379955682555659`50.*asl^3*cf^3*psibc*psicc + 
 0.00508821584033323728553169158864141862845086894508247216994280450136656953\
55`50.*asl^2*cf*nb*psibc*psicc + 0.003334833747571888089844515066656403023858\
9574454703014694024176603177418459`50.*asl^3*cf*nb*psibc*psicc - 
 0.01430801310420970140456733462981975516447794936473595480562787166120628633\
694`50.*asl^3*ca*cf*nb*psibc*psicc + 0.03197931551579869996108998775421396149\
520291652030311226326723894293637202262`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.04208963408102137765782491769689637927888522122221796848183494138360269`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.058472178595127389526538010731675396547849\
87340053174342052467514869375664569`50.*asl^2*cf*nc*psibc*psicc + 
 0.02329976910045964585952798786054351008819511752641763430497487471998314871\
966`50.*asl^3*cf*nc*psibc*psicc - 0.07225808842380065005259181392642952260733\
420456004789860777974261365715137575`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.27072479471438883932500410806067540848202654093697853724488859028733857872\
947`50.*asl^3*cf^2*nc*psibc*psicc + 0.000069917477547383939529592142549265950\
34564313742481669398173949600814183386`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00040173484796624674839766305268315967052901592460228350673780633752381702\
176`50.*asl^3*cf*nc^2*psibc*psicc - 0.551001585469191246382819540618652982389\
31248647247195735434623314160470397793`50.*asl^2*cf*nl*psibc*psicc + 
 (0.0799028912737314954805099665734029449974924722699575909971916762020097924\
4832`50.123718822639184 - 0.0289572682370304520538242178205891855501164533106\
810079361205555279468767018`49.68291391726406*I)*asl^3*cf*nl*psibc*psicc - 
 1.12332135755566779199655606034567943627076465176244137768285387382311544258\
317`50.*asl^3*ca*cf*nl*psibc*psicc - 6.25902022227431609992278986394023885019\
090564236393246696497209441236052056506`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00065885420906525743233253129876671294102432484083709162384887366081531504\
882`50.*asl^3*cf*nb*nl*psibc*psicc - 0.00757134567194226513771655061957097476\
854842712161291023927851146854752375713`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.03567357647353962382280256904920500456208727543911290688707535395448192268\
465`50.*asl^3*cf*nl^2*psibc*psicc + 4.966501913638361401671587479813871581182\
2325196893891708996529485799218004523`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.1617905798597533175803582737944639685292889087327149329812988246770666016\
588`49.65102240491227 + 0.484741974292599163070146873417410235184931849978681\
37435567144988853855434051`50.127579800728796*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 4.200044843005955489364110930931955418432720229818659610568248741\
10465788496994`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 4.32347766558355886431491657640372210288020638403453954096416639701466069595\
07`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.00593864115172178975150581130135\
479345530134755666464106426810557898301414203`50.*asl^3*ca*cf*nb*psibc*psicc*
  Log[mu] + 0.068244999216288695115130373391982242953148029540613230436702179\
40938505959941`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 0.90300034793424752757665226905706756021495136721625257652720961123407496252\
979`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0294164690654096941055196861444479942780525288604936241784510407027030159\
648`49.65102240491227 + 0.088134904416836211467299431530438224579078518177942\
06806466743402815821691561`50.127579800728796*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 1.543922820243398700359914045717957563434335905571896618886601227\
66482967983551`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 1.00166230176907507327008735445941168264861972991418963245150760347650853717\
359`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0010797529366766890457283293275\
1905335550933591939357110245664383774496997923`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.012408181675688853657296431525814953264208732643747860072326069\
51182980129649`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.11692616797185764904004697945551804034021633311987968646609252517159087737\
498`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 2.8982922079133098723058228009674\
3637079093854120634173404084643419302656168775`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 1.0539244392412035899293901094427041348330685604386697214581071\
5205169146487305`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.09581131265829123544812637358570037589391532367624270195233560421454059022\
749`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 8.51057777777777777777777777777\
777777777777777777777777777777777777777777777778`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 15.7077947873799725651577503429355281207133058984910836762\
6886145404663923182442`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcjpsiat1mb425100mc150100qq0.m <==
18.05041740024216531194414055905282450532258193648708461974739953127629372713\
045`50.*asl*cf*psibc*psicc + 8.4984388859685975949735256909991875254879786121\
0676563763043576550147896844922`50.*asl^2*ca*cf*psibc*psicc - 
 (0.1342244150983845602006754133589068211993923471317646989653215922731704621\
5197`50.123386076248266 + 0.0489639325425871644495222088194812492768183836692\
7098629332379041054923555746`49.6854308470458*I)*asl^3*ca*cf*psibc*psicc + 
 7.06428259882108583516818643635531195560895148005869274572585071197238375779\
309`50.*asl^3*ca^2*cf*psibc*psicc - 0.586165376806042205558948104036454702310\
25104542967769569509689052717898163297`50.*asl^2*cf^2*psibc*psicc + 
 (0.3579317735956921605351344356237515231983795923513725305738843494870606418\
4733`50.123386076248266 + 0.1305704867802324385320592235186166647381823564513\
892967821953232484128438761`49.6854308470458*I)*asl^3*cf^2*psibc*psicc + 
 59.5523904700040334097872838794537445162835271104936151713774674287288811777\
0393`50.*asl^3*ca*cf^2*psibc*psicc - 116.774388731344364440015658048400306306\
69868593019702521868097459615010357512473`50.*asl^3*cf^3*psibc*psicc + 
 0.01039845829121480299325852367836096615994256796767478888704667506097939005\
923`50.*asl^2*cf*nb*psibc*psicc - 0.01965543605011156541484377092742699031921\
746389488089509321780132543014055357`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.01932395496360231290041301001537577018660328847145433082608862253136399089\
796`50.*asl^3*cf^2*nb*psibc*psicc + 
 5.99032877947095177842696423239547556983910612189320695890920280181850027`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.080258349769437559700843910136479303096429\
20227721292333456665068560191039121`50.*asl^2*cf*nc*psibc*psicc - 
 0.06884364712567431851663323511492471272571953648238634206380776631876043215\
096`50.*asl^3*ca*cf*nc*psibc*psicc + 0.20566710411137460850587629608606800146\
804303133998115102547502391210748832043`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00009247022759573738434291041485185945704743437017522586562348352377325225\
318`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00035685616375978983223819587323969077\
227224358907671997784564060547526138888`50.*asl^3*cf*nc^2*psibc*psicc - 
 1.60910743532651397924016692452095660218180368339080262673118566643844540477\
75`50.*asl^2*cf*nl*psibc*psicc - 3.291310915596103402396999964379615142356233\
53629044204733425667616716835373864`50.*asl^3*ca*cf*nl*psibc*psicc - 
 14.7443398292700196854887700577091701719026650789954650842686414304171829422\
0096`50.*asl^3*cf^2*nl*psibc*psicc - 0.00185394455776982710018221087739343150\
106727024923922269591478681520104897806`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.01430928764664526590726133113515434430535193523294228559200005090323719208\
114`50.*asl^3*cf*nc*nl*psibc*psicc + 0.14344414763441061321948928883064785283\
53180577461975335275709110282944444894`50.*asl^3*cf*nl^2*psibc*psicc + 
 10.5336482317751636386702763227212785872973709330760702529467685074127680922\
245`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 12.50976309961301820972681144748313\
524075938943487883729794174375609867755246149`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 0.684134859378703578259437378807144659053192073938662927674030529\
89870342256573`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.01213641760893275404018685384529001353988272286833547556711734600717058302\
258`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.093672429328164617014816518546\
85355770098508770576555637806713740580663998841`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 1.915208769413666116121868422312959743144976533286558227808\
50335413556841079221`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 4.44350971663754194755966430887719570937502070105466373071610314940346387135\
624`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.332834257807023012732428065402\
85495337147061591162964155284056299318309708813`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.002206621383442318916397609790052729734524131430606450057782166\
79224301861959`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01703135078693902127542118519033701049108819776468464646837296704399402296\
906`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.341463203064182649082945822975\
49488940844930247925338467365429527291032433252`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 6.147101344553473695814602027500292428568685572439752332835263248\
21255216695804`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 2.23530957983762679847803710090919724675224929906900084825794981059525872190\
557`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.20320996180342061804345791826447247697747720900627280439316886959784825501\
222`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 18.0504174002421653119441405590\
5282450532258193648708461974739953127629372713045`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 22.0028559929227906716798613178876427256121832111747102689\
9895676953622571842082`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcjpsiat1mb475100mc100100qq0.m <==
10.03610673967170541893538851437441180461084243835538504872660640657444969307\
264`50.*asl*cf*psibc*psicc + 4.4371639838762666669084170134703523310247045699\
8383091515750992939100415895553`50.*asl^2*ca*cf*psibc*psicc - 
 (0.1358239406962395134261192420129372122188328661664424374418076841524546648\
4887`50.138988103705785 + 0.0317135064149626562938576756500433836659657306985\
4105261773009924813927560505`49.507256039694155*I)*asl^3*ca*cf*psibc*psicc + 
 3.63222997748643964738792735003537430094352903989999534703571335306432130412\
083`50.*asl^3*ca^2*cf*psibc*psicc - 1.148582522087465881572373235160071074124\
1059014116721521498928180212916336872`50.*asl^2*cf^2*psibc*psicc + 
 (0.3621971751899720358029846453678325659168876431105131665112667011248864279\
6932`50.138988103705785 + 0.0845693504399004167836204684001156897759086151961\
0947364727855044472523708733`49.50725603969416*I)*asl^3*cf^2*psibc*psicc + 
 16.4322791732331108183250041583126651351257202331649325827932646047171161538\
6822`50.*asl^3*ca*cf^2*psibc*psicc - 45.0178843575330594321643218026921157777\
8254265827030266748463062387987825709692`50.*asl^3*cf^3*psibc*psicc + 
 0.00573802672087630878676650063631868920465807436679973222775639017782818424\
84`50.*asl^2*cf*nb*psibc*psicc - 0.011316981399528238297063900265897511736315\
66311442030878298996330300325341393`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.00174727693670187722958163119837251187923021936996139568381503748644598719\
835`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.28064970845134159955114389255132264548186327733677549269421482079021248`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.115718138852888200860103886067086290340668\
72472576544740434892719710840301092`50.*asl^2*cf*nc*psibc*psicc - 
 0.05083208550144609226293244141458611537985544684513354800668506178897764500\
836`50.*asl^3*ca*cf*nc*psibc*psicc + 0.16130618456108857568669640057316886997\
607538694502970919336144769992576797034`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00013232098662387634171533846620782411594165256498813523974920445150652893\
648`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00133425121981258852414955922763039294\
412781932580749033056809241149481746503`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.78028017115805569247508679449984406802289882831394708859093315680362312392\
062`50.*asl^2*cf*nl*psibc*psicc - 1.64068571684610660913914116919548505673226\
647637103758689895589742266624188208`50.*asl^3*ca*cf*nl*psibc*psicc - 
 5.50508657471296182318199869179471792917919411091626085416597870226554448908\
295`50.*asl^3*cf^2*nl*psibc*psicc - 0.000892232135032338399439350105374174864\
99129047233092131142549967340962205169`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.01799354501348734189336864819000831004461616676385867961235048085670939973\
722`50.*asl^3*cf*nc*nl*psibc*psicc + 0.06066467419041824283424414659011480582\
792540241362888223608003794528308754608`50.*asl^3*cf*nl^2*psibc*psicc + 
 5.85675198906100421549911904889495509923412373137124657306824923784989201588\
852`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 6.619341066384927911180648812820445\
08612376093922881307273685607338897053550418`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 1.340552296887292499425028835696164363557114421090680554717814243\
10648066573361`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00669705898561952066594249823529396127407281833203757370755677029449937937\
094`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.135058834561430737596458306581\
18932912695157244729901565526061974613713478762`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 1.064863998011091675545294372526355472588022496612953922376\
04537862852141401284`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 2.27598463670136620622572671520110134401223859985337432318290680243004583586\
565`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.010480772253860165556456803624\
00971142057584855355014583555403813637885623144`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.001217647088294458302898636042780720231649603333097740810790315\
83068436965643`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.02455615173844195229026514665112533256853664953587254867677347518639729787\
797`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.165580594981859608065426117323\
04796673414603709290986825062567379720744232041`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 3.417813774915279446631323069313421231127354993219393241472191828\
0316265547869`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 1.24284137269646525332048111611397135677358363389796117881147331842600821439\
952`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.11298557933604229575640737419217921425214396671799647078827957749394517999\
543`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 10.0361067396717054189353885143\
7441180461084243835538504872660640657444969307264`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 11.2471429341563504017495831586735295491495798844455276050\
1592280661163124078746`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcjpsiat1mb475100mc150100qq0.m <==
11.50994521455774361196442212460142207251155313714015527630843632934037441173\
836`50.*asl*cf*psibc*psicc + 4.6923547677181277336295446266565519066216651781\
6601821773812063596469981528142`50.*asl^2*ca*cf*psibc*psicc - 
 (0.1024852519718436279335279540602508933138185513876007452155590787186468922\
1792`50.12755382374015 + 0.03422654030819870223681537503632555845873677880725\
480153642956599961026408793`49.65125545246732*I)*asl^3*ca*cf*psibc*psicc + 
 3.66645498382450489735991489377989722036541893721443139782318774579280036469\
883`50.*asl^3*ca^2*cf*psibc*psicc - 0.599733937254548875478339428858989097851\
18737378645587403583954946136365901676`50.*asl^2*cf^2*psibc*psicc + 
 (0.2732940052582496744894078774940023821701828037002686539081442363023342610\
6171`50.12755382374015 + 0.09127077415519653929817433343020148922329807681934\
613743047717278134019580512`49.65125545246732*I)*asl^3*cf^2*psibc*psicc + 
 33.7551619411328927738944338670884400551233666464117680709866113944417232117\
1401`50.*asl^3*ca*cf^2*psibc*psicc - 64.9783351856947286431500556095339484793\
419671259619157001784279304470353760624`50.*asl^3*cf^3*psibc*psicc + 
 0.00681965872758777040406559445817537631534236706848139903518269046064523137\
017`50.*asl^2*cf*nb*psibc*psicc - 0.01365882581941445530408385969863293331733\
478445517285564620728633460862190864`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.01030101658479812283776336525511069242925636563126738815223348722131378382\
296`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.04065738748618832604416398659608221793892450004904283935434726353320609`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.064960711392862516852943877927134024896840\
89685702245565319864727023876601957`50.*asl^2*cf*nc*psibc*psicc - 
 0.05609458573199628245557770672044001992406014656373122085347074970891130350\
954`50.*asl^3*ca*cf*nc*psibc*psicc + 0.14644096149838503035216122432214851286\
487195448048063711609717163157982332828`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00007697862572626803187367829984688559615065760381328730793498340087281054\
864`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00036663024419347095579689924855617023\
341572546343826061268331941329688473751`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.87295692085954158245722087357877463891153276000339272452451532276404942596\
47`50.*asl^2*cf*nl*psibc*psicc - 1.785623476810399613572131421543558818222979\
80144257503553398711107953578688537`50.*asl^3*ca*cf*nl*psibc*psicc - 
 8.47625386833389673504601806771557252626188442314380817164688377815953370441\
757`50.*asl^3*cf^2*nl*psibc*psicc - 0.001034456406728720787076187609851504258\
73787696397080777207155426787814118538`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00985372241783299247548501130509815569758942379871592459357883378456257362\
001`50.*asl^3*cf*nc*nl*psibc*psicc + 0.06620828956794065718832406527785475640\
554658089125020932266186705140562871509`50.*asl^3*cf*nl^2*psibc*psicc + 
 6.71683714391715936146152561375528964723389742379461365494738004785437310216\
801`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 7.128735813966247708325251664632159\
43585375118833312962901115641531316384886537`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 0.699971218129524398225451399740456691736750325794058696292432038\
07526849099305`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00795947090909944566821817178201779718787948823649251845523355283946878892\
925`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.075818001049560519653196158183\
53285600025722826696254695417042757487634768147`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 1.221243117075847156629368293410052663133435895235384300899\
52377590825915574285`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 2.50052547147771597327719485051624586881814358124424657445421757032401561507\
091`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.164282823993994918379146045145\
95491404095492934501112947459383855273999044613`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.001447176528927171939676031233094144943250816042998639679804311\
5702297132709`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01378509109992009448239930148791506472731949604853864485873800892554604594\
699`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.185247212081435361221689669748\
9907144594212067115586851405528489641344954551`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 3.919732055791435764981844695216732424129339290912848668381631533\
5996017907333`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 1.42535711119688573272067079826062997241066883305921769767895692775206737035\
74`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 0.12957791919971688479278825438\
732999749187898482356524523102796378945226479897`50.*asl^3*cf*nl^2*psibc*
  psicc*Log[mu]^2 - 11.509945214557743611964422124601422072511553137140155276\
30843632934037441173836`50.*asl^3*ca*cf^2*psibc*psicc*Log[muf] - 
 13.7904490264021178796149729615557838324785088653788580417210145140603472618\
508`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcjpsiat1mb475100mc150100qq1.m <==
13.70463577829274227942008439993253622869385679071595618422481666901113293188\
72`50.*asl*cf*psibc*psicc + 5.92271279648448977742055294544621029326244090156\
801866954876339922093907668256`50.*asl^2*ca*cf*psibc*psicc - 
 (0.1122347234629884512781243973098293125808501863336243637198282462270064948\
4154`50.12601498321338 + 0.03878809291072734329970043097533463519949583957084\
161100365030598209749454658`49.6645861696004*I)*asl^3*ca*cf*psibc*psicc + 
 4.75080343839127466041355406250184917640367534951525527665877554059513103322\
972`50.*asl^3*ca^2*cf*psibc*psicc - 0.560169518441271404775206934173142528821\
60651153124052999041004416728031480668`50.*asl^2*cf^2*psibc*psicc + 
 (0.2992925959013025367416650594928781668822671635563316367262397669357790213\
6818`50.12601498321338 + 0.10343491442860624879920114926755902719865557218891\
09626813131914833335200265`49.6645861696004*I)*asl^3*cf^2*psibc*psicc + 
 42.5092307709257729020648686289371629897403553837513579193505898644514416860\
8589`50.*asl^3*ca*cf^2*psibc*psicc - 82.1800706457572638753866053624235931991\
1078658077671171411076167683609832966002`50.*asl^3*cf^3*psibc*psicc + 
 0.00735540538021509195733983551455185375841118251019348329950974362248764293\
644`50.*asl^2*cf*nb*psibc*psicc - 0.01478913412879611844412234995525631706638\
194694222362542152480178736359956331`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.01210776556170957205143604768578566669480650920855851646717346859390667791\
841`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.94771442178647139542662172620091210025098081709379332872500342724374627`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.070389010364251615078343201875057173956433\
19754163179252011050514275286038656`50.*asl^2*cf*nc*psibc*psicc - 
 0.06086465803251826301871102728265347949239034443168682950456673700024943534\
209`50.*asl^3*ca*cf*nc*psibc*psicc + 0.17014495709375020697831113691295419550\
631564461056937882516148966891751722603`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00007555687198360987390703770991680751761609291618772412364914149709173204\
188`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00036152823469460661252980301913438706\
213854051279540737153895575374883458867`50.*asl^3*cf*nc^2*psibc*psicc - 
 1.11172370949402212829586295064215809625128446130069227210347904371885921800\
815`50.*asl^2*cf*nl*psibc*psicc - 2.26769392543878698623783294329780034018639\
622431614652841369770170652153740666`50.*asl^3*ca*cf*nl*psibc*psicc - 
 10.5844552564341941249717225481945518598255316344403075723467235192630977427\
8981`50.*asl^3*cf^2*nl*psibc*psicc - 0.00119334489240161096925353560481962917\
312902854501353970597844463562773925952`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.01141995058835593143187189102264253235870606340425895673786954034755990645\
753`50.*asl^3*cf*nc*nl*psibc*psicc + 0.09018332382162111590975680422899811431\
342804822551395287640565941103350133888`50.*asl^3*cf*nl^2*psibc*psicc + 
 7.99758860042755851784796366756110284820725884249441842684768668139459112347\
58`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 8.8797535170055959088571545732611131\
8722042036951177775973166454648444853654166`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 0.653794150748456411900672022003064458256536954749666646106296352\
82843741734585`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00858476024784366072583619978215340139802372028503953992298606963679998369\
785`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.082153565551326843033635957537\
87565942558853364136362106094831564793263570289`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 1.454107018259556094154175212283836881492228880453530623063\
21576025356202245014`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 3.13294253071890256887945872892331585007759251345587950421612257015117232036\
624`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.228270815838491272740317303565\
35962318878529118542859273672836514578826046093`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.001560865499607938313788399960391527526913403688189007330314124\
33681930541548`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01493701191842306236975199227961375625919791520752065835396951752382977973\
097`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.235915098291242498981131878144\
85519810580234592205713872925767420446058000654`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 4.667137781435942784821464246163992498609648137547716168142001979\
99378770115776`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 1.69714101143125192175325972587781545403987205001735133419406816518116242660\
004`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.15428554649375017470484179326161958673089745909248648492670694742165272981\
938`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 13.7046357782927422794200843999\
325362286938567907159561842248166690111329318872`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 16.4199809471651442830491837890391694068057329495164776361\
9256034503120540345844`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcjpsiat1mb475100mc150100qq10.m <==
3153.0624375446716549740325927900788021164733313008629812462323`50.*asl*cf*
  psibc*psicc + 
 3592.1418454429957402000624684785099903270641322610781735561695`50.*asl^2*ca*
  cf*psibc*psicc - (1.5094839670846203375402915605544903581553116308696774731\
8103757494278704146355`50.092482247044614 + 0.8355070847971672008225567431593\
7771940150225289903123499563263670865564238129`49.83560387940489*I)*asl^3*ca*
  cf*psibc*psicc + 
 5325.2747587602437659105734861590739736671754439490025987833704`50.*asl^3*
  ca^2*cf*psibc*psicc + 
 185.2436888594779589734674004004875903041401076330368695771892`50.*asl^2*
  cf^2*psibc*psicc + (4.02529057889232090010744416147864095508083101565247324\
898505647442999701881709`50.092482247044614 + 2.22801889279244586886015131509\
167391840400600773074995998975399386429571842519`49.83560387940489*I)*asl^3*
  cf^2*psibc*psicc + 
 46481.8465281520414120148801340669290715325655651184592666409902`50.*asl^3*
  ca*cf^2*psibc*psicc - 
 201014.4732848126284523293585486125732761912530248694526013247787`50.*asl^3*
  cf^3*psibc*psicc + 0.100055007392206149926693768205515406334521591537150313\
83730443521846779651154`50.*asl^2*cf*nb*psibc*psicc - 
 0.21096049777311276462388106328331380053542320983511144894570059661388388448\
502`50.*asl^3*ca*cf*nb*psibc*psicc - 0.01092197136635912351107633709457978048\
184866916069950228058597963128396035089`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.17500991577259064634235538103181146156608459938192792276284888571783879`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 1.000439189684290586287989485936579745881125\
0251887762911076788773812774444223`50.*asl^2*cf*nc*psibc*psicc - 
 0.88673171496364698527370833539431359869089879625027630151101623413245839580\
649`50.*asl^3*ca*cf*nc*psibc*psicc + 9.88842826326605752712099691112373478756\
623101030610655199438717375718615855429`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00006349316101539854326585342216377323153354491326704644839980559737219495\
198`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00031743062247620962583472006431080027\
574874017970058506296031698649499859723`50.*asl^3*cf*nc^2*psibc*psicc - 
 729.7034745392128764753027939599656008833915242627655716018867`50.*asl^2*cf*
  nl*psibc*psicc - 
 2143.2567141636060696067423645734833468248200497977309306310697`50.*asl^3*ca*
  cf*nl*psibc*psicc - 
 9707.9889979199946307519285146119159800691386613394160237291686`50.*asl^3*
  cf^2*nl*psibc*psicc - 0.046310840958794090174402502595749007427096032555753\
99205612522764436800654304`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.46305708639648765854782585127555195176451185815564763361424000440829396689\
249`50.*asl^3*cf*nc*nl*psibc*psicc + 
 168.8730151405559845032690301645074878403207298663444613868679`50.*asl^3*cf*
  nl^2*psibc*psicc + 
 1840.0267336462550315316118924119537003426604410847122585769741`50.*asl^2*ca*
  cf*psibc*psicc*Log[mu] + 
 4645.1043198057826367908702036917508628550432776844631884728636`50.*asl^3*
  ca^2*cf*psibc*psicc*Log[mu] + 
 216.2046242294618574179039496086645546834303186552582392084496`50.*asl^3*ca*
  cf^2*psibc*psicc*Log[mu] + 0.1167778260554820708603137681595878146638607803\
7028985378519877934172540302825`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 
 1.16764884354143777772892245053476826940082736335327232181692675676887754030\
183`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 334.5503152084100057330203440749006727895746256517658651958135`50.*asl^2*cf*
  nl*psibc*psicc*Log[mu] - 
 1747.0528920030624876716252607329313836550571185530262348776146`50.*asl^3*ca*
  cf*nl*psibc*psicc*Log[mu] - 119.1779362456391857720794319447428261112101527\
6858301343416238930021545836130357`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 
 0.02123233201008764924732977602901596630252014188580762426265702480167266417\
282`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 0.212299789734806868677985900097\
23059443651406606423125392170613801784010842645`50.*asl^3*cf*nc*nl*psibc*
  psicc*Log[mu] + 
 154.8478866189956298997265982002138010435098451297531212459309`50.*asl^3*cf*
  nl^2*psibc*psicc*Log[mu] + 
 1073.7809502971311794697471526581401951578846082869847772323161`50.*asl^3*
  ca^2*cf*psibc*psicc*Log[mu]^2 - 
 390.4658001080477016253626009665964346028671302861762569362876`50.*asl^3*ca*
  cf*nl*psibc*psicc*Log[mu]^2 + 35.496890918913427420487509178781494054806102\
75328875063117049451702258110347877`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 
 3153.0624375446716549740325927900788021164733313008629812462323`50.*asl^3*ca*
  cf^2*psibc*psicc*Log[muf] - 
 3777.7892085035225988795542505082197487758172473426072999304857`50.*asl^3*
  cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcjpsiat1mb475100mc150100qq1100.m <==
11.52896783983350042139621114491144714113113904127403526589081759486148834071\
054`50.*asl*cf*psibc*psicc + 4.7028071154138449966123019287013053751058219867\
236279087637171366764544408225`50.*asl^2*ca*cf*psibc*psicc - 
 (0.1025743225631190950821758965331849862078065530759877857371644363862010761\
7638`50.127539181424794 + 0.0342677955209773409439668592791287272308616671031\
7348878868970369273644824905`49.65138669077203*I)*asl^3*ca*cf*psibc*psicc + 
 3.67553662761900684349383892009626233626422390796467506308099428850491069879\
079`50.*asl^3*ca^2*cf*psibc*psicc - 0.599447460657873614771091231537411228295\
37542433458728282897794723863934098906`50.*asl^2*cf^2*psibc*psicc + 
 (0.2735315268349842535524690574218266298874841415359870573239750611147247813\
0957`50.127539181424794 + 0.0913807880559395758505782914110099392822977789417\
9597010313757074562035588954`49.65138669077203*I)*asl^3*cf^2*psibc*psicc + 
 33.8289926161451072110738401944538042235267835167964085115283600566447700776\
1574`50.*asl^3*ca*cf^2*psibc*psicc - 65.1224527845387680180556155401100489213\
6725812967747967140079360242572384462562`50.*asl^3*cf^3*psibc*psicc + 
 0.00682450098824518114253641495839014558954879438016259889734633637341371128\
642`50.*asl^2*cf*nb*psibc*psicc - 0.01366902728712184836449158519972975219094\
901962346028841442409537003120898656`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.01031718988001958499114144614012543231740291961675405166557966979008216586\
222`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.03972102148149160686453220511971454514356477832909078597687171567277313`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.065009830485224510677195556529961828056129\
60147515922653012948689662662835689`50.*asl^2*cf*nc*psibc*psicc - 
 0.05613759586168290178579550107017625694714646746958582552903516824534553159\
151`50.*asl^3*ca*cf*nc*psibc*psicc + 0.14665103091367170451153152431694029114\
807479069403447131244302346230116977896`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00007696433168270051162344981702618114066420043858104662290418482679343335\
867`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00036657904839629263762792510489997919\
275338836352935846380638366020438807184`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.87497900026389885319759021046067183386962592710196780864905641789300290594\
987`50.*asl^2*cf*nl*psibc*psicc - 1.78968269478554856315871041136052359790940\
913300056980361007837502703453274317`50.*asl^3*ca*cf*nl*psibc*psicc - 
 8.49410286624068339110588243427478900003516687111765341140039980696991961366\
913`50.*asl^3*cf^2*nl*psibc*psicc - 0.001035876781850923240877200332974089337\
90678106872306319846753447017862955621`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00986770668034212529149942650851931784982610662824440845360823135867529330\
666`50.*asl^3*cf*nc*nl*psibc*psicc + 0.06640561943955153031871065341409713975\
328236811915363214234092361788727211481`50.*asl^3*cf*nl^2*psibc*psicc + 
 6.72793814167563828581582404078455809238504339164585888360961398269917972997\
781`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 7.143665603973606796944758322684057\
95233209344134412485361781096063180842253733`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 0.699636860908956984442418137242673130407951915725406334835254847\
88335765162166`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00796512248704146541992280521847423638510652554116517095217684914611254810\
495`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.075875329722790909958165730038\
37295392697237180289613078798738642911615261436`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 1.223261480304661506511968007415374198615462434844701615201\
74799685439631454141`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 2.50590665193188957431585985684205902717107881758985095516949370551924624241\
958`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.164825464943147349309341563255\
51735600252591416876026642209549541076002979966`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.001448204088552993712713237312449861160928459189302758454679867\
66103515482727`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01379551449505289271966649637061326435035861305507204938062532946774549667\
286`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.185676310658139061277868077065\
01518722537739895943662273516704794686795395233`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 3.926210244235320324907058685917378771697841973403266746881513024\
56540901789702`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 1.42771281608557102723893043124268318970830617214694277726476429018596936021\
777`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.12979207418959736611263003920388028997348237928608570702433260736585713854\
438`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 11.5289678398335004213962111449\
1144714113113904127403526589081759486148834071054`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 13.8132406678325113048888471130899018680272553899851307865\
7265158765671123061666`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcjpsiat1mb475100mc150100qq12.m <==
12.52873322163813013859114864586786048964759822274367322049410305300696950248\
816`50.*asl*cf*psibc*psicc + 5.2575253856614662481799297841391925732293451379\
7143072547934861500742434825362`50.*asl^2*ca*cf*psibc*psicc - 
 (0.1071373530804699954990419018652486482804225853949685325506431140205028289\
9859`50.12680379921076 + 0.03639183692403680842239727658626624896386986740364\
936115424952223753268853468`49.65786686435959*I)*asl^3*ca*cf*psibc*psicc + 
 4.16085208340602722417547305155664702962784312479812831421031487208498875165\
643`50.*asl^3*ca^2*cf*psibc*psicc - 0.582932264452096443516948555295421494883\
80306117176780365103362537143153229047`50.*asl^2*cf^2*psibc*psicc + 
 (0.2856996082145866546641117383073297287477935610532494201204941101287822856\
123`50.12680379921076 + 0.097044898464098155793059404230043330570319646409731\
62974454630276956794234599`49.65786686435959*I)*asl^3*cf^2*psibc*psicc + 
 37.7608360301143750407404090146113346185090574953876733547442069592717689854\
7369`50.*asl^3*ca*cf^2*psibc*psicc - 72.8213287936708574046618665252709060524\
2042883490470418144679295610088679003847`50.*asl^3*cf^3*psibc*psicc + 
 0.00707388817242424440252399574339657269837935456813753929732402594736504815\
766`50.*asl^2*cf*nb*psibc*psicc - 0.01419480794608834142193724948889439366465\
270373866579099613098084250178796273`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.01115411384615428335798956592068437015607174175521679627552301087709931519\
841`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.99401064662632406919355576450050208469619711364585293724318323657015788`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.067538105747419024495145314518082554100671\
34805013398144308308946752432952133`50.*asl^2*cf*nc*psibc*psicc - 
 0.05835540697711113918165278868013529763222219282613557698163822510082204919\
204`50.*asl^3*ca*cf*nc*psibc*psicc + 0.15757392806541161856482862791269244614\
968817129194347706557457590474930998331`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00007626581219072979151159858205739353399211585489132734012104934340902859\
668`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00036407477493986840656878499459983604\
021531349837531516540725437773974014609`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.98245831741996378137584516698553831371028333618976172871734494920761807065\
731`50.*asl^2*cf*nl*psibc*psicc - 2.00603187415949086302451151127035237252582\
164067379051970167195117566199825847`50.*asl^3*ca*cf*nl*psibc*psicc - 
 9.44287617364428696839165856127595764224645856978205051513575408718157451980\
897`50.*asl^3*cf^2*nl*psibc*psicc - 0.001109417871472279679660439985536996080\
66357005809865185288287968406657638013`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.01059219197352582557794172251541798487794339652746907175375693134398656227\
485`50.*asl^3*cf*nc*nl*psibc*psicc + 0.07704085707568952122684970076301170355\
001390262576354080695756565686178632353`50.*asl^3*cf*nl^2*psibc*psicc + 
 7.31136935064563542164929081234823652437286451670606408261328287280791665010\
848`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 7.934602072137296837013386040968315\
21693820265198766305214683197725873979298706`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 0.680361376752222673719081304606065000636827723908338387189769117\
32654052586693`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00825619130981782220232040510559755757713457923121985312385752496699435850\
175`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.078826171429609150400288643034\
37209416134899589611906177579209296408917740005`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 1.329339881935570076663507420426952095340520821219284378656\
96052232871211820153`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 2.79127178695394686900033052757146481448409632236131281486991153535951484167\
453`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.193654451388459657543607079250\
0539572509686263613097705017859583096961018187`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.001501125692694149491330982746472283195842650769312700635086588\
94814284489207`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01433203116901984552732520782443128984751799925383982943560191524316358579\
454`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.208484130132178106193569673280\
39856207767847377528575951569203315208871512126`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 4.266682100728057487177360587843328760153045968411325307605960071\
68170675683438`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 1.55152076390111181351904021376121045823747126124048193170002542503251068135\
213`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.14104734217282834668354911034192822347613375102186199379081941499459527713\
209`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 12.5287332216381301385911486458\
6786048964759822274367322049410305300696950248816`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 15.0110928972853649900506748975691459146631090172766196745\
8133467124275039324782`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcjpsiat1mb475100mc150100qq14.m <==
12.00155454505687864930913594803235894111315553271874484625336495878765669771\
536`50.*asl*cf*psibc*psicc + 4.9637236012402150994714157900705428198317976489\
400253588108085422932255626856`50.*asl^2*ca*cf*psibc*psicc - 
 (0.1047595200627576023733439995184858328938270130207947566608341213273519265\
8631`50.1271834446157 + 0.035282421809284889816797796457810265522023260068341\
76609777813058849643159824`49.654548332251196*I)*asl^3*ca*cf*psibc*psicc + 
 3.90300687400058829513426326890806300015815557640116522812917487122288699022\
641`50.*asl^3*ca^2*cf*psibc*psicc - 0.591989852322025054034442924477879644376\
11586007120844646874609294013972717977`50.*asl^2*cf^2*psibc*psicc + 
 (0.2793587201673536063289173320492955543835387013887860183200009743375227332\
8401`50.127183444615696 + 0.0940864581580930395114607905541607080587286935155\
7804292737494727762645351175`49.65454833225119*I)*asl^3*cf^2*psibc*psicc + 
 35.6750868694484160814551254928589126128303256581977334307394994466361858150\
2938`50.*asl^3*ca*cf^2*psibc*psicc - 68.7314451708517238955432447200489717182\
6068303984440407066555990113631251191952`50.*asl^3*cf^3*psibc*psicc + 
 0.00694361058370449108475347638465936139154180152106139494873347697636460376\
246`50.*asl^2*cf*nb*psibc*psicc - 0.01392005382014913724229242923235151918752\
87805628967995580950554770936411968`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.01071595328026943820789316639099636608393694215469730906904914262061563423\
753`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.01729023995403800001741561882263513176256865047249939867196619107918272`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.066217707627549581761760076588243739335569\
14694030343721158262044523822380216`50.*asl^2*cf*nc*psibc*psicc - 
 0.05719620007542855696738337070337678841496894352773571220437099029296711955\
12`50.*asl^3*ca*cf*nc*psibc*psicc + 0.151842584876004705159177718134190336061\
11006180346245393874565247358697888023`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00007662173659006168563176253934605928013176612291708104483676012103232699\
079`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00036535140401904138207457717172437247\
661670288171646343057146262504449972402`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.92549347753921890110102284669788556869095950128533837029985221853203339704\
726`50.*asl^2*cf*nl*psibc*psicc - 1.89122257449180613792708957552193833374036\
073252648724613288473189321690728523`50.*asl^3*ca*cf*nl*psibc*psicc - 
 8.93999876868332805378075744057986100394495586651558241452913375081595539397\
65`50.*asl^3*cf^2*nl*psibc*psicc - 0.0010709056533743128073433823196428523746\
357401058674342012513048978094721992`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.01021268641105120787508849223226588400229404192456554906159025490808127815\
259`50.*asl^3*cf*nc*nl*psibc*psicc + 0.07136893589509385610200743379424017314\
379603887424809489415943556737106908168`50.*asl^3*cf*nl^2*psibc*psicc + 
 7.00372467898695290546938714669755950394799098964311002458811919583502567559\
195`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 7.516025005456843068842819141608065\
28168180082791689092507815038553052816916972`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 0.690932815886803756715739322505851452357868858581353211030466622\
01962419139729`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00810413961354631651215621052140258801914448340850485520532952421473135268\
642`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.077285086920348394202472198282\
87418907926024831476816230991277437298214686173`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 1.273404487088536891903524935763192637081452907207838186288\
74894469727739556216`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 2.64018339589217737984660585673090763676392182530450719158510062419040461423\
895`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 0.17837877967025515834858968306967031603474973437123766914951218993939653202`\
50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.00147347992973569391130112918570956\
145802626971063724647258361442710125865575`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.014051833985517889854994945142340761650774590602685120474981292\
30734261898854`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.19639581566623293111951244393330706714312401064004435201796298176321029058\
953`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 4.0871504766233952008806240829509\
8224356420363863439344801745803815492341956949`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 1.4862365369539618912293178483458117249324376867761430923109767\
0643280707273524`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.13511241245036017192993798621325561135749433516146755384661097620291227913\
719`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 12.0015545450568786493091359480\
3235894111315553271874484625336495878765669771536`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 14.3794625522508148723589194172025036593123754156014188251\
2436500262211774475603`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcjpsiat1mb475100mc150100qq2.m <==
16.67745744145261864980802401907515567620710857684952880023586704354050368929\
072`50.*asl*cf*psibc*psicc + 7.6586105663493205486938572790713204674848652942\
0662284285229880998914813537992`50.*asl^2*ca*cf*psibc*psicc - 
 (0.1240628595020026642518065930831784137354537276399583485689864033716128730\
0483`50.12430533456016 + 0.04443569510017570957687529041654084892249727111846\
661898706654340324142040899`49.67839552579597*I)*asl^3*ca*cf*psibc*psicc + 
 6.32508230646975403772784879842603862390558809169826016830230825074581982115\
874`50.*asl^3*ca^2*cf*psibc*psicc - 0.489424499709634383875283546220412950896\
79405082909019114082069089476567594085`50.*asl^2*cf^2*psibc*psicc + 
 (0.3308342920053404380048175815551424366278766070398889295135140707081106998\
7338`50.12430533456016 + 0.11849518693380189220500077444410893045999272298257\
765063218490956810732474364`49.67839552579597*I)*asl^3*cf^2*psibc*psicc + 
 55.0568953318941329042916441876509465039299725147783321257280512815854581073\
0173`50.*asl^3*ca*cf^2*psibc*psicc - 107.212066056790192569167920589687229401\
28156364500698780322441820057060136345712`50.*asl^3*cf^3*psibc*psicc + 
 0.00801942702211633456577415579666367377668351542940772793294394754750908636\
709`50.*asl^2*cf*nb*psibc*psicc - 0.01619365774050244099534041271623615368912\
246669344632745585602475557484459945`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.01439073482231836054437719508720340614174570229346200497341834759471217564\
664`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.85617591823086124745491213929939003330712777033530426865985031815128973`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.077103114994326069990957118810823512850861\
56899296795138054923407302893131425`50.*asl^2*cf*nc*psibc*psicc - 
 0.06680237449838827541118841957991834148196118153837189516092065591266905818\
264`50.*asl^3*ca*cf*nc*psibc*psicc + 0.20077351894910207001394745758112022674\
42860065630262801302927029134422564493`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00007415072783672296449176405768400922265816884331554839199166244800080240\
259`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00035646263003207912127099446511651805\
232243243579956330385153533377949042794`50.*asl^3*cf*nc^2*psibc*psicc - 
 1.45060845573374054373199023901036299161718110188843748348163884515460392634\
086`50.*asl^2*cf*nl*psibc*psicc - 2.96044183074060297135040081956711985756411\
261210796852322210482798249787766406`50.*asl^3*ca*cf*nl*psibc*psicc - 
 13.5827391177326786327052018445240128191436038687756645969024269893347004214\
49`50.*asl^3*cf^2*nl*psibc*psicc - 0.0013950626094247563765687864312158973485\
3147973711093829842259876792497489322`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.01341288754197995427527737783812048434781352301411031291610477847664807714\
449`50.*asl^3*cf*nc*nl*psibc*psicc + 0.12617420246661678777688780855591035808\
096245983894874050646829112686929911813`50.*asl^3*cf*nl^2*psibc*psicc + 
 9.73243256337695900246979865480273380040983522438072517651287594871726637463\
762`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 11.33249662639528806889578058054680\
729108219393642726670660504788082867623415996`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 0.571225074926485508106201635474754250944874679919333588550781364\
00639277387443`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00935976397645324131107847527590114668540173508943345275205333153368751740\
507`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.089989840446952069316405102759\
70607968230573961145116022745315978412527131942`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 1.769533193341265273176327028145951600074515495341950032093\
25017249404843175228`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 4.02234023746749624919064638694319495138504830958413929278356949850550173958\
138`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.318585827496085077383680089651\
40383120625578368811245501011684176727516611979`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.001701775268446043874741540959254753942800315470806082420540990\
82508858908095`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01636178917217310351207365504721928721496467992935475639874428583637059813\
566`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.307828674961234200697717280613\
51190713399344552280339244943253464398660579267`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 5.679537419489886171306858536473828566304910309387438430509581326\
2334072972038`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 2.06528633435995860774794855871775584229269465795906852036474520948044732962\
506`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.18775330312363260070435895988343234929933587799627895639678354506366440209\
402`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 16.6774574414526186498080240190\
7515567620710857684952880023586704354050368929072`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 19.9818176758524308249566538447212465208529436895426487731\
8926683376732882026219`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcjpsiat1mb475100mc150100qq25249211000000.m <==
18.68278117190507277268396944743867173754429065588199038985312183048538410835\
89`50.*asl*cf*psibc*psicc + 8.86799422666145059491190882853229236313140934357\
63982673233740337009552933171`50.*asl^2*ca*cf*psibc*psicc - 
 (0.1313535066608503345369173675677580870912272011075635545885129101948747290\
0491`50.12332730556428 + 0.04797183680022824249261377046799930321917323046073\
740626873477353906900692827`49.685871981749585*I)*asl^3*ca*cf*psibc*psicc + 
 7.44678238851674166814036123004841836569608290512814577862151503272039138485\
185`50.*asl^3*ca^2*cf*psibc*psicc - 0.433067347281660208493549237187006498368\
94717415893077954882066888232387735854`50.*asl^2*cf^2*psibc*psicc + 
 (0.3502760177622675587651129801806882322432725362868361455666242534775268198\
4473`50.12332730556429 + 0.12792489813394197998030338791466480858446194789529\
975004996615049273683010654`49.685871981749585*I)*asl^3*cf^2*psibc*psicc + 
 63.9185397165548943599290219277675272962538340389109266240556077080025254217\
7448`50.*asl^3*ca*cf^2*psibc*psicc - 125.134776507810541564468871036465863800\
93145016677370878708148828260283469479516`50.*asl^3*cf^3*psibc*psicc + 
 0.00843545530555335292419970164194463941050681982332012781527593325455279693\
028`50.*asl^2*cf*nb*psibc*psicc - 0.01707510646712249117547044070444707135217\
480509942598024663316665593698138894`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.01584227192989473694269411300689461954240740175776069223992014968619202235\
754`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.80868916449083371233285863490050916031567741736868090907715516736748484`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.081303850266552376757322894660508990812645\
09992656821505827872575396298849978`50.*asl^2*cf*nc*psibc*psicc - 
 0.07053314231643388945185684567654817366508085747561849762548695313046686794\
133`50.*asl^3*ca*cf*nc*psibc*psicc + 0.22063606565169870172101049354518268658\
641629022221607898648186736868856507678`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00007341894001566046518758570890059071230782273649313272674426181994132314\
991`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00035381863157004042260692597188350854\
562071066357253231164861140394114046381`50.*asl^3*cf*nc^2*psibc*psicc - 
 1.68773644277580680138445565742375473907049551333967666510683003212582029765\
77`50.*asl^2*cf*nl*psibc*psicc - 3.450340671477421187484164667223300255845047\
22294813880121531100753972919517491`50.*asl^3*ca*cf*nl*psibc*psicc - 
 15.6871829304135808297571390635961783151214843447692658009692520630595258526\
6706`50.*asl^3*cf^2*nl*psibc*psicc - 0.00152405845784867169947897764116327284\
236301898953234202629640438308904471067`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.01468940515550188259966085961113257978328151923070604766335352776032200283\
119`50.*asl^3*cf*nc*nl*psibc*psicc + 0.15246414728429208969298742270004974557\
387023648125070416397611568965403464084`50.*asl^3*cf*nl^2*psibc*psicc + 
 10.9026755721139135272659400302136542178676160401507454846863714788856415424\
1535`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 13.0318529821427262588645731924625\
6686681604193655461853771514935171967933242115`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 0.505448599418185167925743938463370924864214177086284950024988689\
10257357885299`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00984532566680351674903224401510365934647992769086601681160540739326447320\
748`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.094892670857050901625076956699\
85334207185289693627849961710009007430722924776`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 1.982304649475257004957443641857028039612293825481953724488\
43117797920755316641`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 4.64039916286990816136192605643754770571094913106771738476590839922390893660\
599`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.381340630168290150218288719683\
67834295606054615022319997028667591654617124352`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.001790059212146093954369498911837028972087259580157457727263949\
49659991050883`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01725321288310016393183217394542788037670052671568699992764165352173313991`\
50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.3581487966721352004688261398056143\
8912901016036396246426673226210257589841838`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 6.362453937507020207864366858657693316077337553341697356972870344\
88999490127835`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 2.31361961363891643922340613042097938766448638303334449342532139983687563438\
448`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.21032905578535603992940055731099812615131694391212222667511017395963284960\
216`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 18.6827811719050727726839694474\
386717375442906558819903898531218304853841083589`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 22.3844628814318645247117532606245205644763994445007420857\
6268703583222154636174`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcjpsiat1mb475100mc150100qq273100.m <==
19.57410815245896542903845114831157081767280131621745371393048105179121172321\
435`50.*asl*cf*psibc*psicc + 9.4143993295001000521254251843585628741560168803\
6279628929162605961784913453501`50.*asl^2*ca*cf*psibc*psicc - 
 (0.1344471324678950390447932834541451973911264637275861298401876177757670149\
767`50.122928213053164 + 0.04948394668742803884916400377205238713228801119533\
758252743565932834089981153`49.68884099949973*I)*asl^3*ca*cf*psibc*psicc + 
 7.95935520497519080944019334632261442626586206432475153263925297782711324074\
614`50.*asl^3*ca^2*cf*psibc*psicc - 0.406163904369253292772268810160269343160\
77659868906684930681214108791391379432`50.*asl^2*cf^2*psibc*psicc + 
 (0.3585256865810534374527820892110538597096705699402296795737395754601996984\
809`50.122928213053164 + 0.13195719116647477026443734339213969901943469652090\
022007316130549724752405095`49.68884099949973*I)*asl^3*cf^2*psibc*psicc + 
 67.9516513259043193727585910992107382987839511422912455831934489106978266678\
2795`50.*asl^3*ca*cf^2*psibc*psicc - 
 133.3540812730395156152223330830590753604461731496545429778133`50.*asl^3*
  cf^3*psibc*psicc + 0.008613397417248751916115795720308230286171180920618431\
03764260168879179763599`50.*asl^2*cf*nb*psibc*psicc - 
 0.01745239056534515073552941425736818157269044799318026228621235770441885412\
98`50.*asl^3*ca*cf*nb*psibc*psicc + 0.016467540694983977498170830447198735475\
37350120585240582227616073350591300334`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.79024242073309455134973171509542003112665897045595769527002169641379193`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.083099464219327884000489000164334759015313\
75119157704945376204400207511667851`50.*asl^2*cf*nc*psibc*psicc - 
 0.07213083687299384598436355123160134721582825152560892798600201193204621328\
413`50.*asl^3*ca*cf*nc*psibc*psicc + 0.22928458596586239360772584916169872015\
929789943559738289437759550761752717989`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00007313423476630751026006518922152151695710665420012568190466489703006273\
079`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00035278853574086645865121866891273004\
896267030822483602623891064361604080366`50.*asl^3*cf*nc^2*psibc*psicc - 
 1.79509544072732002095697677757827206630406646367125504094380583625721411690\
766`50.*asl^2*cf*nl*psibc*psicc - 3.67339717464221736595697176686693965430001\
680378309060787504958330791556161635`50.*asl^3*ca*cf*nl*psibc*psicc - 
 16.6419554806475659624384909301311309883530318505795346306432875322678580971\
115`50.*asl^3*cf^2*nl*psibc*psicc - 0.001579828854775519980100820439410583453\
9175805295963787868027925683789635473`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.01524171300016640868700567536634165558660634761582018816184996569194185580\
362`50.*asl^3*cf*nc*nl*psibc*psicc + 0.16462398267249824224700848626894478238\
579614235040129712540421163841324405126`50.*asl^3*cf*nl^2*psibc*psicc + 
 11.4228255866237743770622385603519385791356065840076370221662445285987039030\
1811`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 13.7975217827899748566494672152569\
3262156951462671592916478317705528013073923745`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 0.474048615963050532308271259481612541170037778904341495659438604\
65081418922454`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.01005300835564742475586271038119043936477862053403620830837839967560601549\
536`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.096988396991156894982424724311\
32406526613562267321045264087074371343789641129`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 2.076877379386140795829497920063988832570110288001388549484\
77173247249161873055`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 4.91928179875273716144935112341726384305567257000884788478890773355636443359\
64`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.4096272942397415667089659918017\
710653834313149549513675310409366420310675085`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.001827819701026804501065947342034625339050658278915674358285957\
34465367369275`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01763425399839216272407722260205892095747920412240190047914604213656548946\
728`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.380931083617969859654661199393\
47477043471422844046298449986916753730889363868`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 6.665996906021760142507428079623308313015113360604958710952123728\
33475706544451`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 2.42399887491700368818451930168120302291458667658362134945828698950592183180\
568`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.22036353408336397165313811833465482026496242514396557722353871843620707841\
241`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 19.5741081524589654290384511483\
1157081767280131621745371393048105179121172321435`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 23.4523914477328351127119362691637033823477056836706718764\
5057369751944380597389`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcjpsiat1mb475100mc150100qq3.m <==
20.85634072991543621058821129627373709041135516323454258943856399209621900135\
986`50.*asl*cf*psibc*psicc + 10.209323212154232624036879333663480007738649617\
83127279668348421495331663507904`50.*asl^2*ca*cf*psibc*psicc - 
 (0.1387570426143238277738556581538058421154984552156587476624266218917203654\
3129`50.122387114511 + 0.0516014774368294777268999572175355741491054104103965\
7561483374623879876859879`49.692794215923*I)*asl^3*ca*cf*psibc*psicc + 
 8.71091008931381104600458941988337576817892452367211314585945511964913498718\
786`50.*asl^3*ca^2*cf*psibc*psicc - 0.365684268117480527642007448339581194432\
28331303762186428455259709792389288712`50.*asl^2*cf^2*psibc*psicc + 
 (0.3700187803048635407302817550768155789746625472417566604323276089582342506\
2205`50.122387114511 + 0.1376039398315452739383998859134281977309477610943908\
6830623290821584975368516`49.692794215923*I)*asl^3*cf^2*psibc*psicc + 
 73.8498388513939015311974183445969743641894026578550073521519850974586306942\
5711`50.*asl^3*ca*cf^2*psibc*psicc - 
 145.4411543819772193259179319763191815360702529047061401714345`50.*asl^3*
  cf^3*psibc*psicc + 0.008862615465057092022792452219561297540188325339342184\
17769987885678467580304`50.*asl^2*cf*nb*psibc*psicc - 
 0.01798103593480843862786817791595436906757769525569839459698653677158680902\
328`50.*asl^3*ca*cf*nb*psibc*psicc + 0.01734737048075381686186222607369019170\
125514772711160642935843266659269354706`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.7660466856875907345278468116706130165806849939359928616849989642079252`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.085613344855653884735344694478809027643828\
06879980948413114639596003760395387`50.*asl^2*cf*nc*psibc*psicc - 
 0.07437022233846370837122798988130140863430159388383367083708191510130912111\
973`50.*asl^3*ca*cf*nc*psibc*psicc + 0.24154809736794449319308464576530565983\
189439874242788687074485661536411433433`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00007276042945008605058356222758447645416123943852631366010275777475730877\
429`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00035143484239590461234830101794957115\
344594861164565208190070967761524091315`50.*asl^3*cf*nc^2*psibc*psicc - 
 1.95150061843340536894223270817758993541153952595081476800054348188261984997\
45`50.*asl^2*cf*nl*psibc*psicc - 3.999662062728489268648592109708601097909635\
32988014561594395238762585898452343`50.*asl^3*ca*cf*nl*psibc*psicc - 
 18.0352314041815676099785304111242262132090394782867446958118273333662022310\
1638`50.*asl^3*cf^2*nl*psibc*psicc - 0.00165852675548099403023424836905642760\
367861727919857634421717630236456117196`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.01602145818344025277885995876285093041690005049126266232945493762860935338\
244`50.*asl^3*cf*nc*nl*psibc*psicc + 0.18259936932673063926650193185061993394\
668692739514806535409255156752366443463`50.*asl^3*cf*nl^2*psibc*psicc + 
 12.1710956472411902904078028432913591963166976004608927157045390048877816090\
3753`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 14.9093558018434206819429499823084\
7466473779743215510111700595125306491081704496`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 0.426803365133486068086538729483945148117469350076938842453262460\
38067188840511`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.01034387977323442864162487943093682551461289582773429914465708475081919519\
677`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.099922438208328298380325978099\
35282789278703845574920451509391315482552838039`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 2.212926481316580052801418698780247126603035927356525948309\
91618270686938346135`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 5.32464825600161121935866596293026560693601915167005579481191464177013868881\
223`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.450696670458280715557111905939\
10490676794468161548485930073423779193036418144`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.001880705413315350662113614441988513729929617423224418171990684\
70213185965542`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01816771603787787243278654147260960507141582517377258263684519064316497177\
171`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.414121293160756247165356157676\
46789770135306154649894609207241330836356069319`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 7.102663462043184453368265851919831886389514686351813615498977840\
64548298310971`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 2.58278671347024889213391485524357523141436897685520495111122231332130223156\
081`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.23479879213365899019399225956759774831039717971410954101012453700103302989\
828`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 20.8563407299154362105882112962\
7373709041135516323454258943856399209621900135986`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 24.9886770398693479717794222277754401992581916662434132944\
9265813773021652616263`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcjpsiat1mb475100mc150100qq32.m <==
15.07249087091092572608259858768994065583922803311548961478803873987892016928\
964`50.*asl*cf*psibc*psicc + 6.7123374833692434963924185920402620518919960103\
7605358250614288368061679681209`50.*asl^2*ca*cf*psibc*psicc - 
 (0.1178477415901089896537519322735616726454965065125793716741666800997398199\
1199`50.12518360849566 + 0.04145361588341995188593606383319534307885980397835\
008411590326327293255959112`49.67142476312198*I)*asl^3*ca*cf*psibc*psicc + 
 5.46115390287615540779910466723429524352022767798112711272254641167557912596\
014`50.*asl^3*ca^2*cf*psibc*psicc - 0.529752909039213271645292288544340164562\
72592994573869199127994777828382397491`50.*asl^2*cf^2*psibc*psicc + 
 (0.3142606442402906390766718193961644603879906840335449911403395932347916449\
7253`50.12518360849566 + 0.11054297568911987169582950355518758154362614394226\
689097613226216119356599041`49.671424763121976*I)*asl^3*cf^2*psibc*psicc + 
 48.1902045554608264532359057174655136097240676621297930069853700245733133256\
1166`50.*asl^3*ca*cf^2*psibc*psicc - 93.4608354382909718517063171615134370351\
6955330406813381851207398064720961773982`50.*asl^3*cf^3*psibc*psicc + 
 0.00766872755664211537644964932911170988209528462413703236141483771766815296\
485`50.*asl^2*cf*nb*psibc*psicc - 0.01545145154165046540401654145221004578946\
796956608492805640591145149948042265`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.01317943845363602807343967700221269922966427268849895248438804691267215399\
36`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.90176931216465396709465062617573930452194356145342857859322974007795799`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.073558721287562024901500489851076092625532\
22021270102606218368236839265826049`50.*asl^2*cf*nc*psibc*psicc - 
 0.06366342731847981481087865264417572094807702728013930993951972568347793834\
264`50.*asl^3*ca*cf*nc*psibc*psicc + 0.18442914427128262902884461919933519845\
395520629836350259530894023114560945254`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00007485183408642418448187358421685173283080813572619878524152503189902967\
754`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00035899079480644705490041807857323561\
932921279634543479117351471627946666631`50.*asl^3*cf*nc^2*psibc*psicc - 
 1.26562744055881113271868905176013417180021317011646580455282669036466353644\
821`50.*asl^2*cf*nl*psibc*psicc - 2.58115124848377579857934390232360090971948\
687648572668422661873003681546107709`50.*asl^3*ca*cf*nl*psibc*psicc - 
 11.9449427223765160436133478788468448871438967265823928019503975172546152585\
1904`50.*asl^3*cf^2*nl*psibc*psicc - 0.00128787631891519015755922088963886525\
238145887680637238963405591514263036875`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.01235335777626907477176533678385244143247544151983935821639949378551851569\
786`50.*asl^3*cf*nc*nl*psibc*psicc + 0.10627392857718409428712810804229499371\
387955805489149506135035590133238634445`50.*asl^3*cf*nl^2*psibc*psicc + 
 8.79582523164744795538158269182603950016130547634909974815352764026505455293\
613`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 9.997692766576290719586104406125060\
33446976382912073321252755598657283616059829`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 0.618293823333281292737843984967086017808105280896410105101291839\
32855510150428`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00895044991767391987775723252201283722698165335875035436912765124669527232\
688`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.085853050069853176539829701698\
99758872632171010597865032212451611106363253751`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 1.599240951208626900978469580332007181847510086608927226937\
00502550273719144292`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 3.53787967405820852618325558073238350564575906817676300264783899372916963644\
453`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.269373595081887043627905923023\
68158990952897583049084367885077443658599116109`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.001627354530486167250501315004002334041269391519772791786025731\
82383892280962`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01560964546724603209815085485436319795024031092835975461082828944044746660\
107`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.268574484370238310112097755779\
87136010887278427833907619343664589062680841045`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 5.132963235360057857689909372793484974536813583912268440312449304\
15051790902409`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 1.86653208558547558461451249919763089983156857596809761480135338118034381350\
793`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.16968473505322505314677386356342099089377896145164523770919142445985603236\
445`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 15.0724908709109257260825985876\
8994065583922803311548961478803873987892016928964`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 18.0588537288007438099437641211975742311161737474101052904\
6470881554026355216489`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcjpsiat1mb475100mc150100qq335100.m <==
22.73060686484145810817273376936182076862124413198949284868183528875259241667\
801`50.*asl*cf*psibc*psicc + 11.388944416451114623136297585019639406374969920\
21808422743583011225499997354503`50.*asl^2*ca*cf*psibc*psicc - 
 (0.1447890920816607815453046040007859153134127954729570528035676520319982316\
3251`50.12165745555469 + 0.05458545015876582916859074862506863902655799609560\
955920364786302061899998368`49.697998506956196*I)*asl^3*ca*cf*psibc*psicc + 
 9.83793452753651426726131802446479635269784579827525132810462765268596732976\
782`50.*asl^3*ca^2*cf*psibc*psicc - 0.303119085276465649259362909940543086414\
14584813910016609398177537303576242953`50.*asl^2*cf^2*psibc*psicc + 
 (0.3861042455510954174541456106687624408357674545945521408084143435514738575\
2496`50.12165745555469 + 0.14556120042337554444957532966684970407082132292162\
549120973951606169867873215`49.697998506956196*I)*asl^3*cf^2*psibc*psicc + 
 82.6658944917021078807350715596479932043812398723933792929779406392385866053\
6234`50.*asl^3*ca*cf^2*psibc*psicc - 
 163.6491031210167722910990381420804786482228768889325906425636`50.*asl^3*
  cf^3*psibc*psicc + 0.009213852214426306726084690038870446932952974631009269\
35533962691397993089447`50.*asl^2*cf*nb*psibc*psicc - 
 0.01872649679417498441969722052198580445149254267350877135612142535271937874\
049`50.*asl^3*ca*cf*nb*psibc*psicc + 0.01859489622616631421595589808952557100\
290500976657136849803051965701001166434`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.73483528768428611825852639855052411640609162350803677608040277359029113`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.089154567078945655990794727568776361386202\
73544157209167711655203276560643179`50.*asl^2*cf*nc*psibc*psicc - 
 0.07752930193456950893696154886220859198589022532036128500553979865340301181\
75`50.*asl^3*ca*cf*nc*psibc*psicc + 0.259124681738955659311046786496058545322\
94879070155167789904184054220687674465`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00007227761319273440802695060985431958513236872573790887200429274602427704\
972`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00034968432115768151414164228083298412\
187559207693685868506698419986468044238`50.*asl^3*cf*nc^2*psibc*psicc - 
 2.18401608359832202763308326704898603080258070107777896888093388470959322687\
848`50.*asl^2*cf*nl*psibc*psicc - 4.48738300321810159536517916842289222090755\
18671399060639769770659880140493191`50.*asl^3*ca*cf*nl*psibc*psicc - 
 20.1117110427775855157586809285470118717956007016905073969526669581362299787\
1738`50.*asl^3*cf^2*nl*psibc*psicc - 0.00177058197767087420483568881915409800\
509345731536142925282015442624621598572`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.01713240738221010861280152536777057617145590871693487144495708062540002071\
492`50.*asl^3*cf*nc*nl*psibc*psicc + 0.20984597031564656946574702742172922262\
036566141556370027263021791047826181898`50.*asl^3*cf*nl^2*psibc*psicc + 
 13.2648576207329883041668042537666737271085109593156514543065059910309166062\
3363`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 16.5551635261419781465875913938687\
7190878186179886943465271849201535625604953834`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 0.353781272293117238304310529359896902264286003419721376627473853\
30992246580381`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.01075382091552378622950743015101227216300078196747209443235249717065945743\
359`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.104055527032102515879985982984\
88984974669210359195301076030935184290548452383`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 2.411792294678725146212146227957577041292456538057391173510\
27381655107574658791`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 5.92547507113579262770911243536638663441116770005672575540370663425168226966\
712`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.511449130423938570331860525741\
64775542237978567145934602883657162189865379049`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.001955240166458870223546805482002231302363778539540380950925560\
40639458049487`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01891918673310954834181563326997997268121674610762782013673463380114239617\
351`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.463462607329166758040664141429\
11249732731342537514317826852111087807504430059`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 7.740948085749460694761106140073012250658027349053383462299712987\
85076435706395`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 2.81489021299980388900403859639018627296655539965577580450731951466772855901\
406`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.25589911027270944445491259967183511572423230905961598222797897744806195602\
635`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 22.7306068648414581081727337693\
6182076862124413198949284868183528875259241667801`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 27.2342977716620456746720247535313761902440666360076776984\
3399625396410606083582`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcjpsiat1mb475100mc150100qq34.m <==
13.09507320052371559033858062776667347779024186012709441251915301652357264837\
294`50.*asl*cf*psibc*psicc + 5.5762443424222032496177275958715342590254754260\
8823745840030060423601707685076`50.*asl^2*ca*cf*psibc*psicc - 
 (0.1096263102186061889026659262594342024968787947554457534431908700893851001\
594`50.1264144633777 + 0.0375588843688864365870453244998946819484803052809847\
5721441639517707069748142`49.66121235013416*I)*asl^3*ca*cf*psibc*psicc + 
 4.44249393767475347219327842582140771704606409738828722608031593640110670017\
589`50.*asl^3*ca^2*cf*psibc*psicc - 0.572390698433399637452626517095682228237\
63243442785374843855809324864564838432`50.*asl^2*cf^2*psibc*psicc + 
 (0.2923368272496165037404424700251578733250101193478553424924115135527055503\
3284`50.126414463377685 + 0.1001570249836971642321208653330524851959474807492\
9268590443531457156087223372`49.66121235013416*I)*asl^3*cf^2*psibc*psicc + 
 40.0315670681091512245846080595869567283962040119454194010713408638857294436\
3407`50.*asl^3*ca*cf^2*psibc*psicc - 77.2886033623112135073256082210836706780\
3761392689808882868514182201977811695293`50.*asl^3*cf^3*psibc*psicc + 
 0.00721097505962358564287789999203942183251358258769715393853945575241359558\
114`50.*asl^2*cf*nb*psibc*psicc - 0.01448412111391061917560228230513259383118\
712775475193641028686438339586447434`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.01161736339448743328570609050394309998485755514806587394192490199263550388\
038`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.97081868228379165279925078454013273239210510266141252537307641636390437`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.068926754659449463421030270886926629148254\
05787133439668426143714308343445106`50.*asl^2*cf*nc*psibc*psicc - 
 0.05957660657167995092578186895740413562434579185342859087441284332884328384\
92`50.*asl^3*ca*cf*nc*psibc*psicc + 0.163663944802833261570595091726799833430\
27490622248833755337632980934753040508`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00007591085611804079179997234192020606622744706594838936201592154117773888\
891`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00036280037806080641855511912320663109\
864731480812671399621774355110786851431`50.*asl^3*cf*nc^2*psibc*psicc - 
 1.04434670108698715878468959990384665740940630039639558229267530638730622519\
637`50.*asl^2*cf*nl*psibc*psicc - 2.13111592572962912517308504602452306045866\
50976341861232993863160701511143036`50.*asl^3*ca*cf*nl*psibc*psicc - 
 9.98933277074224247693204594421689272188868831781553448803271036253383961381\
672`50.*asl^3*cf^2*nl*psibc*psicc - 0.001150166616073173551450199995751419685\
83285802213349206151877910182122083257`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.01099397120473512299148070526619669933623868158574332389017937941128006983\
275`50.*asl^3*cf*nc*nl*psibc*psicc + 0.08328781484227623702796416400924927223\
975635282043664134927791668816812889624`50.*asl^3*cf*nl^2*psibc*psicc + 
 7.64186731004970413656554989202716426526440194955213641920460151806455207180\
602`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 8.387882022348035527450030224427559\
64566903683760506199516984147911596916124982`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 0.668057932926984922802454976702314276581982673879249556639343446\
88476308828995`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00841619038517743455766871467928269743068447415086475694544408237432716171\
127`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.080446913912447214183657757363\
96500777295719460915030916302577517636330066989`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 1.389430420009037115739190889459484411866254899918570258037\
20027601173674032836`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 2.95504749159752097033444478421438315377723320115209603526723176495951706966\
938`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.210237000426032546230525031596\
18631312814492937668582257695936228741281335343`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.001530216433668624465030675396233217714669904391066319522909075\
56058213606721`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01462671162044494803339231952072091050417403538348187440231002588210235905\
953`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.221617253039610760071498657920\
05304796290231392303223918787242516848023330338`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 4.459550175104845155060837590065495330367683919991385922157622507\
92750830321089`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 1.62165460912903460184030457820563466558824869817868579048061762884226595111\
305`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.14742314628445769107639132529142133323529533619806234458910827042738575585\
831`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 13.0950732005237155903385806277\
6667347779024186012709441251915301652357264837294`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 15.6896437039874811059709980694815103828564151140136093854\
529478675307765091039`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcjpsiat1mb475100mc150100qq4.m <==
27.01381194179210071490887546867912055686519581060809200159163845887425821010\
289`50.*asl*cf*psibc*psicc + 14.155331775865574360402755444364991156934751095\
10509758454772611606264424588676`50.*asl^2*ca*cf*psibc*psicc - 
 (0.1575740718945844434722563345397844421740147030311994987713543240973526637\
926`50.120208721492716 + 0.06098222093440795726611826100538038278270013807066\
116389873395097770849775687`49.70792720071709*I)*asl^3*ca*cf*psibc*psicc + 
 12.5290125113342954660254781739527223912734413883633240036494195116001079838\
0896`50.*asl^3*ca^2*cf*psibc*psicc - 0.14743717018611128149551209344411196600\
098692172028188016729620280533280111871`50.*asl^2*cf^2*psibc*psicc + 
 (0.4201975250522251825926835587727585124640392080831986633899611661769538927\
5404`50.120208721492716 + 0.1626192558250878860429820293476810207538670348550\
9643706329998856211676573529`49.707927200717094*I)*asl^3*cf^2*psibc*psicc + 
 103.611882078999242964917484175535669857553359940186618848370404898208417845\
22537`50.*asl^3*ca*cf^2*psibc*psicc - 
 207.5359739287262644622866092032809904509523357740178297628081`50.*asl^3*
  cf^3*psibc*psicc + 0.009966882312613073655570697042113606692291623485846755\
83945095700371332096473`50.*asl^2*cf*nb*psibc*psicc - 
 0.02032601657259595741200792754145545295783538783179616677890642390667306535\
86`50.*asl^3*ca*cf*nb*psibc*psicc + 0.021295400785602225873380047996050283495\
35246854794394284395959789048974106591`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.67733155348564193734957925350927586982035375224283909875840704925268078`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.096741078711448350829728660052722353155705\
07991979336524972576600404247827849`50.*asl^2*cf*nc*psibc*psicc - 
 0.08431158827155980004772990170956886187647996347277288136396444498636278605\
792`50.*asl^3*ca*cf*nc*psibc*psicc + 0.29792603742970588152426799601339667322\
099358179171576399857424927413131581158`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00007138621890089889176835678324686033010641749678251140944038108949310405\
794`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00034644634124278939403619313265861773\
566678403423318741914878656084997736534`50.*asl^3*cf*nc^2*psibc*psicc - 
 2.73090788992655721295944961399787661716318334729695875857435903375086992342\
182`50.*asl^2*cf*nl*psibc*psicc - 5.64591805647058511675228766855785328377659\
267890572300144056201213804669001092`50.*asl^3*ca*cf*nl*psibc*psicc - 
 25.0205270101203133608501603060001797502161668620622909364651658802371444328\
5705`50.*asl^3*cf^2*nl*psibc*psicc - 0.00201516450948379593027945219901007177\
937151855302796116494977890240822311136`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.01955969603270836478213133978249037400639611947304464890481317086275652067\
626`50.*asl^3*cf*nc*nl*psibc*psicc + 0.27607573190088498151851608810686188082\
44461028127983454354961342057918769215`50.*asl^3*cf*nl^2*psibc*psicc + 
 15.7643995750673095617068438026164802225692008135864071829530574323835734663\
4739`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 20.3987186546197609553000978518538\
9814259962477699362559205081860575968946441269`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 0.172079265824404610152374203360664638223245847705773308379107811\
74104299746754`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.01163270963996204737955367555904668005631168378845667299604060270242756509\
313`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.112910019764440283986934863223\
67116891916129936877499345941369669053820305236`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 2.866254468194056283946698873202996404103491057015710396900\
55589679701335751768`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 7.33164270652060772254954623379933124608132501238643578484514496868442089273\
129`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.652980710917672798136604683140\
67059715157933165212420856493577939360739703974`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.002115038116356735887191577374372123646602124325173940739581546\
01012298836264`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.02052909450262550617944270240430384889439296352159545335449095547896385844\
962`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.579516653080625579884659867918\
93671032735015927844414208934532361406198465084`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 9.199601096575034444209044348217307144028056419937115782433606032\
12549546800936`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 3.34530948966364888880328885389720259782838415270440573910415201097152232782\
549`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.30411904451487717170938989580883659980258037751858233991866593188118739554\
254`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 27.0138119417921007149088754686\
7912055686519581060809200159163845887425821010289`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 32.3661485478591756032228206615400769765320866072165752968\
4032842552587790346461`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcjpsiat1mb475100mc150100qq5.m <==
36.66556934898652012450345337386089573070440846862777867041540011900461770568\
378`50.*asl*cf*psibc*psicc + 20.685837432305116093224729882415556664321590780\
76761226012026384919338953314227`50.*asl^2*ca*cf*psibc*psicc - 
 (0.1826569793680874883610293531440082402014256729463820979918395260188092588\
0395`50.117697291570224 + 0.0737783089154096839284049154586082243377859353969\
1781521077865418440928316189`49.72398971667689*I)*asl^3*ca*cf*psibc*psicc + 
 19.0913620974420473700613766888115231783717937470563819804458279809194527130\
4776`50.*asl^3*ca^2*cf*psibc*psicc + 0.25074911527290090430512575639596671966\
888978670775978306962386706931448435867`50.*asl^2*cf^2*psibc*psicc + 
 (0.4870852783148999689627449417173553072038017945236855946444993436794124486\
0063`50.117697291570224 + 0.1967421571077591571424131078896219315674291610584\
4750722876188719314425303858`49.72398971667689*I)*asl^3*cf^2*psibc*psicc + 
 154.3300892696951221227808521667793556056063341770863178376992`50.*asl^3*ca*
  cf^2*psibc*psicc - 
 316.9385000962278222901045521935740913109521719701251642843994`50.*asl^3*
  cf^3*psibc*psicc + 0.011473041919210110031481300017878966115726321090712473\
65168946421234306010395`50.*asl^2*cf*nb*psibc*psicc - 
 0.02352877610707477704944350340929545050156375673263984060161174449142853974\
625`50.*asl^3*ca*cf*nb*psibc*psicc + 0.02677622611023034738480704617433190936\
039020999952044433365633898477043541172`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.59003537152467083018253738554453658178571969773196959816130502785880103`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.111898358615645805905970041499944045749559\
54927473821134699422291618845710571`50.*asl^2*cf*nc*psibc*psicc - 
 0.09790225440098239713262521089398128286547332316861564899975362550117729108\
199`50.*asl^3*ca*cf*nc*psibc*psicc + 0.37985236525166693677846732617435062275\
997682308995477355647635931126722464626`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00007002834440499946945193558123570227110593285943622837809767844018334442\
061`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00034149865618333227861086466374621847\
643530949006564320370170370792859928009`50.*asl^3*cf*nc^2*psibc*psicc - 
 4.02821627542554820632322700288902980362523997513027067906238687943067346212\
156`50.*asl^2*cf*nl*psibc*psicc - 8.44666723230455071677589903487900388542153\
466170842434078746539943167487132251`50.*asl^3*ca*cf*nl*psibc*psicc - 
 36.7994360107861198310829457008740426728694717203140667035082607553019380139\
125`50.*asl^3*cf^2*nl*psibc*psicc - 0.002520942399541884925223757848011469589\
46446031289114790874374847304227490837`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.02458714250847482546180472093255943994302682543756152504537012652760758520\
55`50.*asl^3*cf*nc*nl*psibc*psicc + 0.442554872315157339922556224351077689626\
58751873254330694882618018386467509228`50.*asl^3*cf*nl^2*psibc*psicc + 
 21.3968575449562689237757335484971877391175616122621458985294882648497706566\
4161`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 29.4061058028019467178945437437743\
5665552223672738471984336545599520055972750576`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 0.292658381925078744747953093890946660388186766849447796679630116\
23380620540707`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.01339060311411397451462979180197039464416563433288870357963780592351961973\
974`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.130600630582030432150253402500\
27544651122910719365433303084279278678183354718`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 3.890337735446594349777406099726761407112283929502208345187\
17968451814011938933`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 10.6390644765948959150517547688159648216095569395698723399873986823794534507\
0225`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.98196033623535240628569923460\
915555862794868898957631686887395169518262221037`50.*asl^3*cf^2*nl*psibc*
  psicc*Log[mu] - 0.002434655111657086275387234873085526298939206242343400937\
30972504854036935031`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.02374556919673280584550061863641371754749620130793715145894538764677732108\
735`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.854814042769599616934718056969\
59304616731742655024133636411083136152525781586`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 12.48652403134732319734607103578966622949352027745009809138105756\
175255035104643`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 4.54055419321720843539857128574169681072491646452730839691298551291321858386\
875`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.41277765392883713049077920779469971006590149677520985426504305208607707338\
088`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 36.6655693489865201245034533738\
6089573070440846862777867041540011900461770568378`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 43.9302408226657159785050709356685345381479752665452292176\
4703806258339929376992`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcjpsiat1mb475100mc150100qq50498421000000.m <==
37.28461675492428270215814066986499079420956556689867295936254936349585749709\
685`50.*asl*cf*psibc*psicc + 21.116651644002228568381122086997773185734901256\
15005081154434809780664715594676`50.*asl^2*ca*cf*psibc*psicc - 
 (0.1841302750691325622100873784521361066474357344198583818919119827292402521\
358`50.11756168274911 + 0.074538832464785974288750472920736699905917863224146\
71267763637154497401244793`49.72481906672574*I)*asl^3*ca*cf*psibc*psicc + 
 19.5327914216909369422892619590818646963640534695627872727364677258613606623\
7449`50.*asl^3*ca^2*cf*psibc*psicc + 0.27800563750191776063786511603088872242\
186037771267778077602543249059835463859`50.*asl^2*cf^2*psibc*psicc + 
 (0.4910140668510201658935663425390296177264952917862890183780010563420208594\
6782`50.117561682749106 + 0.1987702199060959314366679277886311997491143019310\
5790047367257824708424146887`49.72481906672574*I)*asl^3*cf^2*psibc*psicc + 
 157.7306433851395976373465539547310992424625892843912793747221`50.*asl^3*ca*
  cf^2*psibc*psicc - 
 324.4135663821752219295273119339936077212922411491714748265539`50.*asl^3*
  cf^3*psibc*psicc + 0.011562536676335603707075456638693389162516085860924728\
11895156140249777447041`50.*asl^2*cf*nb*psibc*psicc - 
 0.02371917992664096265609125700596683327723029365611656653086147467358412632\
053`50.*asl^3*ca*cf*nb*psibc*psicc + 0.02710433705449836112269167815452918514\
182036764595558063706596349430298331479`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.5857215663601767513260780433853238054952243887797071566048793109769885`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.112798461445237320156242992123776327394170\
49162253864132315786357076832890713`50.*asl^2*cf*nc*psibc*psicc - 
 0.09871049196473092600245810036350405422826774241115542694036297736013366653\
304`50.*asl^3*ca*cf*nc*psibc*psicc + 0.38489288655092507111823162389313752849\
927434444820341035181464970223945755699`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00006996109714994079703845763310492345617423737327312190967892332209321351\
716`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00034125314973855170987371668123557006\
742135875757913957339306487791891686382`50.*asl^3*cf*nc^2*psibc*psicc - 
 4.11403070036064824020728058210678619885837087983275338166368622146076626701\
559`50.*asl^2*cf*nl*psibc*psicc - 8.63415138854618895160098633867966457039143\
05149607258512278949310063130755901`50.*asl^3*ca*cf*nl*psibc*psicc - 
 37.5849105926812478608616056198883672924135312565609073385855429383379129958\
1816`50.*asl^3*cf^2*nl*psibc*psicc - 0.00255164917870360701520482766540008733\
507795775627545972424558749952562038664`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.02489264333274199816145994298678082479266441476374828207674230071868890200\
334`50.*asl^3*cf*nc*nl*psibc*psicc + 0.45394723284300787020899559208589199786\
349411388385725210479423096967437066872`50.*asl^3*cf*nl^2*psibc*psicc + 
 21.7581138787213723811145309210118477440625381851280157531247719732322451342\
909`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 29.99778172519686529923515209445037\
413960825913850169213806109405920519228000601`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 0.324470457049521236585181473434736630331444734660331163673633884\
84360974972999`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.01349505568928106807860189497098721398749655597806511018605466703211150592\
509`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.131651173222580702530863303386\
4272622401586634813084398615209898715072788278`50.*asl^3*ca*cf*nc*psibc*psicc*
  Log[mu] - 3.956020705222067705657187440183972317102279670023275591477231267\
86040820623466`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 10.8567776410725497010794662283434411129914205478682817217538868820388604701\
6777`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 1.00342500386942516522842421738\
449846676184971006087481491884838529653276732054`50.*asl^3*cf^2*nl*psibc*
  psicc*Log[mu] - 0.002453646488960194196109435449270402543181191996011838550\
27204797651523132594`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.02393657694956012773288423697935041131639248426932880724573932482079480442\
682`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.873024429325612376915170463472\
76945827882491939230974735566267223058658186176`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 12.69734171256788642086281532088445651232133675053761855469075587\
045534329444319`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 4.61721516820650415304102375304889327720775881837731583816451028027891638266\
797`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.41974683347331855936736579573171757065525080167066507619679297653999986297\
808`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 37.2846167549242827021581406698\
6499079420956556689867295936254936349585749709685`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 44.6719421546332805815457402745875743035689541578868633617\
1091581071650339585497`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcjpsiat1mb475100mc150100qq541100.m <==
42.29211341827414347942142011876400086845703826365528721399364049403462235351\
646`50.*asl*cf*psibc*psicc + 24.647408137624409845225071300682370262929197447\
80259454108855612677208246505497`50.*asl^2*ca*cf*psibc*psicc - 
 (0.1955738210154191605606903770576062165776174863536827461986669452047084991\
5219`50.11654809413113 + 0.08047599107825579948601712781349502455887338396550\
901663913161227101558518824`49.73090370709374*I)*asl^3*ca*cf*psibc*psicc + 
 23.1838855158641055140806663248085996023334512565525041534000778596883101632\
9033`50.*asl^3*ca^2*cf*psibc*psicc + 0.50445782635253405951962409770968828376\
581276239806054692229035089344541333072`50.*asl^2*cf^2*psibc*psicc + 
 (0.5215301893744510948285076721536165775403132969431539898629949780647719308\
4991`50.11654809413113 + 0.21460264287534879862937900750265339882366235724135\
737770438077722762117591273`49.73090370709374*I)*asl^3*cf^2*psibc*psicc + 
 185.8248785158330016647204852832478211585987151101054293831343`50.*asl^3*ca*
  cf^2*psibc*psicc - 
 386.7671383633029864037004172681701319929167601240560124971099`50.*asl^3*
  cf^3*psibc*psicc + 0.012261071792660053403279156384715253207752323644807634\
69435178575253020105859`50.*asl^2*cf*nb*psibc*psicc - 
 0.02520559350666811466175356595506904144868795625754884406414212032737136111\
442`50.*asl^3*ca*cf*nb*psibc*psicc + 0.02967180641395874242605290331981333555\
551998927155091969119373296890929480612`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.55465521474284461222197276243115641800804157430053140888312674927283696`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.119822463257428275536154847706303489131862\
10975929582471021877159834108535022`50.*asl^2*cf*nc*psibc*psicc - 
 0.10502072934855967744346841326142497236778329707436489239060339377094656518\
92`50.*asl^3*ca*cf*nc*psibc*psicc + 0.424871625098787010217197218816673542206\
7995224010443923837711431381516552176`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00006947639669092009327301067943947076805022217887736984221753286649557711\
751`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00033948227082153812114119055494036259\
512880451527862952967400850509020913468`50.*asl^3*cf*nc^2*psibc*psicc - 
 4.81815709106443309643463961132957238205283608838082291668263984981187560847\
213`50.*asl^2*cf*nl*psibc*psicc - 10.1814859538957871921385198083998935428841\
5533356376326111961108912716183556662`50.*asl^3*ca*cf*nl*psibc*psicc - 
 44.0576282087710223496318933083804161106687831485988708518833862924253179314\
1589`50.*asl^3*cf^2*nl*psibc*psicc - 0.00279370148365907323057198908905415011\
956036334855701280499538546859751631415`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.02730170730900990529499150071960686774140471786683371528655132517359688975\
539`50.*asl^3*cf*nc*nl*psibc*psicc + 0.54891174448008521290399398804521982083\
571433240922303022355870136589465534811`50.*asl^3*cf*nl^2*psibc*psicc + 
 24.6803293158451495648935670678943264493313671179006222828550390143614909925\
8059`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 34.8374233926034305248007722308308\
5145645656165927288423981143414105491119678019`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 0.588771015399591034870286226356570951738088141151517418276296435\
47914742844808`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.01431034134498066213169072567289189787944384436731558676768187716063322050\
628`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.139849140353022591430434941091\
60893403263909855302549266577471869712310413758`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 4.487332602880936284526103103253513899878430385072840415064\
55254806572563501459`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 12.6392411612885062653308919186941801973714161756721035510734541903640935735\
2588`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 1.17832102309608134957459543591\
621521679641129557856980198476788601662716540636`50.*asl^3*cf^2*nl*psibc*
  psicc*Log[mu] - 0.002601880244541938569398313758707617796262517157693743554\
47995419027554961118`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.02542711642782228935098817110756526073320710882782281684535530578269652651\
001`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 1.022444690181562429947950550994\
98195863396929371734402031325713115072790277026`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 14.40265349509276005904219452955749781045864751774150698303580175\
630313398670061`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 5.23732854367009456692443437438454465834859909736054799389722739814601981930\
059`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.47612077669728132426585767039859496894078173612368618126360739442647298130\
212`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 42.2921134182741434794214201187\
6400086845703826365528721399364049403462235351646`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 50.6715908235481937741441174916284415738606594449608547873\
2624713058601552915986`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcjpsiat1mb475100mc150100qq6.m <==
53.13563128014352563936695589890004458080787351267708756697461557682893275284\
673`50.*asl*cf*psibc*psicc + 32.539612791097065365286593984992066374047989094\
36812992254138931354605457416628`50.*asl^2*ca*cf*psibc*psicc - 
 (0.2179958296445825783427000907202605746969462116551154006360333540103140379\
8789`50.11474564390435 + 0.09224794495008510628744542795434347558054740434941\
899212729557290855799706384`49.741254158424226*I)*asl^3*ca*cf*psibc*psicc + 
 31.5291938665447712141659198474244596106423816562897147041659443060239732958`\
50.*asl^3*ca^2*cf*psibc*psicc + 1.0242982244019523149575525206336996923466493\
6134040430457110250295291686701414`50.*asl^2*cf^2*psibc*psicc + 
 (0.5813222123855535422472002419206948658585232310803077350290668554767847498\
73`50.11474564390435 + 0.2459945198668936167665211412115826015481264115984506\
4567277727953606581495816`49.741254158424226*I)*asl^3*cf^2*psibc*psicc + 
 249.9150533705496052431968517519861923050467483145350784701217`50.*asl^3*ca*
  cf^2*psibc*psicc - 
 532.5768604903873385237457158172026798499856649338428898471189`50.*asl^3*
  cf^3*psibc*psicc + 0.013645362350094258266857139686891749508521512077542132\
93720056672391747856061`50.*asl^2*cf*nb*psibc*psicc - 
 0.02815210933726802559044280964267944503554028582126035110754566551686127848\
517`50.*asl^3*ca*cf*nb*psibc*psicc + 0.03478073769591117233729167298117148363\
550720722887254653469204007159421228712`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.5041630103856547552246297509826533960402275641238206440999817273700905`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.133735192576907043834321301952918329909175\
33402464081112986117134301436323289`50.*asl^2*cf*nc*psibc*psicc - 
 0.11753124765299978800163592251059207613906156632199330709685228745163412992\
777`50.*asl^3*ca*cf*nc*psibc*psicc + 0.50730103322323753175020971643317811732\
872239079265257705640447319607300383941`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00006868706055454257607591516817457945873181429978093653199524603953466705\
763`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00033659338004827601813737922049378488\
838821056288585388394325420419341658132`50.*asl^3*cf*nc^2*psibc*psicc - 
 6.39632618371364152457719252903876547817843359762718480284423728874161699547\
922`50.*asl^2*cf*nl*psibc*psicc - 13.7004810474736160011929655904613774817677\
4475621585622746075608462529554272871`50.*asl^3*ca*cf*nl*psibc*psicc - 
 58.7318589693054213114334876530807696599602088773572554455443877753827920420\
0093`50.*asl^3*cf^2*nl*psibc*psicc - 0.00328518496471817807769694646356013882\
497012047730646150271698398892121154729`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.03219737465632858396193925676932856005438098731773048922721027883772167358\
653`50.*asl^3*cf*nc*nl*psibc*psicc + 0.76997275957366223644034975123142971291\
008046894256610079641272612906631321239`50.*asl^3*cf*nl^2*psibc*psicc + 
 31.0082606993249806200205552580272807049065620662718869696404598671608966508\
2625`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 45.6051621224185352471067888911265\
1439669239838561549108894381959586064450412862`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 1.195495587834695832920958617194446066400509188895930099653662484\
04347009364471`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.01592599703418198107555210608717276469595210373957501351093693447070353870\
923`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.156087191069049563427288158163\
91412535209122463723488961673263760423424638866`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 5.637865581695451021821919137823141946346647648413070358116\
44724857470848196832`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 16.6137398871537822803888127652386800483438735066240021490703671050938722303\
9701`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 1.56330409787350523079354547976\
208216568760960744392892966775506646541778163257`50.*asl^3*cf^2*nl*psibc*
  psicc*Log[mu] - 0.002895635824396723831918564743122320853809473407195457506\
90266785711698230298`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.02837948928528173880496148330252984097310749538858816175151029317383940675\
208`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 1.357342573021526250008245541229\
35971043431573056247024778297615359365617725571`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 18.09543254559231384463976816365934762082106226055610425685587776\
218184346557369`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 6.58015728930629594350537024133067186211674991292949245715926101157178628017\
53`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 0.59819611720966326759139729466\
642471473788635572086295065107444098016531768081`50.*asl^3*cf*nl^2*psibc*
  psicc*Log[mu]^2 - 53.135631280143525639366955898900044580807873512677087566\
97461557682893275284673`50.*asl^3*ca*cf^2*psibc*psicc*Log[muf] - 
 63.6635710244492961860468620943354400804186068513221745169111860764513052956\
1077`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcjpsiat1mb475100mc150100qq7.m <==
84.95619867465243984606165388576357390091886710345364995558320847217544491903\
889`50.*asl*cf*psibc*psicc + 57.159258001398250313314395173545422055916573273\
92091610292531404594414196277164`50.*asl^2*ca*cf*psibc*psicc - 
 (0.2719959500749828104294393184223224493953541495755509241726565807683569647\
2927`50.111187543815866 + 0.1211974872526837070165668175610145210116446116319\
106140189110557049413040988`49.760118722067304*I)*asl^3*ca*cf*psibc*psicc + 
 58.7168662283099271696240128535961258773114308431687368402229395821685584187\
683`50.*asl^3*ca^2*cf*psibc*psicc + 2.692688467806614897563124091848511869330\
74386116118173663586045426929313313319`50.*asl^2*cf^2*psibc*psicc + 
 (0.7253225335332874944785048491261931983876110655348024644602696401117222738\
8483`50.111187543815866 + 0.3231932993404898853775115134960387226977189643517\
6163738366859229911281161712`49.760118722067304*I)*asl^3*cf^2*psibc*psicc + 
 458.6509046800539019361221562612524553273141211254520730011751`50.*asl^3*ca*
  cf^2*psibc*psicc - 
 1033.8606046247236177469371839210461116094462101460203670902635`50.*asl^3*
  cf^3*psibc*psicc + 0.017044833747568350131952106340140832487582200218874269\
78889301380540747089855`50.*asl^2*cf*nb*psibc*psicc - 
 0.03538920631335212563251348012369203458255163400304000731942564439838198348\
705`50.*asl^3*ca*cf*nb*psibc*psicc + 0.04729123030580041953439417393620157828\
136103427082439631045767059770488036873`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.41971936144226835859461398632062616921811692483375475458021608097561359`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.167877051212209319217993156152667308475587\
59851342678236115103445578068813178`50.*asl^2*cf*nc*psibc*psicc - 
 0.14825531104821308703107003593237200043862655226820342946161276151015415865\
016`50.*asl^3*ca*cf*nc*psibc*psicc + 0.72626627093338596009776740923777056962\
793729571393324074796180057871861919673`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00006736262856821687683921942197263366406463096288933330825658754813003857\
675`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00033173217214714376861117477218129174\
46113644549210146739374572803001722217`50.*asl^3*cf*nc^2*psibc*psicc - 
 11.3418866279627361650591908763201386572987452141766251979374723097015191711\
5277`50.*asl^2*cf*nl*psibc*psicc - 25.063937781270802698274245536054019270411\
3043086687031890736740166078811129949`50.*asl^3*ca*cf*nl*psibc*psicc - 
 105.949542901659055922857123370801324566202064658591285964758798502770460687\
37748`50.*asl^3*cf^2*nl*psibc*psicc - 0.0045510645479262158466314407046923739\
9090080676809696255307583854173379732099`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.04482409787606617770855188262450298060480183433813522799274671362965240989\
675`50.*asl^3*cf*nc*nl*psibc*psicc + 1.51417311848182444874089598319467957169\
247419073694681140418999247197467490822`50.*asl^3*cf*nl^2*psibc*psicc + 
 49.5777295396828977083422017608464631697494706466892653705580980149907824282\
7478`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 78.9071140260899850537798506178100\
7281324825537521054110067393878837365931547963`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 3.142734318958407359374465843020034717411046045285650753279433467\
56104917095222`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.01989364333077042441089148224768669316903681551154321824785716658485748713\
173`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.195935391902172069350460222103\
9748024668189609236255643342373351408078437438`50.*asl^3*ca*cf*nc*psibc*psicc*
  Log[mu] - 9.014132643578708674244036683790266030863540117579866431010563275\
45286953241342`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 28.9537077117019275191540406560631123759479208176218221192983946124943884776\
6487`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 2.72337189167796768140102125119\
189301506832832874542930735173265595678636286761`50.*asl^3*cf^2*nl*psibc*
  psicc*Log[mu] - 0.003617026060140077165616633135943035121643057365735132703\
32495447549175087173`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.03562461670948583079099276765526814590305799289520464807157207949654210560\
409`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 2.406823094437517280537710129605\
28883468329100525651333732972808958251029712308`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 28.93198265288323639369836920530869900446941275354584774278151390\
743696752238063`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 10.5207209646848132340721342564758905470797864558348537243361857863886732241\
6023`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.95642917860771029400655765967962641337088967780316852039452168058434732990\
76`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 84.95619867465243984606165388576\
357390091886710345364995558320847217544491903889`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 101.788853505390243260894669575662863343154258638884599800\
1160195652260323601862`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcjpsiat1mb475100mc150100qq8.m <==
160.033733503572285954310095564053954302076349369538823338612`50.*asl*cf*
  psibc*psicc + 120.646685822870486052831845561799514393443709459450173814100\
95923999269756938703`50.*asl^2*ca*cf*psibc*psicc - 
 (0.3660251824595563945557924207650704171407811719303504156732125295647756296\
5873`50.10674571153156 + 0.17296994905053244211269065076356154922216428960659\
583610906689241536862187751`49.781205403227496*I)*asl^3*ca*cf*psibc*psicc + 
 133.4426070420349215805461801244442030867204961226308784350738`50.*asl^3*
  ca^2*cf*psibc*psicc + 6.997094402644541649265722458067184867435265912293432\
07235286706878376250596534`50.*asl^2*cf^2*psibc*psicc + 
 (0.9760671532254837188154464553735211123754164584809344417872787621885964929\
2831`50.10674571153156 + 0.46125319746808651230050840203616413125910477228425\
55629574647747664298920481`49.781205403227496*I)*asl^3*cf^2*psibc*psicc + 
 1036.7619288644969243183755933100437700085347228506157536348071`50.*asl^3*ca*
  cf^2*psibc*psicc - 
 2556.917111256721868752262930531065681672430257617543794536693`50.*asl^3*
  cf^3*psibc*psicc + 0.023108138237686251323509402391780456830004662203593711\
39189821307490316453245`50.*asl^2*cf*nb*psibc*psicc - 
 0.04829050587852224776158192019276278355815628785437533841969751206282057175\
294`50.*asl^3*ca*cf*nb*psibc*psicc + 0.06868286244057492752178473121366548029\
56326740524411681457873862747000623958`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.33670933697299369179152419605089486391591106870046772214577455370667085`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.228730649291152187121789569380334824583668\
87512942962383856359509373242759012`50.*asl^2*cf*nc*psibc*psicc - 
 0.20297260345508882623092109812195039885433323781026746281679677009896320842\
022`50.*asl^3*ca*cf*nc*psibc*psicc + 1.16723130009814698673233229370390264987\
450435908169749966198540207064190012914`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00006605531655483989907728100104688701716042616319442345259057416395037305\
773`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00032691676173376420268838051304321009\
271137180612991197690719236053404790937`50.*asl^3*cf*nc^2*psibc*psicc - 
 24.1622403731244803636179882833771050203100435499866594432538540749810879924\
7689`50.*asl^2*cf*nl*psibc*psicc - 55.952472941539561681752437123340275262204\
4998512626928363946205370481732682313`50.*asl^3*ca*cf*nl*psibc*psicc - 
 234.4333190487101276633962361650098872561334337935143337470334`50.*asl^3*
  cf^2*nl*psibc*psicc - 0.006977833716063381257034576049330678628896084306938\
90824978770475647096336394`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.06906849959543420220538283849185083287060897978536871199267228127460073964\
17`50.*asl^3*cf*nc*nl*psibc*psicc + 3.648067485944234924841731050823655501042\
60839019072332005944312207661052563686`50.*asl^3*cf*nl^2*psibc*psicc + 
 93.3905857446635008543547942239943866554176610175610173976441683145973039851\
0178`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 163.7820973968275585569512277622235774387971992152925568196924`50.*asl^3*
  ca^2*cf*psibc*psicc*Log[mu] + 8.1665625173844170432424686944596745677739664\
6840904591922686905148869037250689`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.02697034579197644329323367219121684517965853836659056014075426098648526927\
757`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.266959832122907708128219173245\
79473878598507592133304389290925310074592477428`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 16.98010649902972742806450804072625211916684745773836679957\
166470192947216947589`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 60.5588182021084990789677793697146878626799158866657172106909215184243305620\
1626`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 5.53853137393644617167514080282\
011538656276905589231041552060453726549985394035`50.*asl^3*cf^2*nl*psibc*
  psicc*Log[mu] - 0.004903699234904807871497031307493971850847006975743747180\
76809258844281917679`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.04853815129507412875058530422650813432472455925842418983791820894480653173\
389`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 5.127386655409763461590658171107\
20523954054658573123106416129931230969450800323`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 54.49976898487253464681752509590234680922975482866339450117160569\
722531240264387`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 19.8180978126809216897518273076008533851744563013321434565523374550921854110\
1116`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 1.80164525569826560815925702796371394410676875466655849605001888654345448488\
766`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 
 160.033733503572285954310095564053954302076349369538823338612`50.*asl^3*ca*
  cf^2*psibc*psicc*Log[muf] - 
 191.741750568413408211390735831811844447794410057956782202769`50.*asl^3*cf^3*
  psibc*psicc*Log[muf]


==> anc/dataset/bcjpsiat1mb475100mc150100qq9.m <==
419.4269258697000880323350071843597988867839842596444153983334`50.*asl*cf*
  psibc*psicc + 
 367.9518785494143385349537992867636534744428516502092121887011`50.*asl^2*ca*
  cf*psibc*psicc - (0.5756241056588418680358230000151509858639679373951311566\
5484447138505643945381`50.100903799948576 + 0.2916280803861240890949159089941\
4028233285101785543978277356892468285918887719`49.805594166323516*I)*asl^3*ca*
  cf*psibc*psicc + 
 451.2992659276508458252870120051049104166950626899014451559239`50.*asl^3*
  ca^2*cf*psibc*psicc + 22.78240771866828090300228651958485491236373211807382\
487116647353950673628643872`50.*asl^2*cf^2*psibc*psicc + 
 (1.5349976150902449814288613333737359623039144997203497509910717615362872857\
4515`50.100903799948576 + 0.7776748810296642375864424239843740862209360476145\
0608739624034780366661358643`49.80559416632352*I)*asl^3*cf^2*psibc*psicc + 
 3563.2407708218771113209761178656278773444943522037973569922644`50.*asl^3*ca*
  cf^2*psibc*psicc - 
 10327.0093331896331299942367152309485803120938320759243648205291`50.*asl^3*
  cf^3*psibc*psicc + 0.036949864278655394477847706783051789825489094980237060\
25777729419997716729609`50.*asl^2*cf*nb*psibc*psicc - 
 0.07768716080037653009795221957855575813294033244779698644593550127613753266\
254`50.*asl^3*ca*cf*nb*psibc*psicc + 0.10799099485024072776904032968888178831\
884945064891247347320504604527125116743`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.25513787027397023440928839964118013135562887232395645425152051170445585`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.367583928486216650876495632645118526615264\
30815227114889342369057033623908061`50.*asl^2*cf*nc*psibc*psicc - 
 0.32731841894299435048925871546427708458839548534191511724080152867157583752\
577`50.*asl^3*ca*cf*nc*psibc*psicc + 2.36500422093808128621980253196954899320\
235920847860242169740099783540446247029`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00006476539979123867057662468651055145881358058987451003421895189242718319\
139`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00032214895169447470584910913188611411\
437321328072665363032688604791968989112`50.*asl^3*cf*nc^2*psibc*psicc - 
 74.3336167596254441793188547040802276420702177595101068997692053783834423798\
6098`50.*asl^2*cf*nl*psibc*psicc - 
 185.7405042406837914454132967785319173998298983216216557984306`50.*asl^3*ca*
  cf*nl*psibc*psicc - 
 782.6115535021681177978319901025067530921099811170742442373584`50.*asl^3*
  cf^2*nl*psibc*psicc - 0.013096999172928697830527925206513604820794948506660\
30612347273329578938249102`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.13029131503865571190546246797048712315068948264944906374347281916117541537\
325`50.*asl^3*cf*nc*nl*psibc*psicc + 13.1738957128456416066994410781077441685\
9302695808242308680230276275365779897443`50.*asl^3*cf*nl^2*psibc*psicc + 
 244.764184566002644111022921085856950822672389391108522929126`50.*asl^2*ca*
  cf*psibc*psicc*Log[mu] + 
 489.6538216238076907962564778760249184512833508015123085896834`50.*asl^3*
  ca^2*cf*psibc*psicc*Log[mu] + 26.590173895714053459676953853620126153354929\
25793622573303001731435710449169303`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.04312552600783280780128464579909153081618385513828524007604314063649398008\
67`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.4290205276112736631741625242252\
7344121531221878731278886363564738015356105062`50.*asl^3*ca*cf*nc*psibc*psicc*
  Log[mu] - 44.50257901200048074745871292470126378594043443474700416893198757\
383332850982791`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 182.5462859614427411197331431422958162260409328176049289216884`50.*asl^3*ca*
  cf*nl*psibc*psicc*Log[mu] - 15.45878521709427812527644305606568618462505562\
71655869396298106855267751472684`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 
 0.00784100472869687414568811741801664196657888275241571338579652737688402655\
289`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 0.078003732292958847849847731677\
3224438573294943249659612486235966320837769686`50.*asl^3*cf*nc*nl*psibc*psicc*
  Log[mu] + 15.77408339359059325433397302115532605162067449979907225582873883\
383457983535525`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 
 142.8365761736331641161729583338116947739803652458265602406285`50.*asl^3*
  ca^2*cf*psibc*psicc*Log[mu]^2 - 51.9405731540484233149719848486587980996292\
2372575511280711918138133883378233421`50.*asl^3*ca*cf*nl*psibc*psicc*
  Log[mu]^2 + 4.7218702867316748468156349862417089181481112477959193461030689\
9226609363296024`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 
 419.4269258697000880323350071843597988867839842596444153983334`50.*asl^3*ca*
  cf^2*psibc*psicc*Log[muf] - 
 502.5293807820166654744749832744876203728854510076219622359232`50.*asl^3*
  cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcjpsiat1mb475100mc150100qqf1.m <==
9.840478531348748963779696612481607672556761066087926242279226832211488153619\
69`50.*asl*cf*psibc*psicc + 3.79113865027702723921335418161677420823073460231\
765470743892007716442548887821`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0942950653197182517387095698126426524193817049100525929646382662668399319\
2267`50.12895025178959 + 0.03046881613812019066756881899469733581264572770425\
417434704557335208281394694`49.63831686619384*I)*asl^3*ca*cf*psibc*psicc + 
 2.89318328204965760491084947722126878104788346477482476737870590660069789098\
239`50.*asl^3*ca^2*cf*psibc*psicc - 0.620292423353092373602426443051561257771\
89305706290358659080443732765049573921`50.*asl^2*cf^2*psibc*psicc + 
 (0.2514535075192486713032255195003804064516845464268069145724468784401990077\
7111`50.1289502517896 + 0.081250176368320508446850183985859562167055273878011\
13159212289629323008596644`49.63831686619384*I)*asl^3*cf^2*psibc*psicc + 
 27.4270893157440435824218979528641832888338197064362344604950363117651786345\
8007`50.*asl^3*ca*cf^2*psibc*psicc - 52.6891949763079132767991514658398314833\
0402528692474961457929975033277295258657`50.*asl^3*cf^3*psibc*psicc + 
 0.00637890108020049063068419135499927983214453664823557878565817438872362486\
422`50.*asl^2*cf*nb*psibc*psicc - 0.01273164030142878556568954176377075850118\
331800258245185375948182097337676839`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.00884195348806589185248994475136062022116746341876795720332655195747664556\
058`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.13500002681332095745645114376180901126490648357802800060532291418279174`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.060484445463404170815444959150959027707869\
6216870071421684662244225227629632`50.*asl^2*cf*nc*psibc*psicc - 
 0.05218934444032975127819495668667653587333999985759687578756411564703248691\
807`50.*asl^3*ca*cf*nc*psibc*psicc + 0.12764856743598404966637835335864036081\
741175300535951700059827586971570388527`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00007841575859806381666524892169414243153145023560041172494005868458039957\
447`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00037176730088491871521033523246011410\
727595284866177879718943870954781705158`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.69911491764875004232478189606086522829534018710896380457559902418180995651\
861`50.*asl^2*cf*nl*psibc*psicc - 1.43828072723299583545354132923058104644465\
757971653951056908640407622101996763`50.*asl^3*ca*cf*nl*psibc*psicc - 
 6.94124392513794647716026257427870624792453688012822325227617460669765964315\
315`50.*asl^3*cf^2*nl*psibc*psicc - 0.000906375617642377419800244576274826813\
00605265942110879342095093608776093505`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00859421174985936438507833168249722364858869855971512631551973664824079974\
641`50.*asl^3*cf*nc*nl*psibc*psicc + 0.04966848578775652637589832522809391167\
90325282362334616054683878483351530646`50.*asl^3*cf*nl^2*psibc*psicc + 
 5.74258960239736908846032448892836884799950514412096975230369918039241555131\
58`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 5.8372613325856821141468034276905139\
8482899845956461209003541985946409915020503`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 0.723965772486698618164609970167835734740646598728018273695957385\
12331401637124`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00744504668165968432433403695568601557453280526761722425324298219152673131\
07`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.0705935888216015439894902508040\
7871764915002420399993880706711133019117274861`50.*asl^3*ca*cf*nc*psibc*psicc*
  Log[mu] - 1.044107200435885288810968088896067063272637298931085409509763476\
50434665030052`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 2.03590402619506290382774608813920322038451259841228397802228483826769711593\
124`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.117632092648690198602545053322\
60211088437640220690096895111299426377644614418`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.001353644851210851695333461264670184649915055503203131651127838\
57414791687807`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01283519796756391708899822741892340320893636803709089796114700662488042017\
635`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.148356793244109209474420875383\
11377787501430945956613793124105725733539817994`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 3.351192245022098181169930088414137953478196648783491043122741123\
98745746118745`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 1.21861536182621752042542912305968652853752605410308765207419087619634415308\
843`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.11078321471147432003867537482360786623068418673664433200273348562655288553\
673`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 9.84047853134874896377969661248\
160767255676106608792624227922683221148815361969`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 11.7902053443599810918032471679679635394126739919821473617\
4948430856699100645687`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcjpsiat1mb475100mc150100qqf10.m <==
3.835733644872827271708966551100037907346023027921623735329707423961526367016\
24`50.*asl*cf*psibc*psicc + 0.90725337879079907687238826683389374832244403592\
091082449005109941587962174691`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0543843404618750432271401892102399604694762537913621302092031213916192779\
9271`50.137596267924145 + 0.0134647410437733673609076082348935401618778883941\
457036343038634895941594319`49.531320407267515*I)*asl^3*ca*cf*psibc*psicc + 
 0.61994678267539544061094914060734159029015335651005020391876354889903731776\
777`50.*asl^3*ca^2*cf*psibc*psicc - 0.568035312062367762044605842502139759806\
82496599669969221072802732732391400703`50.*asl^2*cf^2*psibc*psicc + 
 (0.1450249078983334486057071712273065612519366767769656805578676657962953251\
6426`50.137596267924145 + 0.0359059761167289796290869552930494404316743690510\
5520969147433968536970805464`49.531320407267515*I)*asl^3*cf^2*psibc*psicc + 
 7.78414669564425083736721383912867227283806346523366955764668308541334791010\
957`50.*asl^3*ca*cf^2*psibc*psicc - 15.33237106588259689713313941304980574403\
418626766606020935464835974078103857713`50.*asl^3*cf^3*psibc*psicc + 
 0.00439957045730131493814003371041130905830141388324517362380676172736242404\
801`50.*asl^2*cf*nb*psibc*psicc - 0.00863906479279306265601729616752667954420\
825352975884129804356284224466558363`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.00269272356864151114225855107081782130362294659177262525765015217864074984\
05`50.*asl^3*cf^2*nb*psibc*psicc + 
 5.04628892431874053640879931846653623079926122509709893789460694358579322`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.040107627113144352066712347479900348524597\
26193260928616529499282079521006285`50.*asl^2*cf*nc*psibc*psicc - 
 0.03512345708722636743025980961850794539444059902660199605053806131133493166\
171`50.*asl^3*ca*cf*nc*psibc*psicc + 0.05192306943255205101003897675294974680\
072281099171894167472692053084853574278`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00009200656129776575120982453161410013058512828748542585119346141802617472\
303`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00041937785612336629767379306211208852\
221247942094281369882342061180206320691`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.15535823364561656220364718884305856127566363290520161342747569597112483188\
834`50.*asl^2*cf*nl*psibc*psicc - 0.37723294589283322871105473432893934867569\
247607204007421633040326453872752835`50.*asl^3*ca*cf*nl*psibc*psicc - 
 2.07153446151988206263411372983231042033140763558789513954382615050003904314\
182`50.*asl^3*cf^2*nl*psibc*psicc - 0.000356390489188115337244725286923479850\
24002382995957425702045763690950763141`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00324894827478133443441356042862104240806186913199425658531732730772596664\
708`50.*asl^3*cf*nc*nl*psibc*psicc + 0.00629245484595847495719840215617964353\
671598156460927587450320097450033711327`50.*asl^3*cf*nl^2*psibc*psicc + 
 2.23841188987314469227535596198967047808823744111515212470229352221435627259\
841`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 1.609463159190057764537949498399939\
00490695787810484151454913849932302522505644`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 0.662974603613469761854538915277307512407545891524508147124991828\
02739679914755`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00513489816224421459292680370128684214785665461260109629995019482469720587\
534`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.046811065478785283605637563326\
41695657051483495244219141345308265527213362303`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 0.406983979976935398595519265816303723288770443839118568127\
68973131170114047245`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 0.53578315304784829041388806573729571447412426876647948764418043696960478302\
539`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] + 0.023380568761817529535700407696\
21838934679000528354488931793466884443845587549`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.000933617847680766289623055218415789481428482656836562961765283\
22209813394046`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.00851110281432459701920682969571217392191178817317130753300624262017944630\
272`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.032968041112967310936936068472\
03701600212344271664514965101879112277258542112`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 1.306265828812934854108900756095371129111602108247805293000435607\
97213286446328`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 0.47500575593197631058505482039831677422240076663556556108906038074708750070\
675`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.04318234144836148278045952912711970674749097878505141464479752349101524780\
773`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 3.83573364487282727170896655110\
003790734602302792162373532970742396152636701624`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 4.59572033771029678181023645709132541805484839052049478475\
636678822910345786773`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcjpsiat1mb475100mc150100qqf2.m <==
8.538806374132730822778582819790256699543390723617428298868904195324988397675\
07`50.*asl*cf*psibc*psicc + 3.11280601802510598950658845543529708734090824226\
100369561776112985411330684675`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0873070924947179001724851275992841935801660370966561919366303139860987844\
7729`50.13022611324129 + 0.02732277943680946509576095361381109250053939778654\
226381792380056635425271776`49.62570146397093*I)*asl^3*ca*cf*psibc*psicc + 
 2.32572395427937932720014789769626028448867103851933670814967193407386883284\
926`50.*asl^3*ca^2*cf*psibc*psicc - 0.628968984553684637001507677442770424878\
32963038325299615375941201585358053989`50.*asl^2*cf^2*psibc*psicc + 
 (0.2328189133192477337932936735980911828804427655910831784977004372146955778\
7274`50.130226113241285 + 0.0728607451648252402553625429701629133347717274307\
7937018112564658169894056574`49.62570146397093*I)*asl^3*cf^2*psibc*psicc + 
 22.7167908883626456602112963443810407156304162351710492226689401462940043087\
9938`50.*asl^3*ca*cf^2*psibc*psicc - 43.6250154912631365607498052208795239286\
7782903799517635988104941597641265356133`50.*asl^3*cf^3*psibc*psicc + 
 0.00601044498708354466408546399747181991065658032773501175450383234500221098\
896`50.*asl^2*cf*nb*psibc*psicc - 0.01195910087026436791603564401548366561971\
884593624429144893950131626725636957`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.00764363253431123298687590195135576550564546265761427720402554706556151263\
634`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.23073757149422417680277522425972893133374538934727912011730841528936329`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.056732719336411548766684946123421299559056\
75888905277857860763126038229207945`50.*asl^2*cf*nc*psibc*psicc - 
 0.04894236533589206021803815445649906638123749520674715672424931372715607341\
391`50.*asl^3*ca*cf*nc*psibc*psicc + 0.11245116218160477434178487469457988317\
125676086620798331891451106176046679472`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00007986804562570632665067017508753732342380907272397551602127085259202892\
835`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00037693809910649855171572447897508549\
430783867311301321462166503811388561798`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.56906212012044643136118084877090623222458533535512120923303731181388244977\
414`50.*asl^2*cf*nl*psibc*psicc - 1.18071201385604817312011042032550395280405\
294925492480210516594106585891589129`50.*asl^3*ca*cf*nl*psibc*psicc - 
 5.79094242795318748879407501836335282668948396234087036086708382612076383112\
805`50.*asl^3*cf^2*nl*psibc*psicc - 0.000801122877684286589233574537273988541\
57063477809047174063585944634315370579`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00756181605044432635031465522014996386279881610317828440506898510555983801\
273`50.*asl^3*cf*nc*nl*psibc*psicc + 0.03792470309866562927197300837669780714\
362242929982194821309012975625132494201`50.*asl^3*cf*nl^2*psibc*psicc + 
 4.98297522267529573361696243239681307883693175796585551038348997423123958660\
332`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 4.858714863155708403392700588525522\
20840527093779261008579143568954880359623371`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 0.734092501583531749015319309653528606932222848638699652342250082\
20797542095204`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00701500821909249374803210009884825755599591609506594243624768765949128675\
819`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.066214813261190367847368875218\
84261104314090131661122232360188246395837895322`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 0.905995495031871951566720442253966014333987592357428274615\
17999531477083392792`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 1.68521513502563960683567223556769869650838865910493466339400882688037696066\
825`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.082819128255688185962957983543\
53074699263111778572252447520077214496288489646`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.001275456039834998863278563654336046828362893835466534977048077\
87240794684419`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01203905695658006688133979549433502018966198205756567689640709284639358308\
689`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.120758732458030612692884586759\
02146608131532857974040998540349616764212790793`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 2.907905505975107664428326757904983304290807546902646424785703553\
70158427217247`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 1.05742018399094824161030063923817574701483910796459869990189286556727595149\
481`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.09612910763554074923730005811256143154680355526950897272096663401949029520\
199`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 8.53880637413273082277858281979\
025669954339072361742829886890419532498839767507`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 10.2306285437275625564651126958180328936129212056568280924\
847964132253794322011`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcjpsiat1mb475100mc150100qqf3.m <==
7.502672832949527264509080339808248864660422021361364862885884817918207143158\
05`50.*asl*cf*psibc*psicc + 2.59041534367616842824304755484548263159334273088\
166440262370670331022161992194`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0812673630551364890621626318945393922964829398691978536465934236359281300\
8084`50.131398548065796 + 0.0246530678925711296931819909075066350502354462711\
911841190438208304184207722`49.61335335169582*I)*asl^3*ca*cf*psibc*psicc + 
 1.89917273544336041188286391913422776109963988668350932780630661229992960841\
304`50.*asl^3*ca^2*cf*psibc*psicc - 0.630092956170446790098511265427862248685\
2582841379651958723065938021566533627`50.*asl^2*cf^2*psibc*psicc + 
 (0.2167129681470306374991003517187717127906211729845276097242598535159723924\
9364`50.1313985480658 + 0.065741514380189679181818642420017693467294523389843\
15765078543376878222697776`49.61335335169582*I)*asl^3*cf^2*psibc*psicc + 
 19.1234801508982998676958864747866695528968489956718510409655509498071817260\
1883`50.*asl^3*ca*cf^2*psibc*psicc - 36.7588666266843782090331934927765180408\
4338265980667341441911915427190976699762`50.*asl^3*cf^3*psibc*psicc + 
 0.00569829423699168520972793091553810317764318802715856988091156409252298298\
387`50.*asl^2*cf*nb*psibc*psicc - 0.01130701600027937573042626204812839091198\
700305973088359904116780050901651604`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.00664532372088660353125406716188258949410212360545393719787113812214434791\
868`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.32786527339050919337959823777752935549105005671608347817526444933321317`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.053545137694824929151806019881139983854063\
36632025073103345564568975050878289`50.*asl^2*cf*nc*psibc*psicc - 
 0.04620790658859823741639614568775222384359439125204223211806033601151518354\
156`50.*asl^3*ca*cf*nc*psibc*psicc + 0.09995468488108727890777263202682290783\
809556076300763059251131281017011448302`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00008133526713449847923862667187951517663768016902836933289466404801351424\
863`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00038214138275714004449528845013479788\
738320813068297355154039756857921065986`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.46952377843751166698204582243948510171482942828166974633093018493545262030\
493`50.*asl^2*cf*nl*psibc*psicc - 0.98504401885149685038715355848129690683251\
667159059840803663356228507475882972`50.*asl^3*ca*cf*nl*psibc*psicc - 
 4.90786540749624669196993617901948405246610981517941512380066651568842317530\
543`50.*asl^3*cf^2*nl*psibc*psicc - 0.000713208399292341205645715999309141437\
63694713524113941395214922169501513376`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00670180239154782917489235380115492388350336540054423992852571411405022824\
883`50.*asl^3*cf*nc*nl*psibc*psicc + 0.02938320561574733890003162887040159605\
835405471884270149857017001203419175123`50.*asl^3*cf*nl^2*psibc*psicc + 
 4.37832071513903430029551517015726585275904762278054273197944254967667432876\
243`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 4.100288878666304260505233456814613\
2100653235417819494271851194034551003288454`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 0.735404329600684780194057482914118593604895349812479763536113614\
7255292279203`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00665068576340143663047387949294981858837255171107745283308370793012164663\
379`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.062494471179562116943539698389\
34610673341101294607490089438630753760099211522`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 0.796058311843460781871911849119502882319826840505553223996\
2622817593953325023`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 1.41444296884949631179453103716595140157857247704721967526491881461901618798\
92`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.0563350448696989926993000314807\
3326180923559981624185420116338291309519194922`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.001209215593345715750995250816899967016067736674741355053678685\
13388433267936`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01136263112355674853518903607079020122425654780837725475031933976711177095\
789`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.099636040316685124921803474473\
84599173522235269764891640487765183428276968443`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 2.555048408938738142320507603697703748691689474848868792947663363\
51934491589152`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 0.92910851234135932448018458316280136316061435449049774288883292562246024110\
339`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.08446441021285084768001678028752739665096494131731797662643182017027468551\
519`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 7.50267283294952726450908033980\
824886466042202136136486288588481791820714315805`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 8.98920241025126026651714612446892323971180697119376328771\
900812984173458512243`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcjpsiat1mb475100mc150100qqf4.m <==
6.663256126723321988755213678992732085735257590007405618440181873295050227241\
81`50.*asl*cf*psibc*psicc + 2.18018467146611815757848347986154233144838700482\
747948664673355065860871504521`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0759900301028977513454228986451195508092190510791187341708890822418987298\
4011`50.13248123540586 + 0.02236155041542334648143901087093782827392313664638\
046132940992669246921268625`49.60122653047885*I)*asl^3*ca*cf*psibc*psicc + 
 1.57192330645633105718781955182406590771780997173661442881294903207001313960\
139`50.*asl^3*ca^2*cf*psibc*psicc - 0.626376770432400504299131632254445878002\
88553041333676357918463349872904269049`50.*asl^2*cf^2*psibc*psicc + 
 (0.2026400802743940035877943963869854688245841362109832911224204796476418030\
7591`50.13248123540586 + 0.05963080110779559061717069565583420873046169772368\
123021175747154566224427481`49.60122653047885*I)*asl^3*cf^2*psibc*psicc + 
 16.3243570140923771732201936605078184512116078482675682013441335807399452712\
0835`50.*asl^3*ca*cf^2*psibc*psicc - 31.4388899837979090791607316033652049851\
3234603035040001562642392316872601921393`50.*asl^3*cf^3*psibc*psicc + 
 0.00543084643699860966584951831802020132806856317446907748317365961031852442\
137`50.*asl^2*cf*nb*psibc*psicc - 0.01075057850044499257327032218888353682629\
476791643467122610693719755035933102`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.00580343472179446649033101734129831444153320298138503931512092147504271477\
104`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.4263784043919545943651330920495952783456074380047733660456228297285219`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.050805365126374681152823554001638645445556\
66489047203285938063118639270427325`50.*asl^2*cf*nc*psibc*psicc - 
 0.04388020406304553375263056109851131144527491854859542294965411991081451281\
461`50.*asl^3*ca*cf*nc*psibc*psicc + 0.08953267258446852770611402554654463827\
478146867338190878245942022350131888249`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00008281720856276554944821057492155674067946735004184824900230558853495508\
165`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00038737594301264761016787730338144924\
565827675229874972432697519189486683969`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.39184420705146747229542566368727152382307541805810997250895861045348320379\
427`50.*asl^2*cf*nl*psibc*psicc - 0.83330919368442199385826531493057516945949\
696253854404281099637259389449215424`50.*asl^3*ca*cf*nl*psibc*psicc - 
 4.21586279626103678270813595166102903087092235052638180532907307914707260623\
581`50.*asl^3*cf^2*nl*psibc*psicc - 0.000638740482206401706975379525566882122\
93684969360688246395046528939568266604`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00597539330120101067242001350345893759095726888901053918198038334589890111\
642`50.*asl^3*cf*nc*nl*psibc*psicc + 0.02304307078696943833339629268808672353\
095873329909461738334393370546893855514`50.*asl^3*cf*nl^2*psibc*psicc + 
 3.88846388206970190555774557428556362154806322135503572484525185077847765425\
853`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 3.501005307026285621472540530833399\
95420668924471844408867528923092151682515026`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 0.731067034516528535845169462523761122207786625933471539723707355\
11527857097954`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00633853774122313264142159101427237673519895640913754448384352436393279988\
518`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.059296783299974925926244804176\
92979908298460596203533658543136250730110793564`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 0.706993433103582164646862831688284294826920585700915586335\
50033650517775531962`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 1.20128888359642207724459593631541506664089781788308451566756264049559025433\
237`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.035860970414911308811971063203\
62647061517648404049233117864385863528346069786`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.001152461407495115025713016548049523042763446619843189907181290\
93564568572972`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01078123332726816835022632803216905437872447381127915212883707992905622269\
892`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.083151923298886878127492219795\
36969214534015108318699538913848998200781792898`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 2.269183575507544017204691869240171959223073371048438433106790892\
20255001809449`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 0.82515766382092509716534249790551707608111758947215943019794169507432347939\
051`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.07501433307462955428775840890050155237101068995201449365765400987962491888\
566`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 6.66325612672332198875521367899\
273208573525759000740561844018187329505022724181`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 7.98346927396476951879391334925715873632226996050753958497\
379657512390951226599`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcjpsiat1mb475100mc150100qqf5.m <==
5.972819290335686073422503804699336545567214865001337421586739068408871358883\
79`50.*asl*cf*psibc*psicc + 1.85255418976909472978077526762344081195787527669\
885574783691423782618241170576`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0713357758943761541992128424163521418333770725957048580980074213163734626\
3351`50.133485257239634 + 
   0.020375335253563349304894104998013090652685109958528396181376283746867414\
94`49.58928263127114*I)*asl^3*ca*cf*psibc*psicc + 
 1.31640881337313092451886544382005918563604757674957942152679918588447279497\
396`50.*asl^3*ca^2*cf*psibc*psicc - 0.619562126822556470676198439762014684376\
42734526095246950950851303406612244068`50.*asl^2*cf^2*psibc*psicc + 
 (0.1902287357183364111979009131102723782223388602552129549280043043173939033\
8806`50.133485257239634 + 0.0543342273428355981463842799947015750738269598894\
0905648366506455254117194885`49.58928263127114*I)*asl^3*cf^2*psibc*psicc + 
 14.1042598891680693319753941161281223547287415854535933824892699031046717028\
8863`50.*asl^3*ca*cf^2*psibc*psicc - 27.2362446616745409632425705787914865773\
9920712376966741223214636910787242070956`50.*asl^3*cf^3*psibc*psicc + 
 0.00519948134392270628868789782505733140289424754877666187228613605753601582\
154`50.*asl^2*cf*nb*psibc*psicc - 0.01027135277016747589093405420578949333060\
846080368176951192526128871418843674`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.00508593296254776651118562344390126136295228773223792148893407886116952467\
87`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.52627225631011269974190393193296799767773055239297166283099463730172155`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.048426970237831720534351225136063552271172\
4050738324966344666525539367527005`50.*asl^2*cf*nc*psibc*psicc - 
 0.04188064733389992484869359233010533492019712542208457434555307357679553358\
961`50.*asl^3*ca*cf*nc*psibc*psicc + 0.08073432377445305795435163841732755398\
390941854419656340616712944051609859424`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00008431366028492541681904306164387227079740865690307944567525392360869873\
267`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00039264061616771855499870897404589471\
023639606623048583755585772444023751666`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.33019727910742926659178787190651498760891685896373877932970625966553539128\
357`50.*asl^2*cf*nl*psibc*psicc - 0.71353689827698607835526991623631187620691\
580040596221772028971512921723636743`50.*asl^3*ca*cf*nl*psibc*psicc - 
 3.66391192569874800177447506002068090906118500923645109900946005445036595203\
413`50.*asl^3*cf^2*nl*psibc*psicc - 0.000574889180160220827476499388879261610\
08387889823006558203610659774844976235`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00535440736799850205540366554227976155080027932072143592545485416523537762\
843`50.*asl^3*cf*nc*nl*psibc*psicc + 0.01825440178750524286830794034701293107\
542450862061208939940411235891776869819`50.*asl^3*cf*nl^2*psibc*psicc + 
 3.48554695225568627419695982541933291926012341895566525950928373678617890442\
463`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 3.019511735666934774689076640923531\
23934175222851051579077776595090000348639173`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 0.723113416933142516444490112724587408268909822111878898855509827\
24219723418287`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00606850315426219186450837877624774046938524975005625983235803690903604770\
184`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.056520872410310121847087160596\
11414405256551609621558199743617631399794220035`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 0.633735809501033868035810877348969621683658803446484592638\
05158850657798262276`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 1.03066488948412485866923059590880463951694968379949549663276977072208154210\
938`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.019818113329533081895032324687\
91639692765550849642027308820069925794006328931`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.001103364209865853066274250686590498267160954500010229040802456\
38563773709056`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01027652225642002215401584738111166255501191201749374221142035818170034302\
763`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.070070038887255447512662457438\
81876459329549368702771163647717899883316932518`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 2.034054098378070919008632640797645223351370290503132090237408016\
12140541061099`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 0.73965603577384397054859368756278008121868010563750257827390345362461380988\
872`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.06724145779762217914078124432388909829260728233068205256939024641465018690\
637`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 5.97281929033568607342250380469\
933654556721486500133742158673906840887135888379`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 7.15623388572753000743661589187043175979559903692026907605\
045830249628240412397`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcjpsiat1mb475100mc150100qqf6.m <==
5.397381728729393004352846892847447912647761925055079296508858041641307371597\
57`50.*asl*cf*psibc*psicc + 1.58701329111477381582819615287600640311075110137\
082259050311497233189399262732`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0671979737961092813641170510983351932635247995360132030958978352943718218\
3342`50.13441971160366 + 0.01863913362765397962427692246067648541217482410723\
205241579848391808415166568`49.577489255413965*I)*asl^3*ca*cf*psibc*psicc + 
 1.11383835861329225382909151981772211052222798020490060375781592755943821878\
832`50.*asl^3*ca^2*cf*psibc*psicc - 0.610789575644472937335342731068213345139\
58096259662296931058502958637623385307`50.*asl^2*cf^2*psibc*psicc + 
 (0.1791945967896247503043121362622271820360661320960352082557004205948952084\
411`50.13441971160366 + 0.049704356340410612331405126561803961099132864285952\
13977546331075513425755797`49.577489255413965*I)*asl^3*cf^2*psibc*psicc + 
 12.3155861843553847310149460438484340194725180727377173359799429533929825076\
0025`50.*asl^3*ca*cf^2*psibc*psicc - 23.8600230328340690880254068631634899509\
175749340617905993968347066280473553573`50.*asl^3*cf^3*psibc*psicc + 
 0.00499766059267047100899477145790430519469639504395049891054942206237818671\
728`50.*asl^2*cf*nb*psibc*psicc - 0.00985535269083751528050037496005259614418\
504412094793959429495914805493580467`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.00446879650514662433619904111169262932687853682498027704643859372130400917\
736`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.62754214077260586136650761943468878624056775184240322324612611822233889`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.046344397943254541177378482262242374416328\
66312316290731210214732085503161293`50.*asl^2*cf*nc*psibc*psicc - 
 0.04014959421505771969920539470658750640157264620088612535011093785880192754\
24`50.*asl^3*ca*cf*nc*psibc*psicc + 0.073227732056738834528264151897701513277\
88688736484909667833872315594264046139`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00008582441744270187112280238136322238305259109044982951421505884465658386\
776`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00039793428159626460744841907579082197\
617461929142840002820937985128744731293`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.28055280472456491478417289950286338489480111284216282363222164173614755466\
75`50.*asl^2*cf*nl*psibc*psicc - 0.617522330594873241253152058885138872212818\
15200470872436757662542094038208646`50.*asl^3*ca*cf*nl*psibc*psicc - 
 3.21683852690146894914968442690570140437928582056411186641171564586978147657\
749`50.*asl^3*cf^2*nl*psibc*psicc - 0.000519551058941019024817377066361830614\
12723182781474173349065245929280500545`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00481791041646863635835821755472919392565154899268759604418325773293611597\
674`50.*asl^3*cf*nc*nl*psibc*psicc + 0.01458297378150221775671063672807628126\
990433409543950470930444199682755546883`50.*asl^3*cf*nl^2*psibc*psicc + 
 3.14973993356426144497827388832809942856593972421065117226505717243753979509\
565`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 2.626991972788209478627102284445287\
11558858771642515310439715304275747474668405`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 0.712874654454005939460634030673906648574401510414983620495847045\
79391991198116`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00583295083960656268257530394221496392861231262143090007974665316118015381\
632`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.054090226793436736800912427508\
20978223313021343495452169483464602480159078574`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 0.572679987920774808177867979696018077921079949856482031320\
91948589773450819903`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 0.89208015551130488901181401423297839988419213211314210381143355476104482108\
291`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.007103702794005345341384065390\
02395860418322621937973860105293570763077293123`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.001060536516292102305922782534948175259747693203896527286978321\
39427032351063`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.00983458668971577032743862318331086949693276607908264030203895795873097587\
729`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.059535154226946338537787822689\
59809459124656447728747658560929363372511036601`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 1.838087826229197494937935620779871695527000400186065339674910000\
60302683079551`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 0.66839557317425363452288568028358970746436378188584194170448451517526353844\
132`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.06076323392493214859298960729850815522403307108053108560890290290731213110\
576`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 5.39738172872939300435284689284\
744791264776192505507929650885804164130737159757`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 6.46678296191497673828195762388362225907370515447265900779\
047978162517173882344`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcjpsiat1mb475100mc150100qqf7.m <==
4.912204773286035915512238185737032531432099091070871822597288214445639150106\
86`50.*asl*cf*psibc*psicc + 1.36898816537124786756852776871480195855401411760\
379664549010185731960200431775`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0634935332751341586024004695844617853475743515475082500183672280644289222\
3105`50.13529215699986 + 0.01711023896665176606249234895772501634426951288290\
953759984912243381043318275`49.565818736791165*I)*asl^3*ca*cf*psibc*psicc + 
 0.95108302687161785508856556556606900545966659385651975393079703641995224639\
732`50.*asl^3*ca^2*cf*psibc*psicc - 0.600817510842153514284021678902083974076\
41995390767271128963233030592919252896`50.*asl^2*cf^2*psibc*psicc + 
 (0.1693160887336910896064012522252314275935316041266886667156707078080888275\
115`50.13529215699986 + 0.045627303911071376166646263887266710251385367687758\
76693292617180230759821314`49.565818736791165*I)*asl^3*cf^2*psibc*psicc + 
 10.8545167509814287413799544646531640358228112932115020075006545771142299086\
2333`50.*asl^3*ca*cf^2*psibc*psicc - 21.1075698516127526185347437782747775397\
4457145826961460215376309060085749172253`50.*asl^3*cf^3*psibc*psicc + 
 0.00482033499069766786702350103677269717933974902127414609374320422659041876\
852`50.*asl^2*cf*nb*psibc*psicc - 0.00949177573178261592082922179627159333222\
909513974910145661771633422687934043`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.00393368679614498765434508327168052060806591963375795709580148285449375370\
266`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.73018338911810739895302394023740222016792463974526378664952370110930636`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.044507025956306080108025197774612971442500\
13537951699117776146915289563931465`50.*asl^2*cf*nc*psibc*psicc - 
 0.03864097766185809079479143855120736451993434333662315111627748054749182964\
488`50.*asl^3*ca*cf*nc*psibc*psicc + 0.06676361874172941755078914933676325942\
057178775999540340378177813247262730263`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00008734927978401645323867470921770003702242880639305629149660794942658076\
145`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00040325585982242957392914364501002113\
462667196425217563492390243056531116188`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.24005591818834771250301315030900628509159865176370708957668188745923360352\
556`50.*asl^2*cf*nl*psibc*psicc - 0.53950138170615610868869329876180518257439\
459546077227128881200934908600122598`50.*asl^3*ca*cf*nl*psibc*psicc - 
 2.84978678128148352155304490730912570694226213865643054011415552452218762118\
866`50.*asl^3*cf^2*nl*psibc*psicc - 0.000471132615830780947260461802318813641\
83102838432331694635718489072270474113`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00435005276647962933596650242685223436719071416350161832477105950691619145\
898`50.*asl^3*cf*nc*nl*psibc*psicc + 0.01173136025815573216537225130350572011\
87164136662701293350494555046492543607`50.*asl^3*cf*nl^2*psibc*psicc + 
 2.86660612754294414473176862626409404113690833862554761108090696213006211856\
77`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 2.3028854487804375220215342106585277\
0103415884250883407261717361936505322143565`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 0.701235896142445777357110637975632117376025029605111438940914103\
55897783446572`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00562598770160796718871660063119844087499959819059816337032331464761834152\
445`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.051945763343946286939485946949\
82500918111164802757260166883365363922543073845`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 0.521201114098717117223957932048017098388528788841008656560\
16490220546583973972`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 0.77806560952507382625388712518000896474531915619820184528386861495314969935\
525`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] + 0.003069835181542212788201878035\
40765478944329451142763051974053509293961311232`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.001022906854837812216130291023854261977272654216472393334372355\
15037468075614`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.00944468424435387035263380853633181985111120873228592756361804737486177122\
572`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.050941447997518883537097798932\
17282507431240665318774017135492075755115345315`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 1.672859962018577706053778532575508928083323557269967596072131034\
04604084231208`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 0.60831271346130098401955583002745779203029947537089730766087006149082076151\
688`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.05530115576920918036541416636613252654820904321553611887858187723512951661\
714`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 4.91220477328603591551223818573\
703253143209909107087182259728821444563915010686`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 5.88547627903310916490572964493772991032651232431504722638\
12309193344684537147`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcjpsiat1mb475100mc150100qqf8.m <==
4.498919344175243419838317602472230195420825247697065159293373297057696396122\
82`50.*asl*cf*psibc*psicc + 1.18790525957508686901303267961146938210727928067\
624417588126710337702927638486`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0601566734267665927513316051203416677607601980781476225368865507706487204\
4956`50.13610894035644 + 0.01575513306867644675219932518117352490478621423177\
62101323835084646346679309`49.55424720353752*I)*asl^3*ca*cf*psibc*psicc + 
 0.81876895811453802762838135547114879293581975174678746371098097416044925750\
827`50.*asl^3*ca^2*cf*psibc*psicc - 0.590155926787977506442362584376969102994\
05826550843893328180218718114435999528`50.*asl^2*cf^2*psibc*psicc + 
 (0.1604177958047109140035509469875777806953605282083936600984202740682988719\
5122`50.13610894035644 + 0.04201368818313719133919820048312939974609657128473\
656035301881084644084006704`49.55424720353752*I)*asl^3*cf^2*psibc*psicc + 
 9.64641062642946080023613056425888730331780544688013957704827849610504923390\
643`50.*asl^3*ca*cf^2*psibc*psicc - 18.83438649312730437215022388676513545741\
468842897087130634290291483164485789315`50.*asl^3*cf^3*psibc*psicc + 
 0.00466354339405898166752532283362495805405314299328142069517144214832586958\
695`50.*asl^2*cf*nb*psibc*psicc - 0.00917214596524711429715626998104866487566\
137305675831727271240012621070864978`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.00346638186586303823445349923695743016184910675473647213609636143357563799\
988`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.83419135229200191306756053906624930010698439321820241757969438276098375`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.042875142419591855803306669030936102499711\
09766071433395482914086480432530458`50.*asl^2*cf*nc*psibc*psicc - 
 0.03731865349459030475238523859869361849373935016432485074777306391980722636\
521`50.*asl^3*ca*cf*nc*psibc*psicc + 0.06115146680541667276062781983392131889\
392348050812004170139763725384750174351`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00008888805150912574334801977749828794593160048860940207317636780364702292\
267`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00040860431069525743391744724264897724\
488085734374218159336757505353851712491`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.20664173400408090919130214225414056667542950230247445810434922981609734644\
633`50.*asl^2*cf*nl*psibc*psicc - 0.47533597088430453793050674758948962910723\
705988976089364180960582087306276896`50.*asl^3*ca*cf*nl*psibc*psicc - 
 2.54480739902847822444793720315216225469932462864458503743985754641863714999\
426`50.*asl^3*cf^2*nl*psibc*psicc - 0.000428406299303545404777267910589594540\
04548995742264323697799376478904975233`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00393863196802013019172346753912977840077298106088722907672999146845444816\
361`50.*asl^3*cf*nc*nl*psibc*psicc + 0.00949134735822684091516845509940867589\
854737998019370963253890700044017794752`50.*asl^3*cf*nl^2*psibc*psicc + 
 2.62542592472320582482721040038566475031518120236287522581111524982095576136\
265`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 2.032214719405329456762899576912986\
13186885088602668942662766351476326081938929`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 0.688792374917425607922825063157239207666451445735762747233580454\
16521733961515`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00544299054557897211468754930289808631053553929237304701932794541815108894\
861`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.050041132913545029684461712302\
53144180596659584439370066868451566112988689874`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 0.477350168131491968150401890979211772784578400429613677420\
20277269471922933867`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 0.68319198080742101301933124786587698236217493486144101627652309185195899791\
119`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] + 0.011276018991902334881491701539\
74052149041644371199221843416835927957103041824`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.000989634644650722202670463509617833874642825325886008543783012\
09914989767732`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.00909838780246273266990212950955117123744847197170794557464107916108397842\
622`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.043850737887773427199865665565\
80629783942929158703218324619365292479381487787`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 1.532114883351464539293517278127851052035726901892858000355515976\
80795067183851`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 0.55713268485507801428855173750103674619480978250649381831721008034976655900\
457`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.05064842589591618311714106704554879510861907113695398348257271279490304031\
795`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 4.49891934417524341983831760247\
223019542082524769706515929337329705769639612282`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 5.39030523023449831608894959677539473814020475677411033618\
803365964806130874129`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcjpsiat1mb475100mc150100qqf9.m <==
4.143646029670280582816478958524486444141369974371310062911213009750242378634\
77`50.*asl*cf*psibc*psicc + 1.03595048751709132077963232520035400793676195221\
160430905140447997823712165502`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0571345846141360725335780295737605029983197101954160381225101256149376007\
1885`50.13687544301155 + 0.01454713562309054539550457733099016574944237836526\
773280308161757183305833253`49.5427538565227*I)*asl^3*ca*cf*psibc*psicc + 
 0.71007382778559442691536810757218182484047624355823345339671045634178748882\
978`50.*asl^3*ca^2*cf*psibc*psicc - 0.579150284889307187711863960169022639164\
76663657856959917682893501573311716834`50.*asl^2*cf^2*psibc*psicc + 
 (0.1523588923043628600895414121966946746621858938544427683267756075633822778\
042`50.13687544301155 + 0.038792361661574787721345539549307108665179675640713\
95414154876626570138470473`49.5427538565227*I)*asl^3*cf^2*psibc*psicc + 
 8.63655495051654401384249509389904334012788488874089901351161510774846136940\
21`50.*asl^3*ca*cf^2*psibc*psicc - 16.935304540219835313420999100586894056647\
04761019577039160361544751122959395773`50.*asl^3*cf^3*psibc*psicc + 
 0.00452413461188989606387795524288842153600315607382044368974548435960133722\
879`50.*asl^2*cf*nb*psibc*psicc - 0.00888971976127605368739195178663705809810\
711012046312834109600199190472698325`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.00305569666979057749376636089622342818431457270853084614977639809662442878\
39`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.93956140074271976208181801973825042583313555675158111978258211748575147`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.041417157235236265991793926498202722599151\
94025626500426530429889150625907526`50.*asl^2*cf*nc*psibc*psicc - 
 0.03615386686241043023481242558050262988081591696780013991904110848045241231\
88`50.*asl^3*ca*cf*nc*psibc*psicc + 0.056243404254215775085104681113454249215\
74134093611919136625396473327033488449`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00009044054112359999350188032432869991056987399966062198843774362664828433\
47`50.*asl^3*cf*nb*nc*psibc*psicc + 0.000413978631660480074801516139746541088\
28951613609719553861916111856396222289`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.17878896078148343327805249017337389402220874687989068167567012304427135610\
786`50.*asl^2*cf*nl*psibc*psicc - 0.42199788697579973367543985122487588976109\
04428258134638315676986708180699828`50.*asl^3*ca*cf*nl*psibc*psicc - 
 2.28868773795571631080553060588759903436888077857152021548756492956246757288\
167`50.*asl^3*cf^2*nl*psibc*psicc - 0.000390412366260782014632167252701113125\
97424252376595215603216696356064487812`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00357411344868201345151539550278370459854279014687095878117919218455063346\
594`50.*asl^3*cf*nc*nl*psibc*psicc + 0.00771433956193077349829921192327023016\
473412837913061849712297961429525353103`50.*asl^3*cf*nl^2*psibc*psicc + 
 2.41809974283214904657242538900448814937443798744233345443306710529392754381\
559`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 1.803867453624739159885267960509536\
71087945639053634251605608913184390865043054`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 0.675947291310226148842343597968059615260386333898494158216788789\
67613871820401`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00528028150243300959666825366220801746512386729192915125278299805867537044\
179`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.048339465553882133225330934221\
85002648478954847616796338676140185201424398221`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 0.439654498696754372104077343455361481704443270444060628078\
73947368980500796644`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 0.60343956509284757114460239936886503954730046387070706661213063628708674918\
417`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] + 0.017939727430683637644530511255\
36783266955718634086902385414240573429247231283`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.000960051182260547199394227938583275902749794053078027499790727\
52897676638252`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.00878899373706947876824198804033636845177991790475781152953881097621699233\
111`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.037940195838181470482129277516\
95469669088776891093015227156143118880817522253`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 1.411125932190250568838151921488644864745786644280191065284399072\
91282796433652`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 0.51313670261463657048660069872314358718028605246552402374009221450703802822\
788`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.04664879114678514277150915442937668974366236840595672943086960977695372772\
968`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 4.14364602967028058281647895852\
448644414136997437131006291121300975024237863477`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 4.96464042968228550895851732284013802494058007862674563004\
268801408209040192161`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcjpsiat1mb475100mc200100qq0.m <==
17.24550498764842950216904705138720375407788939822840287107870488604500973109\
059`50.*asl*cf*psibc*psicc + 7.1518579955488675094624926723344531544749778610\
7756993764537923588616841397381`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0893541804716156180339829647589989357235981589230368951432198297912069811\
9403`50.11594846413393 + 0.03711744909006204016035515382349359484330182950030\
904863423787706553421336775`49.73441170970237*I)*asl^3*ca*cf*psibc*psicc + 
 5.75817716504787818607977577986185066012510469576871774514038334420100239776\
645`50.*asl^3*ca^2*cf*psibc*psicc - 0.032444848036961753517803424444842666848\
26546406504824068891917412936523000192`50.*asl^2*cf^2*psibc*psicc + 
 (0.2382778145909749814239545726906638285962617571280983870485156047237052957\
9815`50.11594846413393 + 0.09897986424016544042761374352931625291547154533415\
746302463636872928789870644`49.73441170970237*I)*asl^3*cf^2*psibc*psicc + 
 75.5832146630397219366723705341678598111896600179974652282377456197068115905\
1442`50.*asl^3*ca*cf^2*psibc*psicc - 
 140.2307612885944456344155505174134359331020236547921544814158`50.*asl^3*
  cf^3*psibc*psicc + 0.009038146486806844164230628734206398223293267310107851\
99193629704850276562491`50.*asl^2*cf*nb*psibc*psicc - 
 0.01854967935447575614300305806071059326349983117641525289073143467605049795\
904`50.*asl^3*ca*cf*nb*psibc*psicc + 0.02205575565259109539875746326244979590\
955975161216210281490266305454017589175`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.7367758714798737874617551739105237239373241715022322249613117995678037`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.049774351464331867040877444796585300960341\
82643946319297990540118844031340346`50.*asl^2*cf*nc*psibc*psicc - 
 0.05923048143931378806326839499939370821650871607316281713890161701139173826\
174`50.*asl^3*ca*cf*nc*psibc*psicc + 0.15628775684469327743118728766700503014\
130116478793567616017628896401196050603`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00005217218981324633911189624673380858151094634857257120823507019077978027\
488`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00014365981543998045953843135273639264\
69740427436928687050402386534421991285`50.*asl^3*cf*nc^2*psibc*psicc - 
 1.42085023544419113334137277300749991701457565670533193057527530786888070254\
636`50.*asl^2*cf*nl*psibc*psicc - 2.82336270796938672522237569721159752850542\
98100063720649736338703835655702964`50.*asl^3*ca*cf*nl*psibc*psicc - 
 16.9176148053313463062618824428803220867031968673182534518390041471313176277\
7665`50.*asl^3*cf^2*nl*psibc*psicc - 0.00148929852421905665490679278962252270\
938907983491759148290709305187374476644`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00820177768616578878268854963701406389013401223525659384560456079968372229\
777`50.*asl^3*cf*nc*nl*psibc*psicc + 0.11706328072200429863483433361070859597\
017684199432398181502943758341429058973`50.*asl^3*cf*nl^2*psibc*psicc + 
 10.0639270046340042336041988001592077747489871727933142752918075257273750684\
5181`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 10.8225839353739450138661051423839\
392955183932373322848580694929733790731621622`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 0.037867558248284159843309129291013491888571565006525606304349112\
87763764455016`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.01054874839160235163474419007299754826066705800249112183831460420156007750\
602`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 
 0.05809344988143939419809600131390171006426718961025101581149335383441009974\
4`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 1.82980490993345531520076341821076\
504995436130414423895914396514295346933311857`50.*asl^2*cf*nl*psibc*psicc*
  Log[mu] - 3.904053458489179662215753594667514711178354196931884826759341073\
56350280692107`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 0.42994873387399750663905653622011177539663087742949852756699777071470795519\
657`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0019179542530186093881353072859\
9955422921219236408929488403626411474788254952`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.010562445432988980763290182057073038193503125383682002840509441\
27269802618978`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.30151378448563510529532410326566464306415571320102937936849125043923103976\
414`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 5.8729870089128833133198490807817\
5796050454562212365392103752740020806510835416`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 2.1356316396046848412072178475570028947289256807722377895694850\
4762443671139784`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.19414833087315316738247434977790935406626597097929434449158400962498105389\
19`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 17.24550498764842950216904705138\
720375407788939822840287107870488604500973109059`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 21.5627953309211844872799538920979920738573335891429207366\
0938203515778651562286`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcjpsiat1mb525100mc150100qq0.m <==
7.941688888888888888888888888888888888888888888888888888888888888888888888888\
89`50.*asl*cf*psibc*psicc + 2.81431309959211636058826552696544227921191660974\
763086450967747660681610632336`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0809702270987297882166567448034951686828926499108373065519372401431412166\
434`50.130923629481785 + 
   0.024879973434564186671992041598829809011852080824472754922049036335465547\
363`49.618448184433745*I)*asl^3*ca*cf*psibc*psicc + 
 2.10020538981161060442294260903995055840401852324642944447968194809933386127\
009`50.*asl^3*ca^2*cf*psibc*psicc - 0.550182595993630391469765272771127173431\
82090581362380818322428604983964225328`50.*asl^2*cf^2*psibc*psicc + 
 (0.2159206055966127685777513194759871164877137330955661508050137549031251460\
2713`50.130923629481785 + 0.0663465958255044977919787775968794906982722155319\
2734645879638664627859895465`49.618448184433745*I)*asl^3*cf^2*psibc*psicc + 
 21.1658002888895189913225270963932480468786463278750620329584014955219707742\
592`50.*asl^3*ca*cf^2*psibc*psicc - 40.40506162687125169222264608115453884014\
321694373478875195210184663164335008418`50.*asl^3*cf^3*psibc*psicc + 
 0.00474809446063181768088385124180709920141538305303150477890711296248726366\
489`50.*asl^2*cf*nb*psibc*psicc - 0.01000424888974645144383002519723379770138\
599453786110948809321377511146770474`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.00572775752835310183665750351552189848412274984381731336947481424824791956\
329`50.*asl^3*cf^2*nb*psibc*psicc + 
 2.83874139650876059038123234298453699563724850857367638354147356922585287`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.054563610507217804665138411083836132072726\
21876145876591915270488474363922309`50.*asl^2*cf*nc*psibc*psicc - 
 0.04754460410996566792870479956331904426468809454739620928467343165802876560\
347`50.*asl^3*ca*cf*nc*psibc*psicc + 0.10951646336058079512382224134097675921\
247707910023331033050822104013211959604`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00006524384936908287405301512767297811944018570845256958885475033419246182\
039`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00037488091427866340960102782188883081\
554712983338555332585790351182704072233`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.51416992868649129675829951785002644613334240047832276234402897156796802590\
458`50.*asl^2*cf*nl*psibc*psicc - 1.07162592720209809797680346652508659703968\
576252163212296116158530972852032926`50.*asl^3*ca*cf*nl*psibc*psicc - 
 5.37663147336094035305061760375966010893701885803983021652054019009151394265\
748`50.*asl^3*cf^2*nl*psibc*psicc - 0.000614813152309558406107094714624552985\
07350098783995983085038438794241024761`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00706523967782847736113121969580286148188075151187942693451687565897883063\
441`50.*asl^3*cf*nc*nl*psibc*psicc + 0.03328897911568269709667940266891055238\
54771634445197981379391653128190369622`50.*asl^3*cf*nl^2*psibc*psicc + 
 4.63451649160371157535664179266053791933850039938929631188229647629813483853\
056`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 4.42462370317831630257722993398442678907749564579104716782041487165545182442\
4`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] - 0.642138051540461576543439082908841\
04920913854147754895894089885411902913148402`50.*asl^3*ca*cf^2*psibc*psicc*
  Log[mu] + 0.005541673160296536425870396107413965015775856409828769420901419\
24014311124752`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 
 0.06368316771787367538818315591925615719424776018629416463104879314378684316\
797`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 0.842639362109765740973934871392\
82507624336370897987205670587207037618225113073`50.*asl^2*cf*nl*psibc*psicc*
  Log[mu] - 1.532597699677596323148597127452864716137176364639958676451893411\
74488657227626`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 0.08441295657799947976119619577639045140234114196870655672934419091131757066\
584`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0010075769382357338956127992922\
570845483228829836052307880979832698657722479`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.011578757766886122797851482894410210398954138215689848035402720\
09637051229249`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.10911024765288320725929517601597806438164572261721393202317197963468868365\
421`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 2.7045560977586768594511555014375\
2752247603623230217450584727030566960914948544`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 0.9834749446395188579822383641591009172640131753826089112195944\
8983500256364112`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.08940681314904716890747621492355462884218301594387353738332921539724782937\
522`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 7.94168888888888888888888888888\
888888888888888888888888888888888888888888888889`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 9.36334924554183813443072702331961591220850480109739368998\
628257887517146776406`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcjpsiat2mb425100mc150100qq0.m <==
9.142209617556715824064689876355319698046707793491223457386590822054555562288\
24`50.*asl*cf*psibc*psicc + 4.05565033007436494790301697601772067104324819393\
002734935865621952467400852614`50.*asl^2*ca*cf*psibc*psicc - 
 (0.1640388721790037575275591268420978083009722163555713764235745555959370472\
3534`50.078772854299146 + 0.1026395101773334501266524990801257923024483280741\
2478882537693192729175734767`49.875140650394926*I)*asl^3*ca*cf*psibc*psicc + 
 2.99096426436246278681300306148277770284111234119640309820807486367164723441\
446`50.*asl^3*ca^2*cf*psibc*psicc - 17.98029898363173198533747685522366158530\
6600342262895356292301387498762379569`50.*asl^2*cf^2*psibc*psicc + 
 (0.4374369924773433534068243382455941554692592436148570037948153242648015517\
5404`50.078772854299146 + 0.2737053604728892003377399975470021128065288748643\
3277020100937852875167484356`49.875140650394926*I)*asl^3*cf^2*psibc*psicc + 
 5.89697119126621646369375263838700049833520041760648751565071899628435614356\
155`50.*asl^3*ca*cf^2*psibc*psicc - 25.99525557226539881645887662517789260904\
897837742526991358679610806716493469393`50.*asl^3*cf^3*psibc*psicc + 
 0.00526663086452676432336249768778854477390028140696268923068766738813507381\
158`50.*asl^2*cf*nb*psibc*psicc - 0.00608956404461750003079206796129803416153\
276307024985794314339302791986923963`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.03734018613921764762490823638465808134730502969548280480578978783884606104\
478`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.03399307426937343091540030187933563729446009660479441484093517365883974`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.040649401112549287054562427440603956373828\
46945913376939564774931908223713559`50.*asl^2*cf*nc*psibc*psicc - 
 0.02107934670130910492073447481986555678274867703473447915100767053742923017\
933`50.*asl^3*ca*cf*nc*psibc*psicc - 0.09258907175110531965025991542029659503\
256874342549142645768053321426578442711`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00004683449614035335559254246760266283631414534707578494809102531166394109\
45`50.*asl^3*cf*nb*nc*psibc*psicc + 0.000180741186204667805062975379696276104\
15040321252745808420024173834378933883`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.81498378373935643204251637258929093887884826700124245690050664285863149021\
625`50.*asl^2*cf*nl*psibc*psicc - 1.55616367384324609061878665616574948332325\
63995419562387011672667535794363638`50.*asl^3*ca*cf*nl*psibc*psicc - 
 2.13561895190204151550474142170772303480326294887177196425416284963146225475\
575`50.*asl^3*cf^2*nl*psibc*psicc - 0.000938989353577654941665822496239051359\
27993616110328087377027737468638524913`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00724739512903401263876937334650418958335437756769048259980909732251187088\
96`50.*asl^3*cf*nc*nl*psibc*psicc + 0.072651863777285303879160198589684406465\
09403639983987728508631193362132518317`50.*asl^3*cf*nl^2*psibc*psicc + 
 5.33510212186019687197739073475333421520246815698488493365609687964490467659\
779`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 6.045754139252536950175436815226135\
1709239506481830438731677408021344936628122`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 20.98545871777792689591841656863503472844059184449554012395619732\
156237839673271`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00614687579388502920318806678887509402802285427350205467817176249234132133\
706`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.047443389552440997352609349804\
91063069969428000475296509675885061743487982498`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 0.970018567610944885814071042682424402764085119451797260664\
7448816430929858861`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 2.19779097142058911465355573019309279575299149582556862054643581264003214585\
406`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] + 3.583963073797593157082084758344\
38876310643460749467208657070067535975657485003`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.001117613780706368946034193961613653459640518958818555170004236\
26152252509036`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.00862607082771654497320169996452920558176259636450053842140250131973328742\
376`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.172944930295806411001778103456\
07318269994325422842829004704919471416101293423`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 3.113395540178402189252545416699969298868270341338506657183498929\
33128573896421`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 1.13214383279214625063728924243635247231573466957763878407836806631983778282\
819`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.10292216661746784096702629476694113384688496996160352587280301226230694067\
47`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 9.142209617556715824064689876355\
31969804670779349122345738659082205455556228824`50.*asl^3*ca*cf^2*psibc*psicc*
  Log[muf] - 11.1440482074123924144002158574728203880726882334648845484022431\
9172308615957568`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcjpsiat2mb475100mc100100qq0.m <==
6.880799366583975735750234329590316508500812521811359676722000547865011429893\
89`50.*asl*cf*psibc*psicc + 2.99561628322698754917479501025951536997509958708\
07775865254250013172860753411`50.*asl^2*ca*cf*psibc*psicc - 
 (0.1575737758529794469848528230969382110631830249843564908033671403100267451\
8924`50.11909800149141 + 0.06217087402027215438077232096087027105373952046067\
139890354301287746534508113`49.71520103247165*I)*asl^3*ca*cf*psibc*psicc + 
 2.27584895997967115068519956664459841508136091501844525847718420117309793451\
808`50.*asl^3*ca^2*cf*psibc*psicc - 7.644019561509734455560039759195653137917\
50791712402684792214646936232014418644`50.*asl^2*cf^2*psibc*psicc + 
 (0.4201967356079451919596075282585018961684880666249506421417041323762062504\
5139`50.11909800149141 + 0.16578899738739241168205952256232072280997205456179\
039707612000621345335897026`49.71520103247165*I)*asl^3*cf^2*psibc*psicc + 
 1.92305126725013657929461784019441583032492480119317387319910812556026616849\
549`50.*asl^3*ca*cf^2*psibc*psicc - 21.55468896872975012235501182480908761470\
203168620757417279036685538169008612165`50.*asl^3*cf^3*psibc*psicc + 
 0.00393401661127999812164042440038081852775574940568712952820420084358688967\
162`50.*asl^2*cf*nb*psibc*psicc - 0.00624806603892415204326073522576312384017\
231293796335795744752982277291868136`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.01727010925455004783671190873095026583705342329527648462170131086078799925\
476`50.*asl^3*cf^2*nb*psibc*psicc + 
 2.24922801455121882412626482167657960102451540372728150837639058540960028`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.079336870080685844673415949225832334898237\
20768255170571720633410993549202682`50.*asl^2*cf*nc*psibc*psicc - 
 0.02438601646600619852272171169146501150302692836565967694516807132825637383\
072`50.*asl^3*ca*cf*nc*psibc*psicc - 0.04206656945627836256078095535304607307\
642655379721826240899905043140511502282`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00009071985627138894850624444180416817859305953302262154311592844233419468\
688`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00091476856377582425513030438289055133\
503850919176463988906460961408966143312`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.53496355177645424452051016880489095650437958968128367244273717072610641345\
232`50.*asl^2*cf*nl*psibc*psicc - 1.08976454086873141113842773254490864855998\
050414020030221971773088702714549724`50.*asl^3*ca*cf*nl*psibc*psicc - 
 1.85878600514336956780855383555569367308791328732981045258867606600316844991\
876`50.*asl^3*cf^2*nl*psibc*psicc - 0.000611718315560402875309763741617065637\
89449859380227625146310527673402461006`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.01233645439839691744504770625585789731807302334728457102853968365042220782\
345`50.*asl^3*cf*nc*nl*psibc*psicc + 0.04159197013055159322894568785866478571\
28664121631244579192263034652197115895`50.*asl^3*cf*nl^2*psibc*psicc + 
 4.01541518258988114731998550767894187709131507426349882519202905677812884952\
5`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 4.48395089625836557010917783861374236\
631017223266211081043790804389034421323889`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 8.921612320906387853290076843195794864330245035404699136527103038\
08046356138404`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00459153339253281959369402377943050313749973234639910397642031799636255478\
226`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.092596936980391428382022888536\
01404239588093711145446899196035088143860042088`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 0.730075487743614754058179183214353068562057286229727059125\
82350820110075586973`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 1.55055267889203018815877026554741009130297954482586448517782446800695335292\
329`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] + 1.447818647016954595279816409043\
38210138035817474470073786061937755418549720966`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.000834824253187785380671640687169182388636314972072564716542562\
21101360567062`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01683580672370753243309507064291164407197835220208263162162317817043889379\
141`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.113522791518959705657842340155\
27210021713130693469471958233846449930536017735`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 2.343268307876558527058211672895361416471339070532732231571232329\
80954647203901`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 0.85209756650056673711207697196194960598957784383008444834743727034296121830\
071`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.07746341513641515791927972472381360054450707671182585887022155850942941825\
929`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 6.88079936658397573575023432959\
031650850081252181135967672200054786501142989389`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 7.71109116160655377821789020490004909285992127916918915252\
052802418268609203925`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcjpsiat2mb475100mc150100qq0.m <==
6.334997946865989271628226339842446243731536739774780105244321081978647437558\
51`50.*asl*cf*psibc*psicc + 2.45548435919419547462184088513450608933805462380\
347079249034641037782176160881`50.*asl^2*ca*cf*psibc*psicc - 
 (0.1245299526343726144657605618410418431263400083223399367847179542029609218\
6933`50.089086951777325 + 0.0712061664753358155166781504070984140453122768116\
4752101653613749401141411296`49.84633073416295*I)*asl^3*ca*cf*psibc*psicc + 
 1.68525305393774262045031142484052264842261272114994735943507275746955930775\
488`50.*asl^3*ca^2*cf*psibc*psicc - 10.81785956711084149365548214972739283883\
746909055540015458653065791650950310269`50.*asl^2*cf^2*psibc*psicc + 
 (0.3320798736916603052420281649094449150035733555262398314259278352686208298\
0135`50.08908695177731 + 0.18988311060089550804447506775226243745416607149772\
672271075586434158106708335`49.84633073416293*I)*asl^3*cf^2*psibc*psicc + 
 5.42283531193361484631680348372655077234200334794338099183269580404080774772\
11`50.*asl^3*ca*cf^2*psibc*psicc - 17.823381135008802102115769855388493399802\
02960977348583983556336791867636424121`50.*asl^3*cf^3*psibc*psicc + 
 0.00375349519326580544157825337544384706153538299872580561354834450008644257\
995`50.*asl^2*cf*nb*psibc*psicc - 0.00512414275011636584809558235553383897311\
54272268052850954312209583616801582`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.02297042798206615735694642121415854849758090818166957958836763960577786156\
318`50.*asl^3*cf^2*nb*psibc*psicc + 
 2.22395118104803696176803180828386840695102288893666727839979088548064851`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.035753947184756477053943258402008198791105\
01217046309005415841620081706529857`50.*asl^2*cf*nc*psibc*psicc - 
 0.02097365763070705258107885048878678614544293916602720254941032028283289936\
791`50.*asl^3*ca*cf*nc*psibc*psicc - 0.05845478040950685472086081873111564826\
330947929081503145457012131641386150802`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00004236852798497105238757340669729297142949270138693107738941043743519001\
685`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00020179086875991338855962719974860025\
211228951134912133373482859328859554617`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.48046973276233292792418788433391530331998562174783960746590970743364129139\
817`50.*asl^2*cf*nl*psibc*psicc - 0.92205433299348946980017658547067196573716\
41359987120387147803986517679131318`50.*asl^3*ca*cf*nl*psibc*psicc - 
 1.78609865487641532810315419208142379025974061726471437056259370846555800850\
279`50.*asl^3*cf^2*nl*psibc*psicc - 0.000569357984819966592811884450682600133\
41548941928554388055467130548118465242`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00542342384106281976264049516942270165596060830285263890144044023220290566\
5`50.*asl^3*cf*nc*nl*psibc*psicc + 0.0364406059855019952827456170450238430722\
1728262616956069501359991800942736643`50.*asl^3*cf*nl^2*psibc*psicc + 
 3.69690287164267782015248449854122161550640513883637596819696563553004643611\
861`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 3.775199916631011608197079989809190\
21038376353537053845162857727381751358318396`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 12.62591604105070425871707337307149285698931646618483439778073404\
266745619038697`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00438084030178609429996721406810945824990444669142282184701480423835465225\
398`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.041729727816337356077386720259\
12692598890141188616260174285713717050254219987`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 0.672164158480486876391360817916585748273891843424795630581\
26655182061922060199`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 1.34928922739711559009784444921162811794415991313774242122802813368832743030\
962`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] + 2.135153725785794910077207687915\
27918710782411308374490795553337008484895976952`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.000796516418506562599994038921474446954528081216622331093962177\
99007627679197`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.00758722323933406474134304004711398654343662034293865466373532939403125422\
317`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.101958843966889676146370222877\
95704741134872711100775888777509774002404984918`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 2.157394675892701063603720441091562357079804952548135892266744480\
07940135759457`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 0.78450715487007311403771652403329540257447452819932214329241612515555445068\
485`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.07131883226091573763979241127575412750677041165448383111441741163228707472\
925`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 6.33499794686598927162822633984\
244624373153673977478010524432108197864743755851`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 7.59017220673837061264683225197656292615621188581548987009\
672923235468344985344`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcjpsiat2mb475100mc150100qq1.m <==
7.645059055987252636910983438910679327834277707165568578284971242456327580958\
09`50.*asl*cf*psibc*psicc + 3.12586714023873072164678490468496970736188848604\
401423166274780243732006023052`50.*asl^2*ca*cf*psibc*psicc - 
 (0.1421161928368999473802403145692374625097699833500578160926828925073818942\
2912`50.084095203151335 + 0.0850101758324439369665641456858057165777320232049\
242874695392424843997648641`49.86092255299083*I)*asl^3*ca*cf*psibc*psicc + 
 2.22464026056983077616548676930751936524101849000793086497557343225773928914\
911`50.*asl^3*ca^2*cf*psibc*psicc - 13.58768731892875172018840615119869110470\
30780705392402791500497044017891836897`50.*asl^2*cf^2*psibc*psicc + 
 (0.3789765142317331930139741721846332333593866222668208438880548120966866268\
7224`50.08409520315133 + 0.22669380221985049857750438849548191087395206187979\
809993865068622791703549435`49.86092255299083*I)*asl^3*cf^2*psibc*psicc + 
 6.40802420892731936675224362287656375365851868036330825884309274273590154466\
211`50.*asl^3*ca*cf^2*psibc*psicc - 22.06022438575383057056130796295467895208\
150194500977403430935825410623792874028`50.*asl^3*cf^3*psibc*psicc + 
 0.00410317424134243762264375055355745421722341277500142006684327530504671865\
616`50.*asl^2*cf*nb*psibc*psicc - 0.00553616639585152485081715570346943748454\
249474814551511547310486334670458774`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.02698971544842455544128044825456546887626585959173734183808627638925744578\
627`50.*asl^3*cf^2*nb*psibc*psicc + 
 2.20221174637374324275061794403117230022924522682465314840553879437838505`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.039266139562757487172753625059815327097872\
01667362177154377244692738046195192`50.*asl^2*cf*nc*psibc*psicc - 
 0.02275340745255246166909128954373586279355679681304699658210080833741433424\
397`50.*asl^3*ca*cf*nc*psibc*psicc - 0.06825551637107680585907556606596094113\
160204477766972818662633689724473535219`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00004214900401186184692001908152795226577051752329552903667546850173006420\
557`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00020167662602350466278812751892843023\
440185417558366808672812371648520050314`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.62016922963288005085312272879977155862325263780581374721311637058199911038\
585`50.*asl^2*cf*nl*psibc*psicc - 1.18598130281452960009590244919933416779985\
505539415048339727972605526808587183`50.*asl^3*ca*cf*nl*psibc*psicc - 
 2.10725293050493437652615241034577127011015967336342513004566214600863111577\
286`50.*asl^3*cf^2*nl*psibc*psicc - 0.000665701177627910152600290745829855322\
64219927198508020204412083987775021686`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00637055942798019067499590255178230935811944555854296026356035469850921967\
947`50.*asl^3*cf*nc*nl*psibc*psicc + 0.05030829331295112049895850019596772075\
304979379609937627372081668600470069921`50.*asl^3*cf*nl^2*psibc*psicc + 
 4.46141277629604432728255839430478778531431721737920618879020173111590817224\
745`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 4.745671962800105213110615382321448\
45423215554271216152853894164337312908326791`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 15.85868241462687152361086206148253246011139693234818985730661426\
287064431305865`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00478896339443123417155501213186670111886864850893138136715441007439432787\
916`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.045828934855359977737315418325\
10688332788800453544815645670718647803225272859`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 0.811165959326553514051374253509961415511694039523492034325\
49122383925603131771`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 1.70990427795692621427608350585021978328335289425079182620491816335092951689\
654`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] + 2.689745194517380719443218059133\
11032009008424186163289064842500872145078460837`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.000870720617169315303919093114884854748885208819805706132925603\
00255911322156`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.00833253361006545049769371242274670605961600082462693747349510157708054410\
527`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.131603997932754126680012453026\
74495565673209291532813704640806308918805554586`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 2.603538287243122940756620021945485043505615471822241369935682950\
48068441671768`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 0.94674119536113561482058909888926728854749653520808777303710452524551002748\
312`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.08606738139646687407459900898993338986795423047346252482141126684016070727\
158`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 7.64505905598725263691098343891\
067932783427770716556857828497124245632758095809`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 9.15980009028019362603761295760684859198917593021197323259\
583354462834128566525`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcjpsiat2mb475100mc150100qq10.m <==
1990.4566317543246110089896393140735721947935931854382372565609`50.*asl*cf*
  psibc*psicc + 
 1936.843631464263155492049190103150899537421511185314382325968`50.*asl^2*ca*
  cf*psibc*psicc - (3.1454996730340678219042245164203465211331868492057288003\
2835664924170299857642`49.96329433357119 + 3.67946181709016018350839045334500\
049689962852137125760292818940589143183041768`50.03138898967157*I)*asl^3*ca*
  cf*psibc*psicc + 
 2715.6670376680897213342162378819100158606766459996363263611448`50.*asl^3*
  ca^2*cf*psibc*psicc - 
 13320.4058619965586138456011714296177421821577975530927485372393`50.*asl^2*
  cf^2*psibc*psicc + (8.38799912809084752507793204378759072302183159788194208\
396971209684913604163397`49.96329433357119 + 9.811898178907093822689041208920\
00132506567605699002027463051858568121641730352`50.03138898967157*I)*asl^3*
  cf^2*psibc*psicc - 
 6142.5499282364101289287181832594167263906774590960956943909826`50.*asl^3*ca*
  cf^2*psibc*psicc - 
 22994.0477289429312178087382936972238116251751351121479619081653`50.*asl^3*
  cf^3*psibc*psicc + 0.063162451409978820672971398904008826821830294055723910\
08028778565050212128831`50.*asl^2*cf*nb*psibc*psicc - 
 0.07116186918677405823982759460208848623220643284197526216218626279143608577\
436`50.*asl^3*ca*cf*nb*psibc*psicc - 5.23783676551037143287228412088493196560\
429796297197635028009010841974836964504`50.*asl^3*cf^2*nb*psibc*psicc + 
 2.00431157578234818718262470931971218725531591006839833909203277933799407`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.631554515401443366183024408772066634802857\
12844695903744059413517363469630495`50.*asl^2*cf*nc*psibc*psicc - 
 0.63250157628968716612563092136938856132358103877157111566391193756317063798\
164`50.*asl^3*ca*cf*nc*psibc*psicc - 13.9682631897132604809278044101829324903\
4603032660894742428830086317055960608747`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00004008178902811678231656457444743663304611776367637679381744324868290953\
861`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00020038673516458813011241246832674600\
06270407339610720430584973024866404544`50.*asl^3*cf*nc^2*psibc*psicc - 
 460.6452136234208159527209773300278841240568344247237778661328`50.*asl^2*cf*
  nl*psibc*psicc - 
 1202.374916171731776062162033766431919249319751380776163358693`50.*asl^3*ca*
  cf*nl*psibc*psicc + 
 2050.4999031132720270644785790608862201447848136194254182737975`50.*asl^3*
  cf^2*nl*psibc*psicc - 0.029234981017481207635555308216612426843804220702300\
53697534362553954273565773`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.29231741101088354489954174641265794974432025692952525434663926484029939120\
698`50.*asl^3*cf*nc*nl*psibc*psicc + 106.605695119891159785007430594731529083\
85123640326552315952163939900228624284278`50.*asl^3*cf*nl^2*psibc*psicc + 
 1161.5670438303990812493593414479666372829948504141576603066223`50.*asl^2*ca*
  cf*psibc*psicc*Log[mu] + 
 2546.2672593036539361563085467805260825192108341931247936339978`50.*asl^3*
  ca^2*cf*psibc*psicc*Log[mu] - 
 15546.7285374647496920907378293335800465134106059664597269247313`50.*asl^3*
  ca*cf^2*psibc*psicc*Log[mu] + 0.0737191866377984124486118230024124149744903\
9369589666680837836216542363572142`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 
 0.73711016835973920561955637530367350220884081532960296217394532230104330325\
964`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 211.1940079691634693180653348087212067787263364389377564193859`50.*asl^2*cf*
  nl*psibc*psicc*Log[mu] - 
 1032.6781366291197682029767334838044721614717668843681968891247`50.*asl^3*ca*
  cf*nl*psibc*psicc*Log[mu] + 
 2776.2590604231595092107636776244033679526469765197753412557555`50.*asl^3*
  cf^2*nl*psibc*psicc*Log[mu] - 0.0134034884795997113542930587277113481771800\
7158232060776372914679608078023131`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.13402003061086167374901025005521336403797105733265141301580173409711571129\
786`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 97.75195034638601333896299066683\
351765181294387566067800723112517322731372665242`50.*asl^3*cf*nl^2*psibc*
  psicc*Log[mu] + 
 677.8535014469102901659808058651059445583054635965765499034544`50.*asl^3*
  ca^2*cf*psibc*psicc*Log[mu]^2 - 
 246.4921823443310146058112021327657980212019867623914746633055`50.*asl^3*ca*
  cf*nl*psibc*psicc*Log[mu]^2 + 22.408380213121001327801018375705981638291089\
70567195223844783458836864123987956`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 
 1990.4566317543246110089896393140735721947935931854382372565609`50.*asl^3*ca*
  cf^2*psibc*psicc*Log[muf] - 
 2384.8324390592481272702374531835020159656553637819130666649941`50.*asl^3*
  cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcjpsiat2mb475100mc150100qq1100.m <==
6.346318964149255624246132033188862822939437702681510978451334077555991466616\
26`50.*asl*cf*psibc*psicc + 2.46117133802677549916093867839326619917830974716\
351739658145088232087096364647`50.*asl^2*ca*cf*psibc*psicc - 
 (0.1246884311364072195348934120995456446562595282007098903822628079478035583\
0323`50.08903984791075 + 0.07132816507912770201059031560663958868238534086643\
920916954173037610563460411`49.84647473926431*I)*asl^3*ca*cf*psibc*psicc + 
 1.68974770441224255649670242918356035860584046923160768244716952293161945623\
096`50.*asl^3*ca^2*cf*psibc*psicc - 10.84128900562828340544414720081775773996\
607010112126113574099036683278257888468`50.*asl^2*cf^2*psibc*psicc + 
 (0.3325024830304192520930490989321217190833587418686399882036982168065261669\
91`50.08903984791075 + 0.1902084402110072053615741749510389031530275756438378\
9111861849644962792566437`49.84647473926431*I)*asl^3*cf^2*psibc*psicc + 
 5.43150621067100584040054701178785723616363246670149920584851426262840710366\
481`50.*asl^3*ca*cf^2*psibc*psicc - 17.85938923934527746463097461073689310207\
069634248486431107327291250198550573391`50.*asl^3*cf^3*psibc*psicc + 
 0.00375666413891056637015889979366276307140867095320542314089545686504941434\
843`50.*asl^2*cf*nb*psibc*psicc - 0.00512787268853934227469563218911457652296\
410301651193007556949384748031533358`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.02300550240004354939570084780478932354889702191104995732567641259683710776\
126`50.*asl^3*cf^2*nb*psibc*psicc + 
 2.22373403106575440161796897838046347614112839980501924711957415900631793`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.035785781155450515526974006259858253797842\
93915498486696139573287231340085373`50.*asl^2*cf*nc*psibc*psicc - 
 0.02098963857841327917337352225962324240704914432745751915581495173747057472\
134`50.*asl^3*ca*cf*nc*psibc*psicc - 0.05854046962931498257008111397136167945\
541051972995092805673913012525054523424`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00004236634228724239594688639206195540263996386319950809946813592861162139\
741`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00020178975247542868043331661396128873\
210876243800634544693353456731201563014`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.48164726450371743773446939576960246690509245979735951146033080491213272934\
222`50.*asl^2*cf*nl*psibc*psicc - 0.92426936340311757596129998526697311473578\
013114598869028742312431702874058977`50.*asl^3*ca*cf*nl*psibc*psicc - 
 1.78893693060617770540145789270773136284494449025647889544145897860109558778\
383`50.*asl^3*cf^2*nl*psibc*psicc - 0.000570216220264637010262634027734639588\
60189606396403857483972112976779383026`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00543184913932606885116405817288831152217630800666080784044808534841510353\
765`50.*asl^3*cf*nc*nl*psibc*psicc + 0.03655411723148588345919365704096693179\
270307820295602782334277317213260061749`50.*asl^3*cf*nl^2*psibc*psicc + 
 3.70350945646803342641292768874299462049479903999322098766451884554038734743\
15`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 3.7834623958432474532825664541272672\
6475950528791462717587404488908427348922041`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 12.65326138804610679808754025729988005839276584366377037583157554\
283519302004173`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00438453889312028469114742972725859319494143735096141655154133077376358062\
918`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.041766882397494813629019262273\
1899673824370023270495631814362506292248659586`50.*asl^3*ca*cf*nc*psibc*psicc*
  Log[mu] - 0.673365355721460622984168670680544476453599825453312906848094335\
552797699533`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 1.35234832296350998403411333743795597401915479930780117509817384405127488841\
029`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] + 2.139838842339892303380949954640\
54267025225663663052797284521518836731118901942`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.000797188889658233580208623586774289671807534063811167648409115\
21829434071023`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.00759397861772632975073077495876181225135218224128186214328015003851034170\
647`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.102208723963274945579292013139\
46845653423539232280703286110559914928594891073`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 2.161250068209708983203437905454633131568643947702285185244611953\
43686746556704`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 0.78590911571262144843761378380168477511587052643860563491757944290433027623\
192`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.07144628324660194985796488943651679773780641149441869408449469020910128031\
01`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 6.346318964149255624246132033188\
86282293943770268151097845133407755599146661626`50.*asl^3*ca*cf^2*psibc*psicc*
  Log[muf] - 7.60373629491269480526343232669801617692450495950614102031515840\
278908524253517`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcjpsiat2mb475100mc150100qq12.m <==
6.942190961036324149616584696070757292397843981168671915338064623993139188433\
25`50.*asl*cf*psibc*psicc + 2.76320665788561142615185232061869061168975733408\
797165637992220007283585718338`50.*asl^2*ca*cf*psibc*psicc - 
 (0.1328626883936731067161425472851427229318729718969312283006325913619060617\
8662`50.08666424808474 + 
   0.077681209376411528584927017096985116775698006508843144185844128599321354\
026`49.85357719045887*I)*asl^3*ca*cf*psibc*psicc + 
 1.93054371468454251637513281772235013426296021081979818860294149722136786353\
661`50.*asl^3*ca^2*cf*psibc*psicc - 12.08724032344580650150854151637643285759\
814272228338112949649349106947366068403`50.*asl^2*cf^2*psibc*psicc + 
 (0.3543005023831282845763801260937139278183279250584832754226111042394581819\
8299`50.08666424808473 + 0.20714989167043074289313871225862697806852801735691\
505116166398042768611593363`49.853577190458864*I)*asl^3*cf^2*psibc*psicc + 
 5.88397889985656182398381845473763774983617223096683996995254524824564370238\
488`50.*asl^3*ca*cf^2*psibc*psicc - 19.76983731415975922547722354339220358328\
134549707907132659844868013727082746155`50.*asl^3*cf^3*psibc*psicc + 
 0.00391965266250313299923131685295461622770204841507770334731381145424238011\
45`50.*asl^2*cf*nb*psibc*psicc - 0.005319817690078725833426742420161002442790\
6741032661809974543867126215911491`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.02484276042133970668247009890989326649589077822047468857427797238385830308\
107`50.*asl^3*cf^2*nb*psibc*psicc + 
 2.21308763773539633078664002490106259200765955676083586540097897917347539`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.037422971576686191708391711645666796886157\
48103895611069186798956950822497732`50.*asl^2*cf*nc*psibc*psicc - 
 0.02181527120892461022822524386053927803481447400869780214730743987458968155\
034`50.*asl^3*ca*cf*nc*psibc*psicc - 0.06302464312777146686286099659722660257\
394369281910232074108089819676393662778`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00004225900756767430821504250268171633693841330395606102751217239441159409\
969`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00020173441057582206696972491757565988\
705483024535464718368764557647510308193`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.54438171283018669594145869041317795433172893890834821364550740818362797532\
652`50.*asl^2*cf*nl*psibc*psicc - 1.04251997134915046160374584487332238054228\
737014339284442964199968257604235169`50.*asl^3*ca*cf*nl*psibc*psicc - 
 1.93675864572245875701110768376948565612768865915993836686085751524735330971\
714`50.*asl^3*cf^2*nl*psibc*psicc - 0.000614730203213634262536147957762571161\
05508749925945745978705793592076782948`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00586915038219307361580721198546926371245391922519413946058622052106414408\
196`50.*asl^3*cf*nc*nl*psibc*psicc + 0.04268846116841602569556514793491488493\
576622325760845543454038187037017014537`50.*asl^3*cf*nl^2*psibc*psicc + 
 4.05124136023495665442561087950149700680724680590902302575254386886520919297\
165`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 4.221509245598889012799202807698503\
76374852182536699677769027802101061045979144`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 14.10745633598458597277834267723723049752264612338388718369128629\
242937016793365`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00457476870723166922710282869767525344652299765388031298944276085023928321\
496`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.043677706685192121730797594245\
48388990449110289905453011327904940618267253111`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 0.736589338224537573531929250818454001237681237438004186500\
46252161185621690394`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 1.51481788055618259452317342369592858602897205352925635254403090348024821328\
771`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] + 2.389144309777271855590018799191\
13309148501519568832270862243685325630848449192`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.000831776128587576223109605217759136990276908664341875443623107\
80478055454145`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.00794140121548947667832683531736070725536201870891900557491640420924208495\
19`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.1155213873676758300785216717569\
2907165449626244867395537626716333410386170168`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 2.364175323178999652747918244121329652867930670684274456585761836\
56681039223785`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 0.85970011751963623736287936149866532831561115297609981066062646974260729778\
065`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.07815455613814874885117085104533321166505555936146361915055925474863207865\
235`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 6.94219096103632414961658469607\
075729239784398116867191533806462399313918843325`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 8.31767039678298784112728401051891000393160346863755811083\
037982816031316630149`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcjpsiat2mb475100mc150100qq14.m <==
6.627776092956144680793117803472731073341798616355934606122332920861676958080\
57`50.*asl*cf*psibc*psicc + 2.60318452740252149784580622407221170289487926050\
876580724916752815794019626158`50.*asl^2*ca*cf*psibc*psicc - 
 (0.1285896009154718593289711939820433218633147862115295288291865024140509133\
3684`50.08789306904364 + 0.07434552300855053142697942216529187880878078972291\
068556259487620076841641268`49.84994204156919*I)*asl^3*ca*cf*psibc*psicc + 
 1.80246716769894476066263832796946923839296047694566386355668226689219078115\
022`50.*asl^3*ca^2*cf*psibc*psicc - 11.42671915039410872035215409135950722196\
456497346517465779505799327350138661741`50.*asl^2*cf^2*psibc*psicc + 
 (0.3429056024412582915439231839521155249688394298974120776669832926942148385\
4065`50.08789306904364 + 0.19825472802280141713861179244077834349008210592776\
182816677687399421360792587`49.84994204156919*I)*asl^3*cf^2*psibc*psicc + 
 5.64618188018293625983562389485217031564347570426321805420639685091578089328\
755`50.*asl^3*ca*cf^2*psibc*psicc - 18.75809676336297931642641643281098567574\
274648854276883012450924101757856320868`50.*asl^3*cf^3*psibc*psicc + 
 0.00383456126893399728859824878162388775511914417955942795800116422235803426\
34`50.*asl^2*cf*nb*psibc*psicc - 0.005219584282548253791140077026196291743229\
21640617031434178728400025257626325`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.02387543676633225978215265752344749503640162268602749256104108834683567853\
796`50.*asl^3*cf^2*nb*psibc*psicc + 
 2.21852095167120206212536171648046221223543045527658891807809176640164645`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.036568274376171900605523226295394433861073\
29746254044583108989951923683134122`50.*asl^2*cf*nc*psibc*psicc - 
 0.02138333563628517315054590115143427015587021187651479919488089275483991413\
857`50.*asl^3*ca*cf*nc*psibc*psicc - 0.06066473662831783381732898556638018581\
70961461334744743063787648033421968872`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00004231382793502832489348078556768262086281086281430316845439662718182233\
144`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00020176280430960520961875691922300847\
664006719107270873021888799946696970636`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.51109741838799509950537205126027369348992752925986415625906274941859578428\
792`50.*asl^2*cf*nl*psibc*psicc - 0.97972249470366923446605772377559788833562\
360277204727278191272037486092117599`50.*asl^3*ca*cf*nl*psibc*psicc - 
 1.85914145081775148399299459805367679333931361165184792435167416793725310619\
039`50.*asl^3*cf^2*nl*psibc*psicc - 0.000591400294070172244142165980753312540\
76018025141051604141536838352202107215`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00563988594860004419833717922645259160463832904477175452250232658334995888\
969`50.*asl^3*cf*nc*nl*psibc*psicc + 0.03941300481778387397394294562687313263\
53525540521565619167580261397523327828`50.*asl^3*cf*nl^2*psibc*psicc + 
 3.86775886530095193132674691222027795177096568643293884073838818275248793514\
994`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 3.989611027081471681659988993996931\
17155238757375923829419011343481694048902881`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 13.33653813145899662256143957089450876872859141092703753005604660\
766009964506706`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00447545545729022623346974039056598891580397208557495578090895064060773178\
717`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.042680158600261990509978465290\
49771783616594204468329321039344438739718567652`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 0.703228884600173078423044893130959627594721033896897971043\
3433059549978063909`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 1.42873912047307215675391353824801548612794228539368132462625921837431924084\
527`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] + 2.256941585147050290808637331551\
36127136838955895069274692465188298747545351083`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.000813719174052768406085407343739270711964358561013628697068653\
81273725545217`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.00776002883641127100181426641645413051566653491721514447004738313492524427\
556`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.108458240717274641092575057546\
21950891133614755245226571583803125391227527477`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 2.257100787700537834278505937996053230717097156373450379822083461\
56795110807827`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 0.82076392280019557610127488654401935662439896595398205503594306596075676871\
84`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 0.07461490207274505237284317150\
400175969312717872308927773113908138763185189573`50.*asl^3*cf*nl^2*psibc*
  psicc*Log[mu]^2 - 6.6277760929561446807931178034727310733417986163559346061\
2233292086167695808057`50.*asl^3*ca*cf^2*psibc*psicc*Log[muf] - 
 7.94095946284052214688092754426746152333992031554325711608203781691507055270\
827`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcjpsiat2mb475100mc150100qq2.m <==
9.4300441431494312093305264079428886783168412205962009223859944166939205722834\
`50.*asl*cf*psibc*psicc + 4.0739263487221039879871320170905393794777147138986\
8503464694871976765482050806`50.*asl^2*ca*cf*psibc*psicc - 
 (0.1640300163085254272510507954134863510808391834107323906019381630652291968\
5012`50.07845867311354 + 0.10289771889471963988698403297883500225679091001093\
27151886725460659932161885`49.875941092178664*I)*asl^3*ca*cf*psibc*psicc + 
 3.01488186038807836631860099171936548873946505901669655759709841585363580087\
304`50.*asl^3*ca^2*cf*psibc*psicc - 17.53412393088831981665898936836431269491\
056381132491173415169524273751247128292`50.*asl^2*cf^2*psibc*psicc + 
 (0.4374133768227344726694687877692969362155711557619530415834981453439953118\
4583`50.07845867311354 + 0.27439391705258570636529075461022667268477576002915\
390716984663642782485595687`49.875941092178664*I)*asl^3*cf^2*psibc*psicc + 
 7.69377485095784021989233968072041695726500806056118565584401044892472176757\
181`50.*asl^3*ca*cf^2*psibc*psicc - 28.04230978333615657961241504784867652777\
739965173336256505917554802227574823904`50.*asl^3*cf^3*psibc*psicc + 
 0.00453447721793350046413069818808090336361141104868840017577288339783333289\
949`50.*asl^2*cf*nb*psibc*psicc - 0.00604539276400946757157204222150629389647\
708807227360823056399576229544443597`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.03236259878485116618305500149105341540314383352440478181046607060073230956\
457`50.*asl^3*cf^2*nb*psibc*psicc + 
 2.18042284085118253949941051506104769243437921019528694923351007939371704`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.043596920005540841433737687386083737339161\
93946173058458179149677202007687879`50.*asl^2*cf*nc*psibc*psicc - 
 0.02499224209811052822142019190689907482475991607975914596409144652818366832\
872`50.*asl^3*ca*cf*nc*psibc*psicc - 0.08131711121334886840350920960254159598\
013085320914893436004623813216528920053`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00004192753237126846891174573681645574995820424847672358025093617310755844\
353`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00020155700282170018838571543439503827\
937948003852000163359873104836529499391`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.82022705319543743612504158351821018650555968079690114819627926474467039378\
264`50.*asl^2*cf*nl*psibc*psicc - 1.56756006749118862624741955245555265626596\
723127030745868628956982988234787873`50.*asl^3*ca*cf*nl*psibc*psicc - 
 2.52229226967288576784197826858318423301201441625038286619919117070912085377\
803`50.*asl^3*cf^2*nl*psibc*psicc - 0.000788819401009776019410146550222498124\
29425505115854397740904744542186554979`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00758413697363650292921369269598357054428876628993965701990595247193102318\
607`50.*asl^3*cf*nc*nl*psibc*psicc + 0.07134350683632955789984360654739402458\
456103571649013270625337912067977488992`50.*asl^3*cf*nl^2*psibc*psicc + 
 5.50307317617569833732962380210590462850270479583110135431328881247624850713\
333`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 6.108400034113698972117903205277819\
6147765794889312953075694015837634041932445`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 20.46471164016965169607445003674755299011340926676099445764908630\
497052706108924`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00529235273285914910467535020919856454856879228919451139702395326973019822\
862`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.050883545698067616636350609664\
81914308680509803332933122074124608234682443533`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 1.000558759304672424969022509473800841545946326514745700784\
23432954113609220606`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 2.21994042905585483220215860981947986394011389558553597390117043662810260225\
829`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] + 3.481990853253178767245819694004\
34672655457560115259460255781772148665063826229`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.000962245951428936200850063674399739008830689507126275449320815\
82745350866911`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.00925155376328502120660920175723984419760092691515078746589170200541686337\
845`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.174057586631670471288885254990\
10366355339387552735870483287600184793643864325`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 3.211418093344189608543746425991134652154595125475325670489266221\
13083489630896`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 1.16778839757970531219772597308768532805621640926375478997012813376402565496\
967`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.10616258159815502838161145209888048436874694629670498090627929840190642911\
535`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 9.43004414314943120933052640794\
28886783168412205962009223859944166939205722834`50.*asl^3*ca*cf^2*psibc*psicc*
  Log[muf] - 11.2984502227121051796058813735699730217806846944369948651414061\
1045487603500516`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcjpsiat2mb475100mc150100qq25249211000000.m <==
10.63943700543040688829568811230095696317779095400977982405510525366969810021\
658`50.*asl*cf*psibc*psicc + 4.7353277273532837949601513545805593410148139109\
8847845188064719783089061422725`50.*asl^2*ca*cf*psibc*psicc - 
 (0.1778074686063927355852730339398580553666392494609416232094733649197839847\
832`50.07519565171304 + 0.114491499507756748804468696508870886551544221035592\
17513461513663330863194172`49.884018896045774*I)*asl^3*ca*cf*psibc*psicc + 
 3.58140230867819467304283331225881468388578388521057497854383057485513357106\
937`50.*asl^3*ca^2*cf*psibc*psicc - 20.30807906298002945909477564156802409410\
400786944540330064565909874690187789149`50.*asl^2*cf^2*psibc*psicc + 
 (0.4741532496170472948940614238396214809777046652291776618716466045680260536\
7084`50.07519565171304 + 0.30531066535401799681191652402365569747078458942824\
580035902160887949730381297`49.884018896045774*I)*asl^3*cf^2*psibc*psicc + 
 8.52976203385812625032913419087436937499518820992926811028452923587816352184\
113`50.*asl^3*ca*cf^2*psibc*psicc - 32.21917643285259440399935942773041559994\
044177622805661356904800656950489307439`50.*asl^3*cf^3*psibc*psicc + 
 0.00480380808990693751061556455808979916782486022493319246962962936636408246\
062`50.*asl^2*cf*nb*psibc*psicc - 0.00636382949594243042346747472766886377366\
089403214980857638123759104284397367`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.03595130656280480079044664111823120488151461791266981291587907034290900284\
182`50.*asl^3*cf^2*nb*psibc*psicc + 
 2.16896553387899886484550172311832105711166679939024847895005412838673845`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.046300772098682343446984939880642642548795\
26179013074501248164662075503635279`50.*asl^2*cf*nc*psibc*psicc - 
 0.02641360396762912517695087014537532383416034991008932124638010714950153175\
52`50.*asl^3*ca*cf*nc*psibc*psicc - 
 0.09002778846436338851741212354821988867439504660921071691167302452553574516\
9`50.*asl^3*cf^2*nc*psibc*psicc + 0.00004181048742768318947961521290192930268\
079819708220494399665984126866298619`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00020149200524801620661243206181718762727005289579207388062996277275308768\
139`50.*asl^3*cf*nc^2*psibc*psicc - 0.961129148784617286163735395620032675135\
30954790346360094480488287174435540327`50.*asl^2*cf*nl*psibc*psicc - 
 1.83854569353803895819321801750260700101808781136312086218420117331534623676\
029`50.*asl^3*ca*cf*nl*psibc*psicc - 2.78961379350628957157946866196169626790\
074708769484436526019722968165812189656`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00086791810093341196507459951589552627844191724094409158938653888111843818\
595`50.*asl^3*cf*nb*nl*psibc*psicc - 0.00836529633148138147171550265873477530\
511383702303732909396080108560538203223`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.08682501152757874795942252448940975954474676600208177606774985657226865223\
172`50.*asl^3*cf*nl^2*psibc*psicc + 6.208836300806633027524547457066474050721\
24786315540224980296781894609994858874`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 7.05393980656241988426114247903696171495629909795110898249841135321239786224\
084`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] - 23.702295228878183448770345414700\
9249155516804515280391421550064835833194894097`50.*asl^3*ca*cf^2*psibc*psicc*
  Log[mu] + 0.005606698556605850529450975212167517487968064772472376020739403\
240071942709`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 
 0.05403930948882842746170746393430277181134698453513470762788218233694463047\
888`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 1.128879327419387823186281355830\
26800922204506602825495450963051253565453610704`50.*asl^2*cf*nl*psibc*psicc*
  Log[mu] - 2.575803235918174491839584150397206936494412359302603189995380187\
84631540210986`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] + 
 4.04000813576282236429072284402433359414251236208511385475707203395756530064\
689`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0010193997375647000962638136749\
3954863417601177681316018809880084003811109084`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.009825328997968804993037720715327776692972179006388128644626782\
16130127538117`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.20395793997170342573470378789377854172507173685928145261390926665781621990\
272`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 3.6232789564465033104189038884973\
3147232144156903534283947008124563598251876958`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 1.3175559841623648401523286867263023535714332978310337596020179\
47461880318995`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.11977781674203316728657533515693657759740302707554852360061360893432191586\
284`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 10.6394370054304068882956881123\
0095696317779095400977982405510525366969810021658`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 12.7474641241063515064300071169515199028154172683642508665\
2789010793012095047283`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcjpsiat2mb475100mc150100qq273100.m <==
11.17814396498445695349122464149044114558016563239167063975280482751158960431\
362`50.*asl*cf*psibc*psicc + 5.0343094761772507943815167851800684465752969130\
9453785645945632902729319430749`50.*asl^2*ca*cf*psibc*psicc - 
 (0.1837089593854692647688863548694807836834904844096345245743077792488911272\
6747`50.07385673284483 + 0.11953311272036740145645876176162982174831580726332\
789880276765120651300269503`49.887214624681896*I)*asl^3*ca*cf*psibc*psicc + 
 3.84099390706688989631628503962850250459791910689197892598262946194547404555\
577`50.*asl^3*ca^2*cf*psibc*psicc - 21.56753980782829273850847180669236387010\
868843407806482548470532657238781192444`50.*asl^2*cf^2*psibc*psicc + 
 (0.4898905583612513727170302796519487564893079584256920655302571351664278409\
4372`50.07385673284483 + 0.31875496725431307055055669803101285799550881936887\
439680738824957170691771735`49.887214624681896*I)*asl^3*cf^2*psibc*psicc + 
 8.89334810609942263754279209837895630448457718580369561306688918158382051218\
323`50.*asl^3*ca*cf^2*psibc*psicc - 34.10958611275614899264385636877746502278\
072482131956645049878320938471031352784`50.*asl^3*cf^3*psibc*psicc + 
 0.00491883439121268986036023841450442871233374758217977895966564707200734354\
148`50.*asl^2*cf*nb*psibc*psicc - 0.00649991298214719712931196583688956102808\
212192320633661277242764550243128328`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.03753884207547268180189535584439313664940766191008380906823050787279420670\
633`50.*asl^3*cf^2*nb*psibc*psicc + 
 2.16448561084625071574447663839842879352854281384296779745569715180579432`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.047455432820832275586082710725517158295412\
89391760143830481900643263208787765`50.*asl^2*cf*nc*psibc*psicc - 
 0.02702592103062696957776995855952142296789886524859588252626254332549235027\
142`50.*asl^3*ca*cf*nc*psibc*psicc - 0.09387931511683262486643737426144784015\
612102209368434260339507871752849865594`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00004176461060802195571260232899048039326582835154324553903617518200532286\
417`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00020146619253312296619068721355195830\
961072173148693103551585036128689065756`50.*asl^3*cf*nc^2*psibc*psicc - 
 1.02512130366544788936791604080991163780876853929004667900144928443100660438\
618`50.*asl^2*cf*nl*psibc*psicc - 1.96216784414882887050124095832809799316337\
304498552610407072070688620911577871`50.*asl^3*ca*cf*nl*psibc*psicc - 
 2.90524150302159102573387936534811586555723542482444231779172715311724241232\
242`50.*asl^3*cf^2*nl*psibc*psicc - 0.000902189476075763482987734981777551739\
03135788270253285717898539998391861371`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00870405235639981476087906765326172004983887923186518459038212630873898633\
105`50.*asl^3*cf*nc*nl*psibc*psicc + 0.09401146474053384128753408679153583539\
159520005783980970046065454114259579251`50.*asl^3*cf*nl^2*psibc*psicc + 
 6.52320851094041996259806544878182615782923446268141091397653071409894343150\
187`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 7.480217348108814734721667528058388\
65142374910355876712266605852811823304234732`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 25.17225751881206077751436828364315446615756625002507994066594662\
252972264757827`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00574094992248736415287845515172857990288934147027867921172757847271943293\
226`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.055386955873339368421670077043\
92654036483784771818832295164530611594353056456`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 1.186037911080076356836011899778513846878042629578438347995\
7328571088988057276`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 2.73667937500345834261934965519067745103323558120001767982363162721985484664\
232`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] + 4.293628399965295636289884941097\
77446215599388904158279268726094436704183161414`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.001043809076815884391432446391223378164161698449141578921301875\
09521084153262`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01007035561333443062212183218980482552087960867603424053058045042657721151\
636`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.217537496996218555074657561464\
02989076409410518821941145122424530158646326805`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 3.806736557562729457137780485257632037176799658502248997958277171\
07378272985035`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 1.38426783911371980259555654009368437715519987581899963567585244588239236551\
989`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.12584253082851998205414150364488039792319998871081814869811993140926896479\
797`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 11.1781439649844569534912246414\
9044114558016563239167063975280482751158960431362`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 13.3929068892467106912096192837910805512244491163562069825\
0916055733588589124829`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcjpsiat2mb475100mc150100qq3.m <==
11.95422509418330385618469291577761510971825550793671165736306035101401667233\
977`50.*asl*cf*psibc*psicc + 5.4694064318711228612040485170358132182548492528\
0851107153740510795895214803069`50.*asl^2*ca*cf*psibc*psicc - 
 (0.1919816059786242350578772100819208797203054409943690365657495618768250206\
8526`50.07203488974445 + 0.12667264976423066026595831035032335677864595460177\
448452804781242906873268363`49.8914581247027*I)*asl^3*ca*cf*psibc*psicc + 
 4.22228796148897131756914973821557755880667008453543888487078302046060542959\
86`50.*asl^3*ca^2*cf*psibc*psicc - 23.406390540160885613175064925447191946085\
13488625934020606253436830619305612979`50.*asl^2*cf^2*psibc*psicc + 
 (0.5119509492763312934876725602184556792541478426516507641701826487562920820\
8911`50.07203488974446 + 0.33779373270461509404255549426752895140972254560473\
195874152271017617617116579`49.8914581247027*I)*asl^3*cf^2*psibc*psicc + 
 9.40785463402472506360035357498645981428298123272393771395395358907485257438\
636`50.*asl^3*ca*cf^2*psibc*psicc - 36.86385619170738233178200351240548672801\
683391661634425370869402030073173092514`50.*asl^3*cf^3*psibc*psicc + 
 0.00507978372450151695202459375822111025391030434372840949812036204698156106\
245`50.*asl^2*cf*nb*psibc*psicc - 0.00669040040620440508228761399233689212409\
776608333681554778802139096709125851`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.03981539348578836805781275060991800973108178365349655216549052264363560021\
603`50.*asl^3*cf^2*nb*psibc*psicc + 
 2.15858430675413101346550279425009259378957761097150687647920584995356566`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.049070985592522795413048826299995429074706\
62624664344546519157159419943122525`50.*asl^2*cf*nc*psibc*psicc - 
 0.02788789625411957858832084014302433032269006212663913713728189940311941393\
396`50.*asl^3*ca*cf*nc*psibc*psicc - 0.09940142352383815633812880850310772477\
443674391452237019227020917887664933576`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00004170408236321996494731236671093016134741362630403190039601183021216406\
078`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00020143184589967672635787052340730707\
262135653794899831162983902389136369227`50.*asl^3*cf*nc^2*psibc*psicc - 
 1.11854126120643978880998462739159969781266865090772679147226815621580382448\
989`50.*asl^2*cf*nl*psibc*psicc - 2.14321719951723230896409750501421227760619\
117056848871915987181952973036110538`50.*asl^3*ca*cf*nl*psibc*psicc - 
 3.06819587025426435053482010779921488064254147738675219754012540089168404762\
356`50.*asl^3*cf^2*nl*psibc*psicc - 0.000950617484461556504448360698552056342\
08497541616555076621006131571776760154`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00918301632784393385504448300691691589877810721809563742918514308429426048\
799`50.*asl^3*cf*nc*nl*psibc*psicc + 0.10466044793067105523411318718166947350\
843523740727291297943682833298872366145`50.*asl^3*cf*nl^2*psibc*psicc + 
 6.97610472009898658078833473336320406244871804414166006180058760460631938095\
966`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 8.099432176778480325966427600304382\
01771712379320899366985132509546298220068311`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 27.31844686564387590841411572693045461547206123286009035065135008\
209738626888261`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00592879972367595047600216245791359041609756108518223124948918062874877111\
215`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.057272526075901997136462173242\
84985925917203167779017328405044361274091713247`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 1.268382676381633923779697224247855284081585098934847283963\
74320083751261471993`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 2.97080757658067220140110849308135382734332268843975225172443178099915685140\
255`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] + 
 4.66418628019058016992015097796212104118931028288884632530407420609908972806\
9`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.001077963586122900086545847719620\
65280292682928821495224288421174987032516414`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.010413186559254908570265849680518156228940369395961849675316041\
17039598493426`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.23736182769766368078786885887634014165850241378363946467851603984246168268\
287`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 4.0710323490116743805302530732281\
5061738653365481906473078341938478560712315045`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 1.4803753996406088656473647539011456790496486017523871748421849\
1370993789549946`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.13457958178550989687703315944555869809542260015930792498569059203260989957\
049`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 11.9542250941833038561846929157\
7761510971825550793671165736306035101401667233977`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 14.3227555595108224602234200721570199167904325325759054604\
0859470856159384235269`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcjpsiat2mb475100mc150100qq32.m <==
8.465057930187331066477380772226876813046406651995455171494307277564527171553\
75`50.*asl*cf*psibc*psicc + 3.55687871916303276730684276608027973262859399060\
213711176667063534158916627018`50.*asl^2*ca*cf*psibc*psicc - 
 (0.1524427912800947987072698220917330179762420967594711842936593962733817630\
6509`50.081365486879946 + 0.0933503146697719036631564561567803355515737251436\
0959436865829233028067518302`49.868374380853716*I)*asl^3*ca*cf*psibc*psicc + 
 2.58037055369273304646353985970958105159882126421346947983740377289452793183\
131`50.*asl^3*ca^2*cf*psibc*psicc - 15.37747954842588320447240414106833074158\
792147358941855170513407085854560196168`50.*asl^2*cf^2*psibc*psicc + 
 (0.4065141100802527965527195255779547146033122580252564914997976272601737984\
2929`50.081365486879946 + 0.2489341724527250764350838830847475614708632670496\
2558498534306051575137352763`49.868374380853716*I)*asl^3*cf^2*psibc*psicc + 
 7.00655996614054304196516937064989123605786061181068121613430706716876561627\
333`50.*asl^3*ca*cf^2*psibc*psicc - 24.77993535348875529151307802916714965782\
233661796711363727401163441738678883208`50.*asl^3*cf^3*psibc*psicc + 
 0.00430693397486703250481748152052817298081387006062980421847707060354539872\
852`50.*asl^2*cf*nb*psibc*psicc - 0.00577661611997144051457873437033342921529\
027133888674997026738369867804794539`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.02947072593336540813222887527055253707811827138882207709780557715557650924\
431`50.*asl^3*cf^2*nb*psibc*psicc + 
 2.19132348731055089353634067258715035162715030133398917418184881441676564`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.041312271628006244195386430586305513487302\
11503859335441725522094737607734597`50.*asl^2*cf*nc*psibc*psicc - 
 0.02380524675725142596953130886453859465733780883993868884789263431310216859\
029`50.*asl^3*ca*cf*nc*psibc*psicc - 0.07429101108164858166820538883974191792\
811146930991601960871552463660265317107`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00004203851355088314335263507398965041241905600166117806716811460889159527\
74`50.*asl^3*cf*nb*nc*psibc*psicc + 0.000201617496435538329924699780150484662\
24939514937470979256099857631395442614`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.71080551277969147781365926798238674771739598552286059732249976930868889124\
26`50.*asl^2*cf*nl*psibc*psicc - 1.358362603610127171247361088638819458955263\
47537025690452831938704093878992647`50.*asl^3*ca*cf*nl*psibc*psicc - 
 2.30104159088794872896327455343127375524870301731907738263273341081188786869\
917`50.*asl^3*cf^2*nl*psibc*psicc - 0.000723300995164220338374750969233167631\
06703169936923321001578069176717310676`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00693793017385506141070702428149852343548411053250273458890416836525161151\
306`50.*asl^3*cf*nc*nl*psibc*psicc + 0.05968588533768239956187913835172853458\
67598206383196512384531171972686321102`50.*asl^3*cf*nl^2*psibc*psicc + 
 4.93993798154472731868483040651620692601165560177369272277041498323564810070\
217`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 5.366422480517230222971283724529213\
49416483162713951209053638709452755280782872`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 17.94761380446104273510415116996625002650628854476858963979974723\
341137500889244`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00502677876558376298734674597153475773024242222326313126059328017681904900\
771`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.048217049759649877855406330186\
60012125123631728483750820094461142431992774172`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 0.898170542099041330669969164821128532002119200322489585958\
2572696792087455822`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 1.94177069082698238963278808403416397272549125471165196389916974854801861186\
332`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] + 3.048780087630123209696934305768\
89627823892347684398296705926788912731186897006`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.000913959775560684179517590176642683223680440404229660718360810\
77783464149086`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.00876673631993634142825569639756365840931569405178863788446128517515124067\
96`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.1508376145811430399630427368792\
9174587748642240911643688441997190908381220819`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 2.882790343877559088773586082357894546247623031865237476250191164\
3252039886368`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 1.04828739777365785046312221176650710772640837522372271895315009234039390212\
885`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.09529885434305980458755656470604610070240076138397479263197080849385740224\
937`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 8.46505793018733106647738077222\
687681304640665199545517149430727756452717155375`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 10.1422680747551142617820991492307620056046680233108213561\
3971269282597882181093`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcjpsiat2mb475100mc150100qq335100.m <==
13.09078425748026447418717598723204179026944513691487903333511121639223573999\
376`50.*asl*cf*psibc*psicc + 6.1152818585858546669901966289011452143450502262\
4998195027262195520123355947481`50.*asl^2*ca*cf*psibc*psicc - 
 (0.2036528535440780081744144594621618435477078741642453094660076160075335462\
9906`50.06956686739085 + 0.13688211036169821916423486711722907301532630634809\
177741523458713326081973479`49.89702305993856*I)*asl^3*ca*cf*psibc*psicc + 
 4.79533459575497359118174959937813567471780151390212734690675981469176861865\
298`50.*asl^3*ca^2*cf*psibc*psicc - 26.14886004011722430260582447698907120740\
98731158793007694353193865561659701343`50.*asl^2*cf^2*psibc*psicc + 
 (0.5430742761175413551317718918990982494605543311046541585670222385468706756\
2618`50.06956686739085 + 0.36501896096452858443795964564594419470753681692824\
473977402605013849745255876`49.89702305993856*I)*asl^3*cf^2*psibc*psicc + 
 10.1420007751221046552659550513123179026704668875456631491618677433220069710\
2481`50.*asl^3*ca*cf^2*psibc*psicc - 40.9604894134974635791836582512400815543\
5570720824654069491474066601048339004108`50.*asl^3*cf^3*psibc*psicc + 
 0.00530634981444006638068090401356643149124127949980168206338640370761959959\
906`50.*asl^2*cf*nb*psibc*psicc - 0.00695867472954951463699919573511436330947\
257803231326257407011036431016612497`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.04312934266239404175093142404377140501966306515231647081543812365001806485\
913`50.*asl^3*cf^2*nb*psibc*psicc + 
 2.15092906577530743687304685913402997075556693915364065819096302785792297`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.051345008522616511130682970097607359928921\
80241099347124710754644593773435153`50.*asl^2*cf*nc*psibc*psicc - 
 0.02911138182275929183722795888285867849065542404057600130909317491656875084\
994`50.*asl^3*ca*cf*nc*psibc*psicc - 0.10743910836427704733895493476840511214\
015940113393395156096225195205690285264`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00004162540166999165753271068613733472037744655304422052711110666031011685\
132`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00020138670444294705660463546437686194\
156868009774391455112685748730025613841`50.*asl^3*cf*nc^2*psibc*psicc - 
 1.25779674670608618274205204003005345674983474945000674671805872420012730099\
585`50.*asl^2*cf*nl*psibc*psicc - 2.41429266018026543696817536696913654726901\
878337982776304724581502263369940959`50.*asl^3*ca*cf*nl*psibc*psicc - 
 3.29933124123447953027321603107841212681929315975861056992448423666148451483\
424`50.*asl^3*cf^2*nl*psibc*psicc - 0.001019695902432027641689711049743443386\
6071917723673345542169394760917390354`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00986672508065213275941834701617894500571729255614424328341657039793214222\
72`50.*asl^3*cf*nc*nl*psibc*psicc + 0.120852396992212779822902676423664189668\
21238034525924645885051017073651381367`50.*asl^3*cf*nl^2*psibc*psicc + 
 7.63936441960101971305562249927735358179913930479482721847774623179620631544\
684`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 9.016396619437340116826291274021803\
62710930259738604818378710364472858655904522`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 30.51928243175381401743680580685714391156928463327246320580124242\
630379463694076`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00619323322011458635734980323496196038873786238773011173767670358120830325\
63`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.0599266206694460201461015469854\
2897326175285212527959859849549540436852409649`50.*asl^3*ca*cf*nc*psibc*psicc*
  Log[mu] - 1.388975349018367220555567727141337014872570782689968585177772042\
14476478462669`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 3.31837902388147517825270207602152882858355622363465895809342728114362230799\
39`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] + 5.2173670031934615485594164669853\
6134416681664634723812482679806191058957970604`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.001126042403657197519518146042720356434315974979587294194522177\
05706570731839`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01089574921262654911747300854280526786577324584095992700822355676004594068\
003`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.266912759524237651379952411468\
06629181229232580048613774332856326669164439988`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 4.458089568019451223102259471736493712259938635997597493581033637\
07599749521279`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 1.62112347927980044476445798972236134991270495854458090671893886251448418431\
967`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.14737486175270913134222345361112375908297317804950735515646240565817805445\
398`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 13.0907842574802644741871759872\
3204179026944513691487903333511121639223573999376`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 15.6845049783623542086727951228356170036481645333756137324\
7324125206675071461119`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcjpsiat2mb475100mc150100qq34.m <==
7.280451931977527592593222914282733420453509689701649956723414031668350303177\
13`50.*asl*cf*psibc*psicc + 2.93691558731257470483056043774346109061708782497\
784287628079927808668078836489`50.*asl^2*ca*cf*psibc*psicc - 
 (0.1373655451613018292228130504806845290512895563368377781281516326378703525\
0804`50.0853988691285 + 0.081229915126201672264024656364768448767262840613387\
77560759903378380803727096`49.85723705451512*I)*asl^3*ca*cf*psibc*psicc + 
 2.07077411150880543079019559519295070517827510664756290380164621279222271045\
626`50.*asl^3*ca^2*cf*psibc*psicc - 12.80531534537193249601173693566536553083\
180380306470171450692608759233533586479`50.*asl^2*cf^2*psibc*psicc + 
 (0.3663081204301382112608348012818254108034388168982340748844201432621993377\
4322`50.08539886912849 + 0.21661310700320445937073241697271586337936757496903\
406828356887932424229408909`49.8572370545151*I)*asl^3*cf^2*psibc*psicc + 
 6.13746893803072208912919651717543428613062576439707308670743942911999270784\
026`50.*asl^3*ca*cf^2*psibc*psicc - 20.86725104715829164883112100708875592190\
446026012563446688541736072112977174837`50.*asl^3*cf^3*psibc*psicc + 
 0.00400907703991900443660321565458507749531084978208595596604405101813220186\
571`50.*asl^2*cf*nb*psibc*psicc - 0.00542520996089604346942900055971383867310\
762291691481624877692433753077433369`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.02587854173178185436574873554759672402277146726750858797928581332178255418\
023`50.*asl^3*cf^2*nb*psibc*psicc + 
 2.20765123678799366199838682293050812721034508555655677021235266265110082`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.038321124016722604331926392527734902188036\
30216362043507077882736453889210492`50.*asl^2*cf*nc*psibc*psicc - 
 0.02227128696654693236840128739097448943937617884273424623823256993129967775\
863`50.*asl^3*ca*cf*nc*psibc*psicc - 0.06554932075770654710001475231092016622\
00616055937650923292404831907128701628`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00004220406641641035465702303450008294484580790063945361805284676521982981\
987`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00020170568525492007891308114787022758\
36179736840582034129096883450067614756`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.58062416613898968107777409344762422158379661240514985549414876897029493620\
829`50.*asl^2*cf*nl*psibc*psicc - 1.11104457834831819152506798445695266606050\
985442848679328207052022133593282262`50.*asl^3*ca*cf*nl*psibc*psicc - 
 2.01932531022655761609085318965863068566736626284335973557794066109510052682\
367`50.*asl^3*cf^2*nl*psibc*psicc - 0.000639456735663844793279251562967826062\
44051211709453660164330922898801581231`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00611230480898862202696838037761817599279414669261009352293330498807105696\
42`50.*asl^3*cf*nc*nl*psibc*psicc + 0.046305425192612573891541722056042997068\
10478417824836452554345137540087802926`50.*asl^3*cf*nl^2*psibc*psicc + 
 4.24863968069626380576744835611665952330466745502043944021910669699678246369\
343`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 4.472804653404579608676563171742028\
12728367017603163038167772450361820661494948`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 14.94554772382058921227458753682159118704576209177452625620005489\
637404334370106`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00467913913968844461382741714448638961874064472805280277485900722986695483\
887`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.044725972955392297783991754712\
12722304963102295172033731181671591792715487775`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 0.772479941944775237412263337475756276964484991821898080039\
83758127214226612607`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 1.60826035876282650851097499227218491137757167374418153155323001650550289681\
689`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] + 2.532956311622148337775797485705\
71485534908299294899823926549695518239500175565`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.000850752570852444475241348571724798112498299041464146396077310\
1275547249681`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.00813199508279859959708940994765949509993291326394915228161725672867930950\
144`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.123212274826173447296522562239\
59056757277858726157719375131568488041216455657`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 2.479370690863668199907714448853723179751969319134527297223723335\
32215738653531`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 0.90158934213224298178462343594680842900071611604891902046960831811560456483\
24`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 0.08196266746656754379860213054\
061894809097419236808354731522704344599403844513`50.*asl^3*cf*nl^2*psibc*
  psicc*Log[mu]^2 - 7.2804519319775275925932229142827334204535096897016499567\
2341403166835030317713`50.*asl^3*ca*cf^2*psibc*psicc*Log[muf] - 
 8.72295214143334172627236014769928566882603174288787020148221313180957277657\
996`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcjpsiat2mb475100mc150100qq4.m <==
15.69624677415907747382090955184762340493797414186237602164556952303530530415\
11`50.*asl*cf*psibc*psicc + 7.63056211146211165069125028137611225116090307641\
045336918511578640325412859081`50.*asl^2*ca*cf*psibc*psicc - 
 (0.2287103561160243035963134520144678734302293253540299852868681671994881504\
9733`50.06463104904219 + 0.15930160111136097443476199278373698091514602202135\
530600256285465425615871128`49.907565359762856*I)*asl^3*ca*cf*psibc*psicc + 
 6.16825377329854421766471933303167053254753908101824131456051142938704554604\
925`50.*asl^3*ca^2*cf*psibc*psicc - 32.64005434717121651827532598644173067848\
143723773694191769541007827803781928165`50.*asl^2*cf^2*psibc*psicc + 
 (0.6098942829760648095901692053719143291472782009440799607660306317087957956\
6585`50.064631049042184 + 0.4248042696302959318260319807566319491070560587236\
1414934025550571402438735243`49.907565359762856*I)*asl^3*cf^2*psibc*psicc + 
 11.7415285164692106687003715136742006995126727478464375785174339370389936207\
6313`50.*asl^3*ca*cf^2*psibc*psicc - 50.6151568596121512109341969412613511790\
8044037583017323117398255459353622388209`50.*asl^3*cf^3*psibc*psicc + 
 0.00579120949997246825623488817631177942341629426039598724949608497908104813\
884`50.*asl^2*cf*nb*psibc*psicc - 0.00753318348634487522397805961027735173567\
129278529952780714582581701133782948`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.05065162593178832821851352652342986587097163586710262417605713584174996713\
559`50.*asl^3*cf^2*nb*psibc*psicc + 
 2.1366959856789179204189998215245112603154061547818705249781128619710085`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.056210943051101469567989250232725922760925\
70322478232906674140006479485766994`50.*asl^2*cf*nc*psibc*psicc - 
 0.03176827120307023340332775802880172568820247135536409149018548691468676890\
409`50.*asl^3*ca*cf*nc*psibc*psicc - 0.12568852979165270505779952114933541443\
267169612076135742148816290300122131436`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00004147862251195912212049364913324859781320150841349095128251691672326171\
841`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00020130099661123932166318841702571794\
740048318416535268169738732115412453588`50.*asl^3*cf*nc^2*psibc*psicc - 
 1.58678102335755082156855332704646264654944833956247498148316305928114166084`\
50.*asl^2*cf*nl*psibc*psicc - 3.059812603877559019004097390427866846812641603\
1831602652417750648121419134494`50.*asl^3*ca*cf*nl*psibc*psicc - 
 3.79705273003075773016856293957025786307043248650929473318329859156397502154\
48`50.*asl^3*cf^2*nl*psibc*psicc - 0.0011709017409146336756664432894861523954\
4673785297640438582067986363764991641`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.01136506822578270415454439708336528044415715921061740023568293957492969354\
609`50.*asl^3*cf*nc*nl*psibc*psicc + 0.16041248919664304408974474343926522427\
042288268819835681574038390385546438321`50.*asl^3*cf*nl^2*psibc*psicc + 
 9.15982929435799029163757900413747096455837600504327878553638898110798511409\
3`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 11.1589189041571509757080975429763497\
1931578746035743876038821238850017494333454`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 38.09539060902964348633432757620892971418080454034455800838691640\
402205568988142`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00675913053494332007492081121429778701939730755934256855808300972133673290\
017`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.065605829244558709053758336872\
08853549948095102242311137907425155023120972446`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 1.665423508065089143934105273479540175374250182735141597370\
25254201963365710781`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 4.13389618272989327378037304565494320069623730476833566996298057595351804042\
11`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] + 6.5288440807122019734105639018923\
3635152740630657392729046261664721499882023082`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.001228932824535149104531056584417779458072237738062286953673031\
17504032721212`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01192833258991976528250151579492518827263290018589511115200718360446054726\
241`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.336725391295693926079308530364\
46779343106898841543734417062387619441042840756`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 5.345384403608413101852997171958195019684615199126119355419487674\
79854041833888`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 1.94377614676669567340108988071207091624895098150040703861282558745045599927\
811`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.17670692243333597030918998915564281056808645286367336714748623711505680826\
821`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 15.6962467741590774738209095518\
476234049379741418623760216455695230353053041511`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 18.8061964683457960239672924310536991889030180851700414574\
0094503119936712841357`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcjpsiat2mb475100mc150100qq5.m <==
21.59833755413077976762415940390607666424660408235879256430150756012274508986\
305`50.*asl*cf*psibc*psicc + 11.208503736583085498013896947071996939653796766\
50366855667589366422110696036559`50.*asl^2*ca*cf*psibc*psicc - 
 (0.2788994245922217691616563643414769009668440604882520450677240514851921964\
5962`50.055976975053866 + 0.2059941859768837189105465067309045419314445610178\
9429126070758266169894706435`49.924384319719564*I)*asl^3*ca*cf*psibc*psicc + 
 9.53251646171869432281920488514229502268136798010930031618166026670420243831\
345`50.*asl^3*ca^2*cf*psibc*psicc - 48.25182648616727950533820315171991222287\
614417525446309099083245840409894750342`50.*asl^2*cf^2*psibc*psicc + 
 (0.7437317989125913844310836382439384025782508279686721201810860926438261759\
4283`50.05597697505387 + 0.54931782927168991709479068461574544515051882938105\
144336206935449141205546068`49.924384319719564*I)*asl^3*cf^2*psibc*psicc + 
 14.9650098441731119041132573875907120091069171750879290840402035423689836739\
2321`50.*asl^3*ca*cf^2*psibc*psicc - 73.6821098781667454084110872662580649276\
3012811004948269128223913951441328484089`50.*asl^3*cf^3*psibc*psicc + 
 0.00675834676901428897919389085385689525521037204345556169117898008660312306\
237`50.*asl^2*cf*nb*psibc*psicc - 0.00868004732890051933385038568265163570003\
242893870901216916683308596426376907`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.06741469544435516657502111257766646435495894079500490540519884028315779605\
249`50.*asl^3*cf^2*nb*psibc*psicc + 
 2.1147577185407161449127304797690462446032146331272907709975285345289549`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.065915205028739040616715325626051845381759\
54881099717211578402125070138564957`50.*asl^2*cf*nc*psibc*psicc - 
 0.03721811254734045482833806675183824580626853828369491479836306002934303484\
518`50.*asl^3*ca*cf*nc*psibc*psicc - 0.16642864374060950259563399307106270219\
899621437446877207858144870121798975793`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00004125112053818172327192666234975282659796003733511707967004433935252584\
88`50.*asl^3*cf*nb*nc*psibc*psicc + 0.000201164290681702913121557500232167901\
53379920639176258556380509163758873979`50.*asl^3*cf*nc^2*psibc*psicc - 
 2.37287396329737599869016968924331554359128456945386528446113675554034452468\
202`50.*asl^2*cf*nl*psibc*psicc - 4.62624290255475457175957222042463360943078\
261722661513035270117598630954853476`50.*asl^3*ca*cf*nl*psibc*psicc - 
 4.77273611868299900148804793781198947441180904313029660711083656698696693226\
848`50.*asl^3*cf^2*nl*psibc*psicc - 0.001484994393011684292041555359888955840\
6469390156185538196589994605106501551`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.01448338080707413593718585729321246711165044742654336529144587724541197927\
732`50.*asl^3*cf*nc*nl*psibc*psicc + 0.26069278858074576214221714061322598274\
073347612512621464524245064295605606429`50.*asl^3*cf*nl^2*psibc*psicc + 
 12.6041013424598438835104921361015735500821247351251423123664908363072780847\
2671`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 16.1820406065646201130545187660248\
6681972548320650464863072873724653665834750913`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 56.31645578889705066666649306718500423351082551335876512912491509\
08972563236667`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00788791149973026841116850504723872158460261719035532902829042678124690021\
956`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.076932025171756885310537882567\
24102269830757270441275907424665237247533322804`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 2.291654789538153433365544024745740645469477224568207693157\
54378841950510631393`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 6.05980605250705455354372257601501175940572148351593577576581470036728364642\
185`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] + 9.692263316558460650848617748306\
77066693313176554863584221168168823710866258558`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.001434165727223685165667000917679767560836839489155517516767409\
83729286323779`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01398764094031943369282506955768018594514683140080231982860476752572907376\
748`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.503539494123778691620741821974\
9070397277704849324541050890899127732416992722`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 7.355351783573486212664455548105649159814357518056432909033330929\
40997872309506`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 2.67467337584490407733252929022023605811431182474779378545138038853627263054\
983`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.24315212507680946157568448092911236891948289315889034413414664441832610563\
092`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 21.5983375541307797676241594039\
0607666424660408235879256430150756012274508986305`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 25.8776881681892249322494261871333339873226645712101479977\
0844625803506498366791`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcjpsiat2mb475100mc150100qq50498421000000.m <==
21.97803483135245182944737964725872684610144730964995722872536970097735710585\
875`50.*asl*cf*psibc*psicc + 11.444523833698401316637039655723266385230972510\
3433949638460425505663801275713`50.*asl^2*ca*cf*psibc*psicc - 
 (0.2818825980362625579497760647869419406608578897882526557157736999982015558\
7106`50.05550656853092 + 0.20883615092123690819978216700877345131052271556112\
189661499828490681201070646`49.925243983001494*I)*asl^3*ca*cf*psibc*psicc + 
 9.75935198022131636024449577873217134113345584596183291539008666739853148656\
85`50.*asl^3*ca^2*cf*psibc*psicc - 49.294380452997622643497571963480447889394\
97331312698373704923121373586856055416`50.*asl^2*cf^2*psibc*psicc + 
 (0.7516869280967001545327361727651785084289543727686737485767746032538838705\
7373`50.055506568530916 + 0.5568964024566317551994191120233958701613939081629\
9172430647057820592947083428`49.925243983001494*I)*asl^3*cf^2*psibc*psicc + 
 15.1544897919897979238682686404318006958441904088075319995695699819411361050\
7011`50.*asl^3*ca*cf^2*psibc*psicc - 75.2173926210542304783145645597394572308\
4695084357567265278517893026030978943665`50.*asl^3*cf^3*psibc*psicc + 
 0.00681572873557112622886136927737589551766299139911768130143691213559131407\
53`50.*asl^2*cf*nb*psibc*psicc - 0.008748109646657637300754913304729613643413\
41494261800791999086641050572050059`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.06848312608405241724688535165661861756217971817230796873045852606410383103\
251`50.*asl^3*cf^2*nb*psibc*psicc + 
 2.11366296183230481232639667150818018947521018506450408337017236027756909`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.066490921198458405836828179277712039263379\
63720809062797800804443038194415955`50.*asl^2*cf*nc*psibc*psicc - 
 0.03754753604502956867021141829493686213892421326315184978064891904079505386\
069`50.*asl^3*ca*cf*nc*psibc*psicc - 0.16902980593728101717504865525405423221\
560040683221360021021047466030057436765`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00004123972736820355026067965667223367342158641500411118938882290176123529\
095`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00020115732074065285397076023684453707\
901209203185824293257938979902716134807`50.*asl^3*cf*nc^2*psibc*psicc - 
 2.42508353040367116155763808452255021954594943815660987228067042737632596117\
391`50.*asl^2*cf*nl*psibc*psicc - 4.73130184211324755407097029655781625394119\
252325860127852743387797111603194945`50.*asl^3*ca*cf*nl*psibc*psicc - 
 4.82879199413903771851874053471050165531292643629688022572725649655564546370\
711`50.*asl^3*cf^2*nl*psibc*psicc - 0.001504111867249730541393884903028603296\
46427006942851005403161218068203502331`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.01467338086931471919755125204517643931556116359457918312200323309198717665\
32`50.*asl^3*cf*nc*nl*psibc*psicc + 0.267586714397487162850175988156219096769\
49700290511647832958333693725793509158`50.*asl^3*cf*nl^2*psibc*psicc + 
 12.8256805704705075720420986281523424565416487454551980398393525758721852583\
5543`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 16.5120093356821055252192423106638\
9115556526059631402801896764667337024518949171`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 57.53325831547854599753033781509579759976395041894291911846230331\
344945108244203`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00795488407295720121914461229382442271125738352065416872760778450817077797\
081`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.077603964382767861851603872274\
27229989225569047736169192627477480271784420842`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 2.331941921903728649462199750573153173916663408264581461788\
97319561312459242824`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 6.18685649165321301205458109635494092198313083287942448318734101865976469371\
954`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] + 9.903882295184809816378989271866\
35129875632535196073822567287868688486711268305`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.001446342558719491130753565871604440492955887912846216374283940\
1240092953009`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01410981170595779306392797677714041816222830735952030761545825057612477433\
068`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.514618708365985221336646771369\
96262921873004341889965735398435453037474900372`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 7.484658358129558240423303337364337782810171292166099461480908324\
83895745390191`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 2.72169394841074845106301939540521373920369865169676344098775527722792391571\
98`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 0.24742672258279531373300176321\
865579447306351379061485827186182604072893495191`50.*asl^3*cf*nl^2*psibc*
  psicc*Log[mu]^2 - 21.978034831352451829447379647258726846101447309649957228\
72536970097735710585875`50.*asl^3*ca*cf^2*psibc*psicc*Log[muf] - 
 26.3326161326044176185885538013689225918756807366019354209768229510643374604\
3289`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcjpsiat2mb475100mc150100qq541100.m <==
25.05350064622123226040591774952972240833678624454145955703953877775902555114\
354`50.*asl*cf*psibc*psicc + 13.378632829207478059363334441835417413433277998\
34994218203406173745477311932498`50.*asl^2*ca*cf*psibc*psicc - 
 (0.3051658038389240373824730938953093163017230944627555191893241425176780077\
5678`50.05198150761915 + 0.23124755764454868536490250149004607685890471101902\
062908309291625902152676625`49.93152279619593*I)*asl^3*ca*cf*psibc*psicc + 
 11.6372127596040504799432297409173463041076411684988990357205131033644366713\
6551`50.*asl^3*ca^2*cf*psibc*psicc - 57.8915183974195838677937339009517692911\
6383971281724536611763810029318514739258`50.*asl^2*cf^2*psibc*psicc + 
 (0.8137754769037974330199282503874915101379282519006813845092844191080422111\
4774`50.05198150761915 + 0.61666015371879649430640667064012287162374589605072\
16775552156792662939482407`49.93152279619593*I)*asl^3*cf^2*psibc*psicc + 
 16.6138248336434231965927926031800952193354649981269310483795958537816968846\
6127`50.*asl^3*ca*cf^2*psibc*psicc - 87.8614650218353534126331156636122360241\
7638321965670344039301336538525022146965`50.*asl^3*cf^3*psibc*psicc + 
 0.00726335823047428791248381197891683405566604764595921680305084590016395177\
143`50.*asl^2*cf*nb*psibc*psicc - 0.00927905686804646066180133107797627051083\
138894924030380158012070137104355431`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.07710254254769469418351006980063336994737489350165026326991584256857672000\
61`50.*asl^3*cf^2*nb*psibc*psicc + 
 2.10574855502900404589659746890641815684364356173638133787796427242776094`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.070981843138505033278633494175684791859027\
59669149365271952202140198501933431`50.*asl^2*cf*nc*psibc*psicc - 
 0.04014003507114743383960111694017001086876098252756362767904322981021474042\
403`50.*asl^3*ca*cf*nc*psibc*psicc - 0.19003641916671234253079537071667116430\
56057926253246068624110803180448101239`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00004115724679393713642847130258980883196691905792691339315653665920043662\
649`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00020110650908575799612764959564185510\
225164972185713762121693068851044017599`50.*asl^3*cf*nc^2*psibc*psicc - 
 2.85423668949160285769492083765626358572858719476034357974986477678368111486\
206`50.*asl^2*cf*nl*psibc*psicc - 5.59903897411962922602523698261261985544113\
848087538804842402465704426902887373`50.*asl^3*ca*cf*nl*psibc*psicc - 
 5.25484413550852602260896577066705259876702851236992507312946320628286147361\
043`50.*asl^3*cf^2*nl*psibc*psicc - 0.001654965814405451863137280581837206981\
1408000947311148622244113116802434879`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.01617330718246086199041390610180972817283899935583700365543952146203686810\
484`50.*asl^3*cf*nc*nl*psibc*psicc + 0.32517080924851631505587008290459940018\
180679912488665634211027123890046876951`50.*asl^3*cf*nl^2*psibc*psicc + 
 14.6204243885410452128387420988120736154219109495964328211231756581112053054\
2742`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 19.2108253230529917834194127114027\
389441688289806843666381273304802675025745865`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 67.56728965099465541833464760581963604944783134292217909264740273\
830277321264426`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00847732868273268925989118140434193923538828972544015142817862696560177169\
087`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.082845482171955139892795283327\
46193313399277292813747589396730791447186762397`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 2.658258979734735493243407654329467930076711081744805967476\
94102874749187371406`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 7.22800480821797157445863511733115613174468338856417794457792756016169269385\
609`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] + 11.65034916976149860907584611815\
534398069208926722208773820219333306327421451919`50.*asl^3*cf^2*nl*psibc*
  psicc*Log[mu] - 0.001541332487769579865434760255334898042797870859170942798\
6095638097399745693`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01506281494035547998050823333226580602436232235057045014689339439433601922\
199`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.605687837182447720986360411964\
98304581579817763546162823069688044416784997233`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 8.532013642304565278353874114581707936012165356712813785940616224\
80967465622119`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 3.10255041538347828303777240530243924945896922062284137686118124159978510590\
404`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.28205003776213438936707021866385811358717902005662194335380767872313553388\
926`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 25.0535006462212322604059177495\
2972240833678624454145955703953877775902555114354`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 30.0174342409258657456010102529698780748419148257932740772\
7430606092568048034343`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcjpsiat2mb475100mc150100qq6.m <==
31.73386054558753686054164110856821513896669862238605670201202454043916058084\
904`50.*asl*cf*psibc*psicc + 17.700219709892000419213261396077220325358712474\
76881485014495232192850541617183`50.*asl^2*ca*cf*psibc*psicc - 
 (0.3512821105560430917154076190693175998056376614684431587920611436242354962\
1156`50.0456764100565 + 0.276734732369883972543274063786512540543071613085121\
72818491313604292379191815`49.942084046556005*I)*asl^3*ca*cf*psibc*psicc + 
 15.9371590220486296389209192599155847378327112051081201190462217693554330154\
3109`50.*asl^3*ca^2*cf*psibc*psicc - 77.4156987515623437338031522176474557649\
4565372226643545850260575060951043902439`50.*asl^2*cf^2*psibc*psicc + 
 (0.9367522948161149112410869841848469328150337639158484234544444528465610111\
8993`50.0456764100565 + 0.737959286319690593448730836764033441448190968226991\
27515968420305783584923161`49.942084046556005*I)*asl^3*cf^2*psibc*psicc + 
 19.3446036375133244081463472162277684419115854047515090556954638240260035101\
9412`50.*asl^3*ca*cf^2*psibc*psicc - 116.505317471742239306765048614062351636\
35273001931197336045726118504866827567099`50.*asl^3*cf^3*psibc*psicc + 
 0.00814933436339390704942546307173438442417172770575809716853824849032380371\
642`50.*asl^2*cf*nb*psibc*psicc - 0.01032970561816999222812972189021587813275\
797728193403579814415016952599950785`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.09565409907248780667229978981893867471054105393043565507947747909009765218\
652`50.*asl^3*cf^2*nb*psibc*psicc + 
 2.09276934556980789005490426226659047231574717631563020498948789948119776`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.079869832145172893538874967997642127690061\
27650825879065540941282608972166506`50.*asl^2*cf*nc*psibc*psicc - 
 0.04538741001056292178304379598569924436334458887717835054384587459659724418\
748`50.*asl^3*ca*cf*nc*psibc*psicc - 
 0.23538644456570872873642790737134351467412715865777031519990234538067456558\
9`50.*asl^3*cf^2*nc*psibc*psicc + 0.00004102154332997872707577137375909725863\
009633449046408537533871776781680304`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00020102155795806865583548729038479836815272430714921294535333508756301345\
05`50.*asl^3*cf*nc^2*psibc*psicc - 3.8200378583609923450975510597981364035614\
3611894480672198151688640376694339004`50.*asl^2*cf*nl*psibc*psicc - 
 7.57569649196843583094805300498793886405406935796814939194935397044429070195\
417`50.*asl^3*ca*cf*nl*psibc*psicc - 6.01880604953450520979570766570967695713\
271952068750343818515808625883326267609`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00196199045772484853914213944125695033194369004913107840930144351306097940\
303`50.*asl^3*cf*nb*nl*psibc*psicc - 0.01922903657417892767717291057718366468\
879586453078467323082252807040532248734`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.45984601269511441760010191693834101943117002793057266545662280472725520117\
959`50.*asl^3*cf*nl^2*psibc*psicc + 18.51886948713679936897521259138778585028\
052628978238992343239994596816729881128`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 25.2135938200687072026794112494267368813224681682403741403076364108045333016\
9518`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] - 90.35466828097759579535445011320\
549184631757610466739473252178465238564016670462`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[mu] + 0.009511383543513752124514352021692818400303685267261327330\
26960298699653610422`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 
 0.09321897632537764735347159254796733534949708306288197754142934028222538163\
943`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 3.367067179479418067086402289343\
23379096009568905134362244225453563057587251111`50.*asl^2*cf*nl*psibc*psicc*
  Log[mu] - 9.554321402543878424129959475960449423641772933902449155312197342\
92277401528035`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] + 
 15.6242934276273371628774659218803244185468479259483585498509629523117156240\
1316`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.001729342462457045840820791276\
67142152732794277586570297521343076945359047326`50.*asl^3*cf*nb*nl*psibc*
  psicc*Log[mu] - 0.016948904786432299518813016826903151881726742375069450460\
79714119672742100583`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.81063721060843929566849079414535576746990450808953899082487304941739324926\
2`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 10.80702193762214564329161399366684\
066386867502921458890045057048706712923587496`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 3.9298261591353256884696778158788511504977000106234868734181683\
6467045163102524`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.35725692355775688076997071053444101368160909187486244304224345593575170843\
461`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 31.7338605455875368605416411085\
6821513896669862238605670201202454043916058084904`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 38.0213961150199474971769582668791974985006338427681474032\
373403360515062639346`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcjpsiat2mb475100mc150100qq7.m <==
51.44322989492214875971124785988919781274537487874010354823389232633681428559\
06`50.*asl*cf*psibc*psicc + 31.1650791633651909723101423211933298822221344368\
4881241920704201875146263629405`50.*asl^2*ca*cf*psibc*psicc - 
 (0.4642651670584913547279499319938746948026993337783687261516701338470897310\
6433`50.033110651858685 + 0.3931621035144401781208940773005369771269028995321\
2686457112518662035569787258`49.96091620125242*I)*asl^3*ca*cf*psibc*psicc + 
 29.9743770419651380100125062586246046465361171607745639944096521061165653102\
1368`50.*asl^3*ca^2*cf*psibc*psicc - 
 140.4621618035055696766800438255064148414641364025986112220223`50.*asl^2*
  cf^2*psibc*psicc + (1.23804044548931027927453315198366585280719822340898326\
976713716970541294100084`50.033110651858685 + 1.04843227603850714165571753946\
809860567174106541900497218823510283061514252023`49.96091620125242*I)*asl^3*
  cf^2*psibc*psicc + 24.30449169394205341702107632752439507852802350530278567\
318825237333018561070064`50.*asl^3*ca*cf^2*psibc*psicc - 
 208.8369940402241610106929883590561257798483824136391668364533`50.*asl^3*
  cf^3*psibc*psicc + 0.010321098574040845574889518174151550939434260738156227\
47777169943959796033936`50.*asl^2*cf*nb*psibc*psicc - 
 0.01290129178313624192913459051151683121059105159127664186530319390837855490\
498`50.*asl^3*ca*cf*nb*psibc*psicc - 0.14955106044114396954668685753013368652\
326561774259464865473174254950233668497`50.*asl^3*cf^2*nb*psibc*psicc + 
 2.07073070630782532515174937339263214995138067470493770817775277171800778`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.101654003760975524649501257410711563321894\
87708316601226831669478239723936046`50.*asl^2*cf*nc*psibc*psicc - 
 0.05887624169887157604981501117643792609079052874908670121439995051510769951\
653`50.*asl^3*ca*cf*nc*psibc*psicc - 0.36815830513247200811357900380790791274\
460806456787904869967653638659107331286`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00004078985691240625827381180783194458960554480492223261484280073848494338\
721`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00020087262214568738429622264442581886\
227390382604733312279894774632432217934`50.*asl^3*cf*nc^2*psibc*psicc - 
 6.86781294769151075386776347993711292258059181782330095592411876579661861065\
328`50.*asl^2*cf*nl*psibc*psicc - 13.9729718288625261550265682179657735072931\
927557963466345109530897808577417836`50.*asl^3*ca*cf*nl*psibc*psicc - 
 7.15613277556160281164080085409017833434830127915868980085057224250038389210\
547`50.*asl^3*cf^2*nl*psibc*psicc - 0.002755790200809100221225005712270328744\
19727561105555271686336376551703151095`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.02714217923875814852629324751261693629513563357248048961275854078072800953\
586`50.*asl^3*cf*nc*nl*psibc*psicc + 0.91687195342948124670903609358177332542\
59742269280629797021790805167900638413`50.*asl^3*cf*nl^2*psibc*psicc + 
 30.0206291967619526849034187716067890126467649029161155887003831054905439709\
481`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 43.75796960819461108007021621948060\
720262178341478906463395196650808630095385197`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 
 163.9384807016111735347604091420640296364806313087246098388945`50.*asl^3*ca*
  cf^2*psibc*psicc*Log[mu] + 0.0120461282787802944247962123974897468629443602\
805070009136575293957906820727`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 
 0.11864407268003674309091969982460887749213974497226275418174308243249249825\
012`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 5.458296217593082306346076140292\
14345684486634598474828885461511008918981289959`50.*asl^2*cf*nl*psibc*psicc*
  Log[mu] - 16.80089570559864845131350791095343974930851074748846640736419580\
931117984404852`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] + 
 28.5039242553674296888207756200250951803371342527196439769337990256116071978\
8351`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.002190205141596417168144765890\
45268124780806550554676275122460217522979672128`50.*asl^3*cf*nb*nl*psibc*
  psicc*Log[mu] - 0.021571649578188498743803581786292523180389044540411409869\
94163102437403365802`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 1.45739517180749913658894619857224457578344262127424952756975462487458975460\
402`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 17.519082281776313935268350122485\
79279797562713476272188995074012387359464641933`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 6.3705753751913868855521273172675610174456825944591715981147639\
3318877795117292`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.57914321592648971686837521066068736522233478131447014529321489163609745330\
675`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 51.4432298949221487597112478598\
891978127453748787401035482338923263368142855906`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 61.6358485114360571673020364358619108727106584880478093979\
2396752592834842270895`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcjpsiat2mb475100mc150100qq8.m <==
98.25601725744684039903467169898869060777270018046275829351685677619877080478\
43`50.*asl*cf*psibc*psicc + 65.8003224045219460531139992625420649720134252713\
3488789118266006215025745328021`50.*asl^2*ca*cf*psibc*psicc - 
 (0.6646104181751739240173643042928728963687325112638135849275262009026777187\
7133`50.01722041380436 + 0.61184602652679839716650247198888067227069547290654\
564348754195638688785630095`49.981295412947006*I)*asl^3*ca*cf*psibc*psicc + 
 68.5706471037863766339309109547168040400632048486959212026435384013599833367\
6166`50.*asl^3*ca^2*cf*psibc*psicc - 
 312.9762983476660573190090025469429963819325490179694923567873`50.*asl^2*
  cf^2*psibc*psicc + (1.77229444846713046404630481144766105698328669670350289\
310516074104465698929303`50.01722041380436 + 1.631589404071462392444006591970\
34845938852126108412171596592075951916364155114`49.981295412947006*I)*asl^3*
  cf^2*psibc*psicc + 21.13921090008102199845384590692650103604442507288453826\
224807873817989511025192`50.*asl^3*ca*cf^2*psibc*psicc - 
 462.9145106226910046943041195781429194589670087921378937076941`50.*asl^3*
  cf^3*psibc*psicc + 0.014187718925015799487461945281430821128038163192109657\
60181689163512398861372`50.*asl^2*cf*nb*psibc*psicc - 
 0.01745629882832611936375442567220897336477727036451101106384019488313382625\
838`50.*asl^3*ca*cf*nb*psibc*psicc - 0.27532602698922429977547579137648246843\
201264331763772096245945276619255833275`50.*asl^3*cf^2*nb*psibc*psicc + 
 2.04864163960396599196158737037877830100136294521585670861803915081699858`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.140433908101986511065374638251004879135274\
44690170014401471780511297585620154`50.*asl^2*cf*nc*psibc*psicc - 
 0.08498575562885785820594418188422858184798751372158622970935166940464295320\
956`50.*asl^3*ca*cf*nc*psibc*psicc - 0.68259905676582886251818965225115930177\
604486425120882025380947370549140270755`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00004055602641560309140128945687378612499639267733877627809433017202988535\
876`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00020071730053054316052502956663044302\
22466994238017938338562120708430845074`50.*asl^3*cf*nc^2*psibc*psicc - 
 14.8349067106361247134861056019259810192203726924791947449125802864706939527\
2432`50.*asl^2*cf*nl*psibc*psicc - 31.388843976081766717385318746305836057605\
68656598878424284672844418789956960886`50.*asl^3*ca*cf*nl*psibc*psicc - 
 4.62199586993234263651501202609774890781194715046443261755234550007858152665\
47`50.*asl^3*cf^2*nl*psibc*psicc - 0.0042841851840556708023085490279260209998\
6310441611010518846739133899121711906`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.04240603240093412313158461512608083024124270731318843333898241096504315081\
265`50.*asl^3*cf*nc*nl*psibc*psicc + 2.23980640836118609126289958349712499268\
30446874698003343204735145877994303656`50.*asl^3*cf*nl^2*psibc*psicc + 
 57.3390797284992056568908431162375991719415548726344813762069185647907145674\
3348`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 90.9014474519979247362444527131944\
8801950515661168587674327211241855622818498997`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 
 365.2859829859888821066866393098878060680139624616200648499881`50.*asl^3*ca*
  cf^2*psibc*psicc*Log[mu] + 0.0165590010528411042635255964796838303427068181\
6090435582298450408046702762589`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 
 0.16390550478239023162081269873314445374712169421435175075922972717714722761\
145`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 10.42528722336349193761651693022\
501803126210088593354206840125792087103901226045`50.*asl^2*cf*nl*psibc*psicc*
  Log[mu] - 35.42570945474014503604641097250941169650368700097132933344809766\
547407328493443`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] + 
 63.9267792780531766004347606051362188714700874466526745672721597868539210234\
2653`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.003010727464152928047913744814\
48796915321942148380094248594387395629050677124`50.*asl^3*cf*nb*nl*psibc*
  psicc*Log[mu] - 0.029801000869525496658329581587844446135840308038973045522\
25634684208629460222`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 3.14806497773982487438632815062422185875106527511647871422203482756849400831\
334`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 33.461259227480115299388892399561\
02778315851034562975761212173046321260259465925`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 12.167730628174587381595960872567646466603094671138093692208338\
00443673536245307`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 1.10615732983405339832690553386978604241846315192164488110838488350371231251\
585`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 98.2560172574468403990346716989\
886906077727001804627582935168567761987708047843`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 117.723809476722307710096741318281649840192731176218446136\
73887720480417780808415`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcjpsiat2mb475100mc150100qq9.m <==
261.1162817454947457620043551283519586075553520411027151273465`50.*asl*cf*
  psibc*psicc + 
 200.1423370761071343048055343558199338023399629677678532451924`50.*asl^2*ca*
  cf*psibc*psicc - (1.1172820392027694757004605534356399144480982163351259158\
8401138634633433086706`49.9958930589836 + 1.138414618062296432614161269476579\
42264712345499414927880983334214371884621367`50.004030705400595*I)*asl^3*ca*
  cf*psibc*psicc + 
 232.248328698693101745673832718784243743368456551842290401576`50.*asl^3*ca^2*
  cf*psibc*psicc - 
 1055.0671394460110858662599949240578659533047273584622388637882`50.*asl^2*
  cf^2*psibc*psicc + (2.97941877120738526853456147582837310519492857689366910\
589467834927429793327191`49.9958930589836 + 3.0357723148327904869710967186042\
1179372566254665106474349644346289884345093064`50.004030705400595*I)*asl^3*
  cf^2*psibc*psicc - 103.0640796108951771006847944420980514583222654363246125\
6405576493248248756383456`50.*asl^3*ca*cf^2*psibc*psicc - 
 1587.7020825923752223084738338871410606964958324369329659706013`50.*asl^3*
  cf^3*psibc*psicc + 0.023003318519518473501764917068068555471957642392517115\
85512507169991984971254`50.*asl^2*cf*nb*psibc*psicc - 
 0.02768789897233811523721569495491243321133607148502094281667614592122798829\
875`50.*asl^3*ca*cf*nb*psibc*psicc - 0.70617816118696945165581968800561927528\
038245466057624323283744119717701089417`50.*asl^3*cf^2*nb*psibc*psicc + 
 2.02650198361118276846311238789842499422816300378897238798598360781691441`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.228841170453469463986776311094825431610123\
1533792241177743058473640279797551`50.*asl^2*cf*nc*psibc*psicc - 
 0.15408998471988600204796850242181416941235524413524097502033787445350214913\
334`50.*asl^3*ca*cf*nc*psibc*psicc - 1.78660274753229895714500914848060132896\
641732401357209291243700027335856593609`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00004032001604136968983393716899590926126485652830767258030338447782242414\
221`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00020055540368622539442260712347487623\
916863235159746467016117693005342644992`50.*asl^3*cf*nc^2*psibc*psicc - 
 46.2767562590815758251331061313125410456737908457640273314566407204471341826\
3311`50.*asl^2*cf*nl*psibc*psicc - 104.53552383537473114607144513079412765148\
191179420417592128403949107713755218502`50.*asl^3*ca*cf*nl*psibc*psicc + 
 42.3759654043499125300202823952813138841259096012144210121327032624901043691\
2055`50.*asl^3*cf^2*nl*psibc*psicc - 0.00815360081846861446662063535836409503\
764501263230582392766791182383565652539`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.08111349469536374669969852001200586657746286798657854848727855362364651415\
18`50.*asl^3*cf*nc*nl*psibc*psicc + 8.201473135060048877374022598945046816526\
46062766844640288775960409471048271342`50.*asl^3*cf*nl^2*psibc*psicc + 
 152.3791388590955922323452911485445614623650692995562669425922`50.*asl^2*ca*
  cf*psibc*psicc*Log[mu] + 
 271.0735751701441601973414105776397299995502567735485467373693`50.*asl^3*
  ca^2*cf*psibc*psicc*Log[mu] - 
 1231.4071039354970965678104810526555506064000580768330623956446`50.*asl^3*ca*
  cf^2*psibc*psicc*Log[mu] + 0.0268480068992571679229810123655337223154893897\
0523881798167730761424347345383`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 
 0.26708882537776745452389375149759202512642443999963283950663611915651791240\
204`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 27.70529797438101676951732566337\
173844770273987264659398956221541966184873137422`50.*asl^2*cf*nl*psibc*psicc*
  Log[mu] - 107.5063905615159107047188659549740404114677248390689946830599775\
6581503152790812`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] + 
 217.278048031860005882441875493285333016605565693434525562967`50.*asl^3*cf^2*
  nl*psibc*psicc*Log[mu] - 0.004881455799864939622360184066460676784634434491\
86387412010148450682297522919`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.04856160461413953718616250027228945911389535272720596962350461710832871816\
394`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 9.820232678522185983363109580900\
94329614803426270184251185235479944856892673417`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 88.92360830287504585737373871898853537016975875386105822859629812\
906412719220003`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 32.3358575646818348572268140796321946800617304559494759528608706069818043521\
4904`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 2.93962341497107589611152855269383588000561185963177054116597567266208027021\
552`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 
 261.1162817454947457620043551283519586075553520411027151273465`50.*asl^3*ca*
  cf^2*psibc*psicc*Log[muf] - 
 312.8521210353354380556494846911160933396656524588465330845781`50.*asl^3*
  cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcjpsiat2mb475100mc150100qqf1.m <==
5.344180139642759450591624066121844322838867342655257686565177999419258629235\
04`50.*asl*cf*psibc*psicc + 1.96588320167030742242248978932224363171097188652\
140476458092157364566299750005`50.*asl^2*ca*cf*psibc*psicc - 
 (0.1101481942746435979818472514372475956607825375633707872640502962108832854\
87`50.09354214798891 + 0.0603313571979573988716756232215518056335748092076670\
9387761535639109570768831`49.832107861291426*I)*asl^3*ca*cf*psibc*psicc + 
 1.30440733831172809981759889075850666235158201818161734420090237377852915110\
823`50.*asl^3*ca^2*cf*psibc*psicc - 8.804546019343364222615406931516721756190\
13844043808691104845868020068117712963`50.*asl^2*cf^2*psibc*psicc + 
 (0.2937285180657162612849260038326602550954201001689887660377549750968910561\
7027`50.09354214798892 + 0.16088361919455306365780166192413814835619949122044\
558367362556415304303765756`49.832107861291426*I)*asl^3*cf^2*psibc*psicc + 
 4.65292174475706899307321242369828485485969083899043578234572975074132490749\
514`50.*asl^3*ca*cf^2*psibc*psicc - 14.71582257772626501839033448376612704745\
959809639492833892501187073093873215123`50.*asl^3*cf^3*psibc*psicc + 
 0.00346426206377595615276108833107570117727370973452470862308069058470065719\
181`50.*asl^2*cf*nb*psibc*psicc - 0.00478406520922290053747112659240902119307\
747085645192905732064707570457126885`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.01987285655942918516603166813493235504053344679491224549437912064176584794\
33`50.*asl^3*cf^2*nb*psibc*psicc + 
 2.2456413019265254459030684056749151295852512099437811581723391346031012`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.032847972908338483058981484550135350528848\
7336782910382048993891720870801589`50.*asl^2*cf*nc*psibc*psicc - 
 0.01952686046651915321289140962522179724679474986639216278004051759466079526\
594`50.*asl^3*ca*cf*nc*psibc*psicc - 
 0.05087186168724219377852187403239038093097976072601911501621954766981215817\
2`50.*asl^3*cf^2*nc*psibc*psicc + 0.00004258613424131474613987304725150107144\
025784666418808210297341634788860552`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00020189987911954363217044299846627252345806597288442736359215050687984480\
853`50.*asl^3*cf*nc^2*psibc*psicc - 0.379676257239326075356269620205995932007\
29678922871876429964132080920598427839`50.*asl^2*cf*nl*psibc*psicc - 
 0.73310900931322592657231374601643759924960231988339254137251347820061314672\
622`50.*asl^3*ca*cf*nl*psibc*psicc - 1.53326135720969817058727013712040253788\
582952003450737884774305570511705889239`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00049223567323782683477376283290524934147480379992671076079217606384637231\
141`50.*asl^3*cf*nb*nl*psibc*psicc - 0.00466735592208926556633606373400585396\
168179962723760135965047483866984510797`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.02697402717433456918095756702025026493440974832158116405906351864775279042\
804`50.*asl^3*cf*nl^2*psibc*psicc + 3.118693181991495713232806722378112019124\
44185826096801700386450373817913810247`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 3.06154831121328337324133648157443289202404157657710018496474096308321100682\
186`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] - 10.276104818162822782137439973079\
36622282739983705470885538270528414775026663774`50.*asl^3*ca*cf^2*psibc*psicc*
  Log[mu] + 0.004043265831848277406572112106027535276435314189052206734777485\
56136221054687`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 
 0.03833805989867869396844925758743912110369028206802085994742311661727532862\
711`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 0.567035123998453766042328494977\
83854893171670150199418490979354022627514045648`50.*asl^2*cf*nl*psibc*psicc*
  Log[mu] - 1.085923402181871227692975417919199354826669085318440792708044055\
17793642187426`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] + 
 1.73301302987480273752220307258101540179021514504385372017653364086886261828\
95`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.00073513924215423225574038401927\
77336866246025798276738489224892627562221804`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.006970556345214307994263501379534385655216414921458338218495302\
65127405723199`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.08056980415235834136562900065997394008679340809683838283530133362050190729\
4`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 1.819969931636774440759678625049243\
6983985293183219216952935137882678824125108`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 0.6618072478679179784580649545633613448721924793897897076007937\
1235747383871959`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.06016429526071981622346045041485103135201749812634451884217197740024131054\
871`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 5.34418013964275945059162406612\
184432283886734265525768656517799941925862923504`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 6.40304036464397818973551118108945241133734159214668607619\
662526703752773897415`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcjpsiat2mb475100mc150100qqf10.m <==
1.853648483927335720126563725390935551100364562424538686394108336949140535275\
13`50.*asl*cf*psibc*psicc + 0.42556790958986640616477408000764718309382859196\
34626660492549297444066479352`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0473097230207998112820016605538153426259139332830174807084496228261023321\
8199`50.11916501105683 + 0.01864470323369273600214675939272762176035903583209\
048591044208545649462537405`49.71477008073898*I)*asl^3*ca*cf*psibc*psicc + 
 0.23064872983930180234425659944657151783890995307904191258294117650295995489\
363`50.*asl^3*ca^2*cf*psibc*psicc - 2.455025455470497453067861939179793955150\
09014340314163614125499077417841696737`50.*asl^2*cf^2*psibc*psicc + 
 (0.1261592613887994967520044281435075803357704887547132818891809506129910490\
2122`50.11916501105682 + 0.04971920862318062933905802504727365802762409555224\
12957611779857125666225558`49.71477008073897*I)*asl^3*cf^2*psibc*psicc + 
 1.74562309780230748195617373450706854280433767581676564731330947850697691740\
021`50.*asl^3*ca*cf^2*psibc*psicc - 4.604482838945896933376815324812735384659\
19865228289154312946370881113472516876`50.*asl^3*cf^3*psibc*psicc + 
 0.00212612706281341986313258895537040821254061458835780466486083608547384528\
625`50.*asl^2*cf*nb*psibc*psicc - 0.00322482949501463914889104258964096156360\
385682419715041436868648746195658133`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.00819097944447621682430408887629243601701616122850203279912297153312691000\
033`50.*asl^3*cf^2*nb*psibc*psicc + 
 2.43865885383521463915357653048413181359102000424550042695921306421336768`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.019382326583489306956887207915884737213648\
08814543214093936169933911064281908`50.*asl^2*cf*nc*psibc*psicc - 
 0.01316981486728102924853163845427925541878462136685247126791306534437922840\
191`50.*asl^3*ca*cf*nc*psibc*psicc - 0.02168098829031477263402945282119146249\
52407980064416553706505679639571463462`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00004446289514626228289121660620720662544265853816136530874306271165803527\
183`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00020266765087687627039285629791793631\
848437730723492063343806972246193392453`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.07507808959773947627503674390956747124162367198694318204914746189993819552\
329`50.*asl^2*cf*nl*psibc*psicc - 0.17051249282216009456653558558144820036290\
783542940092874362540238109598397565`50.*asl^3*ca*cf*nl*psibc*psicc - 
 0.56547224804841494972731633251915164165510924202579068692888837233449487416\
963`50.*asl^3*cf^2*nl*psibc*psicc - 0.000172228509884339035470678075306792949\
24026278205969970779434526294050489652`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00157007983386876302648550770992376854523773720958077781036401827361458300\
745`50.*asl^3*cf*nc*nl*psibc*psicc + 0.00304087834695802000274940240193587320\
103335512882351705987320642204521255973`50.*asl^3*cf*nl^2*psibc*psicc + 
 1.08173016956338833585750420698613615451662763146187394398158454697641136275\
017`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 0.762765366640240330757363440712149\
89389955028517114919810812813346501453422158`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 2.865349202133450625092711929709381740812136415768383146777688127\
86478014153054`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00248147996571352840069422212272292699537922970061408853371245564785603048\
649`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.022621815952147652527501856190\
49511246460308316644008724312351640340939231447`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 0.196678212647888788337728037633842937184841387538522535269\
37900854116570231823`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 0.25619044949758607071756137376524538312596363427391051883634842551851721247\
792`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] + 0.474019117593996287483140784464\
06685900039048062468614905947306516800713707292`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.000451178175584277891035313113222350362796223581929834279201072\
73415968653085`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.00411305744584502773227306476190820226629146966662547041220900501636699125\
212`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.015932065436501927370498578388\
7741509603480851400771747951331258309986791011`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 0.631263246451373662953291948161589817646639221257489467054111088\
65834797830298`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 0.22955027143686315016483343569512357005332335318454162437283735173194219275\
284`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.02086820649426028637862122142682941545939303210768560221730654710900452785\
319`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 1.85364848392733572012656372539\
093555110036456242453868639410833694914053527513`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 2.22091803687613850414097355151505958162505012772625395145\
832766877666357999764`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcjpsiat2mb475100mc150100qqf2.m <==
4.576006885921322858494168333303634482589640077721959705440543046901217883394\
72`50.*asl*cf*psibc*psicc + 1.59866110338712409703837610430352932017740781446\
593050895359961068000390630979`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0982028609074606355544398287734690771482512215646539735007963712361110526\
7838`50.09754487936285 + 0.05161615336582875794052355888568953024205692068188\
420176666411058484361025686`49.8182063753713*I)*asl^3*ca*cf*psibc*psicc + 
 1.02790214923883300352975376425656382818756240864592150666696522029898419205\
655`50.*asl^3*ca^2*cf*psibc*psicc - 7.298276158001842627520530295552706392228\
61707579742879439351156351808928113118`50.*asl^2*cf^2*psibc*psicc + 
 (0.2618742957532283614785062100625842057286699241724105960021668036647517819\
0449`50.09754487936285 + 0.13764307564221002117472949036183874731215178848502\
453804441556618084562327723`49.8182063753713*I)*asl^3*cf^2*psibc*psicc + 
 4.04047390936456566102231976262707476151787078848838233162950063060138757588\
677`50.*asl^3*ca*cf^2*psibc*psicc - 12.37011500796656067905505199360130123914\
548904848418816109516677904971509035914`50.*asl^3*cf^3*psibc*psicc + 
 0.00322104008959204272829989569753164645153791458484920463320888080243000308\
664`50.*asl^2*cf*nb*psibc*psicc - 0.00449871043043471284830348847569682667839\
16813326989509683172455735474988355`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.01742647178366753939489525313593039222809093361609579425196613224597221970\
451`50.*asl^3*cf^2*nb*psibc*psicc + 
 2.26728226539156871659659197111834828907772477696275765424091583817425472`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.030403466593049314689006091900192347666588\
25133032209021955824077187650922139`50.*asl^2*cf*nc*psibc*psicc - 
 0.01832887311328554302585654037266948895269868428576371123047210046164704699\
466`50.*asl^3*ca*cf*nc*psibc*psicc - 0.04485555499655436254006436373535922965\
214870267772367494639444920821287906749`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00004280185200773231806817296424535339571607837671869895522248202014782704\
921`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00020200380023872166529440442977829875\
473727441247434993103902468216422691647`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.30496442548185033469880168197342784878689438493024174036568642925854980984\
485`50.*asl^2*cf*nl*psibc*psicc - 0.59394067240900760585553796097217055644889\
425878353941488690789879937433672131`50.*asl^3*ca*cf*nl*psibc*psicc - 
 1.33099742720877172903483492384373913459060998067143457575479311743930476822\
257`50.*asl^3*cf^2*nl*psibc*psicc - 0.000429327431039767962439083781106336949\
85997646082730561369179468115575774958`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00405243084346413312722377611446674806406065859592266475535218646301976956\
717`50.*asl^3*cf*nc*nl*psibc*psicc + 0.02032411732062985562595398393633127018\
471441793414608528334766459412610931426`50.*asl^3*cf*nl^2*psibc*psicc + 
 2.67041175689540754806590209113501985467165684086179863706940363185735632596\
73`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 2.5226877723930336055425467324231853\
5734101003086374785052076244443676168679315`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 8.518082661701945165911869204512700315509684730675271910161370695\
65566778220659`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00375939264914205677105102434542018510698418698322522445581235668925019329\
977`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.035484987966362767408576986637\
87775738768695898381939862978852610050578075372`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 0.485529410344619554193800380206367246303937607429417934012\
6188421558829683577`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 0.88836747249835828395894011861585314066808959998596631390403836131797823209\
83`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] + 1.4328306936183672582616280320354\
4502555242000563842979346170476040074592690207`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.000683525936207646685645640790076397292178943087859131695824992\
25587382478344`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.00645181599388413952883217938870504679776126526978534572584454439384925431\
741`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.064715461043488594440984095932\
02045786587133752667882579938886904967747775669`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 1.558367181068928377822681180332284316596693710289553001813525009\
74038593031816`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 0.56667897493415577375370224739355793330788862192347381872722929101903767294\
809`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.05151627044855961579579111339941435757344442017486125626315675745985043447\
825`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 4.57600688592132285849416833330\
363448258964007772195970544054304690121788339472`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 5.48266638358520096085714621907552792807340076512127065507\
849597592724585335799`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcjpsiat2mb475100mc150100qqf3.m <==
3.967931854933026554302437002369558740110171436167971156667449770553379363088\
85`50.*asl*cf*psibc*psicc + 1.31701037066265618272909190512281386515371074505\
95554007844279051084176403427`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0881509865291074304234389583692902875957261895351398079750276737816438652\
9014`50.10116171224786 + 0.04452991562331011363567241604357915667857932860265\
306455125093461373710403303`49.80458640745809*I)*asl^3*ca*cf*psibc*psicc + 
 0.82241380441065324358539790543066772160464320941824158301472834091835404212\
615`50.*asl^3*ca^2*cf*psibc*psicc - 6.143767980561602838297530063889489958738\
92679631804488815058844911869530893007`50.*asl^2*cf^2*psibc*psicc + 
 (0.2350692974109531477958372223181074335886031720937061546001071130331937219\
0184`50.10116171224786 + 0.11874644166216030302845977611621108447621154294040\
817213665013452837768696546`49.804586407458096*I)*asl^3*cf^2*psibc*psicc + 
 3.54552022704775546231512229880247635502716305742667604574074926814481891692\
621`50.*asl^3*ca*cf^2*psibc*psicc - 10.55643819169581077324278892977604259237\
464834302802239989265309577555633928256`50.*asl^3*cf^3*psibc*psicc + 
 0.00301365176453412598946189293317940767428199498735804544560575299119538143\
086`50.*asl^2*cf*nb*psibc*psicc - 0.00425593276568494570616776538308993801716\
760339205504119606318565162691229084`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.01545442515450399176965309944951949922496124711485532928478644000447541512\
177`50.*asl^3*cf^2*nb*psibc*psicc + 
 2.28887422715906116556193667964307587813132554288121626049660397837892442`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.028318368968855223465439312346160037050765\
2027997979207463535838624680142591`50.*asl^2*cf*nc*psibc*psicc - 
 0.01732147443798310422937101089611528259062954896111731079629647418759751183\
968`50.*asl^3*ca*cf*nc*psibc*psicc - 0.03998117339483638367787611943628086543\
023673744050368168959688063721967374502`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00004301570981145765531564151884298100776292447138320876092603423353210990\
359`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00020210277050480192060638750100856416\
468889612339292878357431052984179489361`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.24831661976899803117683299805114338520523884135114401210523945874418893306\
425`50.*asl^2*cf*nl*psibc*psicc - 0.48895681823175888360726162712001592792986\
882999788691630727677088549945727742`50.*asl^3*ca*cf*nl*psibc*psicc - 
 1.16682599982825965073082604813319004797291328437686779082935567352443002090\
849`50.*asl^3*cf^2*nl*psibc*psicc - 0.000377193886734539969335170297470449148\
31822345608867254107495539862693518179`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00354437622257809914875840353220993466991793475459607271930589186617012445\
075`50.*asl^3*cf*nc*nl*psibc*psicc + 0.01553986961163220441544486987994287526\
795570578750561603296720948253314698039`50.*asl^3*cf*nl^2*psibc*psicc + 
 2.31555855140274331401024041059485209799836890688554488501613308273683108792\
176`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 2.106680909909271649590143076091622\
52525287308750969445966688696538374230549551`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 7.170614317651331280636518304356641167070753867049460780595731174\
98566935521591`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00351734221727693775079984385423216960447571917439884283146768316964858968\
273`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.033051394945751951198571868163\
16593555444229092519357182356086133049270486342`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 0.421010645709589693456407347380882199636067073979189979093\
84237867942383416765`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 0.73681242243593010089298985259734421789695129200584319388171058838939459989\
749`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] + 1.203239169716299720272477117873\
08460981985696880087400249460151202872704063341`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.000639516766777625045599971609860394473541039849890698678236540\
35422008283508`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.00600934453559126385428579421148471555535314380458064954628236574026093700\
254`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.052694423317475591959636523374\
15100439835662038537730377378277035779882602648`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 1.351286161406335780114852381466985320817099094464709202869495319\
63923538962036`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 0.49137678596594028367812813871526738938803603435080334649777103630353372670\
456`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.04467061690599457124346619442866067176254873039552757695432598671600157078\
377`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 3.96793185493302655430243700236\
955874011017143616797115666744977055337936308885`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 4.75411141979042354892822652043904731181733340338738517517\
516048509235559422885`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcjpsiat2mb475100mc150100qqf4.m <==
3.477990606490729429996353168696424069240392652938574914496927643782719481846\
25`50.*asl*cf*psibc*psicc + 1.09685234653288724772439889056799014190439044457\
69592844732171840798030226196`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0795979685140661738509458470527886858784957812127379620857540810949038150\
8753`50.10444618551278 + 0.03869633425390297691134336525277612704492548738477\
94512503227243126677391676`49.79121402740008*I)*asl^3*ca*cf*psibc*psicc + 
 0.66665104331261628641045586077015482061234318072943181239634207590548197039\
992`50.*asl^3*ca^2*cf*psibc*psicc - 5.240495631375441190222593050871310496633\
5692970391764079401221661492095812699`50.*asl^2*cf^2*psibc*psicc + 
 (0.2122612493708431302691889254741031623426554165673012322287986902818441038\
9947`50.10444618551278 + 0.10319022467707460509691564067406967211980129969274\
520333419006382274915485935`49.79121402740008*I)*asl^3*cf^2*psibc*psicc + 
 3.13985155204108151335329745989307669329761295635394182872697235651381051165\
176`50.*asl^3*ca*cf^2*psibc*psicc - 9.125257652903832671610234553759569732769\
2379228058007054819305797965992625049`50.*asl^3*cf^3*psibc*psicc + 
 0.00283471512034811426831633157477676192065598532839789979433934843806727666\
092`50.*asl^2*cf*nb*psibc*psicc - 0.00404692350770615084180782110692581846647\
496328739289319445603023402464752969`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.01383691454619847877334025437534463111186515505304501086406856843010169279\
719`50.*asl^3*cf^2*nb*psibc*psicc + 
 2.31041734228204358021130066751178516030079996133879133001427824687185666`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.026518653839553954183488153753207751840025\
52208049355255107831835108601530293`50.*asl^2*cf*nc*psibc*psicc - 
 0.01646313576597217252198687106133893098145086919748770598559353433276788386\
369`50.*asl^3*ca*cf*nc*psibc*psicc - 0.03596148144822464444349023713149393268\
886816949187363090915888169776966481446`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00004322773550335150546178049335954799445385268357943049704131781007040312\
957`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00020219692374950183958371341865050550\
874312426597067710110926932696771997519`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.20452920395287111029627617473822859684642548780496906582773112014774438068\
739`50.*asl^2*cf*nl*psibc*psicc - 0.40813137589379430664007906430410507851385\
625442580741261568456317130637229982`50.*asl^3*ca*cf*nl*psibc*psicc - 
 1.03182180142366540048240084008491226977511627575169361427796827261943392666\
431`50.*asl^3*cf^2*nl*psibc*psicc - 0.000333400570959542322511781838772145645\
79953327820709340236405798580919250168`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00311894986121215475676061019766333413907341992906866591507056582272700852\
033`50.*asl^3*cf*nc*nl*psibc*psicc + 0.01202769069920046978074476937766917011\
944887504925251935414401829963367004794`50.*asl^3*cf*nl^2*psibc*psicc + 
 2.02964445585065481916126491563771747014497925703198289607118210568108134747\
209`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 1.779401144153770872390106014671637\
5019387178585177858506036760911550958315106`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 6.116372415889152705715853332581351676231833086284034825244946516\
64537955612845`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00330849877351208867171589054245430881644801217842263392171765070195916587\
466`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.030950882179857796362963371162\
25857621424281269500552617506654222728970006012`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 0.369026264700119058029320893752312267299087137642178708376\
57856466928751772218`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 0.61830363043344237099794584624470058423641913045363265545965076106123868614\
775`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] + 1.023969180743202716579754498408\
87662911776445860929239969706255899445538833706`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.000601545231547652485766525553173510693899638577895024348262457\
15336017410672`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.00562743312361050842962970384768337749349869321727373210779479938929631829\
77`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.0434024450876664748231228622001\
1618726487922164152860995273179216048141174182`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 1.184435808848203424399831001035073861538980934058265071454176508\
39523230028827`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 0.43070393049025579069084763674002685874144761238482366221613875975891046788\
119`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.03915490277184143551734978515818425988558614658043851476573001192749123022\
467`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 3.47799060649072942999635316869\
642406924039265293857491449692764378271948184625`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 4.16709647865675928772629727652080889149255578390747122422\
258557427086896851606`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcjpsiat2mb475100mc150100qqf5.m <==
3.077165222409463276956768089968551814921299506670069729035561804826567879089\
24`50.*asl*cf*psibc*psicc + 0.92192938722330876694164455054250276950296925872\
677541104321205616895478941284`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0722502382348477410569901837951708354391266564273147618686596555825194826\
2955`50.10744195163747 + 0.03384210136238344505144834228989619665269236839759\
952362100024727091066434018`49.77805999009536*I)*asl^3*ca*cf*psibc*psicc + 
 0.54655948018514674050783689756981371097490540551956156781827097216946715326\
821`50.*asl^3*ca^2*cf*psibc*psicc - 4.521178112035428857537444585883254598276\
60452216297737896410968958455363103157`50.*asl^2*cf^2*psibc*psicc + 
 (0.1926673019595939761519738234537888945043377504728393649830337546186035475\
1558`50.10744195163746 + 0.09024560363302252013719557943972319107384631572693\
206298934094784502520358043`49.77805999009534*I)*asl^3*cf^2*psibc*psicc + 
 2.80316558769991568001000382137940970491661374764779589380246518517088219493\
056`50.*asl^3*ca*cf^2*psibc*psicc - 7.975972887157884629091609938997153329429\
38128243417422615365850498429531018896`50.*asl^3*cf^3*psibc*psicc + 
 0.00267874556191144231618855028258245696172700395793321528828213325545702708\
303`50.*asl^2*cf*nb*psibc*psicc - 0.00386513991972824243067604597974351957135\
402564433131805100169652583185091495`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.01249029340059498291248272041687463766796993737835503806005177992449537063\
325`50.*asl^3*cf^2*nb*psibc*psicc + 
 2.33191176515429128494546744627525484778389894055402283282055741811938452`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.024949321484350276614473303946373354262223\
09302308018138358501852227413041981`50.*asl^2*cf*nc*psibc*psicc - 
 0.01572346401540523852752663621985448060976142202050212984153384296059078151\
714`50.*asl^3*ca*cf*nc*psibc*psicc - 0.03259611393913874285030775510042043834\
874138280597935461899311052236861401579`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00004343795628014671345442925848276972714545226840345244988763716697188435\
026`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00020228638943282371533342674891276363\
314969300739411090281591343464385087858`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.17011590915661315099912722191464270251176580321884199684578219941013296909\
897`50.*asl^2*cf*nl*psibc*psicc - 0.34480263917463227620090450211970374210644\
900279496642043294621916723230988241`50.*asl^3*ca*cf*nl*psibc*psicc - 
 0.91949303895427443957337293694688160229692211779730312056053362240295833448\
83`50.*asl^3*cf^2*nl*psibc*psicc - 0.0002961798952784149040734564591300878160\
2099419012686221035155714017663375845`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00275856263826323940226177469329447233998682973885889018899941066841470060\
45`50.*asl^3*cf*nc*nl*psibc*psicc + 0.009404572213877123805150868113648062281\
92543520483894486593683710476253417252`50.*asl^3*cf*nl^2*psibc*psicc + 
 1.79573553814210446672575621869987737344166004280068411475769939093959470728\
981`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 1.517708405840541607902468903220543\
76317130852224547835160638338074515148829693`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 5.276830864281690812841239360036936728959404752640933529454452727\
13942986218144`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00312646104806700716870159658691922545655125204660294600336457037776778260\
075`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.029119257500836579571886789111\
37214374822442745193833381172417528143718870088`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 0.326497370571291721222864767036341340625756371418306202683\
21807107992631041635`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 0.52409711245955723950441600103329067816839852519050217273679471100859100728\
193`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] + 0.881478287856370870735279248975\
17863404398000993538026300833878015998407665637`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.000568447463284910394309381197621677355736591281200535574018950\
91406371485789`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.00529441045469755992216123438388584431785898680944333348941684163840738320\
504`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.036099717121129070282523172629\
22291492796728517911562740504764861666003457688`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 1.047934020397369169282052977201777035309480372879947312157101621\
34334973546729`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 0.38106691650813424337529199170973710374890195377452629536030152354418547021\
974`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.03464244695528493121593563560997610034080926852495693593701999718274421150\
98`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 3.077165222409463276956768089968\
55181492129950667006972903556180482656787908924`50.*asl^3*ca*cf^2*psibc*psicc*
  Log[muf] - 3.68685422514285826756446907419432088118437298225829954468180778\
375620519486613`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcjpsiat2mb475100mc150100qqf6.m <==
2.744863081145504524658186393975367687559691060031608301982827056871256848599\
11`50.*asl*cf*psibc*psicc + 0.78096219468516116276306616960734759970909717273\
432873532402209382830317013545`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0658849676152855301935106686909077936360321202824756229325389327228701946\
2021`50.11018502760128 + 0.02976460494033390582037348460729044887054124055201\
597352465669900643230237559`49.76509881342055*I)*asl^3*ca*cf*psibc*psicc + 
 0.45259831121431321083584249929837169569591992961656305825642171024197718510\
063`50.*asl^3*ca^2*cf*psibc*psicc - 3.939478976379666691227194209539743328143\
06480267374860111872718153571179670858`50.*asl^2*cf^2*psibc*psicc + 
 (0.1756932469740947471826951165090874496960856540866016611533546057252454161\
5733`50.11018502760128 + 0.07937227984089041552099595895277453032144330813870\
926273240944572844889599423`49.76509881342055*I)*asl^3*cf^2*psibc*psicc + 
 2.52058140315472929259487147966079447455430078029380309041635773123732662823\
779`50.*asl^3*ca*cf^2*psibc*psicc - 7.038938158445763462681307032253871893898\
65915186044564617016124639384586425104`50.*asl^3*cf^3*psibc*psicc + 
 0.00254158307534536574939683971916682777040047278266145386104321001042900150\
175`50.*asl^2*cf*nb*psibc*psicc - 0.00370562159865350990090820722077812512755\
356306130512114991386593458657529712`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.01135462431586497578684103200032821961634205417938114269248694187831872177\
465`50.*asl^3*cf^2*nb*psibc*psicc + 
 2.3533576495138785852172902457049891766170097950727396480995867029856977`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.023568654826699007697845442489477390616507\
60948375915898324527543683708531744`50.*asl^2*cf*nc*psibc*psicc - 
 0.01507972085710507815988670638362103976371935018690499730636071727540449691\
183`50.*asl^3*ca*cf*nc*psibc*psicc - 0.02974154550392688961268935110228740254\
991146627897286214709228205783872311224`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00004364639870575729308829272607975658586383894947150287677625847124877241\
19`50.*asl^3*cf*nb*nc*psibc*psicc + 0.000202371292818097579204170493673293972\
72343174824574943819661485539447568876`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.14267640769250685417054253478016420423545046781265479979564271444935742953\
791`50.*asl^2*cf*nl*psibc*psicc - 0.29441778644887727916496951961518531445864\
072457588951049231331175688797585548`50.*asl^3*ca*cf*nl*psibc*psicc - 
 0.82503998622627833581552050802649271365902156216860369275859523583788643810\
321`50.*asl^3*cf^2*nl*psibc*psicc - 0.000264220059305120700319653593495403286\
87140339808672721753351287912204170099`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00245017030387886343330790237675573428372630026076150143811049265902249939\
703`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.00741623779046315675844243362007988209075062984880710358531410674570019197\
2`50.*asl^3*cf*nl^2*psibc*psicc + 1.60181460074077662663554733536726451156727\
589522764132649876588878563755956458`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 1.30548238656518947304267863820228223083452614900566299586125021775718080399\
188`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] - 4.5979087168477755738609582711130\
0226893925442437274687297826200538582571786795`50.*asl^3*ca*cf^2*psibc*psicc*
  Log[mu] + 0.002966373737946050822520393237464707470736720596452134341642341\
72143531523693`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 
 0.02750783139643590257966892659680080578211954770884001931355884472376108154\
173`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 0.291239018316504841206463151884\
95718392132289004138933209068470705193410173897`50.*asl^2*cf*nl*psibc*psicc*
  Log[mu] - 0.448128455678759559046309918723449120833067402868947674242289540\
12260407640366`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] + 
 0.76645520898377773551222323857282797334747439069999260010629227430007212711\
679`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0005393406796265546950037078613\
5721954013394919935493351472919509465133244011`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.005001423890261073196303441199418328324021735947061821657787343\
42622584898006`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.03027687406247598172509743606252871033064995734289865749133800741707936683\
005`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 0.9347679426237729586624522330193\
183490687995623890362993468813094768566965685`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 0.3399156154995538031499826301888430360250180226869222906992356\
9897606070349788`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.03090141959086852755908933001716754872954709297153839005974563292082436100\
256`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 2.74486308114550452465818639397\
536768755969106003160830198282705687125684859911`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 3.28871195295646715447712839150168720538818451539253762688\
235785773934853886822`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcjpsiat2mb475100mc150100qqf7.m <==
2.466137698259608893677203944829728734955523849348265507574045322076923915785\
43`50.*asl*cf*psibc*psicc + 0.66593848525775937480906385524990587957668200496\
587383451319524637838045923441`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0603300576504595885187505923507811267442241823935714772709391314583433340\
7311`50.11270544271823 + 0.02631094106845375757756969583320631293893110960334\
305481467852194544588010071`49.752308084253784*I)*asl^3*ca*cf*psibc*psicc + 
 0.37813136586850023724421806853942524272711622200971705046114774393385749011\
157`50.*asl^3*ca^2*cf*psibc*psicc - 3.462684316649501332699265787881524905021\
49005326401951927163952218226586933252`50.*asl^2*cf^2*psibc*psicc + 
 (0.1608801537345589027166682462687496713179311530495239393892325656519037597\
7184`50.11270544271823 + 0.07016250951587668687351918888855016783714962560891\
481283914017867305318154326`49.752308084253784*I)*asl^3*cf^2*psibc*psicc + 
 2.28100705556726224095584140489733471740424808223277556726483403863825844960\
639`50.*asl^3*ca*cf^2*psibc*psicc - 6.264725897938586003610643688822696300100\
73205736978923642091476459880772036713`50.*asl^3*cf^3*psibc*psicc + 
 0.00242001512303550474164394558111905007001094244363010405965430564645743554\
233`50.*asl^2*cf*nb*psibc*psicc - 0.00356454008707281472320326686304853268040\
398171417138258201297132977167358812`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.01038598067016697770491630966509909687626391952016037582778820356742573097\
083`50.*asl^3*cf^2*nb*psibc*psicc + 
 2.37475514844671969958746230432483819244125541561801746032503610166834116`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.022344437908039554155768013191024394976629\
60762777523869093210789854064760511`50.*asl^2*cf*nc*psibc*psicc - 
 0.01451456743205344654040607410958412573136909553928672840336830405744268738\
686`50.*asl^3*ca*cf*nc*psibc*psicc - 0.02729257079666402218390271346122518838\
67680009826866093613761058567415393794`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00004385308873169920774574516303955970316492294849222270779626053755098498\
305`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00020245175513864464312834704560339391\
962763971512284589790753707089403349195`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.12051837756319370463161090654071524721983491633105006429949904360645489691\
629`50.*asl^2*cf*nl*psibc*psicc - 0.25378812046821448030329750534358061820570\
835419231079177390678936685429118919`50.*asl^3*ca*cf*nl*psibc*psicc - 
 0.74485895723733253249396211404018172353446418108495568430539151124012155076\
879`50.*asl^3*cf^2*nl*psibc*psicc - 0.000236528800895795833281930242922790578\
1946162631770047449686998616566929226`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00218391325524027363532610856304475904275421323988491976663172158680023464\
883`50.*asl^3*cf*nc*nl*psibc*psicc + 0.00588964652732683993694674084377594165\
255474242197499415689841706481750446627`50.*asl^3*cf*nl^2*psibc*psicc + 
 1.43915935175204794986764367139120836386149536063419926935651206471925360360\
406`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 1.131226266009872122085220311573214\
38872427236604770715750382634030448448682663`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 4.041424385984699072511749182079497276136831751043294750854761732\
01260811729123`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00282448737404710687381777173442566943893284786138578217948324272279617477\
578`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.026079003453612443455241565809\
55909477569799097972770682068332953548350238438`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 0.261665336682190536339571576616583338883908247388036230792\
09310267622792792804`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 0.38609123221952416685691429745487896690642588687084611220815591771520392221\
193`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] + 0.672336436162236329516144789154\
01997280784183846208378370713970559883622365277`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.000513543158917655795239594860804667170715063247524687656110568\
91174547991692`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.00474163699156589881004392105628347177739963472358685574352669542660913957\
771`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.025574794030130199641458216909\
35569419088161879082967234387096983917892535179`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 0.839847524003642635978329168679169262806826229893371853678572680\
3672461081187`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 0.30539909963768823126484697042878882283884590177940794677799727184702453305\
869`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.02776355451251711193316790640261716571262235470721890425475991055271852076\
84`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 2.466137698259608893677203944829\
72873495552384934826550757404532207692391578543`50.*asl^3*ca*cf^2*psibc*psicc*
  Log[muf] - 2.95476178087477940247778061976532565497471164136580184680804950\
189109844096638`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcjpsiat2mb475100mc150100qqf8.m <==
2.229924244817545833907767482439209439204241433935959964180121702822251317164\
85`50.*asl*cf*psibc*psicc + 0.57104769117953298430424525538720939671459625444\
524002147560574758984603041782`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0554505530471370900656306021576609649329105834353040193491255484796510921\
3807`50.11502846762654 + 0.02336390006893157961247812327742588837330650201182\
377615359290090456582376281`49.73966792562319*I)*asl^3*ca*cf*psibc*psicc + 
 0.31844340334358702504578829478839726308570842180672260447238181705887328218\
742`50.*asl^3*ca^2*cf*psibc*psicc - 3.067189902145134458937330355803892467273\
1652831335767482180288750484577914792`50.*asl^2*cf^2*psibc*psicc + 
 (0.1478681414590322401750149390870959064877615558274773849311278598639824127\
5352`50.11502846762655 + 0.06230373351715087896660832873980236899548400536486\
340307624916803768499277087`49.73966792562319*I)*asl^3*cf^2*psibc*psicc + 
 2.07604680996199789716511729930349406607214273414613862575819371754042514852\
722`50.*asl^3*ca*cf^2*psibc*psicc - 5.617486888602909337843079798187761847482\
77672454926561090344525170455659149237`50.*asl^3*cf^3*psibc*psicc + 
 0.00231152143117099419126623667589308040850324541870975702695642648128850217\
074`50.*asl^2*cf*nb*psibc*psicc - 0.00343889392030210247592230776104229311571\
422470042697236045712867752887695124`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.00955152817188772834830104926456397630021388095795342279615275072106831893\
186`50.*asl^3*cf^2*nb*psibc*psicc + 
 2.39610441439008636331658772027097701639032349288657687291764683721571592`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.021251396672678141365413283727872910218380\
74198334939415497604382015010979859`50.*asl^2*cf*nc*psibc*psicc - 
 0.01401455990523788985538706762791396078297369048838815369170130750489338370\
866`50.*asl^3*ca*cf*nc*psibc*psicc - 0.02517050125680285740427353851416971439\
067135975362247963661214871146384295886`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00004405805171666786273408094490209364447759796855973904702366942369928188\
291`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00020252789375652877206256949990192783\
942935174028516627033207998074708818732`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.10242357717380079467229270331042924046018216874352687284787035993519301817\
373`50.*asl^2*cf*nl*psibc*psicc - 0.22063183935570295867796777581760803458283\
407998881817683132343194170785374278`50.*asl^3*ca*cf*nl*psibc*psicc - 
 0.67620537829389964196456382198919113458103648921801886170128608657092634931\
095`50.*asl^3*cf^2*nl*psibc*psicc - 0.000212342902898755835530423995252705507\
90194656199579251992675027916463137948`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00195221346394500300862366530740651255829245367727270459989492979738787716\
265`50.*asl^3*cf*nc*nl*psibc*psicc + 0.00470445988712763445799678724806566526\
336467325437058163369871565789073670549`50.*asl^3*cf*nl^2*psibc*psicc + 
 1.30131270970497202931125749353553783528804453740222545161993973114560384958\
387`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 0.986570092694554729183507159237957\
78130373630605925001368573844243524736506312`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 3.579828518404929255403132465434188567110014567859866254069065079\
15886066394907`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00269786045344725097333741380825855482450787841587858528268585208799071744\
074`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.024803275405798145513779795839\
24590552509682538284118516899469577351860178271`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 0.236602310855449459874774089733734151870553552254950082112\
71631475374615446978`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 0.33486342172894787862253963808176897399913067610004093943693609643711478781\
972`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] + 0.594393271457844881380492661441\
59726487664220343735298179351849024673333467983`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.000490520082444954722424984328774282695365068802887015495160791\
47975015446093`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.00450968643741784463886905378895380100456305916051657910466982442555278835\
196`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.021734958128486154112613402133\
10792505059933702395117271100107185836633033796`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 0.759404617612134774647700245013208825149623764110816308596686735\
02325098664381`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 0.27614713367713991805370918000480320914531773240393320314903320020315068523\
939`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.02510428487973999255033719818225483719502888476399392755585663051618511525\
458`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 2.22992424481754583390776748243\
920943920424143393595996418012170282225131716485`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 2.67174656852406224846602647962649813609190847004647149841\
634314954143337813911`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcjpsiat2mb475100mc150100qqf9.m <==
2.027887154405422358834884739348776043490397438207247110996075471751063535988\
47`50.*asl*cf*psibc*psicc + 0.49199813323288901115261723531713269042097073505\
712324549931228697836900110923`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0511391967120148044546548780458714327437572889388798551341485971127007421\
7976`50.11717554598189 + 0.02083238227495945513421342603743292722047581803633\
255521271678176092963754125`49.72716058036085*I)*asl^3*ca*cf*psibc*psicc + 
 0.27012040456383084769805465541438397850536338765931641083345742176537895461\
107`50.*asl^3*ca^2*cf*psibc*psicc - 2.735633869330396075472515202682960895098\
87370805151207237201869684724318888592`50.*asl^2*cf^2*psibc*psicc + 
 (0.1363711912320394785457463414556571539833527705036796136911986138868407515\
6199`50.11717554598188 + 0.05555301939989188035790246943315447258793551476355\
348056724030774992588150924`49.727160580360845*I)*asl^3*cf^2*psibc*psicc + 
 1.89925587248530561516377209741465308549802477027526499192590577788418994251\
144`50.*asl^3*ca*cf^2*psibc*psicc - 5.070716707814804176498365514262553658098\
59858518053212967537621192444317405802`50.*asl^3*cf^3*psibc*psicc + 
 0.00221409705330995949149095813732875625753246599236233119266494702543552362\
737`50.*asl^2*cf*nb*psibc*psicc - 0.00332629714036684334658136249341894682925\
755630550808059650969907127085573965`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.00882629220727312739811448775976809111950341448330073118655496455659046490\
614`50.*asl^3*cf^2*nb*psibc*psicc + 
 2.41740559913610228538026256828598603291685662000686398777225452670454043`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.020269424687322639003694064785081971795511\
85422777283670808770202190201102126`50.*asl^2*cf*nc*psibc*psicc - 
 0.01356912004017989604971096570824763382245314790327204604214119386192148239\
999`50.*asl^3*ca*cf*nc*psibc*psicc - 0.02331542303983734009708186043215401449\
903137829816521728478410818981014592482`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00004426131244531463627862700409783155612594796162218633595718116793138356\
204`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00020259982231383372335324346841863538\
57869433477295932696562875456971926339`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.08749874731628925687734493473482261100961173443489746585092248717093786097\
506`50.*asl^2*cf*nl*psibc*psicc - 0.19328477644510942133239420650332637275322\
890825901883159058220922749568801648`50.*asl^3*ca*cf*nl*psibc*psicc - 
 0.61696126915793007114293501510081724152034610917591251344012644740740242614\
088`50.*asl^3*cf^2*nl*psibc*psicc - 0.000191066567171101514451870032649404205\
52662323800569932229466880151974741245`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00174915972529310152959082468706495233715056494019855485989124695410183041\
824`50.*asl^3*cf*nc*nl*psibc*psicc + 0.00377537318350664779207792627272324468\
736660792287614700635421647390184489621`50.*asl^3*cf*nl^2*psibc*psicc + 
 1.18341030373932873967820854104697720918840353610212211226231745089720376998\
532`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 0.865308418838714284499445649643982\
39212331335013283626534140877928157692349541`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 3.192857453819297942495394814218228768085005041365585312427885936\
54514511126174`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00258415293047618487982202678225920677108400347565647911042888874338382576\
362`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.023657180305852815485324890043\
88690558611226439618396409885882926384152959582`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 0.215165509770787043577856098372177674397891552018567656774\
96680925403704908823`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 0.29213984245000131467663057342966005667898176831623960046619011362346054776\
365`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] + 
 0.52915255536369177873473647880698514758536185820302639955874062054490853552\
4`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.000469845987359306341785823051319\
85577656072790466481438809344560072458401682`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.004301305510155057360968161826161255561111320799306175294419667\
64239168381436`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.01856781086631486188508441256484433935736542864892176142453297251974899517\
732`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 0.6906005316686499453328413307950\
9222667125845194185361272131585111956638492594`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 0.2511274660613272528483059384709426278804576188879467682678863\
5347151622965286`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.02282976964193884116802781258826751162549614717163152438719408939585512886\
929`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 2.02788715440542235883488473934\
877604349039743820724711099607547175106353598847`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 2.42967919593161670886536990237174687024062818396404300525\
476455855400759125232`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcjpsiat2mb475100mc200100qq0.m <==
7.433113608439840045551294893074036784355600007336509502219962033530759874217\
18`50.*asl*cf*psibc*psicc + 2.75805904492627783181356279235690552475718983158\
32673857749048144404536580936`50.*asl^2*ca*cf*psibc*psicc - 
 (0.1092706030497906324490535166240471781726607898697284027999055406557897810\
0136`50.06159884243898 + 0.07773015245302574772154949191818823348195824662789\
725934620842432521005792079`49.913685022035736*I)*asl^3*ca*cf*psibc*psicc + 
 1.91092667833682844802352464944477917079256938498987679282021635158974167678\
567`50.*asl^3*ca^2*cf*psibc*psicc - 18.83026840868049154475256164075877495883\
686302812274402008842877574940189564037`50.*asl^2*cf^2*psibc*psicc + 
 (0.2913882747994416865308093776641258084604287729859424074659585437020244591\
9151`50.06159884243898 + 0.20728040654140199392413197844850195595188865767439\
269158990552616779587964222`49.913685022035736*I)*asl^3*cf^2*psibc*psicc + 
 9.10995030162380225226937680929876713175048416721595932431101712620658985125\
081`50.*asl^3*ca*cf^2*psibc*psicc - 18.23929243374462352938948141941090919344\
378782100551941431644360271157848109945`50.*asl^3*cf^3*psibc*psicc + 
 0.00389559886441559401085870695195132541135689394433031882047960348909972883\
688`50.*asl^2*cf*nb*psibc*psicc - 0.00439258516356084289158688914744903710353\
644317877042533525934577507954553706`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.03695910071464269627387385040153248582139130279288054688867545952631533451\
007`50.*asl^3*cf^2*nb*psibc*psicc + 
 2.04163306413143061830340385994365345888506991784543439335868209423225152`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.021453614114853610127266570707517339136347\
53072415453395149692794062178802931`50.*asl^2*cf*nc*psibc*psicc - 
 0.01540695466133918816152700538823518229568742504977393106803799771315786959\
799`50.*asl^3*ca*cf*nc*psibc*psicc - 0.08472501842824942795466925503515555375\
283534803580410515593529374725357749515`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00002248712428894944283749495784476635930122778079733144822432390220535302\
55`50.*asl^3*cf*nb*nc*psibc*psicc + 0.000061919887524179921480344629809660182\
7095890521876737351884672956062873483`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.61241124734818774894430588075957108705040485170473477020844102008573093172\
011`50.*asl^2*cf*nl*psibc*psicc - 1.10153875241627345184455336294365319326506\
760021775755448263594849761992393092`50.*asl^3*ca*cf*nl*psibc*psicc - 
 1.84808683290224411372869311302384530523408604936273419441189630670627311414\
466`50.*asl^3*cf^2*nl*psibc*psicc - 0.000641913654330834758404014409488272053\
53648518403263985882193768673927451023`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00353510931550576803310481115405051354368963517153469915833909896584015796\
714`50.*asl^3*cf*nc*nl*psibc*psicc + 0.05045631691310623210832997783879405733\
452798359254859802300766983103702492187`50.*asl^3*cf*nl^2*psibc*psicc + 
 4.33772816893839695152713079664418932405216470503340414433881331116502518974\
136`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 4.285967503508127391038600388321257\
80184383205450973541952531998532907496736505`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 21.97748884458349328370714424252283189232012071806161324236966963\
537401671613489`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00454669464754938369768855607690279574356706582985211639232657214006344753\
461`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.025039290712810064868392382522\
19207720583659901212333954777850912225737370558`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 0.788677848897890354823114690298943513464029946369709844425\
23884495426123050761`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 1.61385061880100205594970010792707250393598361078152545218592947520196817800\
296`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] + 3.807624095412770981431186151512\
15069112018573592994898448351700289034990699096`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.000826671754099887945034282923073235589739466514518566678698990\
89298140913717`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.00455259831142001179425316045858037767378847254765878884366896770436020387\
044`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.129957702960716612720309269402\
29009475501476081005843187137096511337900841114`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 2.531359892876840387598183222503563111722242416647962788105963811\
51464390250581`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 0.92049450650066923185388480818311385880808815150835010579177559385051659252\
119`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.08368131877278811198671680074391944170982619559166819128728465899742963653\
508`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 7.43311360843984004555129489307\
403678435560000733650950221996203353075987421718`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 9.29394108929069163445816912899449180924571935073693883576\
611165097844667400406`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcjpsiat2mb525100mc150100qq0.m <==
4.664888888888888888888888888888888888888888888888888888888888888888888888888\
89`50.*asl*cf*psibc*psicc + 1.58199033107480935109444007506185132692886719482\
544918674929489817403415287782`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0975848314961654637486759039140382870308267857626585269270128650652740773\
0462`50.09770481033436 + 0.05120401152771563387669788743797715473312541163620\
146153229504951796907163574`49.81762648047031*I)*asl^3*ca*cf*psibc*psicc + 
 1.02653809798743404654570729718533320531141659651723637805133660669205672704\
763`50.*asl^3*ca^2*cf*psibc*psicc - 7.084626926306452525105463059249508228760\
77263472531111921544180409291556931775`50.*asl^2*cf^2*psibc*psicc + 
 (0.2602262173231079033298024104374354320822047620337560718047287269370391843\
0651`50.09770481033436 + 0.13654403074057502367119436650127241262166776436320\
389741944933782178873182471`49.81762648047031*I)*asl^3*cf^2*psibc*psicc + 
 4.61615613938717985574930442353024517098883493698864677111203060805519132780\
809`50.*asl^3*ca*cf^2*psibc*psicc - 12.95579495918249895094077734326589517240\
238272206501935187888304442205098048025`50.*asl^3*cf^3*psibc*psicc + 
 0.00278899531355164075811229084404141930169098431481793260653450263823490698\
294`50.*asl^2*cf*nb*psibc*psicc - 0.00430684762364653750918224912734600741281\
930741977515072018362246795196319523`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.01528033514742089690762927446919833725157102904518229278501472595118782200\
952`50.*asl^3*cf^2*nb*psibc*psicc + 
 1.66745554809253845566805911264134694586142104371805320392268604664330391`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.032050258320858595863476717112281968696013\
96804039841551125015616439096286726`50.*asl^2*cf*nc*psibc*psicc - 
 0.02052545489789002785914634329188427030655646843064023899017135443844532447\
76`50.*asl^3*ca*cf*nc*psibc*psicc - 0.039184499573623323409933420068748443520\
32837083606557730217892105929099216383`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00003832375106206873690793152198556021342475091757242626066163160019585827\
622`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00022020225623818337813240889251349661\
085146594797718748348576344251887546718`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.30201958561813958692106418670273759729895470515202339908460154490382076020\
17`50.*asl^2*cf*nl*psibc*psicc - 0.592793377556365477257841320986621896969465\
0208751407226227134075435833856593`50.*asl^3*ca*cf*nl*psibc*psicc - 
 1.45278464573429654191340962542264486057260675675717899988093765953719597003\
779`50.*asl^3*cf^2*nl*psibc*psicc - 0.000361136665396732015048579989965711638\
79675559457648070280957116100612543081`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00415006915173305976799971357489852895067493999981456309906258504994407906\
711`50.*asl^3*cf*nc*nl*psibc*psicc + 0.01955369833442679915420996431841450784\
820291835566349174291603900191957712213`50.*asl^3*cf*nl^2*psibc*psicc + 
 2.72228046068412857578255463465733602711860338646076144394232314545321979506\
904`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 2.515988685195160077046339233267186\
16395252358566355928024483435923944151066722`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 8.268724898746494030607531100741436697486658694881399806279458895\
27860145848035`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00325513752968707727021040459031479320410902740405414853712980959896905033\
43`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.0374070182870031617609671832763\
5390322298220870541634435059040020631023862792`50.*asl^3*ca*cf*nc*psibc*psicc*
  Log[mu] - 0.494960083760750650142282660846788368567018797538320262534967835\
03472023347223`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 0.88514514111385562865896510400966160297119587139409790568784848851100694683\
796`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] + 1.385241511099264068799101136454\
58127552947686686167979123948150858197396515711`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.000591843187215832230947346289148144218928914073464390577610055\
14784928374921`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.00680127605218239304744857877751889149508767431007569870275329846363626539\
356`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.064090546615590422602164788204\
22780286027900612185918643194894155978500962131`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 1.588636103267990705408271856145252556182198933014171271387250096\
05635644272819`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 0.57768585573381480196664431132554638406625415745969864417599528655002069395\
827`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.05251689597580134563333130102959512582420492340542714946585239888173944201\
843`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 4.66488888888888888888888888888\
888888888888888888888888888888888888888888888889`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 5.49996159122085048010973936899862825788751714677640603566\
529492455418381344307`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcjpsiav1mb425100mc150100qq0.m <==
17.07406491681377818510228047517021754727875877407540056119155002600833148261\
423`50.*asl*cf*psibc*psicc + 8.2636170582685991559076741607997849853363743217\
3172139934480720954015675572139`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0955525681926024281272190824890952326905683352163549635557322076755243807\
4704`50.146204516357884 + 0.0135296606493584896107439291136579372487792577605\
539221286301775525310537755`49.29724905592788*I)*asl^3*ca*cf*psibc*psicc + 
 6.84292795421022885416110055267199227107071169120743807868099849320528746563\
51`50.*asl^3*ca^2*cf*psibc*psicc + 1.0942390944747716500640080006149559146889\
3474033254979621553962719092088020349`50.*asl^2*cf^2*psibc*psicc + 
 (0.2548068485136064750059175533042539538415155605769465694819315883893261769\
0453`50.146204516357884 + 0.0360790950649559722953171443030878326634113540281\
4379234301182865415723917182`49.29724905592787*I)*asl^3*cf^2*psibc*psicc + 
 59.8361701483119439130056079446904961619981466564283756260634279015616195250\
6175`50.*asl^3*ca*cf^2*psibc*psicc - 117.209238846752697012924979085134179095\
11395772789420733816833260231567702493901`50.*asl^3*cf^3*psibc*psicc + 
 0.00983600256781874078396738314859714098991438257469819100804139906671982421\
234`50.*asl^2*cf*nb*psibc*psicc - 0.01862140939769074383933951190738900447715\
330345825157535836755851819073841931`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.00587751731408012449523324320537776962530293305330553846624181317518061101\
829`50.*asl^3*cf^2*nb*psibc*psicc + 
 5.66631010163635849939716420015593487071057154846940058661712976216496544`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.075917151592369189238706175167094414551651\
40456798504504959456095249604040562`50.*asl^2*cf*nc*psibc*psicc - 
 0.06443783140641866181047040794712831536186530013933853363742216390014460874\
22`50.*asl^3*ca*cf*nc*psibc*psicc + 0.115552338608363253189339317998120861924\
98751374716885781198300484987851445367`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00008746848528948605510487189889429352307213729427392844159302255403003383\
768`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00033755370698065055208583927929154478\
05668607217194186290830000506616468882`50.*asl^3*cf*nc^2*psibc*psicc - 
 1.52207033220871863212883022453569252133066454807999032550880146186131000290\
967`50.*asl^2*cf*nl*psibc*psicc - 3.15988849521591055337410861177473521759852\
895106923355412630287599069481509495`50.*asl^3*ca*cf*nl*psibc*psicc - 
 15.0197398765536603218136440415005502642367564558676670679663415573453048763\
3879`50.*asl^3*cf^2*nl*psibc*psicc - 0.00175366414136832997048974439721256193\
842572366892722182588811765257920812557`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.01353529399208823543127625242824612988382865219173262240172640617215379996\
153`50.*asl^3*cf*nc*nl*psibc*psicc + 0.13568521072615684290229742296184660554\
292937424718550779809564191810078131979`50.*asl^3*cf*nl^2*psibc*psicc + 
 9.96388004400368630282803071027189337984856365417477186197378710201415796166\
042`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 12.09555001423105356141691552072239\
298531465423869002242629963697533767775872446`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 1.277126112607102016615778418404076337294192536670001739726947759\
21888429599724`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.01147995514550813927091434185812859573106474814009739198481334086757445147\
978`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.088605659570136937685897073422\
05727675247404809360747240474425433725313814331`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 1.811614553455215691423278310958526069063375209849958520358\
87040561057789773644`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 4.25087599018827435045369855924692019379920383684481139064875876511610035257\
408`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.664695864486167172344980179679\
29961494053221936559112497969881430875593526011`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.002087264571910570776529880337841562860193590570926798534785200\
57185911135887`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01611011992184307957925401334946495940954073601701954042336797142326956444\
621`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.322993356139387789655571462412\
22493785796992581408143136765884644310019019577`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 5.814602791718887054243941837367285998592462526277387544240558518\
65158591250929`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 2.11440101517050438336143339540628581766998637319177728883425027105775643323\
525`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.19221827410640948939649394503693507433363512483561611716403456660102915172\
035`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 17.0740649168137781851022804751\
7021754727875877407540056119155002600833148261423`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 20.8127149222282633264526537991284094802840320406104992978\
1036769080851748778653`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcjpsiav1mb475100mc100100qq0.m <==
9.071508697627222839157318281254273976316336010064072944513241843789635006638\
92`50.*asl*cf*psibc*psicc + 4.13118244407990939210886791074264420180209050287\
954219866337733602320603241381`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0782909477130463808641355812217661770760361418767240679345879858328947381\
6869`50.14815832014031 - 0.00817831609829054804408788242683977913473371219766\
348054434657350006246638267`49.16711066226573*I)*asl^3*ca*cf*psibc*psicc + 
 3.33564543005696570864687549528472263896808358776516131421228266424032402975\
862`50.*asl^3*ca^2*cf*psibc*psicc + 1.142037628341692702761854188495252811542\
70966007089236215152714743182219529024`50.*asl^2*cf^2*psibc*psicc + 
 (0.2087758605681236823043615499247098055360963783379308478254754621458015498\
0763`50.14815832014031 - 0.02180884292877479478423435313823941102595656586043\
59481182583102976703449673`49.16711066226573*I)*asl^3*cf^2*psibc*psicc + 
 18.3859393723212235492601894370175118029232973963843760392187531208985195703\
5021`50.*asl^3*ca*cf^2*psibc*psicc - 44.6510418981404155214464238514928387730\
7286550962355407262738306525208166832959`50.*asl^3*cf^3*psibc*psicc + 
 0.00518652906508939316223746917832137819609418426319873276119130990512634072\
345`50.*asl^2*cf*nb*psibc*psicc - 0.01016559405025258963002738225330931466701\
725293978176210775974648571918984194`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.00385419098447233652670229331431974085900521576769652624622526649774602184\
795`50.*asl^3*cf^2*nb*psibc*psicc + 
 2.96533736996285297934652732876488625281487513662733722528476168197793402`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.104596147720081774036727818418605121896990\
61149923950735053495512562211908088`50.*asl^2*cf*nc*psibc*psicc - 
 0.04475292776369698259054201976359685104158417557303338537382453908753348736\
358`50.*asl^3*ca*cf*nc*psibc*psicc + 0.12956074188518403606971927209616354725\
651606473480787626056932476737940383672`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00011960324976340125547614532016051081987720496690085185075337644891000389\
491`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00120601263610569727343035767862704462\
613176663537319501905756789371957095576`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.70528528072210416286940779887299019561574281106890732142606345997286054259\
563`50.*asl^2*cf*nl*psibc*psicc - 1.50457875354229839384074213558244885953927\
699577008295694172565039878191651716`50.*asl^3*ca*cf*nl*psibc*psicc - 
 5.81574186628147741159592222405342476883910970142171082842602652960806441404\
061`50.*asl^3*cf^2*nl*psibc*psicc - 0.000806477230981814631872560795801689027\
90327665076985454722669913889985900935`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.01626413551838497028892270806068243658881153732265056217844337909166427849\
123`50.*asl^3*cf*nc*nl*psibc*psicc + 0.05483402417211661761523306885291880783\
079459697020021991095481342717963115796`50.*asl^3*cf*nl^2*psibc*psicc + 
 5.29384331860447882101500893099603801366057488918477477514413309107233254187\
938`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 6.123762114567599411503823294129955\
6753905450076170261902834068957471124566566`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 1.332913514148518264957414793442745767628694883824239219197091726\
11269404776801`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00605338608012426558271436406060744214264762220871059706285063363443627453\
497`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.122077955545488013991501826879\
87894935182807659055306322300012324443950819459`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 0.962516967018996149275456169272006911574649979851777231844\
38787747883439216188`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 2.08280149242070153938310783698812332534393386979277389306662668473552888266\
597`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.472131911329705005148903990397\
17111233103883837727782275257154621699737998889`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.001100615650931684651402611647383171298663204037947381271071633\
1019465031101`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.02219599191736145708936396852361435442760510483464601153355549851970408927\
671`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.149666184955837219421803359357\
35561623641734920486855242132586454994858479436`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 3.089318217736322643772695264701921967136045777724150405079018798\
0018300425137`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 1.12338844281320823409916191443706253350401664644514560174367159024773811825\
75`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 0.10212622207392802128174199222\
155113940945605876774050926441674985998307549584`50.*asl^3*cf*nl^2*psibc*
  psicc*Log[mu]^2 - 9.0715086976272228391573182812542739763163360100640729445\
1324184378963500663892`50.*asl^3*ca*cf^2*psibc*psicc*Log[muf] - 
 10.1661488460806652926536172420987563118327684901694730509242599994832173026\
5112`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcjpsiav1mb475100mc150100qq0.m <==
10.78114014102448820903374121824786630995836749451119827305024009867026452954\
137`50.*asl*cf*psibc*psicc + 4.5435846948640602871811328833806662046780271423\
4322354212138687519554279839965`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0694515653038702252751895765358678137631204968862652063770352637667488795\
8859`50.14907212863005 + 0.00567074601604769254877098242016463415253913997301\
359755414156984670116751804`49.061030286631755*I)*asl^3*ca*cf*psibc*psicc + 
 3.51893390311577179043580320563053375517714036623982700904695279692476785833\
144`50.*asl^3*ca^2*cf*psibc*psicc + 0.812489280396220046021176284522720899855\
11146543620077449372737209181153553777`50.*asl^2*cf^2*psibc*psicc + 
 (0.1852041741436539340671722040956475033683213250300405503386466566888118949\
712`50.149072128630046 + 0.01512198937612718013005595312043902440677103992803\
626014438339836643580542653`49.06103028663175*I)*asl^3*cf^2*psibc*psicc + 
 34.0844720259109910244224791244080092244748318694860245458351657141755992216\
7124`50.*asl^3*ca*cf^2*psibc*psicc - 65.1756646618055858069672812072085871969\
5024595741256667835482367747014940994523`50.*asl^3*cf^3*psibc*psicc + 
 0.00638784069650409367184862725569068594543121681199081962832927396580710902\
218`50.*asl^2*cf*nb*psibc*psicc - 0.01281006376843563881356480288433340012597\
473841179774423389873520192714672765`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.00343147236879955022896673315480321557808108094981730692401548180327522598\
841`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.78480459674614867557527537148377877289146168981739732348278450685255006`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.060847425433554249581251290677345471053616\
42643033201166466714806129520983498`50.*asl^2*cf*nc*psibc*psicc - 
 0.05197120597120026341535919752054055928599519930815437247911478073320816284\
067`50.*asl^3*ca*cf*nc*psibc*psicc + 0.09047267601165065924660967494234218212\
906883634634781918236795209310764649605`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00007210437029436870726271852739498463483576021338824214063469896669655079\
116`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00034341536548657826507765010168243746\
104882490018570683094490588377294433082`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.81768164186918469694381872759345694914905653803240232720542836527168361367\
999`50.*asl^2*cf*nl*psibc*psicc - 1.69950239952035093700856680866670466107910\
997626440622232596835835318924350299`50.*asl^3*ca*cf*nl*psibc*psicc - 
 8.66030038972299529448406075711381584110425160354346176557448104454734664071\
356`50.*asl^3*cf^2*nl*psibc*psicc - 0.000968955045643237904717298248268550261\
08830738476096644067984554567468705959`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00922978870160452648509274194932386258672669894971517852527324013728541371\
888`50.*asl^3*cf*nc*nl*psibc*psicc + 0.06201600746341387896995510048506440277\
77693713855846846409345573042201123723`50.*asl^3*cf*nl^2*psibc*psicc + 
 6.29152973390516987772716899002930839943227559366299518073003056115320169303\
54`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 6.8504893961367438963991055962269659\
7409101698528482198427684521731290583724963`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 0.948285691351059556517638570752369474386366926996930852775297173\
0545164429408`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00745548043190281535052282857064237278744800321889520254986633103093206873\
373`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.071017235902548257449602995675\
84568752365795079333322096677709851001717362209`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 1.143914497073667250495848907278056072624050107938726396496\
36921684924986487711`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 2.37367361941428146879917659793233790602295858884844553349753563380721846067\
104`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.445505050271277569373784118358\
66997680726315072951110211875972481690121612584`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.001355541896709602791004150649207704143172364221617309553936986\
9899550301635`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01291222470955422862720054466833557954975599105333331290627109738821205425\
382`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.173517433571970177240248847647\
9868063501509991678144296932867153355065270742`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 3.671536208122363961204425529427437639686529871593151618665463510\
85174021919338`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 1.33510407568085962225615473797361368715873813512478240669750866046569077367\
823`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.12137309778916905656874133981578306246897619410225294607627197892522432154\
913`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 10.7811401410244882090337412182\
4786630995836749451119827305024009867026452954137`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 12.9172433742994734728502931449567102215047853740903503575\
5059433688679960832783`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcjpsiav1mb475100mc150100qq1.m <==
13.15392129385280907933754893136730785931568772740118475272706683148026080687\
903`50.*asl*cf*psibc*psicc + 5.8640660003495031877520618593466787304722120292\
7986972045506261839077710256474`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0808443538994064464972820053817335014077389690659791199928609027432732483\
4359`50.14800796210528 + 0.00871179248732308900622626815803995256387832445060\
596975589372359354052148893`49.18046578964631*I)*asl^3*ca*cf*psibc*psicc + 
 4.66275786558531295564008000745417387148712446164067142568649406740521007754\
135`50.*asl^3*ca^2*cf*psibc*psicc + 0.974798072806123407100528419029850016517\
24017396560739402536508138552037039366`50.*asl^2*cf^2*psibc*psicc + 
 (0.2155849437317505239927520143512893370873039175092776527025154630413837752\
4093`50.14800796210528 + 0.02323144663286157068327004842143987350367553186828\
258601149924783475196499262`49.18046578964631*I)*asl^3*cf^2*psibc*psicc + 
 43.6676966844801515345613308466720669923929911924822228664898821874665506299\
8928`50.*asl^3*ca*cf^2*psibc*psicc - 83.9071074221312551582167484818217107449\
4823013751589756336928825896358163826232`50.*asl^3*cf^3*psibc*psicc + 
 0.00705983179859332006648959145484765006404578935822680672202903528053461571\
948`50.*asl^2*cf*nb*psibc*psicc - 0.01413484570955020595220735903291541282241\
45553269489646196816892269124459848`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.00397620816711337600580281180158455199258037508893053209753954890049335706\
857`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.78907733374697736192466955270332467348459261325645746342359513147611787`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.067560460362624719843003484273598291634329\
00322371261449375851157498358904321`50.*asl^2*cf*nc*psibc*psicc - 
 0.05742687936014504746150586995581140278193051707869873557726808655823025388\
808`50.*asl^3*ca*cf*nc*psibc*psicc + 0.10625914125252140566169821496079117215\
951773417874437892661757976502184125993`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00007252065384009264783210440730893369884810310271082077885656197196513098\
206`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00034700038889109542805940729340748491\
810367201580121831852753030687660052674`50.*asl^3*cf*nc^2*psibc*psicc - 
 1.06704960363537517352567572057772119515356613524744278598265032791121663865\
425`50.*asl^2*cf*nl*psibc*psicc - 2.20952869707583539123310946793015748690270\
922630135144553407479193785635460447`50.*asl^3*ca*cf*nl*psibc*psicc - 
 11.0073605650856612673313051422613632759435479763343012015100681147602782362\
3718`50.*asl^3*cf^2*nl*psibc*psicc - 0.00114539087685462861768804326536451363\
152477507223861012051709348638875012772`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.01096104512728869696317257837539970639731494418193902316510659171126579856\
287`50.*asl^3*cf*nc*nl*psibc*psicc + 0.08655934843935154937879989710249091664\
323777322109321451087549882718409385267`50.*asl^3*cf*nl^2*psibc*psicc + 
 7.67620918151418500908905436046935269324555612074880624361700229028889912637\
21`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 8.7322560704944855983491478560422017\
1828059080118343875820167151485764304486846`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 1.137722166559350658846485985362356161670817770032688778018692424\
68398826277459`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00823978560638546829242087428056899710748218945101752189840345725255251212\
961`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.078852262311355777249338297187\
03868432189952604172084655304115650162734389509`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 1.395674396638942728925282610994427762408282931045237498839\
45496187070893206764`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 3.04510692427403616191214685409074891837920438882406562519012474502946949966\
904`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.540051294495893189512213098586\
94459762842172622471967177958130494443796114045`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.001498142837524630598621977141921635837724034445639549437243037\
95941757876956`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01433677496570105040897059948855248805852718655304015394613722225052982332\
128`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.226434958590423480178961550286\
89772136395748953084676023125952814773032306642`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 4.479590996633040159595010361227606750697893103617070501733902413\
71165833284255`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 1.62894218059383278530727649499185700025377931040620745532593744990058006289\
163`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.14808565278125752593702513590835063638670721003692795048419006682753046674\
394`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 13.1539212938528090793375489313\
6730785931568772740118475272706683148026080687903`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 15.7601515662081789849236286263022171231747693224569394917\
3405633969088314808199`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcjpsiav1mb475100mc150100qq10.m <==
3801.4832539234618239285516411651519713422337532189423935381223`50.*asl*cf*
  psibc*psicc + 
 4353.9688507554155881587686767120957377505137321670994745458499`50.*asl^2*ca*
  cf*psibc*psicc - (2.1914037728356146932459582207736803451387321276082402260\
7027048253251732380509`50.0971501774987 + 1.156648372264374102792493280859377\
77695907089250193976583539771483877374333884`49.819629123485136*I)*asl^3*ca*
  cf*psibc*psicc + 
 6455.4022628963144761927011926885701965118351858767288258472882`50.*asl^3*
  ca^2*cf*psibc*psicc + 
 205.1825398505267398847175693426047097078130187661582969467593`50.*asl^2*
  cf^2*psibc*psicc + (5.84374339422830584865588858872981425370328567362197397\
075174647479921762074074`50.09715017749869 + 3.084395659371664274113315415625\
00740522418904667183937555796561903472228183793`49.81962912348513*I)*asl^3*
  cf^2*psibc*psicc + 
 56499.4690829402769266895401142766842769157605418630452617093968`50.*asl^3*
  ca*cf^2*psibc*psicc - 
 245822.8973385664405639637485909866780843594493563390443861609072`50.*asl^3*
  cf^3*psibc*psicc + 0.120631114228378190742878913109260555427483372910091501\
29925092752196738213991`50.*asl^2*cf*nb*psibc*psicc - 
 0.23607588880436877393967450984434229094647949207884173565301914119199994981\
652`50.*asl^3*ca*cf*nb*psibc*psicc - 2.13619806927943143461120838388167098555\
735150545364753088495784766217867522282`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.82794418598615009011196468548455345159533214298202669265342311298264247`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 1.206177454930182135567273507968041701304157\
99932574300504315151866622363683224`50.*asl^2*cf*nc*psibc*psicc - 
 0.96590958074747511186240524417447344379465634325198885625696387521157393699\
325`50.*asl^3*ca*cf*nc*psibc*psicc + 3.15624930285315255892912760300868439440\
27927871431438789892646527350530900288`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00007655039921336283864890102071702947487799420106259778364205014340863605\
525`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00038270957823641736079528737266376241\
525408849114032091586205163407184844578`50.*asl^3*cf*nc^2*psibc*psicc - 
 879.7654958430496866935083600649883195646616394666229523799327`50.*asl^2*cf*
  nl*psibc*psicc - 
 2594.0970188046428588919838013493357895359437270492976217649134`50.*asl^3*ca*
  cf*nl*psibc*psicc - 
 11862.1444187394540519931862071495405274960912541640176275398634`50.*asl^3*
  cf^2*nl*psibc*psicc - 0.055834570316045087157286684905676903826975211425325\
70085221036625891106435388`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.55828382546005260676001097481409081310985534172942179974018496384167616221\
262`50.*asl^3*cf*nc*nl*psibc*psicc + 
 203.6014039722902211325581180189677789989519411827072634826618`50.*asl^3*cf*
  nl^2*psibc*psicc + 
 2218.4244534575994676267367101756429283479657188964050044053137`50.*asl^2*ca*
  cf*psibc*psicc*Log[mu] + 
 5627.3334833020681005388880067815350107938439734469384175733672`50.*asl^3*
  ca^2*cf*psibc*psicc*Log[mu] + 
 239.4759799913149547985669157949836730447159373848613877434119`50.*asl^3*ca*
  cf^2*psibc*psicc*Log[mu] + 0.1407929462142826822929943143667158421972696594\
7638430516221196827997495916194`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 
 1.40777343078636211921229254259677903401230102240179969769542759756589474195\
771`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 403.3499006286544486594066745773896233359937670720736371646024`50.*asl^2*cf*
  nl*psibc*psicc*Log[mu] - 
 2111.2349135403387896389420264362838551359610348523228229152128`50.*asl^3*ca*
  cf*nl*psibc*psicc*Log[mu] - 
 139.8337829921608798402900338598565782276774428510326493942568`50.*asl^3*
  cf^2*nl*psibc*psicc*Log[mu] - 0.0255987174935059422350898753394028803995035\
7445057411719584374976775712160678`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.25595880559752038531132591683577800618405473134578191943246817390815377602\
313`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 186.6920365668182072936649936341358243923089073255551528021985`50.*asl^3*cf*
  nl^2*psibc*psicc*Log[mu] + 
 1294.6017980269486061229579943947783509516911069453334550092235`50.*asl^3*
  ca^2*cf*psibc*psicc*Log[mu]^2 - 
 470.7642901916176749538029070526466730733422207073939545921105`50.*asl^3*ca*
  cf*nl*psibc*psicc*Log[mu]^2 + 42.796753653783424995800264277513333915758383\
70067217768993092931315630488899839`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 
 3801.4832539234618239285516411651519713422337532189423935381223`50.*asl^3*ca*
  cf^2*psibc*psicc*Log[muf] - 
 4554.6838026341637266429286730013407485975083341900555131111423`50.*asl^3*
  cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcjpsiav1mb475100mc150100qq1100.m <==
10.80158316111566886836914169206459318737819929788389303540776067773888147554\
577`50.*asl*cf*psibc*psicc + 4.5547120034231540657578439552981379145133117529\
1562872894858751634162321287648`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0695535766547078715791119667083686774918618247422082186214669664600389908\
4644`50.14906323894157 + 0.00569660151218139535066841006392077767940625642571\
434574137424708298719908147`49.062359612123466*I)*asl^3*ca*cf*psibc*psicc + 
 3.52843153813466380526625822771331610962686385075068682167088731589486945107\
643`50.*asl^3*ca^2*cf*psibc*psicc + 0.813879367700898973491891852667341988060\
2265711606848222447768413239160972478`50.*asl^2*cf^2*psibc*psicc + 
 (0.1854762044125543242109652445556498066449648659792219376824739180933524457\
5651`50.149063238941565 + 0.0151909373658170542684490935037887404784166838019\
0492197703887817612850589747`49.06235961212346*I)*asl^3*cf^2*psibc*psicc + 
 34.1648656738647492714188787165663194290232425731310872426869463523882507858\
0776`50.*asl^3*ca*cf^2*psibc*psicc - 65.3317324436361924329311572932980232846\
4142306643857465181583035435737074708201`50.*asl^3*cf^3*psibc*psicc + 
 0.00639393014029874998325021750779996982552332274653029455368770060906806450\
741`50.*asl^2*cf*nb*psibc*psicc - 0.01282206930394276316692653907086054479729\
475634883481714199385952292343273491`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.00343611118138165582315702066019596213819184024724650624769538482956352859\
193`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.78484727925736363664178701965575467059231842781551980890606200527194442`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.060908235674836121577186770274261073019939\
10016575131900240280233434785418037`50.*asl^2*cf*nc*psibc*psicc - 
 0.05202062913925174948110907913365059169147855957664974705530841120835498718\
767`50.*asl^3*ca*cf*nc*psibc*psicc + 0.09061212648052035415371380174243764531\
480638491741314340250526456057318058913`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00007210850447843603787152853963324018041441522425776139583445559634844054\
058`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00034345087360677248787021835931975016\
357935928693109094069526938757928594578`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.81977489805512757981548261854525078787528331846450176918577041221666881576\
997`50.*asl^2*cf*nl*psibc*psicc - 1.70376279561466166683202710628423910761418\
957442902336885149923849719260057947`50.*asl^3*ca*cf*nl*psibc*psicc - 
 8.68006997875386092172598971493828443938743407188025411983323685769671963057\
54`50.*asl^3*cf^2*nl*psibc*psicc - 0.0009705213302072332763654210597046642054\
3063925268245447911110190909576402195`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00924513415233461243424072426691864246986790257390322948797792164102693994\
065`50.*asl^3*cf*nc*nl*psibc*psicc + 0.06221596162871021258134592100052921317\
621912223754123632142167229126885428364`50.*asl^3*cf*nl^2*psibc*psicc + 
 6.30345962880237709078750525711274648786593338960203457773569423072013859139\
102`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 6.866410838553548349328947495040160\
17221682041432989017160674476496498523683648`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 0.949908112634098456264077526693414554267913386519943268925300230\
44920723474054`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00746258764249388070032717948731412746613218143392306339425889656645373669\
849`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.071088209739479476370842403313\
48201196596804676998557143968881440171102688237`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 1.146083568873159471052273683111408452339260616291279014133\
76258740366156207109`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 2.37934106904906253848936742823260845889812489857089713433131310978303745302\
654`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.446317863707318452932520207814\
03178561490300995279617275693666794590211549909`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.001356834116817069218241305361329841357478578442531466409563255\
3890013127714`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01292512904354172297651680060245127490290328123090646725184506788758748472\
475`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.173961636330837507113252657095\
85192487649334223401975855284710783563387029154`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 3.678498114515040751891693284249191762834352188982748167371658627\
10806098317061`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 1.33763567800546936432425210336334245921249170508463419253418555100152876206\
068`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.12160324345504266948402291848757658720113560955314856295528221285010838537\
57`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 10.80158316111566886836914169206\
459318737819929788389303540776067773888147554577`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 12.9417368381047200601553476326523245842373998521046217088\
2321832668821185856724`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcjpsiav1mb475100mc150100qq12.m <==
11.87917686693416178921386840532299331348022584046658438627321119779797944632\
658`50.*asl*cf*psibc*psicc + 5.1476175155113126239287015098566332294191067259\
9807424025921384036891121287661`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0748320592452768790669618462676488638757990541810073898559324343359004538\
6312`50.14858565663554 + 0.00706936560055241990357325762135819669280973459813\
787104482572460326282007808`49.12387840252752*I)*asl^3*ca*cf*psibc*psicc + 
 4.03812102638758952436671278051623965960541922348412996678651232881951098857\
527`50.*asl^3*ca^2*cf*psibc*psicc + 0.887364930560886541283402698002867881401\
10781841598832092567408636464641312134`50.*asl^2*cf^2*psibc*psicc + 
 (0.1995521579874050108452315900470636370021308111493530396100310698122594167\
316`50.14858565663554 + 0.018851641601473119742862020323621857847492625595034\
32278636374252929799551757`49.12387840252752*I)*asl^3*cf^2*psibc*psicc + 
 38.4573855673678547260622659910512354624411245998235582945352191276779513504\
1679`50.*asl^3*ca*cf^2*psibc*psicc - 73.6914774884998416261791176926623722951\
3165460808420279469264644041171639790339`50.*asl^3*cf^3*psibc*psicc + 
 0.00670714007957414955378390974153767321646483301690229867781281905243391532\
256`50.*asl^2*cf*nb*psibc*psicc - 0.01343955648096560235967627410504283550893\
194399413427963583944627129748195464`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.00368190805512715823288972555805808547047116102120058913179711908015576451\
82`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.78693983185386093563764549093268752910277131547028719459903836750293409`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.064036570117532840021204160926876791386306\
43572716651384645446538245760605289`50.*asl^2*cf*nc*psibc*psicc - 
 0.05456308635832977020604032057730097215264038553738019424496784983838004031\
337`50.*asl^3*ca*cf*nc*psibc*psicc + 0.09787505729408764925651411536833577033\
588765393469429702728901463878875687513`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00007231178570786158147680099705974732535662783017806472880018474422737171\
974`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00034519919674165309200842730591317571\
364618454030569333279893173173803767473`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.93152243810778010941385812870153654060870797212243020815453013036212863676\
681`50.*asl^2*cf*nl*psibc*psicc - 1.93172552803836102059793001081644121307887\
040001266316331100538601956875132263`50.*asl^3*ca*cf*nl*psibc*psicc - 
 9.73357521826238664930488026802186745881571912935963086036092882606827939921\
617`50.*asl^3*cf^2*nl*psibc*psicc - 0.001051899731713953221314421556746357222\
8868711486301462350898829860855704816`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.01004303624605248736448872687451961620885338676453480400510996385534574257\
382`50.*asl^3*cf*nc*nl*psibc*psicc + 0.07304664813212872295613475005974484075\
250893781247168965527105549445932417441`50.*asl^3*cf*nl^2*psibc*psicc + 
 6.93230896686337552091993648100872177756202396630565199478532489538879054238\
82`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 7.7130883696374748931997051255997447\
9057148523300993858886608187897808853555619`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 1.035675776851184727506247979095355050910854792768969093823468747\
12349407629923`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00782814631627595692522729072155245285168206306276576824932738696165880550\
072`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.074739402267611433488702248880\
02034549023118223657517225889616055375652431662`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 1.260419812156977367439988451092494868647640721146482180870\
05907188887100770694`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 2.68107707693244215813084397300404278359181147383950011279149382187724463903\
944`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.489207751913827117723816377533\
85725409351194324942329637808544074829724454601`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.001423299330231992168223143767554991427578556920502866946651529\
01238064046397`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01358898223047480608885495434182188099822385131574094040882320236515836172\
044`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.197675200834489784528613401363\
67055382357334436802524876157963802032258013148`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 4.045474543427446359938258460166546291697348854695883777059499449\
90736340621779`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 1.47108165215543503997754853096965319698085412898032137347078901261908246202\
698`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.13373469565049409454341350281542301790735037536184739758822596637342929269\
739`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 11.8791768669341617892138684053\
2299331348022584046658438627321119779797944632658`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 14.2328377768360503783834428653643223886577745869910303060\
0681010978835244062541`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcjpsiav1mb475100mc150100qq14.m <==
11.31019811084666327780395529602855131969590207569272117085722341443972177146\
855`50.*asl*cf*psibc*psicc + 4.8330268268025036344168918658137572153788561375\
6023885607767412004432394631697`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0720687013901089421614805871409665319384425335510862909950019145041685999\
8484`50.14883976433159 + 0.00634227937452374048051069180126438438467505384203\
606163656888778413773009343`49.09333843636474*I)*asl^3*ca*cf*psibc*psicc + 
 3.76681580497818893243524664197076198388656899916651647457989200940791934877\
844`50.*asl^3*ca^2*cf*psibc*psicc + 0.848512965370955621821989668258077719186\
70128619960871285593442454870652610064`50.*asl^2*cf^2*psibc*psicc + 
 (0.1921832037069571790972815657092440851691800894695634426488486819593731284\
5949`50.14883976433159 + 0.01691274499872997461469517813670502502580014357876\
283103088331926969261037987`49.09333843636474*I)*asl^3*cf^2*psibc*psicc + 
 36.1776418740175034257677366947377137399623786074571904422721886991517994528\
7214`50.*asl^3*ca*cf^2*psibc*psicc - 69.2451564497900254705614145099567449841\
0314722996739561292179601665055817130607`50.*asl^3*cf^3*psibc*psicc + 
 0.00654361991285665066313694331335134429201219143269526955290301061835842024\
471`50.*asl^2*cf*nb*psibc*psicc - 0.01311718363922723945546247673396208189161\
037707300728082007919049438851653513`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.00355180540267609479493904127946869158437398257434275363201050209170879933\
451`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.78587193117952570328560019877211981610141715917506632458891836942804468`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.062403198594150001033316085828318146520602\
89669375502701551177392361234017272`50.*asl^2*cf*nc*psibc*psicc - 
 0.05323563201467766016226893959111938232241665582574211694878353862732827605\
713`50.*asl^3*ca*cf*nc*psibc*psicc + 0.09406129449594761909900574287089359307\
392102096449592238170844617018779413725`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00007220789750004833599570099926225703218909703551928868336307908576871978\
063`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00034430512680820001641426095430547521\
610932967759847906180811047959535707378`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.87217989486005989676684650385712234383946677348099685368440742221603376158\
347`50.*asl^2*cf*nl*psibc*psicc - 1.81054095776075804426901551648226155322620\
153122299298233038590505576200982908`50.*asl^3*ca*cf*nl*psibc*psicc - 
 9.17455657190179179543575150183221042056136456689178534512867701140835371679\
716`50.*asl^3*cf^2*nl*psibc*psicc - 0.001009215518891078914918371980807700581\
5020140809053174768156153859816071347`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00962437875187720852958563007927063413760807004227261863908232955421730956\
461`50.*asl^3*cf*nc*nl*psibc*psicc + 0.06725768740236155968249649424381080654\
497022875794635139378508284711671239685`50.*asl^3*cf*nl^2*psibc*psicc + 
 6.60027110119616370533574558399364838186171618845211406269349519241038896783\
267`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 7.264247905008725429655664770648380\
90716205194920901299755744489234034230701342`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 0.990330239919898531159905886816711323358778410774375460882967546\
16968529724598`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00763729600220175125165484708287711419079176123818252189689431854463818506\
878`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.072833035154030700528973490256\
82204408902037891584179964787633984762674915807`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 1.200049291126575219151953742544299705793039306991293465944\
27185316552526687866`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 2.52103735893749248596486348804440124534541031279630490727893410734991250300\
063`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.466550708576878858943108624584\
73925277402823003785715676087137626711162902063`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.001388599273127591136664517651432202580143956588760458527420985\
27558798938345`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01324237002800558191435881641033128074345825071197123629700899026996832199\
217`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.185082322043130786847397709123\
24148278385008114752946367890445302821437220393`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 3.851707828840508249622023784976200052418254533060495994471804450\
17754368953463`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 1.40062102866927572713528137635498183724300164838563490621514071393168793730\
288`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.12732918442447961155775285239590743974936378621687590056508375663418404760\
363`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 11.3101981108466632778039552960\
2855131969590207569272117085722341443972177146855`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 13.5511253632090821619128456386816749545049834736233056588\
4306794695404531178884`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcjpsiav1mb475100mc150100qq2.m <==
16.40578313004424357921107586628895037981357206088413521639873767692052987523\
209`50.*asl*cf*psibc*psicc + 7.7558587410189246899129413558892320617453978223\
2552153518871089066219388792466`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0952159617866723210072621779881328891267330913926555773607589921581781265\
874`50.146541152907844 + 0.01293981332066854620368651285813279046757014703512\
251498673945145883911281795`49.279759405207884*I)*asl^3*ca*cf*psibc*psicc + 
 6.35090899962260379134275113725053815389942290497643658454364010668935830123\
082`50.*asl^3*ca^2*cf*psibc*psicc + 1.199960023246256986419725343515778173755\
05131018636309166026010274259544213823`50.*asl^2*cf^2*psibc*psicc + 
 (0.2539092314311261893526991413016877043379549103804148729703192631933721430\
7878`50.146541152907844 + 0.0345061688551161232098307009550207745801870587603\
2670663128450384266642617371`49.279759405207884*I)*asl^3*cf^2*psibc*psicc + 
 57.5471688557226131467796048475622208416460657668107918050121721481776251413\
0829`50.*asl^3*ca*cf^2*psibc*psicc - 111.462025695232950389162643599303244807\
99050212958147768268662030396065149880795`50.*asl^3*cf^3*psibc*psicc + 
 0.00788879126293232509417310053597930299862806375902644428631329749101136551\
756`50.*asl^2*cf*nb*psibc*psicc - 0.01576890794867902864959037408614357200430\
058292441210657324450573865265590496`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.00474624061006811335714841950847904104330322845187304133568977444430489437\
376`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.79335915248987915709709553768449494160469591196118119061785043390101041`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.075847112048609675424039122105225708662425\
08605033156677416753091861530424282`50.*asl^2*cf*nc*psibc*psicc - 
 0.06416093736716776034397988534213315450896578634999481295319189205215268036\
271`50.*asl^3*ca*cf*nc*psibc*psicc + 0.12676726296148145836766791386498451139\
180232091062690388415257535576408022184`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00007294281901751647340248040503906706673313195629214262394790321471494750\
319`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00035065588521520561653743116631008747\
282442595427975232010904052366814461806`50.*asl^3*cf*nc^2*psibc*psicc - 
 1.42697817187793569263229224690015690067077188725974451669498828243679609217\
578`50.*asl^2*cf*nl*psibc*psicc - 2.95378870594685631899740294678662378255365\
183305403062042883945060887497394856`50.*asl^3*ca*cf*nl*psibc*psicc - 
 14.3786643562913480119754718817936255358964110332313747360271258237602877807\
419`50.*asl^3*cf^2*nl*psibc*psicc - 0.001372337162508309010804012787443455331\
06168241328904658560781036052357905492`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.01319439278642397865207670963114747833035623919613719036169896893408077793\
348`50.*asl^3*cf*nc*nl*psibc*psicc + 0.12411883583216694137063953818266183817\
773318670231407916884730224273898466546`50.*asl^3*cf*nl^2*psibc*psicc + 
 9.57389209494728311991931767937700874826497006929558342782409327153139962966\
832`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 11.40700281560514175339413595149869\
760720670366763776449325973202125075976676267`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 1.400516840890254522471193761678742035902415987119933184969013452\
1848879135128`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00920729424644945912434820843632318119096867134515399263961677978170232558\
04`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.0885239138797279343012362729033\
0400676201304459521456342381099504858029104191`50.*asl^3*ca*cf*nc*psibc*psicc*
  Log[mu] - 1.740707653626778749076239578068547045139085467144651532331653322\
09661811448513`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 4.00392786237215729893240921542695357168231169891419610866768633171376899764\
048`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.670202766945304857259088977648\
06317337254133289626797856745038670949017203563`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.001674053499354447113517856079331487489267031153664362298748919\
64290776568405`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01609525706904144260022477689150981941127509901731173880635262434510890663\
98`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.3028141729848129284775317588554\
3434856192393098009517194306884178199634850418`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 5.587018255644032025998167059831479909802705507089988992004113103\
62188532325678`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 2.03164300205237528218115165812053814901916563894181417879085582641345119373\
387`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.18469481836839775292555924164732164991083323990380128898100086708751988363\
839`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 16.4057831300442435792110758662\
8895037981357206088413521639873767692052987523209`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 19.6563156275436763737054303645963344150673011385473118739\
4120756864105086117808`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcjpsiav1mb475100mc150100qq25249211000000.m <==
18.61862591322473953847714100913212716291176218994613010515841398147765131092\
691`50.*asl*cf*psibc*psicc + 9.0885279581369725743111443471577393722668883615\
0902419604635680660857576849045`50.*asl^2*ca*cf*psibc*psicc - 
 (0.1043325472012828148463086190565983246385889926999907052939327530431717073\
1993`50.145581202625465 + 0.0158162958656847649252698671384803793032150411738\
7905472091095899810259459567`49.32626617259869*I)*asl^3*ca*cf*psibc*psicc + 
 7.56836749532305577639593373423560691540882217008143874154723417795122108212\
23`50.*asl^3*ca^2*cf*psibc*psicc + 1.3546221813009349769321007078072654316754\
3037627959500145325422437919989427533`50.*asl^2*cf^2*psibc*psicc + 
 (0.2782201258700875062568229841509288657029039805333085474585376868327027888\
7361`50.14558120262545 + 0.04217678897515937313405297903594767814190677646367\
747925574806974741627796744`49.32626617259869*I)*asl^3*cf^2*psibc*psicc + 
 67.4262218693736571501021643118122858454296247412609113025955895862086276631\
6806`50.*asl^3*ca*cf^2*psibc*psicc - 
 131.3538969075591450439419743417957439324197387501328880994948`50.*asl^3*
  cf^3*psibc*psicc + 0.008406488589504246565288571237904559154556474312578363\
48524613472266268844037`50.*asl^2*cf*nb*psibc*psicc - 
 0.01678931573346004184258331757202802936488183472502361567731778770768519282\
265`50.*asl^3*ca*cf*nb*psibc*psicc - 0.00528671862117739687818744856511126224\
861111626454058627778014815058554067261`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.79561041372387947300161027142686515415204546429382203020875545196897317`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.081024658988896049736004118292314913121894\
13999799377367147850749198804494542`50.*asl^2*cf*nc*psibc*psicc - 
 0.06836826213617741086283185973714550898449114904401567778346986321816042110\
331`50.*asl^3*ca*cf*nc*psibc*psicc + 0.14010566016178984674920798001972765500\
556527448158769552802249598314750870002`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00007316682492394041007865021198442902728804773947442927640677305205336288\
839`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00035260364512742060441791696086793401\
309431589546751563113267444964214758443`50.*asl^3*cf*nc^2*psibc*psicc - 
 1.68194088337411915898272541991120741990206853811005658074373102835177170087\
409`50.*asl^2*cf*nl*psibc*psicc - 3.48612135330865653280554208970301022062247\
72973776421717460439844323716868898`50.*asl^3*ca*cf*nl*psibc*psicc - 
 16.7625317475914561492783845372200429369769183173178759158191230068666664960\
5248`50.*asl^3*cf^2*nl*psibc*psicc - 0.00151882495627802406360358560465253494\
001164001655274258070620110188039327603`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.01463896284828112379388791906237382291913231329577860623739582603788488193\
399`50.*asl^3*cf*nc*nl*psibc*psicc + 0.15194059692428416463906776385403254050\
450491201945656417211089426092661570396`50.*asl^3*cf*nl^2*psibc*psicc + 
 10.8652366081180945733864117893333917187428161605550039780081137793010169641\
5125`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 13.2800371547927865149268941899108\
0670144003282362714934686069276078686581326286`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 1.581028651957109170133721034472609924531031329255525578621417401\
65772750007717`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00981151756247824958079236168897775364135486438375498506931399919965524332\
573`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.094566816596398495594687265960\
41772053784733410248247466772419828316799308011`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 1.975497565112380831524802143515162130680512029191818905092\
38432350927581166385`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 4.67772521390644380994117254866664977279664811389033997254145031774189403261\
132`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.759075058731750734226304838687\
2646999757471247061733021702271609665147158223`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.001783912284086954469234974852541409752973611706137269993516666\
3579414436021`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01719396665389063556267041199280322191597224256408772266882601490983513037\
229`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.356918940769786806192241665085\
38547276035403406181196794375304221526817663265`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 6.340605751498381899826780302529067817486968093980600801848475184\
96246142587135`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 2.30567481872668432720973829182875193363162476144749120074727420751450660390\
96`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 0.20960680170242584792815802652\
988653942105679649522647279523478171569417683024`50.*asl^3*cf*nl^2*psibc*
  psicc*Log[mu]^2 - 18.618625913224739538477141009132127162911762189946130105\
15841398147765131092691`50.*asl^3*ca*cf^2*psibc*psicc*Log[muf] - 
 22.3075963274983345990340785477415059581233460051807900166604677383410899573\
319`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcjpsiav1mb475100mc150100qq273100.m <==
19.60637605061399712606857519976293243899644576725168846250807683101266663681\
423`50.*asl*cf*psibc*psicc + 9.6938097629928058243228668935544275263166957487\
7046058979599484642570719411527`50.*asl^2*ca*cf*psibc*psicc - 
 (0.1082540010251036149179737549095782121628117698455816515065803289139165053\
8198`50.14516624993149 + 0.01709514256170464989285515177324758519536174110198\
141830589183417652900292911`49.34359502012132*I)*asl^3*ca*cf*psibc*psicc + 
 8.12794118695055909535808761786794130254690381748091012513028590209011559186\
031`50.*asl^3*ca^2*cf*psibc*psicc + 1.423972612846289384944913022802008732844\
75707740707730378031992327802989399533`50.*asl^2*cf^2*psibc*psicc + 
 (0.2886773360669429731145966797588752324341647195882177373505169638318628402\
3602`50.14516624993149 + 0.04558704683121239971428040472866022718763130960528\
378214904436868033827283905`49.34359502012132*I)*asl^3*cf^2*psibc*psicc + 
 71.9395641335425071056421266011925143584308109391268654363532566392517237319\
1327`50.*asl^3*ca*cf^2*psibc*psicc - 
 140.5132147612246471993156395868440777114823063310497495285222`50.*asl^3*
  cf^3*psibc*psicc + 0.008627596594471223760910248951997496548728965394051474\
3350013454382302632768`50.*asl^2*cf*nb*psibc*psicc - 
 0.01722511039314552019153929750280179243233431273618356073658269046626579120\
533`50.*asl^3*ca*cf*nb*psibc*psicc - 0.00553227534887903189863708330236114990\
903147894503415911185355578328952385257`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.79649063165859371184098419723014620142940324601311936561153700961224286`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.083236453604861146244497219441102977393520\
21636825666921256105020737814644716`50.*asl^2*cf*nc*psibc*psicc - 
 0.07016555420813511915292954779285963897927476825807810946722068719375523428\
332`50.*asl^3*ca*cf*nc*psibc*psicc + 0.14591893325634408848315526281155363980\
871310536901607263518723864372307894828`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00007325479648082878882040932736241755056027480064695215639756422131975554\
515`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00035337010729717355785137234717810440\
745011950208888361125995883388836446377`50.*asl^3*cf*nc^2*psibc*psicc - 
 1.79805465380659762258285164175397741877046652556977850412793141966542005371\
806`50.*asl^2*cf*nl*psibc*psicc - 3.72982892159792792847425931751429199996827\
976268506663220627287171382006944724`50.*asl^3*ca*cf*nl*psibc*psicc - 
 17.8479782706423615020514799860626861637502561383113003206869497102683348707\
3479`50.*asl^3*cf^2*nl*psibc*psicc - 0.00158243320109828579369498600626096550\
078466218586446001104783609483757426163`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.01526683894914793653509223832764172264796480655548435542612264580845042229\
025`50.*asl^3*cf*nc*nl*psibc*psicc + 0.16489536514700881431456460091687451833\
903123519251783757412491759217023726107`50.*asl^3*cf*nl^2*psibc*psicc + 
 11.4416561034371579059405351934685301508244367276846794298412474288211479378\
3483`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 14.1282635088124572202736411088097\
7966278227305636513267648832267607540677108092`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 1.661970054521103772174525974384180415833634956588597554098859998\
51551171564693`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.01006958073009458253739240162161581241912226985918720730928896553895401941\
351`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.097148282268787655441707962148\
72193676654689423811551602244149419960635576147`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 2.080301109715846891989188216994278209240806677760850805425\
6813506947541705154`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 4.98339059814396855052802370171860589801900254811062220159060613916343834629\
973`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.798811680645540085844301392073\
07160893311310341356152541371122147047918855844`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.001830832860017196824980436658475602258022230883488583127476550\
18677416170587`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01766332404887048280758326584522217032119034440693009382205428327552469400\
165`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.381559048136942151717960811368\
7275327015935109102156207925662439781054331691`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 6.676985795405118599924544111598855059174079607565755405960972971\
18902873834343`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 2.42799483469277039997256149512685638515421076638754742036754273834550269076\
9`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 0.220726803153888218179323772284\
25967137765552421704976548796047801418096427114`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu]^2 - 19.606376050613997126068575199762932438996445767251688462508076\
83101266663681423`50.*asl^3*ca*cf^2*psibc*psicc*Log[muf] - 
 23.4910526921089837566469622326759614529096082219364896698796771204639763197\
8836`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcjpsiav1mb475100mc150100qq3.m <==
21.03136012347520030996603257525970286720312369446993606151136585329700329405\
308`50.*asl*cf*psibc*psicc + 10.577462087645128825126201829592402166604690366\
75048644683233770598811269586001`50.*asl^2*ca*cf*psibc*psicc - 
 (0.1137661003581665486930167584747960850526448888956351953390272961708499368\
0783`50.144583263870196 + 0.0189321163423272885466856716423628752207090890091\
6114375753475209233816856007`49.36576955679701*I)*asl^3*ca*cf*psibc*psicc + 
 8.95160251644865515674583541483082491938904013311531244140250000112843541074\
165`50.*asl^3*ca^2*cf*psibc*psicc + 1.524321064922507107595551150351246357803\
17441488682238726575891949744513992717`50.*asl^2*cf^2*psibc*psicc + 
 (0.3033762676217774631813780225994562268070530370550271875717655233914032022\
3631`50.144583263870196 + 0.0504856435795394361244951243796343339218909040244\
2971668674142352562791634833`49.36576955679702*I)*asl^3*cf^2*psibc*psicc + 
 78.5570630538424574207041450244211110716131152446079677016377761520847891835\
9411`50.*asl^3*ca*cf^2*psibc*psicc - 
 154.0196236386053665409582307399550449098476295359663197009593`50.*asl^3*
  cf^3*psibc*psicc + 0.008936987551902739183716737787158885035028684630064056\
11914208664141724324852`50.*asl^2*cf*nb*psibc*psicc - 
 0.01783488616647993153405277380704092367570900623173843482245158203054945639\
807`50.*asl^3*ca*cf*nb*psibc*psicc - 0.00589113345095147022486826538275716062\
635713886247415855621081524936335668083`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.79765008225568440088934341001071884903162844998505768058977052109944073`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.086331783238076698474751629662201669730307\
22421999198709569242011646627590646`50.*asl^2*cf*nc*psibc*psicc - 
 0.07268076285356509134697766034383599932346446608894953331181662749307232121\
256`50.*asl^3*ca*cf*nc*psibc*psicc + 0.15416545084718672556797180572472137200\
711853513671897964282796974789842728365`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00007337101049123850272222443122964490032972136928928905769012519254921275\
222`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00035438396534074019415529648734571969\
145206991194405051307290278457657197394`50.*asl^3*cf*nc^2*psibc*psicc - 
 1.96787695497262454048202784551653711789702436824019491814262518686805739706\
173`50.*asl^2*cf*nl*psibc*psicc - 4.08760797115420654790204354749889525631848\
440708442186679117489320928743192275`50.*asl^3*ca*cf*nl*psibc*psicc - 
 19.4357773329599364747124514344089323467306399721988750339268968489337417780\
6275`50.*asl^3*cf^2*nl*psibc*psicc - 0.00167244455394362509579233057451100693\
54063606899464299194383147116352328052`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.01615590486953542198283688072997346217237527659763483010061325313693347682\
898`50.*asl^3*cf*nc*nl*psibc*psicc + 0.18413168179217286283271144824361272608\
80282150022394668885237133328023634024`50.*asl^3*cf*nl^2*psibc*psicc + 
 12.2732313865217920140540723669303379001560838215018649926118712255565084112\
5913`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 15.3641460220510913666397864090855\
9576160770015830782838870923732904989564050958`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 1.779090370504472037518741158482000338188556806649324933600927388\
98064462977717`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.01043068213173108809993343148823643634077684919982800384681668405970030567\
299`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.100760953687371564279490100708\
74359475575656523186166997401723112491862788647`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 2.231496615731234911646194975805515981846560694818520907747\
61295010118334750164`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 5.42927198942775801757332342990445802046221219473860065635098276607690113294\
478`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.856201551785051141954749479438\
28222159722038445106258744310504262283541187459`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.001896487660314743290896987543315715698323063490877818865032182\
87747982256024`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01832017339770392077808910921977156268286483004215666726832463146842208247\
387`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.417596459707360451773168294997\
07977068702043241315880485312455901410464407692`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 7.162266623876978150123597947269793485901712974699269406714213343\
60255663253213`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 2.60446059050071932731767198082537944941880471807246160246759566184918716632\
809`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.23676914459097448430160654371139813176534588346113287295160202679910256785\
799`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 21.0313601234752003099660325752\
5970286720312369446993606151136585329700329405308`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 25.1983736092730866647139691628378253286249692691342460598\
3215114103024954671479`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcjpsiav1mb475100mc150100qq32.m <==
14.64542894496078039182937849866241663156817759860805392992094684699745185389\
922`50.*asl*cf*psibc*psicc + 6.7210653277186192764662850539075628169015164482\
0416060671607595099605887100493`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0875951577882409086858975138357730106942621308491563397758156391390772076\
2064`50.14732989771989 + 0.01064777785370038398222482597215198052498368127653\
60831960906948889804700457`49.23210878025206*I)*asl^3*ca*cf*psibc*psicc + 
 5.42106677443581906547262008389747956744967270645122970008728585487641045593\
912`50.*asl^3*ca^2*cf*psibc*psicc + 1.077722003341245378457024388347426863520\
6650830091037605948884048867362514686`50.*asl^2*cf^2*psibc*psicc + 
 (0.2335870874353090898290600368953946951846990155977502393673797196172625892\
1488`50.1473298977199 + 0.028394074276534357285932869259071948066623150070762\
88852221633807207688574095`49.23210878025207*I)*asl^3*cf^2*psibc*psicc + 
 49.9336477885790589627412426128851949082484902295708101487367188661114169887\
5188`50.*asl^3*ca*cf^2*psibc*psicc - 96.2873753193323669963939883141264904716\
7629960642540833081820048315505861239407`50.*asl^3*cf^3*psibc*psicc + 
 0.00745144286309175173843854934347434771767105546821765435722676575007854451\
301`50.*asl^2*cf*nb*psibc*psicc - 0.01490681969959971330089211611035348859682\
994862126173376956404973155727537319`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.00432585539469969872785000232313145460603449745243173792203743003237166431\
894`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.79121710607361746286564130205389334191548495040482548355845936657879746`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.071474518387554055701360606550701580427858\
33051659749899179103970134269437018`50.*asl^2*cf*nc*psibc*psicc - 
 0.06060764061484665095210582644308873647297141635983929341700923231894019707\
05`50.*asl^3*ca*cf*nc*psibc*psicc + 0.115811697238506913156473716299115100960\
99912685552717266706257097343208210046`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00007273099230256599195957625257724984847587543539996205391277800974220837\
631`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00034881919798536043239567436012194578\
243839991241299272069451525467126783662`50.*asl^3*cf*nc^2*psibc*psicc - 
 1.22976732314825515192674613837783174345570239709837473585207572544755863536\
782`50.*asl^2*cf*nl*psibc*psicc - 2.54488070787761280487165189575955592845309\
717208764963601357812749722948847019`50.*asl^3*ca*cf*nl*psibc*psicc - 
 12.5329424418374214263642270488169263844147755145718782639201840444449529098\
2691`50.*asl^3*cf^2*nl*psibc*psicc - 0.00125138580478238812867603973915772946\
551389567364919240487163119839054197038`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.01200333940113332423997755066003204746623548535035075188391758126598411146\
764`50.*asl^3*cf*nc*nl*psibc*psicc + 0.10326277740083460131812999714831926399\
093394574103745889005734016900345846393`50.*asl^3*cf*nl^2*psibc*psicc + 
 8.54660550440264241986994880020105004500286436293026422624639270455994481090\
343`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 9.946579588675102150686283177215877\
64607572812734996805427539175130511868304609`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 1.257848416811501849545925689403537047768257801986742585813712299\
97515066737652`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00869684907540443423416392036597708949868931180495351900562241785808597691\
191`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.083420501314273145078557664682\
69917171494172540629326707693893660584877597569`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 1.553928273527753167249081600036554553636884429623684404772\
0714008290808747097`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 3.47984879562295752221004165274912413817462759716352791798665940888439539159\
277`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.599672761060840877888819608906\
12296627941567526737035392401845761741405622008`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.001581245286437169860757076430177652636125329419082457990243714\
84689433012153`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01516736387532239001428321176049075849362576825568968492121298993827648130\
562`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.260964731109244013776890548234\
06876449392114603653362782771616558347521029152`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 4.987526546500967281615200834529229318767513895960618472749445653\
68440782747784`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 1.81364601690944264786007303073790157046091414398567944455307163980037275391\
192`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.16487691062813114980546118461253650640553764945324358586846160639075675129\
65`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 14.64542894496078039182937849866\
241663156817759860805392992094684699745185389922`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 17.5471765999223430134638393585307301135028858534789296819\
0261711561588031455178`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcjpsiav1mb475100mc150100qq335100.m <==
23.12205782372520925919735761486512962814300751892553171070918329870043051433\
122`50.*asl*cf*psibc*psicc + 11.894690323309021198086970459643496734101089547\
29684601470939371310658350140233`50.*asl^2*ca*cf*psibc*psicc - 
 (0.1215701264948749745985741182751588375218915882353317406906375158723995192\
4631`50.1437617044165 + 0.021606922698530346172800520524322698141413934407268\
85588362818363431997361808`49.39352775402349*I)*asl^3*ca*cf*psibc*psicc + 
 10.1930269957528185519630803423076132379988397676014008122817074940991958302\
8833`50.*asl^3*ca^2*cf*psibc*psicc + 1.67211572313313631325606754986044720976\
763420791721208479033133023586807034122`50.*asl^2*cf^2*psibc*psicc + 
 (0.3241870039863332655961976487337569000583775686275513085091886934887690399\
7189`50.1437617044165 + 0.057618460529414256460801388064860528377103825086050\
28235632398012299035410253`49.39352775402349*I)*asl^3*cf^2*psibc*psicc + 
 88.4818174968388886490532024614544726854035108178709335873159652740480293355\
7691`50.*asl^3*ca*cf^2*psibc*psicc - 
 174.4394621469347131980496167678888764868688770069909852756436`50.*asl^3*
  cf^3*psibc*psicc + 0.009372526873039540731738208304306965330014977214571290\
91314540714218524727826`50.*asl^2*cf*nb*psibc*psicc - 
 0.01869324427882946909648021429219540506836319281141349351777208994515959302\
252`50.*asl^3*ca*cf*nb*psibc*psicc - 0.00642726697344978246276461657657736959\
704967199732731212255489922330027190944`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.79915406559154203206345707774132748826403656060767371075263043686613402`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.090689926032599461513852921608038999450547\
19939768523252633097789659766559189`50.*asl^2*cf*nc*psibc*psicc - 
 0.07622201772711334413792256099408610562107474293125834607670079504395416116\
594`50.*asl^3*ca*cf*nc*psibc*psicc + 0.16598773165139472768228414508184698266\
806495544257023299314536412133343960607`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00007352232879396576503587446329188695841713747535011397326907740873887170\
603`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00035570634527862628339097686939533337\
142977267511642389277411150325474942407`50.*asl^3*cf*nc^2*psibc*psicc - 
 2.22162771426113851692463621596377959719837987397556653016472149957631641408\
056`50.*asl^2*cf*nl*psibc*psicc - 4.62500327254662927330981242146940028396811\
324784177146903547787008745470382283`50.*asl^3*ca*cf*nl*psibc*psicc - 
 21.8096812351078941636420059802090295481692411544064452039892278640313585526\
1729`50.*asl^3*cf^2*nl*psibc*psicc - 0.00180107372903777667389026255783425778\
332484063227238687688225326255687842374`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.01742744997995643061929197932771468313854262497552678268231088908517127312\
037`50.*asl^3*cf*nc*nl*psibc*psicc + 0.21345979403739716656581651198188531451\
923904964190201790810120334444107998124`50.*asl^3*cf*nl^2*psibc*psicc + 
 13.4932959227091629805278057426829051536652877363198163389814650130638093744\
646`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 17.20162612918850052339397046685790\
122850559287190510759523591835175573284651377`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 1.951586873560996665907826120314183163394977502269685428669667434\
85312233333308`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.01093901586144303086998340263346396846958079410013091389100203069699900751\
183`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.105847500122661474046385380432\
08452250556883588610922450273304614132703274584`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 2.453326531401665996459601044124164573393688679330875697996\
63000237523806808445`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 6.09322153108409277810586806929389516925218155258467628958760390579522606873\
583`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.940522543747693993580481609668\
55962928548741154047638978025846849961616943544`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.001988911974807823794542436842447994267196508018205620662926144\
74109861524378`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01924500002230208619025188735128809500101251561565622263710467502764069968\
307`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.471444043246145350042306788660\
56643318548171153116811103456358404322859625523`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 7.874257397236560730362900013664853949872719082940507088814242285\
91981989056949`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 2.86336632626784026558650909587812870904462512106927530507433361080017115271\
955`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.26030602966071275141695537235255715536769319282447957318860817729648518873\
46`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 23.12205782372520925919735761486\
512962814300751892553171070918329870043051433122`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 27.7033082138659640537529940702904073117990754086753103936\
5769614961627581357071`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcjpsiav1mb475100mc150100qq34.m <==
12.49219617703762455832742435532383908794356501321491070130990739819552213997\
448`50.*asl*cf*psibc*psicc + 5.4902106843213233789166372287342455344593054356\
7607990710292597334465224225753`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0777530696536416835351626036643876115160639136283528571582290720041535962\
4161`50.148308758779955 + 0.0078572527436833756970636920487901900577927272403\
5562793689571668943554491996`49.15286193829512*I)*asl^3*ca*cf*psibc*psicc + 
 4.33568278104982108078913999402553655448632364121334998611772633895971678579\
844`50.*asl^3*ca^2*cf*psibc*psicc + 0.929346175598371234214849005116547250701\
79522387782863881383776185871862608279`50.*asl^2*cf^2*psibc*psicc + 
 (0.2073415190763778227604336097717002973761704363422742857183797310719876569\
9529`50.14830875877996 + 0.02095267398315566852550317879677384015411393930761\
500783265037788791654516423`49.15286193829512*I)*asl^3*cf^2*psibc*psicc + 
 40.9456679168407330575180613170702192061115652917743371616102157084628472192\
3099`50.*asl^3*ca*cf^2*psibc*psicc - 78.5609652474884365494066508530081130289\
8541872602977020327854396751757001177778`50.*asl^3*cf^3*psibc*psicc + 
 0.00687899286190632195710915520690644731522108747784137948875094546693926195\
214`50.*asl^2*cf*nb*psibc*psicc - 0.01377834799534799578615133827006895294794\
629701667604232640035948800260184809`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.00382293383785095890484174212748045325669151400163892665442632609745314039\
916`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.78800829922442289292791150125344565410148436094124354463024816297503929`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.065753472918192526307354825888357759416671\
76074746128186475433658980592330974`50.*asl^2*cf*nc*psibc*psicc - 
 0.05595839284393219723950121738441966160301525442825209438142509657212215241\
242`50.*asl^3*ca*cf*nc*psibc*psicc + 0.10193368241084909473611723068558383204\
163523082233982068323143090177405179112`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00007241603709061488444925023078257197125224416719192453336977826552597036\
746`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00034609760682038448681036573073134451\
547353068644166680321150933217810899305`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.99626658568803994694195966617643140285483289705756667037431154593393091319\
198`50.*asl^2*cf*nl*psibc*psicc - 2.06426062061490658727836046073108626699545\
191465723301720907515430400971895507`50.*asl^3*ca*cf*nl*psibc*psicc - 
 10.3425330916882536619762903465280873656004726168012001251729140623030422001\
0362`50.*asl^3*cf^2*nl*psibc*psicc - 0.00109721471459136031791223672437856222\
107157192363510055189005935114541594445`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.01048782568460642077379612281677792723540519336412164297002994961566218715\
877`50.*asl^3*cf*nc*nl*psibc*psicc + 0.07945337198457888450847927600556451109\
832667154812691236366418761356769476096`50.*asl^3*cf*nl^2*psibc*psicc + 
 7.29004749604712389459068008942460453552619673133225710401356674158679214772\
382`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 8.200933052033754044570271306263918\
4226817631860219562640916686386219347949544`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 1.084673609726881852527258039806245006112824080146302139355378930\
32419406031996`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00802872192808586927561327581414960469928044737140151887365020539380178487\
092`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.076743261762855692834577478915\
79825506113765091235473154393606513477847446067`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 1.325463181099477071743760016259019006459308496605864928002\
4666802885076632225`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 2.85522278109322956426946821084594763275469695338334190966962860048306146048\
652`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.513644409324140543508013773956\
21110382116413067457432567641182582659749856889`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.001459767623288339868293322875299928127141899522073003424978308\
57673194105631`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01395332032051921687901408707559968273838866380224631482775758575168975075\
188`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.211414335666049154592523270829\
77104936990148809467603594940916407846575054359`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 4.254239346025511667652221085884905936430970005378392769867787423\
21929177883109`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 1.54699612582745878823717130395814761324762545650123373450146698067910698840\
727`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.14063601143885988983974284581437705574978413240920306677286726740904948257\
572`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 12.4921961770376245583274243553\
2383908794356501321491070130990739819552213997448`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 14.9673166462480125708173647009253357392347833611665583415\
961103840246615933081`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcjpsiav1mb475100mc150100qq4.m <==
27.92926472270298482886282838407050427924906430936365840150457210504502723158\
559`50.*asl*cf*psibc*psicc + 15.006524003158545388651990366829226758519342257\
38746448359531573995848131692888`50.*asl^2*ca*cf*psibc*psicc - 
 (0.1384190807728412081910993486461382713375342144045936076624377494134380531\
2989`50.14201923467707 + 0.02764914667426614578425497054330271441736139838331\
797287288315434483315243569`49.442505006240765*I)*asl^3*ca*cf*psibc*psicc + 
 13.1819464509371363615146668930133114254634110466109689849012618902135642639\
5158`50.*asl^3*ca^2*cf*psibc*psicc + 2.01398910702213234824281316339752811989\
432533889703263933147107377297311608947`50.*asl^2*cf^2*psibc*psicc + 
 (0.3691175487275765551762649297230353902334245717455829537668492608547532232\
4553`50.14201923467707 + 0.07373105779804305542467992144880723844629706235551\
459432766656459720874876475`49.442505006240765*I)*asl^3*cf^2*psibc*psicc + 
 112.194930140601739692747798808630923657424739250680252216388346291354397278\
59896`50.*asl^3*ca*cf^2*psibc*psicc - 
 223.9566695352924094872945078871010356434263824410276384195583`50.*asl^3*
  cf^3*psibc*psicc + 0.010304643238385174833158164014789643102164224662626311\
83184356757843602871681`50.*asl^2*cf*nb*psibc*psicc - 
 0.02053007857378495872803391868085901956990936039254794841437122854559697179\
689`50.*asl^3*ca*cf*nb*psibc*psicc - 0.00770135541447330339764024688257967015\
24157975647521121877148699087952652694`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.80195015245359060572775768954539370162883657434496534271754485255323064`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.100019471621176992113859875858942923062145\
37940352727591946868338931469336281`50.*asl^2*cf*nc*psibc*psicc - 
 0.08380233806136370486562332281291219107278572391993293772121735316402673100\
487`50.*asl^3*ca*cf*nc*psibc*psicc + 0.19207539227366981825748949203450747015\
454165087465808965623269938341884939706`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00007380537813515858028557588813745302101993150963254617663200359355981077\
296`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00035818682671039025206973027940519207\
722505904655756704929383952461611336716`50.*asl^3*cf*nc^2*psibc*psicc - 
 2.82345377821628260065578883816096556325524615580511562541488088840060793743\
77`50.*asl^2*cf*nl*psibc*psicc - 5.911603347777850176637220665680527106282880\
56960333337045594040112256606089247`50.*asl^3*ca*cf*nl*psibc*psicc - 
 27.4510837358725036124571645754421457003682061832753037127815393311786492304\
3721`50.*asl^3*cf^2*nl*psibc*psicc - 0.00208345505500824497449545069303585835\
488743390209324623810920149074501278935`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.02022254132701548781947401616257167338817999859540462675388068289815045054\
685`50.*asl^3*cf*nc*nl*psibc*psicc + 0.28543147543886662649420772853961783678\
011189090426753881804349384349784611201`50.*asl^3*cf*nl^2*psibc*psicc + 
 16.2986286376476695580739839931271725348013807918919551344063860873807564307\
7053`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 21.5235785339686155782075752497750\
7172610892546861571391598174533206936404940014`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 2.350599692582566911549904923387946393889879787752412220208094368\
42692593248616`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.01202692266004149479523276016778965661814467537249569112763030431674660435\
368`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.116736350968965674472879602975\
2465044474750018192582052274933863387611415998`50.*asl^3*ca*cf*nc*psibc*psicc*
  Log[mu] - 2.963387025026849010558906180568576824509341962162173660801161106\
79650116923097`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 7.65893278451880426562167955305707803124773012915899018059041795859806470883\
815`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 1.134838302278853198598276506873\
2143818007707198009749551555882444090029730701`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.002186713210916635417315047303234483021480850067726489241411278\
89413211195093`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.02122479108526648626779629145004481899045000033077421913168447779282676171\
698`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.599155500526145775941830125203\
67934774211563774988851275911712173074638532991`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 9.511360148769418330699283224124902170257322418373877858047181946\
64372697224531`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 3.45867641773433393843610299059087351645720815213595558473689162414173299324\
709`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.31442512888493944894873663550826122876883710473963232588520682760686264816\
407`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 27.9292647227029848288628283840\
7050427924906430936365840150457210504502723158559`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 33.4629830397612028896215167812343401937776122511922445861\
2267799145794862707042`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcjpsiav1mb475100mc150100qq5.m <==
38.87389768562055393740849424749113870454752354636211764633100712765072910342\
522`50.*asl*cf*psibc*psicc + 22.441012062080038767556559224477032286383162016\
59841291264549882818104847826422`50.*asl^2*ca*cf*psibc*psicc - 
 (0.1724679081034912043663417236126200276443075077891590289002546976619777865\
5997`50.13869510116697 + 0.04079197504992655352178170273357029467406816240434\
942031286647447919782418363`49.512561538737764*I)*asl^3*ca*cf*psibc*psicc + 
 20.5711375549234297121841666943030118533257124523373448878034972732653118422\
3343`50.*asl^3*ca^2*cf*psibc*psicc + 2.79903288976797215733721678720887777600\
966337385989861677271139168963017908374`50.*asl^2*cf^2*psibc*psicc + 
 (0.4599144216093098783102445963003200737181533541044240770671248655830481657\
6933`50.13869510116697 + 0.10877860013313747605808454062285411913084843307826\
512083427033812203943435157`49.512561538737764*I)*asl^3*cf^2*psibc*psicc + 
 170.1634556930041990918823612241469898918238123767365164338013`50.*asl^3*ca*
  cf^2*psibc*psicc - 
 348.6817924312557894842645338442066847863833077512618029731949`50.*asl^3*
  cf^3*psibc*psicc + 0.012164051060140908889837816511621481740839402526017929\
60975338388517480752767`50.*asl^2*cf*nb*psibc*psicc - 
 0.02419345371276135833821252838081494871379275937274683730000963680430301456\
926`50.*asl^3*ca*cf*nb*psibc*psicc - 0.01079338194854183376351720448898439880\
378504101675560101813612971930988064227`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.80625939262187931049807501758287661015697378172658469815194939585215025`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.118637878021488554025765524884902529484808\
4031875399066158819676938469864102`50.*asl^2*cf*nc*psibc*psicc - 
 0.09892666950308928009608693107386920448008778198404330146430241207571588658\
672`50.*asl^3*ca*cf*nc*psibc*psicc + 0.24696050153639027621826812378217193897\
838362671120098581988656406330657929908`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00007424607728254449832960162409962711770691151428206817793149343618097412\
982`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00036206675788643432887249370092182847\
64827199539088599452618251081518286149`50.*asl^3*cf*nc^2*psibc*psicc - 
 4.27083146741788336697294760482958161193535739642524349255064210860393182988\
124`50.*asl^2*cf*nl*psibc*psicc - 9.06280477536328622861158535980928978242713\
468029601946556907869527886907869885`50.*asl^3*ca*cf*nl*psibc*psicc - 
 41.1075033001086494942597051889411927056530335142833162356071945393790032617\
515`50.*asl^3*cf^2*nl*psibc*psicc - 0.002672776085334204989275657595192505112\
75546979053015446302498214753457057596`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.02606800001273242609284711535855375650045076930623355883989090240572030365\
143`50.*asl^3*cf*nc*nl*psibc*psicc + 0.46920948268672743366129794926786533970\
614376552398526754003395753975937227793`50.*asl^3*cf*nl^2*psibc*psicc + 
 22.6855675710220372273406985890957047337691229933857852994357286470613356456\
5654`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 31.7716135284649560588898527636461\
3116735735463247928580047968643259337845275651`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 3.266852748744676367173102958898133241887492769047737463467707945\
02065591828109`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.01419710493111999354062005948027127715011270192648550550199000600169787062\
291`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.138466567983723695663315123411\
16094798111514165661043747404554421069065608886`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 4.124648649276734041334672470744673587958022362433779145351\
95066310206102648296`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 11.3879184366252076437447338168530297577032957610571664799396354622209806297\
1134`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 1.57866055861903896740639814629\
93547989303265218025364695889030204455646504152`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.002581291805658180643749101723685686754565945804815546286478688\
89780017977349`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.02517573963340430830242093152930199054202093484665644317603295163786604136\
908`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.906298585535958768215878009314\
08754450642635876971581189541007544290720113393`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 13.23857412450231499759621228960699992767162980211740984521952025\
407204748393841`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 4.81402695436447818094407719622072724642604720076996721647772004406274713163\
741`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.43763881403313438008582519965642974967509520006999701967988956878748399141\
634`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 38.8738976856205539374084942474\
9113870454752354636211764633100712765072910342522`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 46.5761126137315063575403639077273829865418728783479985559\
9072400654259356311719`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcjpsiav1mb475100mc150100qq50498421000000.m <==
39.58002234554433081512040663719841397324815869671496021927243187706065952694\
106`50.*asl*cf*psibc*psicc + 22.934717321922814354559063886087773765099093210\
49652751771496351663263976664237`50.*asl^2*ca*cf*psibc*psicc - 
 (0.1745018941561894647116664248968832420512601782382883147663387765189054389\
2432`50.1385060443766 + 0.041610958203149332232371086966904853398073775616492\
80232368679092274407788418`49.515913615638546*I)*asl^3*ca*cf*psibc*psicc + 
 21.0719578681353995790902665821030200000838494573342312711468432264996721551\
747`50.*asl^3*ca^2*cf*psibc*psicc + 2.849879551552311765775133234919590425242\
65353891487132879181881510885050856827`50.*asl^2*cf^2*psibc*psicc + 
 (0.4653383844165052392311104663916886454700271419687688393758952027519552155\
292`50.138506044376605 + 0.11096255520839821928632289857841294239486340164398\
080619654548409072267646193`49.515913615638546*I)*asl^3*cf^2*psibc*psicc + 
 174.0711387042470665087301166216215984355956298468888173043651`50.*asl^3*ca*
  cf^2*psibc*psicc - 
 357.2538512127881300859018994586548812006496002889987100477757`50.*asl^3*
  cf^3*psibc*psicc + 0.012274377473924190672669213863756729013936414973733719\
67637871953146182801668`50.*asl^2*cf*nb*psibc*psicc - 
 0.02441078142487487414581479848459198232137157339666708073839246515979789965\
167`50.*asl^3*ca*cf*nb*psibc*psicc - 0.01100104673321408272628261774491356864\
540819115645022856796043810655045071478`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.80647441421512958865321391978508950942353093212437961905252270324757113`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.119742832651105800746726812036377517790004\
40850675829481346407047888250236548`50.*asl^2*cf*nc*psibc*psicc - 
 0.09982407799634110586777913847012358851662444655374693464825820120130190053\
808`50.*asl^3*ca*cf*nc*psibc*psicc + 0.25032429428477187065301756023323514524\
621566434019871570272370344345411721332`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00007426821111545251101264320826865990518781567692857419523395442027951199\
16`50.*asl^3*cf*nb*nc*psibc*psicc + 0.000362262200009213738391132357966245324\
06141107361937272846510842979076311031`50.*asl^3*cf*nc^2*psibc*psicc - 
 4.36730859058713506671707718666996660941455481587447784902872332792698595556\
424`50.*asl^2*cf*nl*psibc*psicc - 9.27528400062065130705596713818821708064829\
909009081025893144995190225238159868`50.*asl^3*ca*cf*nl*psibc*psicc - 
 42.0226980807594517205536456237987671968501454800966206414889679034071756442\
7007`50.*asl^3*cf^2*nl*psibc*psicc - 0.00270873996573238220863167327236815710\
593539214010945464512671255307973765097`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.02642514433836760596496920520875257928424036768966895139167368207277407547\
611`50.*asl^3*cf*nc*nl*psibc*psicc + 0.48189422832812901139266616462360147922\
432144372437794308926529846919957032228`50.*asl^3*cf*nl^2*psibc*psicc + 
 23.0976394145971969661369515748215494831270915706313964439044599115443068447\
4933`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 32.4491907977027997084996535297654\
3169366741207765118016845595410321179312789245`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 3.326197730871138778533605872326833313532421214684747225019276373\
87907856711324`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.01432587088790620834243397281478013327616088219775628847581761102596599358\
734`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.139756200585826663059505450407\
65172106835352643400763906251103471762910580522`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 4.199570802654035812024900286331190815114016649205708444346\
26543846260124449982`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 11.6350984719967811302372505398270748984120617906003825376674425430822359702\
6809`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 1.60733690195493493625474088991\
363381362735020149128923823429675680846226207847`50.*asl^3*cf^2*nl*psibc*
  psicc*Log[mu] - 0.002604703797801128789533449602687296959301978581410234210\
22773947473154005212`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.02541021828833212055627371825593667655788245935163775255611940161184261194\
933`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.926771666932854809886657207142\
69335565337992854256575981754781517274015050964`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 13.47904611748689712878714649870659539457734529526461765425067164\
895131082100954`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 4.90147131544978077410441690862058014348267101645986096524093365736398003672\
558`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.44558830140452552491858335532914364940751554695089645138555356751361739155\
383`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 39.5800223455443308151204066371\
9841397324815869671496021927243187706065952694106`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 47.4221441062748475606229298722486597284810605398240843373\
8427637963561153454565`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcjpsiav1mb475100mc150100qq541100.m <==
45.30666908911278655928271344421769192213909146968667637843150295448450846174\
795`50.*asl*cf*psibc*psicc + 26.992559283918447005200971140482943812137422620\
38879265249291820489612907115069`50.*asl^2*ca*cf*psibc*psicc - 
 (0.1904089882493160940710047241106339186242572105744993587160071188971472126\
8728`50.13706565964189 + 0.04813047205964675546897620362309409063407992508692\
725043461093435527099209031`49.53979833547666*I)*asl^3*ca*cf*psibc*psicc + 
 25.2281305569798859283250626343371864151183858539305988816825861255818931366\
1151`50.*asl^3*ca^2*cf*psibc*psicc + 3.26273640801420863362882588409604723375\
539929060279083168460404881346319105839`50.*asl^2*cf^2*psibc*psicc + 
 (0.5077573019981762508560125976283571163313525615319982899092557959210180475\
8286`50.13706565964189 + 0.12834792549239134791726987632825090835754646689847\
266782556808387735925846285`49.53979833547666*I)*asl^3*cf^2*psibc*psicc + 
 206.4334297888787328689646916218611788225270377051846806498666`50.*asl^3*ca*
  cf^2*psibc*psicc - 
 428.9494006069098566237519789278831785438401114611965078311662`50.*asl^3*
  cf^3*psibc*psicc + 0.013135033401945632201910773666337841164292930698546079\
40136795430572746696318`50.*asl^2*cf*nb*psibc*psicc - 
 0.02610600816390904151417303321142754763869356443322160554921001593414394927\
51`50.*asl^3*ca*cf*nb*psibc*psicc - 0.012717930990513228820912262172669610707\
80829039628752190924084790517154143543`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.80802883855538765859024165407977589776707047274453229727122017638856854`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.128363334283052127540134642689166965399994\
93050601409956222697079436543237723`50.*asl^2*cf*nc*psibc*psicc - 
 0.10682451559431976896500648193957276241630457412281394302508790614884979952\
306`50.*asl^3*ca*cf*nc*psibc*psicc + 0.27693845671429641658301086575516485839\
496755518939613826934057130739117395136`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00007442863124970547804691578403006429206135358121674971988396820590609798\
049`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00036368035698793075310257514908758264\
780324954764246119397717201611152395731`50.*asl^3*cf*nc^2*psibc*psicc - 
 5.16159234666893835843675103016453442053287519668185161697770748962645958389\
164`50.*asl^2*cf*nl*psibc*psicc - 11.0345429639372212112565507365850620954554\
0055814285372823503351735412959476332`50.*asl^3*ca*cf*nl*psibc*psicc - 
 49.5810127904845286229673901068724971755923314853682187756115392700675152652\
2712`50.*asl^3*cf^2*nl*psibc*psicc - 0.00299283479645672120153004937255361350\
427649680045990216974152479425244768749`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.02924775610959763532307714277257915022141828823644607298587877406803400461\
164`50.*asl^3*cf*nc*nl*psibc*psicc + 0.58803783391777638641798212382562606728\
286001404199577620386989899722387260159`50.*asl^3*cf*nl^2*psibc*psicc + 
 26.4395279153906231244009542888155609202242248300042548340672572735728228809\
7042`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 38.0072386329863298342857243416131\
3672099710884611230045554908095510998417577947`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 3.808057933836613424110961415942142241659062224775956564481774663\
56665056115773`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.01533037361970987757134338814766271815664385023118577519699517722565479546\
133`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.149817500527970725479578287895\
78920809220069754950933822547300136094437870054`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 4.807186893707386022618355325239192894586222696364409969830\
4104133768768874491`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 13.6649994056819498996987747413159097063745745065070742882568877104462334899\
3494`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 1.84000550453863137023493275259\
924685334527159028713588952982100708926340176895`50.*asl^3*cf^2*nl*psibc*
  psicc*Log[mu] - 0.002787340658129068649335161481393221483026154587488322818\
00609483680794484446`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.02723954555054013190537787052650712874403649046354715240244115287187586122\
787`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 1.095323914930209848142343269807\
3389185349783311309381026133083410487950330626`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 15.42926572275210005199841243486463777091983260885248869065115149\
05798552710103`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 5.61064208100076365527214997631441373487993913049181406949158454703375429327\
111`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.51005837100006942320655908875585579407999446640834673359026011747912302503\
049`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 45.3066690891127865592827134442\
1769192213909146968667637843150295448450846174795`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 54.2834304579690000028952617346320239483122501262139298582\
1139807319970573830228`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcjpsiav1mb475100mc150100qq6.m <==
57.78197477346601759020692117364933564997578044862719719958489537589067840649\
861`50.*asl*cf*psibc*psicc + 36.122664874246999309410095041173975722896421518\
03356341919650413457265551266809`50.*asl^2*ca*cf*psibc*psicc - 
 (0.2220582628451515213550087399010215044905908579881316609647196729095495704\
2356`50.13439724311834 + 0.06163831726381684688004382220549202660266865321934\
031848231206295561632809172`49.57778107899599*I)*asl^3*ca*cf*psibc*psicc + 
 34.8007585049737700223726169923988491147597431768168412877231163511198672585\
2425`50.*asl^3*ca^2*cf*psibc*psicc + 4.16351140534033878551944142981670821673\
603847435008063009910498943435388432017`50.*asl^2*cf^2*psibc*psicc + 
 (0.5921553675870707236133566397360573453082422879683510959038857882187894714\
1876`50.13439724311834 + 0.16436884603684492501345019254797873760711640858490\
75159528473826299903307433`49.577781078996*I)*asl^3*cf^2*psibc*psicc + 
 280.6775735897441600963141461913502310060391302203231873229806`50.*asl^3*ca*
  cf^2*psibc*psicc - 
 597.6554884447304317130328426835538281856140804442550539569067`50.*asl^3*
  cf^3*psibc*psicc + 0.014838554922421535049937114114592833984289380381933898\
70454888654465368484418`50.*asl^2*cf*nb*psibc*psicc - 
 0.02946062200211991375377453744105571013969248446408064714610294684231706718\
275`50.*asl^3*ca*cf*nb*psibc*psicc - 0.01663911040271450642625897080165619360\
49680906312114249343564656899643220859`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.81057783242863781874527360208774667209713615498111710315246832214294617`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.145429410315318451454615746536129147287074\
42918473924008632449531334617928797`50.*asl^2*cf*nc*psibc*psicc - 
 0.12067821277598247451014411353825201513589920434221683354035157545175396199\
792`50.*asl^3*ca*cf*nc*psibc*psicc + 0.33139974248793714949165138844306593857\
295770838997944144503440176922945653821`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00007469326899122128018166674027512246655152282318001472205311587244306802\
295`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00036602614340507766903766804512891181\
382506246749674607679059516840331659102`50.*asl^3*cf*nc^2*psibc*psicc - 
 6.95564067436451628750464504697402841143742920419666191183815893372863609502\
919`50.*asl^2*cf*nl*psibc*psicc - 15.0651051587230500928922218162465198259395\
5607153658108014085540716046814707523`50.*asl^3*ca*cf*nl*psibc*psicc - 
 66.8039462921574949651397091100054167365142904477558326357441123753678627948\
8577`50.*asl^3*cf^2*nl*psibc*psicc - 0.00357245167102121001300462389158221109\
239564830504566352749037348300290395212`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.03501281240746345170643283062123755405825903956807114572254633059014071649\
866`50.*asl^3*cf*nc*nl*psibc*psicc + 0.83730155261309981354716299515357068359\
644943177453143746653921862442835491561`50.*asl^3*cf*nl^2*psibc*psicc + 
 33.7197186582971583557451066849741184455217157497858520091631462963732106679\
0129`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 50.4540005402704885693543230926881\
7491575301458227978181967322954474920634712403`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 4.859385085715591152929998751000954407829368729203079233763006065\
21702284391202`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.01731861533778906067828541883046762272451508606566163193439886596954307968\
991`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.169735936499230967504500350597\
17286116077400412032406686783923773692936389093`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 6.130857937872210610135473942722566990094857409051973092575\
11750843149284870923`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 18.2230387971393684871630669770443225228228956421939854286653237881787795931\
4339`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 2.34715908034901809598011747894\
902724792749844998667610674988869581335468138938`50.*asl^3*cf^2*nl*psibc*
  psicc*Log[mu] - 0.003148839152325283759688257969175931404457288375574841542\
6322893374124789752`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.03086107936349653954627279101766779293832254620369528488855705513371354555\
579`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 1.476032794261542781625074279215\
86993348489531698750726661484511680638488305179`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 19.67775298183202047212602693675681111410902226732445175115708401\
08431888262485`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 7.15554653884800744440946434063884040513055355175434609152172143197892869353\
159`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.65050423080436431312813312187625821864823214106857691741122260731200238243\
739`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 57.7819747734660175902069211736\
4933564997578044862719719958489537589067840649861`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 69.2305100419154178754132524888550573534243150815151992047\
2930695245102235856261`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcjpsiav1mb475100mc150100qq7.m <==
94.77382073493395128907746473818938432709170021875479651480086265266496283211\
249`50.*asl*cf*psibc*psicc + 64.920737646815422615155634149475697868245346011\
01653457714239391145504460784079`50.*asl^2*ca*cf*psibc*psicc - 
 (0.3001530736140381424142220313996607048798496423048120262409174636622205909\
6823`50.12881458062924 + 0.09730613860179512381099323108950071888572378183006\
173480179746932630405876702`49.639612024468256*I)*asl^3*ca*cf*psibc*psicc + 
 66.3943679120205170888160863248200575231402174206322631852908046986749755527\
9099`50.*asl^3*ca^2*cf*psibc*psicc + 6.82555309313826953995140037171342055671\
40898568203493764013264073843403738626`50.*asl^2*cf^2*psibc*psicc + 
 (0.8004081963041017131045920837324285463462657128128320699732101743369286711\
5883`50.12881458062923 + 0.25948303627145366349598194957200191702859675154683\
12928050213199224323331729`49.63961202446824*I)*asl^3*cf^2*psibc*psicc + 
 524.8967931709348376659512094749933523948867239348619023069218`50.*asl^3*ca*
  cf^2*psibc*psicc - 
 1184.1517053389013774881837794377088775945785049449481172087692`50.*asl^3*
  cf^3*psibc*psicc + 0.019014551536552773719398522796889371664396206223574479\
50952781768533154078734`50.*asl^2*cf*nb*psibc*psicc - 
 0.03767927452827494197979935541214241702254952514250597897978451443122022380\
238`50.*asl^3*ca*cf*nb*psibc*psicc - 0.02938537999056223484238248161759704670\
438396344937505634378870296347349567349`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.81490550167248586063328919195400175009465857535912673895183219740007758`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.187277088726926169214261712252600521963697\
26802351881405364166319527862815076`50.*asl^2*cf*nc*psibc*psicc - 
 0.15461325428559989939733053862927371164014637700222951998030684550442912564\
458`50.*asl^3*ca*cf*nc*psibc*psicc + 0.47294694595488164325577400839604419971\
49905237537217950617746667271701214255`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00007514712032499310662087658038309614886798969219276458104811532204419314\
706`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00037006746894931353039097760579553953\
992981544960820398428412039939649363375`50.*asl^3*cf*nc^2*psibc*psicc - 
 12.6525662264029306445610970522054401668765508802934800219677943363976024514\
6146`50.*asl^2*cf*nl*psibc*psicc - 28.245805445746269571285867679820034723869\
99626861995171154870121683990671989763`50.*asl^3*ca*cf*nl*psibc*psicc - 
 122.715287950987291169218428426606716055023301884572229729061923165856562353\
59502`50.*asl^3*cf^2*nl*psibc*psicc - 0.0050769900530749819845707548125835091\
0869063303436910964788630091011720583997`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.05000401480979762071903693351624343458941715838703111571987942149624947185\
041`50.*asl^3*cf*nc*nl*psibc*psicc + 1.68915245657605240734899796164659787292\
920822941794948360755113710983481894548`50.*asl^3*cf*nl^2*psibc*psicc + 
 55.3069808341229784172870647966226768840213060112677147912682076372338687747\
7587`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 89.3750234763515315624222534048094\
5616249746029279934233046326951301788426955994`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 7.966350436800297469047162379153056541586525507432829676285328281\
65406203810184`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.02219257236326509658215956594968634278361157015568753433065467402447619752\
103`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.218577878924164965163816690907\
53293568927734888036616478981651979651183777605`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 10.05581469711326880314310269029503216073114654750322087113\
96741158607034135954`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 32.5449586372216676941906868221658351388687101036139155964509961273474992693\
7123`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 3.84907627593806917412907582613\
059731875110838219371206313809436824927134337571`50.*asl^3*cf^2*nl*psibc*
  psicc*Log[mu] - 0.004035013156957290287665375627215698687929376391943188561\
57878993348742773267`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.03974143253166635730251212561955144285259588161461202997409387235216491788\
062`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 2.684957943639460457975214072535\
45426636595914015152823796933390267917495408625`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 32.27539108654442508339784473560389240599783923132410076503127985\
829663890226651`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 11.7365058496525182121446708129468699658173960841178548235526572983769362717\
9328`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 1.06695507724113801928587916481335181507430873491980498395949685268256715789\
747`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 94.7738207349339512890774647381\
8938432709170021875479651480086265266496283211249`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 113.551673749882198171153346418315974341766135755430746864\
26670357722446593974664`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcjpsiav1mb475100mc150100qq8.m <==
183.1767659534803139430176579026634798802623045869924651258702`50.*asl*cf*
  psibc*psicc + 
 140.150167321322222740937046049183613731718412388232911828819`50.*asl^2*ca*
  cf*psibc*psicc - (0.4397200137116231701735932608637446707112208607232318265\
3667037742766983302011`50.12146211986569 + 0.16637268735402755177349348137302\
711024990282990211213218669912335354804758826`49.69936791868591*I)*asl^3*ca*
  cf*psibc*psicc + 
 154.5610717038216434985239825729928419510511420137998199639882`50.*asl^3*
  ca^2*cf*psibc*psicc + 13.05439252228268963317683143887662209517156424589729\
191465003789461700988211914`50.*asl^2*cf^2*psibc*psicc + 
 (1.1725867032309951204629153623033191218965889619286182041040597375945536379\
9645`50.12146211986569 + 0.44366049961074013806264928366140562733307421307229\
901916463209764718093272081`49.69936791868591*I)*asl^3*cf^2*psibc*psicc + 
 1209.6570970528623311171737002411481307321663573193621013613896`50.*asl^3*ca*
  cf^2*psibc*psicc - 
 2991.1141284526038030130529890366623143715997498026692392513609`50.*asl^3*
  cf^3*psibc*psicc + 0.026449886139104771602278048623099964817371668889093321\
40532604704534673492491`50.*asl^2*cf*nb*psibc*psicc - 
 0.05229494332261646015091951942363702218820479001381621266241746252398134469\
952`50.*asl^3*ca*cf*nb*psibc*psicc - 0.06409171259995352894343024639986409963\
00968161378783119515161475891172720442`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.81924243028330721842204953463605201528964009175213051455510378535939355`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.261808180652472988563338251772939744845776\
37379138729309231507291755379604944`50.*asl^2*cf*nc*psibc*psicc - 
 0.21490447693298843784705956667041701992113920374720096073516628045262737497\
359`50.*asl^3*ca*cf*nc*psibc*psicc + 0.74319586774940654122442425313259470847\
472697862537860883270046808547018928375`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00007560780465250389895840689200929553504174622919234950987502570281527006\
308`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00037419332686529299128454430766301831\
142188557755740834022434599341977079869`50.*asl^3*cf*nc^2*psibc*psicc - 
 27.6564256350412466694371841944928803490312690016390655199712533304822780624\
9871`50.*asl^2*cf*nl*psibc*psicc - 64.615005876674836287626759568869547616229\
5887355933523433385274528799819122046`50.*asl^3*ca*cf*nl*psibc*psicc - 
 276.4964060366056229220610504933344079973707531292296399432487`50.*asl^3*
  cf^2*nl*psibc*psicc - 0.007986922416211168535250837113956042132481551857028\
53316273313501656274225831`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.07905673452821424894031434587263391170999759006932966692575143342733817312\
799`50.*asl^3*cf*nc*nl*psibc*psicc + 4.17562715951004118430816477162029267838\
002365300111919149976277335683162928776`50.*asl^3*cf*nl^2*psibc*psicc + 
 106.896121790639831575113428628332586077445106026537064459744405768400304233\
2684`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 189.8672301832853973444480042195378799490349479725937164037184`50.*asl^3*
  ca^2*cf*psibc*psicc*Log[mu] + 15.236254725876546872025433105404723980053669\
35964560535757836058690593962328308`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.03087062090387976186339596659150602226455409798826469034615330303701173625\
498`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.305565818013404607794207119189\
30733360760942247269155514916306367589780585436`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 19.43565850738906028638425975060592474135365564118855717449\
898941251125841211867`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 69.7528089008837231704876676493008593030735095878773317147601763723501545072\
6064`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 7.41014981752307997642529262401\
79297057247880650614392596698628704809257829627`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.005612840164341774884253812107546549502646199634229944977525315\
84934663307463`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.05555742145698265596258311257987406065592898590412573736436750265652597571\
422`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 5.868875797426966581629992823684\
2316531526198268390729198770217651674953294339`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 62.38116932788984955143343102080728520350206999558120367865593202\
235852480596865`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 22.6840615737781271096121567348390128012734799983931649742605889664581386303\
8279`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 2.06218741579801155541928697589445570920667999985392408856895019295994092564\
478`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 
 183.1767659534803139430176579026634798802623045869924651258702`50.*asl^3*ca*
  cf^2*psibc*psicc*Log[muf] - 
 219.4701891810632134789275565217778706938716092024952388828093`50.*asl^3*
  cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcjpsiav1mb475100mc150100qq9.m <==
492.6722297084806523811402926950036954859534944171749342025407`50.*asl*cf*
  psibc*psicc + 
 436.8933911701906654636441341307830177623661845778350483812817`50.*asl^2*ca*
  cf*psibc*psicc - (0.7572864437678925198017539497236303803638994085237393023\
4967790440952449325463`50.111499486396596 + 0.3359707268317768974545985648410\
8374622210567295862113008920522017166006892539`49.75854074274504*I)*asl^3*ca*
  cf*psibc*psicc + 
 535.1578310767795454978348468107514327767812709104158268695767`50.*asl^3*
  ca^2*cf*psibc*psicc + 33.48529229997110763725873126113192874587459050158715\
438571419766112416921565688`50.*asl^2*cf^2*psibc*psicc + 
 (2.0194305167143800528046771992630143476370650893966381398260169181834638077\
0152`50.111499486396596 + 0.8959219382180717265455961729095566565922817945563\
2301357084068082881018664638`49.75854074274505*I)*asl^3*cf^2*psibc*psicc + 
 4241.2660006375526665549429444763095110520100206872445790292807`50.*asl^3*ca*
  cf^2*psibc*psicc - 
 12347.5156025352184653049686716296325060182173668448097116399051`50.*asl^3*
  cf^3*psibc*psicc + 0.043402487772676365097669654845412368815014419608522860\
10400956924513179191047`50.*asl^2*cf*nb*psibc*psicc - 
 0.08554076816404449579204443587462682849622443913781563996511792619682861070\
661`50.*asl^3*ca*cf*nb*psibc*psicc - 0.20698825043779055221621837765223760631\
186213709613716865675542494786381961382`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.82358864832298635559077809037438678156257170526221165151254738525747124`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.431775793308432950918445869990236663415326\
70448910210900812424030948675424968`50.*asl^2*cf*nc*psibc*psicc - 
 0.35168155315750758217636018283908046051308254462554295809101638898812559668\
331`50.*asl^3*ca*cf*nc*psibc*psicc + 1.38364916911138721268445189151891510748\
745799260915357344321553890187590682157`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00007607550196484847138478711131303634200916326095787278404939240942841336\
439`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00037840642204948187626907004429221931\
918609877659898995415203605339701992828`50.*asl^3*cf*nc^2*psibc*psicc - 
 87.3146344510973128776096342100236623503279072561585421348238661443853448443\
062`50.*asl^2*cf*nl*psibc*psicc - 
 219.710820701135775296010649574576736679847022242956455020052`50.*asl^3*ca*
  cf*nl*psibc*psicc - 
 939.7765307317124179576627831388027416128779875432603761619997`50.*asl^3*
  cf^2*nl*psibc*psicc - 0.015384152487676631069095538412007726486122665343973\
25269331386765515546528631`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.15304432961389386169754437738114314448577899620109160091971649045006615167\
762`50.*asl^3*cf*nc*nl*psibc*psicc + 15.4744776133208469384415520734812204085\
4049175031782340167502937306213819715038`50.*asl^3*cf*nl^2*psibc*psicc + 
 287.5078091681048910044250776387633235138963571689740885709286`50.*asl^2*ca*
  cf*psibc*psicc*Log[mu] + 
 580.6314696695687307401818808737887385375546531042069438244625`50.*asl^3*
  ca^2*cf*psibc*psicc*Log[mu] + 39.081898463060806590452167611964669144154706\
89293382060830133912153683118292673`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.05065661679105126023203964597270513644431960321745458520517873355716318276\
074`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.503941179958051800988478776410\
55099080457441509364685085477148488146454582168`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 52.27414712147361654625910502522969518434479221254074337653\
248192389028062523438`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 215.4189543200908322370184387779847422601805132029367442023991`50.*asl^3*ca*
  cf*nl*psibc*psicc*Log[mu] - 19.58533308599975701794847844731646437786327321\
310397441079890433031622209938142`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 
 0.00921029396200932004218902654049184298987629149408278135868562627602120530\
791`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 0.091625669083282145634268868438\
28199832810443910793579174237920086897859571926`50.*asl^3*cf*nc*nl*psibc*
  psicc*Log[mu] + 18.52874090287204902521341430358668546443025332585253304123\
08563221487448961173`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 
 167.7803930242925393535353560735632742833391674601152055223647`50.*asl^3*
  ca^2*cf*psibc*psicc*Log[mu]^2 - 61.0110520088336506740128567540230088303051\
5180367825651477042184049842600696805`50.*asl^3*ca*cf*nl*psibc*psicc*
  Log[mu]^2 + 5.5464592735303318794557142503657280754822865276071142286150484\
3898505711361419`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 
 492.6722297084806523811402926950036954859534944171749342025407`50.*asl^3*ca*
  cf^2*psibc*psicc*Log[muf] - 
 590.2870208213876189729235560209737610182370801110311944992041`50.*asl^3*
  cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcjpsiav1mb475100mc150100qqf1.m <==
8.9969362620248475599185590338751587926580258293859557012881784502007721030893\
`50.*asl*cf*psibc*psicc + 3.5914055740036655138422924746702453591308855750293\
1575673788141212089457487618`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0602511360078263542109785482473596020519060265117755481846241178223310654\
8627`50.149803162373914 + 0.0034525017355456834186596286589350798268481629345\
9592850516256702125163045281`48.90797182819162*I)*asl^3*ca*cf*psibc*psicc + 
 2.71654360558358617682387300052884682935500944195210404854316365025341785269\
262`50.*asl^3*ca^2*cf*psibc*psicc + 0.691782988627663301613125019707093286399\
40545772786252763962802851956350155881`50.*asl^2*cf^2*psibc*psicc + 
 (0.1606696960208702778959427953262922721384160706980681284922639969787462006\
0543`50.14980316237392 + 0.00920667129478848911642567642382687953826176782558\
914268044563821491901404051`48.90797182819162*I)*asl^3*cf^2*psibc*psicc + 
 27.2269170637284905506882216730053484099409380012403116509702178791272823921\
9881`50.*asl^3*ca*cf^2*psibc*psicc - 51.9329253483348924032213119887756409566\
2877489671647816659521979109496760976609`50.*asl^3*cf^3*psibc*psicc + 
 0.00583209101645783864101193321729916023110052143859378556067232370037222596\
9`50.*asl^2*cf*nb*psibc*psicc - 0.0117143268488760522908989652675156497699162\
0612599869845984021486914125910962`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.00302946289293286168248025352369586655543552604118975723127334673438050964\
306`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.78054091233421792239573805669177631243308284502323687446226818309301901`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.055299617690805527035322364562517425132741\
97588937885219680031847152707097394`50.*asl^2*cf*nc*psibc*psicc - 
 0.04746190245806928215998161463919310806949473644472135612678312828530050333\
062`50.*asl^3*ca*cf*nc*psibc*psicc + 0.07803978139135110013361605828733492931\
977051557894991049267889476803951561437`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00007169382868908206420854048358838564215531624017540086647142810164017900\
371`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00033989878639653810129704208496005475\
32964073617582952254005773541554450264`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.63918561824802369588597579159258574412002826469481273451118067476297303750\
519`50.*asl^2*cf*nl*psibc*psicc - 1.33758730412493604069290562761295854811696\
828709509636911274960938913296072914`50.*asl^3*ca*cf*nl*psibc*psicc - 
 6.96802654494262801407533452708017934138956336024869205599273865654999937937\
997`50.*asl^3*cf^2*nl*psibc*psicc - 0.000828679584575466051807681536877524143\
89697609415271171839854944152158330083`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00785750155233883091975768305388190902640033607279057467955758531713667999\
309`50.*asl^3*cf*nc*nl*psibc*psicc + 0.04541082015881240602854809262668394770\
102651232589421558764744408098653908965`50.*asl^3*cf*nl^2*psibc*psicc + 
 5.25032522220790524113267124979480137899737686575920541583142122436128972726\
348`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 5.483064959069395628108730502634649\
53322858984073740533633868551159491492235048`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 0.807405002704498227410844742879772602405612066458897362795449706\
052969266551`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00680684483476140977537392610442346006133891277618216526480728024747895666\
129`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.064542188381613962909847234995\
68875606681865668016979840026075318364566938997`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 0.954604585855982771115031136326327523454068521047128257423\
8948488657830647419`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 1.88796173445798266977857797231286972214888912092817353427712526222709687346\
552`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.374695967388392920981746204822\
27316767987453528928633460441019723967126474704`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.001237608151774801777340713837167901829334347777487666412325309\
56657895197165`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01173494334211162961997222454467068292123975576003087242169849018977327938\
88`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.1356394009298961975852340078450\
739732100899126209400384432691893273509918902`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 3.063922443832953603972522937793339559593483700878656052082043916\
89785596625351`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 1.11415361593925585599000834101575983985217589122860220071576429687159387555\
525`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.10128669235811416872636439463779634907747053556623656370736023961234956491\
227`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 8.99693626202484755991855903387\
51587926580258293859557012881784502007721030893`50.*asl^3*ca*cf^2*psibc*psicc*
  Log[muf] - 10.7795292334073706897904228637869569214433360137149597242367428\
7380055174911472`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcjpsiav1mb475100mc150100qqf10.m <==
2.844764401361779803754701849894007905310565626802545559229754967693585842963\
68`50.*asl*cf*psibc*psicc + 0.72392368739667398850027360989466348481851965495\
618362004647771727899901571998`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0220873476030009365956328976030953155450406160982911675387680808761610533\
9593`50.14798764454234 - 0.00238981502798612708496774886314156308030703768089\
91371096401206153084848202`49.182208366332986*I)*asl^3*ca*cf*psibc*psicc + 
 0.48614823624575318295004620149247307322469006245509043961632151934896841636\
577`50.*asl^3*ca^2*cf*psibc*psicc + 0.284096499477248032801041662172215411907\
26957615586012964462801863472870175844`50.*asl^2*cf^2*psibc*psicc + 
 (0.0588995936080024975883543936082541747867749762621097801033717718173471273\
5038`50.14798764454234 - 0.00637284007462967222658066363504416821415210048239\
769895904327988004775628683`49.182208366333*I)*asl^3*cf^2*psibc*psicc + 
 6.65467524108177113219763292999085418353134147136702783278134808540920058633\
521`50.*asl^3*ca*cf^2*psibc*psicc - 13.02177591429163081201247608468818313628\
583592462114301329440261546208155567523`50.*asl^3*cf^3*psibc*psicc + 
 0.00326293287724588683722005671481032567915993644622130857100342597400003332\
377`50.*asl^2*cf*nb*psibc*psicc - 0.00664524231678539149824970784460158748994\
425588063904740746067951111890047647`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.00159102754886921521704796944381438052394585242829848888547260587324267170\
526`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.7425703711405995076021739264642906899800798100759662628813324084245349`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.029745743682457499933835494039111014753910\
50973823226049625797934179042789883`50.*asl^2*cf*nc*psibc*psicc - 
 0.02665085601380004621177136913319638329345630238022820784336734088203833486\
074`50.*asl^3*ca*cf*nc*psibc*psicc + 0.02951985359298696505704103478970930068\
441971100889315117881350619700902279125`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00006823648733312198110990884930510531835889892289957844081978653232979692\
274`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00031103077175702312828860696426939275\
396620212896703596287853661924368786264`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.11522113197934235155776050323751913941317322281605767656406915577031644494\
055`50.*asl^2*cf*nl*psibc*psicc - 0.28866380682772128357128394758649929064202\
525808872305611334620066810433571569`50.*asl^3*ca*cf*nl*psibc*psicc - 
 1.77916083954396984348108909842968766260927691932818591852667515476036652694\
075`50.*asl^3*cf^2*nl*psibc*psicc - 0.000264316313511876972791095879844679173\
17412949978468340667306182425098519035`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00240957617229705805169660483413715246353243893428603101652005179067768839\
894`50.*asl^3*cf*nc*nl*psibc*psicc + 0.00466678690447823818715377900849581522\
564971628119017351116254631046036036437`50.*asl^3*cf*nl^2*psibc*psicc + 
 1.66011382683147381193601013963495419661851999917414662980599223427562007930\
698`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 1.253250347117159086547553824886909\
40587078524537962990690761302775531720400498`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 0.331579322850659280228612987176746882798986553318210728477613471\
8316880915825`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00380828724019878514532569386544341159511852317466864416996445166760840180\
063`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.034717335715389276438768962846\
06370850921283481651333219989045356961109945471`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 0.301838877605722511261092752660900763021549090758935750873\
8167718556870815197`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 0.40819801098778501004063010974189683636326060863461284177677111800479752486\
551`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.132345873691601269862269612590\
37398435789062181895067749747402939700518293744`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.000692415861854324571877398884626074835476095122667026211185961\
84158192997811`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.00631224285734350480704890233564794700167506087572969676520497549164157379\
536`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.024450683604207991667431826870\
43301252355445847157331920677277797996593651394`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 0.968789512663249943145015267282980076191895674121377328233211485\
20573663329053`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 0.35228709551390907023455100628472002770614388149868266481530274599662758822\
898`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.03202609959217355183950463693497454797328580740897115134638820685496985299\
886`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 2.84476440136177980375470184989\
400790531056562680254555922975496769358584296368`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 3.40840705475159377553863344308634067161609902965968991936\
514375195927498464954`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcjpsiav1mb475100mc150100qqf2.m <==
7.6215970784832159535212663779207769530140574245868749257837159342125547691451\
`50.*asl*cf*psibc*psicc + 2.8861288067707615610578479185925950386154744958317\
3792927934115909135758988817`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0527064492279752879012306676618662847677466768890244098674265060606712124\
8243`50.150256693105334 + 0.0018183686837218231429020516200561134699209586174\
7100397254701089495023863456`48.6880748771*I)*asl^3*ca*cf*psibc*psicc + 
 2.13728298266956506304351418371720965054347933826807775638872630084953238729\
914`50.*asl^3*ca^2*cf*psibc*psicc + 0.599622642740098133936074638436849112463\
08540773890095602102446957109064850455`50.*asl^2*cf^2*psibc*psicc + 
 (0.1405505312746007677366151137649767593806578050373984263131456335954731191\
3995`50.150256693105334 + 0.0048489831565915283810721376534829692531225563132\
560105934657865064687039268`48.6880748771*I)*asl^3*cf^2*psibc*psicc + 
 22.1728482024788561182454659387476408347323658366196617753333463448893962702\
4882`50.*asl^3*ca*cf^2*psibc*psicc - 42.2636746505544086500452794714781526181\
6319578675559273260495555739562626617731`50.*asl^3*cf^3*psibc*psicc + 
 0.00536482360025323572335092554552239582201518085417922157431126924295732440\
333`50.*asl^2*cf*nb*psibc*psicc - 0.01079293573750611105171239978318918934734\
08483738623406353853766306495310944`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.00272194541240962493140501753760281974838342151495846425785592450341275426\
58`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.77628625148495788906827443557353146082232641066416910600048558887960557`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.050638685198283335591282631412712104707841\
85764543985712784517117234595140146`50.*asl^2*cf*nc*psibc*psicc - 
 0.04367262052600452816244242081040747116536760348995774009529550031096668200\
134`50.*asl^3*ca*cf*nc*psibc*psicc + 0.06805988477681047412829554184195321716\
985617654021438920803705001174948750195`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00007128889408349819798163385117480578900079676335559451593731766449607194\
125`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00033644870126369364639307866385459486\
132124319199591927231669537334830370108`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.50793541885717910509460639902303106060442102753204820180827186751923685850\
222`50.*asl^2*cf*nl*psibc*psicc - 1.07325219290571018581506085278072533266450\
777323520830659915599760751986496533`50.*asl^3*ca*cf*nl*psibc*psicc - 
 5.71206237610028932550933771245425141802001579239073366951084423325273121792\
169`50.*asl^3*cf^2*nl*psibc*psicc - 0.000715069005729127185941178849277709776\
58223927519537910347514697580969345492`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00674955170463713045840069306206986686219296901386186668113876767566065284\
611`50.*asl^3*cf*nc*nl*psibc*psicc + 0.03385096156000975287467352421107806493\
123653886433391952589608303403428847696`50.*asl^3*cf*nl^2*psibc*psicc + 
 4.44772111408295727525966370941875392183820259970319559805030630560230481400\
345`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 4.462496970067135076385528878080219\
98380357263513212497837339866380552844707411`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 0.699841322267356180341679882075462121737158441020553171066011513\
91615344739423`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00626148009517331241014494394640270670716886572822322509940164484871152656\
769`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.059102245113862037655857739236\
97161456976508824753398001722519371067504294749`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 0.808676566196901322774484310803409803970582290855126472372\
78288167202359819741`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 1.52704757651754734906834699847476560917241468693367897479994901330379975991\
352`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.320301186085108683953140218495\
50606652000624663940650768157911502642596301194`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.001138450926395147710935444353891401219485248314222404556574320\
19351258717493`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01074586274797491593742867986126756628541183422682435996974993427863514150\
341`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.107787243576763148635882904616\
95612569265712446149038274381817822420159914144`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 2.595548269601812754534778781366229707855918904546224187163849225\
14659692567695`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 0.94383573440065918346719228413317443922033414710771788625505969602470415473\
643`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.08580324858187810758792657128483403992912128610070162602124710790749215895\
193`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 7.62159707848321595352126637792\
07769530140574245868749257837159342125547691451`50.*asl^3*ca*cf^2*psibc*psicc*
  Log[muf] - 9.13168951296669047444561328959948022663790933564502107774566285\
131120228740505`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcjpsiav1mb475100mc150100qqf3.m <==
6.539109846626609351190568560266247099720124318009181207428229681202009497509\
64`50.*asl*cf*psibc*psicc + 2.35183798671775123007339731808948737058531684047\
041295279019698051581193549499`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0464392036207446666849479505251379294164870794873595790640445536673192971\
7117`50.15047790602185 + 0.00060696712046237275052112371377102089831995272425\
022956974684311964623044346`48.266758308433616*I)*asl^3*ca*cf*psibc*psicc + 
 1.70889485253666177511756084041545016196501230518975537023656387322414445309\
593`50.*asl^3*ca^2*cf*psibc*psicc + 0.527651073731846531750609626482752482242\
50366139505807061419966189803776142225`50.*asl^2*cf^2*psibc*psicc + 
 (0.1238378763219857778265278680670344784439655452996255441707692045412130602\
7371`50.15047790602184 + 0.00161857898789966066805632990338938906218654059800\
061218601330667384222071308`48.26675830843361*I)*asl^3*cf^2*psibc*psicc + 
 18.3544976144277785546000451720452987969788793169687464228912502159422658881\
6668`50.*asl^3*ca*cf^2*psibc*psicc - 35.0105381836189986835516943446167163755\
715629715155155510236036688643036819694`50.*asl^3*cf^3*psibc*psicc + 
 0.00496646632256777519687193957346639366229728903651622519053036010042490617\
395`50.*asl^2*cf*nb*psibc*psicc - 0.01000731865786329766362590143971637664457\
719501840158144257695746161435213527`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.00247938888998723688073335141497941082958801143203320613151025653338903936\
505`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.77204058529838689116996816025556341155459054528876621184878916738110965`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.046668373383083756535002162732630252226046\
80751449888059715488441408703734193`50.*asl^2*cf*nc*psibc*psicc - 
 0.04044376656818291394067392055266710671916570311272856736383234993771979952\
902`50.*asl^3*ca*cf*nc*psibc*psicc + 0.05991897757686180366980704066461098541\
380978144346568040940526486893979781172`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00007088943607689132385570454654413481833046221388135920453687487338360368\
542`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00033306323418721476698481789882756124\
701531991330410148903910252311437609986`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.40922317035101850886096407061823234213124397058527358619848295771949395692\
861`50.*asl^2*cf*nl*psibc*psicc - 0.87543973008457602329833358102890263777330\
148448864640182969544799515424110831`50.*asl^3*ca*cf*nl*psibc*psicc - 
 4.75701004343253570905326261558436634236503296609711025697522751907760572583\
145`50.*asl^3*cf^2*nl*psibc*psicc - 0.000621611547024620911890524550874174601\
71098130535377808342358278545710560308`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00584109463180306385754516073205328719498670856063953974837613806771325455\
034`50.*asl^3*cf*nc*nl*psibc*psicc + 0.02560954121890607187779312768612866721\
812080716464340150455966529629956896185`50.*asl^3*cf*nl^2*psibc*psicc + 
 3.81601607020887164471035005041999356954246688675930271096923721014012858368\
959`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 3.683528362180011542747005404506243\
59485337637509367785113679278854078766274019`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 0.615840695155909700656051002829705506523435423519371314730095771\
68270484813507`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00579654287619798574620936693182625182016433614765794775307916738483905015\
779`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.054468350273157467367455287019\
0605398062661353414528221752016003794384619855`50.*asl^3*ca*cf*nc*psibc*psicc*
  Log[mu] - 0.693821103674340299038245463712726103553175797592600492903497657\
67868133514777`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 1.25275736311475247481877629071976966696751597139368575169467732194666364761\
031`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.277608622889761139059143616159\
80736933539915911674006077496803783985152838755`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.001053916886581451953856248533059318512757152026846899601623032\
02323773029452`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.00990333641330135770317368854892009814659384278935505857988316989622697608\
325`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.086839853852135121884700928434\
65887343170174750391777154545647024901336441023`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 2.226905341803453823524806165898130060674190992855486491202361508\
03297851225402`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 0.80978376065580139037265678759932002206334217922017690588518105971615183913\
148`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.07361670551416376276115061705448363836939474356547062780871126181826107563\
455`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 6.53910984662660935119056856026\
624709972012431800918120742822968120200949750964`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 7.83472547757156155063979321100699952507800494955073364399\
334292203750097928287`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcjpsiav1mb475100mc150100qqf4.m <==
5.671869873598710746895553112681709180105010849541054981240912661093802155652\
73`50.*asl*cf*psibc*psicc + 1.93925270202876372575035170245220891529956329920\
66378904735359232887115526445`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0411753678639535644920459010772893866507014761195801164217497215443169243\
5129`50.150503954286556 - 0.0002936433114990864576749762152170262481588044093\
0498543343167089298249364183`48.00368657949594*I)*asl^3*ca*cf*psibc*psicc + 
 1.38550137450264943560606901644725685469300306470901154546602328518585963828\
577`50.*asl^3*ca^2*cf*psibc*psicc + 0.470331788756086137619066317315272940190\
84872268173654040611430465490335962842`50.*asl^2*cf^2*psibc*psicc + 
 (0.1098009809705428386454557362061050310685372696522136437913297201209406500\
3929`50.150503954286556 - 0.0007830488306642305537999365739120699950901450914\
7996115581865488012616811631`48.00368657949594*I)*asl^3*cf^2*psibc*psicc + 
 15.4081793321601134243722588467323220978566925825559017502115987572052506834\
0274`50.*asl^3*ca*cf^2*psibc*psicc - 29.4437891355044455272987223392101782188\
8604814007693334516994721208614674388478`50.*asl^3*cf^3*psibc*psicc + 
 0.00462282309254421765870243244418910945964772558447146085187106263228712048\
779`50.*asl^2*cf*nb*psibc*psicc - 0.00932949674928326189617353896691641327446\
769277416614503849686299785189969558`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.00228297858900926030439866862697673036693922647945540839418859356734449054\
853`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.76780388500007107014236899463761441666797123506000382850690311362481587`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.043246336985573963117234432082856738160511\
28845481662190325883618898567400988`50.*asl^2*cf*nc*psibc*psicc - 
 0.03765960088026514130820526465930810821294218912876340659617468905103309185\
296`50.*asl^3*ca*cf*nc*psibc*psicc + 0.05318587762180028967717184066494500950\
70591266642233177474870550751763299113`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00007049532860950995672175553385444878417131879253005625325831516841282120\
566`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00032974058015248179971251372904518184\
726536899212439188032348433631589806947`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.33354403775745451776953061764225146256755624234339377988866784107590407809\
429`50.*asl^2*cf*nl*psibc*psicc - 0.72430613146094557163497234951758172405361\
74570440582676380076816245582932459`50.*asl^3*ca*cf*nl*psibc*psicc - 
 4.01560738493909136926748836439820391513554926718942482321868834613348660548\
731`50.*asl^3*cf^2*nl*psibc*psicc - 0.000543706084408907897116408739028287093\
6065448111661666704804314007610107646`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00508635006720834109060764872417373473430107620526527383410509865470225819\
761`50.*asl^3*cf*nc*nl*psibc*psicc + 0.01961462932028778503056876936997581558\
944695865827221029703780767968210927093`50.*asl^3*cf*nl^2*psibc*psicc + 
 3.30992246550987413431386972543659078627687419607303146782645517181213538930\
957`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 3.077502931335388091849602442030436\
96541828140479924218088530733309344530784437`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 0.548941279874417670433401267571587711680758879971280370985352523\
01859438620766`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00539546440559701348942578366349365429949121359821042709060077546582711593\
504`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.050474367547060985588655204113\
27230302387934229452956067712908660250019444018`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 0.601804084638158933511612677352107415686704399286005721422\
9917884365419401861`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 1.04026377890204060547375092128544139789956636316197860996121675833632710021\
109`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.243477647696296827384500162666\
02259410744526748838158795733114403848695138157`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.000980993528290366088986506120635209872634766108765532205260160\
26662982094016`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.00917715773582927010702821892968587327706897132627810193703846517960049265\
106`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.070780243130571550592176878995\
62326690293415140497164049695379325812656773562`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 1.931565246001636373776632421779311581113798000747333776394397756\
10621741715459`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 0.70238736218241322682786633519247693858683563663539410052945424539913819300\
134`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.06385339656203756607526057592658881259880323969412673640856167555963240026\
246`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 5.67186987359871074689555311268\
170918010501084954105498124091266109380215565273`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 6.79565635788773530288045870274104515898981699919678934152\
411215634518748942605`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcjpsiav1mb475100mc150100qqf5.m <==
4.966373825709269330143266768832394794902032773838072512968950621088715105050\
42`50.*asl*cf*psibc*psicc + 1.61535315494629126472965413791214547842964503282\
197734283350523864808655699177`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0367118416181805087503578517676402371301567824041276610375191840772879997\
7455`50.150365698736174 - 0.0009627915185870538060853039314597140522122149457\
149006765260434645247387172`48.56909178351141*I)*asl^3*ca*cf*psibc*psicc + 
 1.13699908520820296321418908159157347160558402595782787150751535391472894503\
803`50.*asl^3*ca^2*cf*psibc*psicc + 0.423887560278879172947174413762248485537\
00202264893818187717483280529671439497`50.*asl^2*cf^2*psibc*psicc + 
 (0.0978982443151480233342876047137072990137514197443404294333604371151147231\
2498`50.150365698736174 - 0.0025674440495654768162274771505592374725659065219\
0640180408575589788441066362`48.56909178351141*I)*asl^3*cf^2*psibc*psicc + 
 13.0929726137029510199012133500295977973389451715736970439678538365766344788\
323`50.*asl^3*ca*cf^2*psibc*psicc - 25.08649954116876512596723660700095865780\
464743957344966334675455497392991845783`50.*asl^3*cf^3*psibc*psicc + 
 0.00432334661380155312490082356775735468322628140402391105271645203849285517\
533`50.*asl^2*cf*nb*psibc*psicc - 0.00873868212732040050936814011222616919110\
29244089035864400807452812666967891`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.00212030817839839795339372183788795136811296639324926529173227254313813342\
216`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.76357612194043138306240711148362628757892017520016195473091737235565661`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.040266819697143764710253879835980236059107\
63883647543799803908735034559460928`50.*asl^2*cf*nc*psibc*psicc - 
 0.03523415585856221455970746662969902020151731982032017269692720352594533914\
4`50.*asl^3*ca*cf*nc*psibc*psicc + 0.0475500613304967398261132622527378149971\
8332132434388883522054517042031793609`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00007010644977428456012658046882306282625153690833352558746061963069622160\
171`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00032647900166692013449552412671524149\
959601841090076001110251460238375874264`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.27455763259621231600892062930058538171685894644745319051933860459995637362\
647`50.*asl^2*cf*nl*psibc*psicc - 0.60674765775557481894519747414074532570997\
356025467578084535948424947830470209`50.*asl^3*ca*cf*nl*psibc*psicc - 
 3.42971585716883180855317658777787585305375596310703349940682269575513055816\
006`50.*asl^3*cf^2*nl*psibc*psicc - 0.000478017907163355235754448771998204996\
80599449665407070749844962351332982606`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00445216694361400807337278033133388047125053218021124949806796474114698204\
91`50.*asl^3*cf*nc*nl*psibc*psicc + 0.015178457414262627187138263579160849389\
80864300329074381203534899168626748763`50.*asl^3*cf*nl^2*psibc*psicc + 
 2.89821745988073671195247937169121590290777928147302148927969533854616273602\
208`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 2.598202294735314559404754190258850\
99427183637179806834036762538953984010183929`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 0.494734537246014036065418451966012205776578621733582378970230687\
21951830856183`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00504593455143158032392123400083800105963726928115388263913543847357321110\
757`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.046996864914197191045653307151\
98861160139513791468420621522642373454945720246`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 0.526948629069224856718632613034766527801414414813276634414\
49010826327680828985`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 0.87290094914755094500234896377338430741408333302082479700192501506065120813\
278`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.215751452652526944228926804246\
60936804292587945961315931581308479500976847624`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.000917442645714832786167497091061454738115867142027978653922749\
86778655674683`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.00854488452985403473557332857308883847298093416630621931796626392453052367\
158`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.058262939188394238674182008762\
46435591989555387203942447554488883917821814828`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 1.691307327949272384251215263398607222901033526274931104082039788\
51947735616675`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 0.61502084652700813972771464123585717196401219137270221966176096205722093027\
175`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.05591098604790983088433769465780519745127383557933656542449968543748940429\
977`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 4.96637382570926933014326676883\
239479490203277383807251296895062108871510505042`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 5.95037802637646589342231935796371995026528886742785594687\
186537081375919119775`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcjpsiav1mb475100mc150100qqf6.m <==
4.384765305344256429166431939257775858721551214108000482400682199474851195845\
22`50.*asl*cf*psibc*psicc + 1.35740408965130459694179068385272507581159870691\
407732215431839809265778164155`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0328951185041965463623337146437898970728277745042625371930654323301004181\
575`50.15008899150454 - 0.001457724188719023767804832931268374395716779777807\
89762985293000039117055988`48.79663289652863*I)*asl^3*ca*cf*psibc*psicc + 
 0.94306837219836473606020529270253542444468224010929497011856580686629891172\
837`50.*asl^3*ca^2*cf*psibc*psicc + 
 0.38567503722295957188024589382370484639590369596245019618728254671894719259\
3`50.*asl^2*cf^2*psibc*psicc + (0.0877203160111907902995565723834397255275407\
3201136676584811483643317749865302`50.15008899150454 - 
   0.003887264503250730047479554483382331721911412740821060346265617179005353\
34884`48.79663289652863*I)*asl^3*cf^2*psibc*psicc + 
 11.2446065776612220442004527023894665649726994887357892978489841787062608279\
4476`50.*asl^3*ca*cf^2*psibc*psicc - 21.6172052190759438090245052365960436324\
8501107975023991484687765934985639619428`50.*asl^3*cf^3*psibc*psicc + 
 0.00406003686157406669232721999866905394632663383811733843619001049174964627\
239`50.*asl^2*cf*nb*psibc*psicc - 0.00821910771893333119725437349187627894207\
371094988137385679656446537733996224`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.00198294713017259524013446903743398157373586529544427755245988694643732005\
485`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.75935726759405524795094288451276226296646932120246248341373643714068114`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.037649608349359437217005499184468675106242\
18767373667569208510453168863469213`50.*asl^2*cf*nc*psibc*psicc - 
 0.03310225055573304166303421289378517492576698302616009421377292739062282297\
619`50.*asl^3*ca*cf*nc*psibc*psicc + 0.04278297885195711882849390174498619260\
950662411630890938574129812204014834292`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00006972268163858992506117048894529806048536573398003654222283274676616648\
073`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00032327682558801530224308385570813733\
661890055630311411862513302182438110627`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.22791758417333363286029158910569361698953748851861789104735257899258375325\
562`50.*asl^2*cf*nl*psibc*psicc - 0.51386261003261839304815847479454324827642\
67648726224351805962977511986447141`50.*asl^3*ca*cf*nl*psibc*psicc - 
 2.95947939185278481423922827716366464676896717794013282069172273907300545749\
713`50.*asl^3*cf^2*nl*psibc*psicc - 0.000422076772052908466964302865008631448\
67636325572959619411711591861481049341`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00391401007009403104362284724721363304109632629514616843148825204047818592\
517`50.*asl^3*cf*nc*nl*psibc*psicc + 0.01184702522438203955022752974453655286\
062400934314233799570898919909606945814`50.*asl^3*cf*nl^2*psibc*psicc + 
 2.55880926635906809366700852295090177566657491250421937140377958475227811355\
102`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 2.213657466571229034806296954248300\
1476867834925084352934940929719870395216714`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 0.450135316408688137312694045548549454427746910651562386675416797\
5072874138913`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00473861619480199811904216172118962854750274855663280244165336107554225511\
672`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.043942222678012623929183588812\
78083990753921359239619663368643510960086295025`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 0.465238048428921471575819731445618504666649984091676249346\
14170455580527434327`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 0.73917330634376342651779489054200517751939327129939869433060347410635701872\
008`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.192910187484413825879023215647\
93504908507546952967343340099453340839409535482`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.000861566580873090567098574858398114281364136101205964081055261\
78344756380768`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.00798949503236593162348792523868742543773440247134476303160809014584304440\
569`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.048365613518332239177471942591\
89889829177309479696271164750509575707811397481`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 1.493239524958103767831393343481339215764855530972901436583528944\
48140303857823`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 0.54299619089385591557505212490230516936903837489923688602348110041602109450\
609`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.04936329008125962868864110226384592448809439771811244418489719024508526514\
15`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 4.384765305344256429166431939257\
77585872155121410800048240068219947485119584522`50.*asl^3*ca*cf^2*psibc*psicc*
  Log[muf] - 5.25353347117646510299860765415604984886291456132993231131367069\
926413504611536`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcjpsiav1mb475100mc150100qqf7.m <==
3.899648479221392937503485048750361693478057952796118765929862938135553314018\
71`50.*asl*cf*psibc*psicc + 1.14937679826875556824957267342988693282015041212\
640609172841085356741667513772`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0296071945750974820631515194325818456853758314247800876225673999958659429\
5247`50.14969564229764 - 0.00182039696326669492778497763613020833308190047121\
371278371407601504593438906`48.93846448681928*I)*asl^3*ca*cf*psibc*psicc + 
 0.78965227112667782079344181629533796431498045794746043965708832789292266204\
373`50.*asl^3*ca^2*cf*psibc*psicc + 0.353802747311746841470602543386734996926\
59378006477203278498834522605938454744`50.*asl^2*cf^2*psibc*psicc + 
 (0.0789525188669266188350707184868849218276688837994135669935021564865796920\
1733`50.14969564229764 - 0.00485439190204451980742660702968055555488506792323\
656742324167260744909672473`48.93846448681928*I)*asl^3*cf^2*psibc*psicc + 
 9.74822863513816470794338121426831493947387912976144890923369636420535513980\
484`50.*asl^3*ca*cf^2*psibc*psicc - 18.81335810585730106066276195007554367121\
687663941238949772916226943030274046582`50.*asl^3*cf^3*psibc*psicc + 
 0.00382671588082780635933577732624770725808181917082559149218169819572254414\
44`50.*asl^2*cf*nb*psibc*psicc - 0.007758598175711382012646849743111636965883\
4324845479990242483694919257719529`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.00186501183028228800360542589054338063244827423514586090160511352606046060\
975`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.75514729355901280769680946287925077868636213728338775385724157894712334`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.035332760765400939525249862730905115396315\
00257396464056124621742337230804098`50.*asl^2*cf*nc*psibc*psicc - 
 0.03121357259715864530457156172304058538596886461859619907898662090397357497\
292`50.*asl^3*ca*cf*nc*psibc*psicc + 0.03871318982092134505154407999969020020\
571202401660382690720614602978042805566`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00006934391007542569219757299658374399614946702797631674459297482505343816\
043`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00032013244013068412891895484757019911\
389569847426129964885962957386463134585`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.19057301954964216418660801160770911957595654068793495303526097976985277817\
243`50.*asl^2*cf*nl*psibc*psicc - 0.43945299430107276447586625710306124395348\
664623639963410280558715760561416362`50.*asl^3*ca*cf*nl*psibc*psicc - 
 2.57688953367044398198626758641909221875159765294317606618390615881491898891\
637`50.*asl^3*cf^2*nl*psibc*psicc - 0.000374017711726432373943596209555329820\
0420877026834357130823805246011573573`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00345337326888088810140118368602903074439312656528292183212462607350864929\
681`50.*asl^3*cf*nc*nl*psibc*psicc + 0.00931316655175022127916941942406062879\
910617081273718241128758559831095006933`50.*asl^3*cf*nl^2*psibc*psicc + 
 2.27571054989254894033466741206705939889547020973149789588316263338640437378\
606`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 1.901228408324114941880960262291576\
2438178740844981771635738442424188634130822`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 0.412936011503820156328902179797358926311586732424145773849474087\
80883249310848`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00446629882044134546777003753071737735441626796550566428716659532468589364\
554`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.041238145878577551320748839041\
04853696346930894960105404004320645625125953803`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 0.413765554525917989151757711284919890708267310860272344706\
02957412433258685659`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 0.63096209436538470613343901854459569485696440192587939096435491424217421068\
943`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.173858524744814883283120746430\
9807402372345147164808600384526114179896323339`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.000812054330989335539594552278312250428075685084637393510677445\
45720061365813`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.00749784470519591842195433437109973399335805617265473710234682205859859826\
146`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.040440850775031941242027540969\
8856644384592327495725369131419904406944580721`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 1.328032137893173048669084706956308132205607574151441893915413336\
22573867621999`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 0.48292077741569929042512171162047568443840275423688796142900686474275814251\
165`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.04390188885597266276592015560186142585803661402153526922005047262632255045\
09`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 3.899648479221392937503485048750\
36169347805795279611876592986293813555331401871`50.*asl^3*ca*cf^2*psibc*psicc*
  Log[muf] - 4.67229883123779159152084221974276669034584383517678976408609978\
161147761063628`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcjpsiav1mb475100mc150100qqf8.m <==
3.490801886063784962285171387663133123362932739411333694709019572357938818354\
49`50.*asl*cf*psibc*psicc + 0.97973392215287945249868623358719996441201387127\
727998947127398011583541115445`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0267560060587619560385566719224378635805422111325614039597099372528314153\
4914`50.149204158741824 - 0.0020819704876202326154653904141475764846614485446\
2623194186436558409424601048`49.040257442117834*I)*asl^3*ca*cf*psibc*psicc + 
 0.66681424587904743208279279457382225869558292961824355629139673067472147038\
659`50.*asl^3*ca^2*cf*psibc*psicc + 0.326890357497226048250496240625288823911\
41958945386348557376504276114934248261`50.*asl^2*cf^2*psibc*psicc + 
 (0.0713493494900318827694844584598343028814458963534970772259089656583478312\
8277`50.149204158741824 - 0.0055519213003206203079077077710602039590971961190\
032851783112673878018609602`49.040257442117834*I)*asl^3*cf^2*psibc*psicc + 
 8.52175149549435193876057957918590596029317919522911456080576527702195550655\
754`50.*asl^3*ca*cf^2*psibc*psicc - 16.51723980653334719433467440442185181512\
5183866106259992245971154923338376161`50.*asl^3*cf^3*psibc*psicc + 
 0.00361853699306667844593963161536174140341772920900087198960436542885505935\
527`50.*asl^2*cf*nb*psibc*psicc - 0.00734760253783833273182694301690816735867\
66548730990637810333392284723566523`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.00176229696607089820657247436718578661696876780585117480423286702551744947\
314`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.75094617155617777601219117136971981275880321366089866610278815888953384`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.033267684208951379720434069705499233278617\
31681801721063709462088314043487585`50.*asl^2*cf*nc*psibc*psicc - 
 0.02952867190095777751063761628080813631950699287888707923259208479195818658\
332`50.*asl^3*ca*cf*nc*psibc*psicc + 0.03520992590903475555890497492874187016\
85986217659124488051520439350371658968`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00006897002460342495731697079665324615603881961264830784690833659812550912\
149`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00031704429204215524743670867235743243\
492384430226231413632316983226956143076`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.16033747209424044250515451363561246158450558663670455987456224160174235781\
738`50.*asl^2*cf*nl*psibc*psicc - 0.37910898153523461794598147683637225822833\
871505550062233074565166029921390019`50.*asl^3*ca*cf*nl*psibc*psicc - 
 2.26183112243944915578169203079335959196313356266537903859086964052156390753\
465`50.*asl^3*cf^2*nl*psibc*psicc - 0.000332409052753218277286199115924711189\
57724884470224251710917763433226652856`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00305606365677051191080724061898326950264942654551143487773258743783740606\
276`50.*asl^3*cf*nc*nl*psibc*psicc + 0.00736452706187794999686410026309590679\
92559067851762392512503766978491871043`50.*asl^3*cf*nl^2*psibc*psicc + 
 2.03712071024572953868387209382520011785855437915188705638688132516428855738\
336`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 1.644546895442157988784244908147141\
22343792279978978961977088370173307815245201`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 0.381525585794909112547767454009137095366393298022615905279662168\
0654533789733`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00422332569418793201837416062657882721432041079505101006884787243115781155\
267`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.038827920171881880891953343517\
91782330165439164502377122583922447821575710332`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 0.370385583681041734306158562513672748701555341663979464797\
61476949553248977737`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 0.54241341254144393649337863537774389173553466641905070962230908870400888744\
393`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.157791333065569063842983058327\
10206261983676431128590362703886974730673535204`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.000767877398943260366977120113923423129876438326372910919141124\
14482058775855`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.00705962184943306925308242609416687696393716211727704931851618287170439054\
82`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.0340246683288762587861825330825\
1084071790754073880897418754097095549848797816`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 1.188798712605095138772229563264259275437732880574227158045391613\
12073649862484`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 0.43229044094730732318990165936882155470463013839062805746596511158614569094\
514`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.03929913099520975665362742357898377770042092167187527795218634775587479994\
006`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 3.49080188606378496228517138766\
313312336293273941133369470901957235793881835449`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 4.18244609975588955614594001193878856620524181284669927742\
069998362779176289779`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcjpsiav1mb475100mc150100qqf9.m <==
3.143036507137976377611414661110936211237441782714270165833966943197556627384\
49`50.*asl*cf*psibc*psicc + 0.84001722081856217788520560179875720834007845723\
882189569200950955123936533844`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0242687853386764503882417821466480968177252323800547012500918230649382801\
3622`50.14863032259619 - 0.00226585525715194041035412178952039220963311563829\
746878062467966127468802137`49.118814445992555*I)*asl^3*ca*cf*psibc*psicc + 
 0.56739509601583934704842570714086883043566001376526273158353630118840831032\
598`50.*asl^3*ca^2*cf*psibc*psicc + 0.303912741348748859114033084165009114346\
66801425150674225297012084517429512444`50.*asl^2*cf^2*psibc*psicc + 
 (0.0647167609031372010353114190577282581806006196801458700002444376679577750\
7963`50.14863032259618 - 0.00604228068573850776094432477205437922568830836879\
325008166468388159751023854`49.11881444599255*I)*asl^3*cf^2*psibc*psicc + 
 7.50535311285943088260476813788374054488790353166588676437789015890540570487\
243`50.*asl^3*ca*cf^2*psibc*psicc - 14.61474190730802717859090346939441664546\
438530671470860105645504802496750141783`50.*asl^3*cf^3*psibc*psicc + 
 0.00343164453395839970782851540193545607181101362734397271027888900077201132\
782`50.*asl^2*cf*nb*psibc*psicc - 0.00697852349520828011667501981704333926129\
492171174733735064507396450583648235`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.00167173132049689689882697570102755685399973294741075665981873492714827191\
981`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.74675387342855282916965680143519223948675855549731322250004244247115622`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.031415723321950773409321241142408511772337\
03383101803581538701491305333388295`50.*asl^2*cf*nc*psibc*psicc - 
 0.02801618269849397575173016065247093327372551946416329649097629383799770396\
636`50.*asl^3*ca*cf*nc*psibc*psicc + 0.03217195239008383986849698909797260648\
678409477314393200611996922424216919423`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00006860091823514357761721482346223117812453186860227268238607289523544167\
699`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00031401088393340626682151808496378702\
07485172779441929164014758640785329928`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.13561492144496165046085699741912989927094193185817958129405221198223475042\
641`50.*asl^2*cf*nl*psibc*psicc - 0.32963237866132733263922553427398124901904\
364013759069657737380051373693429969`50.*asl^3*ca*cf*nl*psibc*psicc - 
 1.99957749096947396874527844819956113175390351176389622920184482016889648370\
933`50.*asl^3*cf^2*nl*psibc*psicc - 0.000296135410990547914525527018985437392\
32272665530951537863013971657373680001`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00271103491210958079601801718391964094412672805362454256027386728302319803\
544`50.*asl^3*cf*nc*nl*psibc*psicc + 0.00585147734579455640433652553118915791\
594328568331702883811855243760331195805`50.*asl^3*cf*nl^2*psibc*psicc + 
 1.83417592024074510179511553169091321944885854944532255465331293523625228355\
508`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 1.431560802261252436215467191855189\
55917961482666963618283960116637033679705559`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 0.354707577064588228831490554733965658862510231283759221724220100\
96667365187459`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00400519673043426050809365589314818160428394835036652067028253717374988976\
682`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.036666429488302565848302681407\
14027524195949224455047134061613024040182519888`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 0.333486530952862745780930096671075130808883372626422282664\
2387000217561207195`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 0.46922835604329961620589582832782399346045591550857543899627036225009776378\
97`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.1441063315225907356975770407186\
3977328061951825317634114598717349628501224595`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.000728217587351683728744301071481487564415263336430276484943334\
84194304525124`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.00666662354332773924514594207402550458944718040810008570121035223056186504\
84`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.0287783801399796371436522203422\
8818871259365878630155211489923518048078263289`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 1.070366602090281998346003302534240896886637402265737155471766422\
13219826150228`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 0.38922421894192072667127392819426941704968632809663169289639299639389254677\
66`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 0.03538401990381097515193399347\
220631064088057528151197208182594214025526389693`50.*asl^3*cf*nl^2*psibc*
  psicc*Log[mu]^2 - 3.1430365071379763776114146611109362112374417827142701658\
3396694319755662738449`50.*asl^3*ca*cf^2*psibc*psicc*Log[muf] - 
 3.76577680708558076389548961929904970589062024792939089469120359354309918049\
027`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcjpsiav1mb475100mc200100qq0.m <==
16.55841045241449470804245676715346926140636334713007005994912856361779663347\
387`50.*asl*cf*psibc*psicc + 7.0586863321933299608284528950139856895403972206\
9390974451200535814418432557964`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0685922643940303938143452698139884920130933990643394044724115530010023039\
8607`50.1383187820826 + 0.016486830791893012784619660513065911093131683024723\
49642689068187193831435547`49.51918082258992*I)*asl^3*ca*cf*psibc*psicc + 
 5.64537703954548379274645017029783202436291239919128666565242179120186660499\
298`50.*asl^3*ca^2*cf*psibc*psicc + 0.765317188287895400941093168656035251392\
51963978586724263582387493455691465264`50.*asl^2*cf^2*psibc*psicc + 
 (0.1829127050507477168382540528373026453682490641715717452597345128452181626\
6087`50.1383187820826 + 0.043964882111714700758985761368175762915017821399262\
65713836793155690373422487`49.519180822589924*I)*asl^3*cf^2*psibc*psicc + 
 74.9050787627551118444675246780055859769773286728783037578472795151670560585\
9636`50.*asl^3*ca*cf^2*psibc*psicc - 
 141.1408326411615123386480185840461706535341162975070950042506`50.*asl^3*
  cf^3*psibc*psicc + 0.008678049112785234633815118007555435370142630054749587\
22702180956992267711078`50.*asl^2*cf*nb*psibc*psicc - 
 0.01782593189952458308921576145762589966197996267890496921229049347165579942\
28`50.*asl^3*ca*cf*nb*psibc*psicc - 0.007879147266181852180872350445242462542\
69604096542499769761958059202819053456`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.54805348740049784795471784231909357227567905304592385854001784043158707`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.047791244277244558541718350025302185577990\
37401958336211043929860569376156858`50.*asl^2*cf*nc*psibc*psicc - 
 0.05645951127586265285055201934068894827086368064450481339037553241028288223\
116`50.*asl^3*ca*cf*nc*psibc*psicc + 0.07019004334222245373374753045981198069\
449215698826563881144918551352235484546`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00005009354807225101246305217500025874997890008312071704595138192682543967\
886`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00013793612835791340797302134493886103\
344626560441501651108531072616454262585`50.*asl^3*cf*nc^2*psibc*psicc - 
 1.36424079241200571117005038066837990056453823343850770811903286063406523826\
968`50.*asl^2*cf*nl*psibc*psicc - 2.74730476548999035291248038374831693679540\
294162100230653282971922243524020433`50.*asl^3*ca*cf*nl*psibc*psicc - 
 17.0844527273649878185915450092350133585161775625759844270894713578008838388\
5174`50.*asl^3*cf^2*nl*psibc*psicc - 0.00142996196793637445034843851647654798\
175125347336835586570443051319464351264`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00787500287548878501492255869000099120962488629503069728475067236826429273\
493`50.*asl^3*cf*nc*nl*psibc*psicc + 0.11239925142751548726347610036510578394\
765744855299596014903709120790570051097`50.*asl^3*cf*nl^2*psibc*psicc + 
 9.66296053523633728850505225593159363555088791434484834598317698930047904137\
48`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 10.615215498249555095185875595929340\
26016117289839896342314903211474605692507629`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 0.893229432694201827503810768116366200386040402735504326015425045\
19187961574947`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.01012846569308938339378138236840989487260623679132832126315995903895136228\
967`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.055778893597061993243874856711\
01000544860162163434045488669374663266610717525`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 1.756901915497515870637282228351198842827434166244517881087\
8506278736636731557`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 3.78920370460579750269477640859241717737338234638071530649429872754302883551\
279`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.581834787967519356524641629100\
49703036672825449043929196690005791221443928727`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.001841539216925342435232978612438162704110224871150603846505462\
82866881064708`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01014161701764763513524997394745636462701847666078917361966627907276978028\
093`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.289500887573299956220337532144\
44455027167535715976347390138979445205608191489`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 5.638995758310822437155311135844453807320136659240228789235126966\
37552536385245`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 2.05054391211302634078374950394343774811641333063281046873809708442811132383\
169`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.18641308291936603098034086399485797710149212096661913353225517378788417381\
489`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 16.5584104524144947080424567671\
5346926140636334713007005994912856361779663347387`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 20.7036915327514566891367617877371566965320990273100944576\
7301877330263598273173`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcjpsiav1mb525100mc150100qq0.m <==
7.3728`50.*asl*cf*psibc*psicc + 2.7160364713358147245531091321836743041273996\
7479732870772917196748122862955686`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0525072608364308278042825758624732122319907559005078596187885388638698584\
5221`50.150317424211615 + 0.0015841834736770133995085504299840086053124233230\
392657150577301357322848597`48.62990353970114*I)*asl^3*ca*cf*psibc*psicc + 
 1.99486392071457076336287094292886334821291522370050569760049445244852679881\
945`50.*asl^3*ca^2*cf*psibc*psicc + 0.634816146762682508599974342323520221552\
18278685045204470952165615707238617473`50.*asl^2*cf^2*psibc*psicc + 
 (0.1400193622304822074780868689665952326186420157346876256500449111436829004\
2234`50.15031742421161 + 0.00422448926313870239868946781329068961416646219477\
137524015755585163690798058`48.62990353970113*I)*asl^3*cf^2*psibc*psicc + 
 21.4618050959937916864924391681479238911304888975234673623191652688836391071\
7773`50.*asl^3*ca*cf^2*psibc*psicc - 40.5038290575725226349343059502985911223\
0539853972143620993581454534919140923698`50.*asl^3*cf^3*psibc*psicc + 
 0.00440797308093039807623601089497277977437989716098053738787142142360795779\
429`50.*asl^2*cf*nb*psibc*psicc - 0.00929221982279818591913472808477318753569\
466665154989752219754617892443380753`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.00237103148903067358441742233572022609837845136618972680711729264690831911\
745`50.*asl^3*cf^2*nb*psibc*psicc + 
 2.6353931589364998031046397682721776119956117959251355090659511550454055`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.050655042419308219803738811435996867597602\
56412238578841778073462079352180051`50.*asl^2*cf*nc*psibc*psicc - 
 0.04364033186588645352106625938412456578860883148198104323657574391327098133\
997`50.*asl^3*ca*cf*nc*psibc*psicc + 0.07267737871734726954290276856034954983\
419266168018042180090108194367976407491`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00006057022119078180857643811279669028853472827948032248457080966007708711\
887`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00034802698059108007080439259109450196\
056524374216882314498982622818315285978`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.47733827190379134713377949508139990987737231448417356733371170999433134783\
123`50.*asl^2*cf*nl*psibc*psicc - 1.01132830931685237826315072268141755576626\
253771457981873278851192077885366608`50.*asl^3*ca*cf*nl*psibc*psicc - 
 5.50333743627796640831659294702965038714944645959040872634346385170259704093\
036`50.*asl^3*cf^2*nl*psibc*psicc - 0.000570772095553859379881658130482393029\
12267713484282803785528521928123237955`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00655913368371468958454588877203474819521307590214594362975570553061350680\
302`50.*asl^3*cf*nc*nl*psibc*psicc + 0.03090438175782577037055623628861610020\
886705144992668938880294408616777890674`50.*asl^3*cf*nl^2*psibc*psicc + 
 4.30253106956906174904169610550720425749476827908920345286493999305154459812\
978`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 4.228264119134557493994530160728217\
39783625185628197846170945770843774420367421`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 0.740916936553427422371671944921465390516623575589304576138218463\
08971947064051`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00514470516887128310023498091347313657625036526299289762662715710055887762\
422`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.059121336219458655661235938446\
53007143534749083197509801262733180046041566812`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 0.782278376285283954371217473728582592271776050743491536884\
53452951828953973167`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 1.44473831652704492379258588622255718486074060452957413984110314185069801429\
349`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.321467375971998329847480798392\
07278230426383449212203471847290299089642244807`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.000935400939794778745497269256995115741136430047816890473735654\
23066626058612`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01074933385808339193840653426300546753369954378763183599847936994978215893\
75`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.1012943273339087654785433725764\
3808842307511211454817758025142484966978931255`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 2.510819987604043846596488201907618674161133923398007277610478549\
13683910314457`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 0.91302545003783412603508661887549769969495779032654810093580997983767477565\
839`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.08300231363980310236682605626140888179045070821150437281432282657995506852\
295`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 7.3728`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 8.69262222222222222222222222222222222222222222222222222222\
222222222222222222222`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcjpsiav2mb425100mc150100qq0.m <==
17.74356376259324364350812738983257660422309465687198391562984682962064845028\
249`50.*asl*cf*psibc*psicc + 8.2845418377657738297681132826261314356650141393\
1400125042788411461528803084267`50.*asl^2*ca*cf*psibc*psicc - 
 (0.1101642845882930311248085194410978067472789986543205462182062221467961920\
2092`50.126100560252084 + 0.0380021881325622332015491243420056181019644954850\
8047773994458238768285634438`49.66386834541354*I)*asl^3*ca*cf*psibc*psicc + 
 7.00209658247684070327200159629529500288063436909948932226439988229798533309\
206`50.*asl^3*ca^2*cf*psibc*psicc - 0.599596232897975631674577081665797975987\
45936002641277386284713630671665080291`50.*asl^2*cf^2*psibc*psicc + 
 (0.2937714255687814163328227185095941513260773297448547899151500827481949351\
1462`50.126100560252084 + 0.1013391683534992885374643315786816482719053212935\
4794063984971993051568228787`49.66386834541354*I)*asl^3*cf^2*psibc*psicc + 
 59.3242323321364817009154094685834744799327997520306361685409708585110085665\
5234`50.*asl^3*ca*cf^2*psibc*psicc - 117.088879640552362874487706486046958800\
50346060871248758706590131663372242228541`50.*asl^3*cf^3*psibc*psicc + 
 0.01022168649243318344176702236900662110650513827273928669649872319860922752\
908`50.*asl^2*cf*nb*psibc*psicc - 0.02040048717916504614871509019297713264780\
689901848869796229292662239630123148`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.00064784063161502227713200228558648803571279347294448933690857388389584064\
728`50.*asl^3*cf^2*nb*psibc*psicc + 
 5.88849433786579389073188422226304849297013811310286699143861010293622371`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.078893973199501786127029193431815480982356\
18014002701873071827962662577982482`50.*asl^2*cf*nc*psibc*psicc - 
 0.07234584652316424873651795281047524698858751009375265190237136675486885379\
62`50.*asl^3*ca*cf*nc*psibc*psicc + 0.141426534112649089052320315985101292158\
78503435206829121433523971773199424038`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00009089825144234410943952688126519587779805528917767524759375218089522764\
836`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00035078967734348891561888380085598774\
630769468790728241110300324418285441431`50.*asl^3*cf*nc^2*psibc*psicc - 
 1.58175291720377829871946110452558789105715995515026161777557920214277427847\
618`50.*asl^2*cf*nl*psibc*psicc - 3.23961102906667962066794370879367794033247\
399001235818308555095151802590790563`50.*asl^3*ca*cf*nl*psibc*psicc - 
 14.8215498812950800922938393743698708819965266072852062287565155425092789174\
597`50.*asl^3*cf^2*nl*psibc*psicc - 0.001822427855472213716564578555050872495\
66564132399830813676428106629578815256`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.01406603249807019918623744925584033405858747484856210573219958360947611452\
088`50.*asl^3*cf*nc*nl*psibc*psicc + 0.14100562460610228540551470241473888940\
056732864650803972687870535881018464053`50.*asl^3*cf*nl^2*psibc*psicc + 
 10.3545782299041279045484277016657575220991743597070907586409746752280077106\
9096`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 12.2160708381855331052842297328413\
5665247625758054919871215625082996400110975137`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 0.699810498383275646564806469892360272249576024245665718902594916\
39321045259535`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.01193010083471358939841549293503928222853993081088922063382057867286673853\
57`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.0920800159756416320828704072219\
175836885959038276587293840203933245238122227`50.*asl^3*ca*cf*nc*psibc*psicc*
  Log[mu] - 1.882650587255295982645168673030137731290758974492198319752904427\
45628567811754`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 4.35323841450278320912333998331498399783032226973956527087716695975568898551\
582`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.322211448181487104796033836605\
03118507658000828318424291877194267457585092364`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.002169109242675198072439180533643505859734532874707131007697240\
51662285993987`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01674182108648029674234007404034865157974470978684704171137139700769136026\
709`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.335658394030675693262913881084\
18147606401292695591362792034144440526811879863`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 6.042601799376889322749537396315633264861872615074437684995451087\
58821990303251`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 2.19730974522795975372710450775113936904068095093615915816176186532562095511\
12`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 0.19975543138435997761155495525\
010357900369826826692355983544094579884796540619`50.*asl^3*cf*nl^2*psibc*
  psicc*Log[mu]^2 - 17.743563762593243643508127389832576604223094656871983915\
62984682962064845028249`50.*asl^3*ca*cf^2*psibc*psicc*Log[muf] - 
 21.6288116564187963631798818119918837056519071289973868209111144876503745602\
2147`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcjpsiav2mb475100mc100100qq0.m <==
9.569365751585665460978257756413054790919952231117653385397559037485023231895\
04`50.*asl*cf*psibc*psicc + 4.24664545649684638610175500442124783709922625760\
29473228171547424553316788822`50.*asl^2*ca*cf*psibc*psicc - 
 (0.1143976514348919036735426701884406102919385990101090392530841327009440029\
9469`50.14012983602731 + 0.02531977602910417745108099078296503067397401411073\
280163015954700476841832065`49.48517258720145*I)*asl^3*ca*cf*psibc*psicc + 
 3.52829737549553568500155169883356113378651769047636896644033146942729671182\
495`50.*asl^3*ca^2*cf*psibc*psicc - 0.358994043197696831622552897687502944130\
63288512116290192348227785474438621948`50.*asl^2*cf^2*psibc*psicc + 
 (0.3050604038263784097961137871691749607785029306936241046748123501770465169\
9272`50.1401298360273 + 0.067519402744277806536215975421240081797264037628620\
80434708646009838452870286`49.48517258720144*I)*asl^3*cf^2*psibc*psicc + 
 16.8225278536541730175430979038605256779301478210337476163341666479011956643\
6491`50.*asl^3*ca*cf^2*psibc*psicc - 44.4070650357019513233859040179807979658\
2375296087076589311842437905214552999243`50.*asl^3*cf^3*psibc*psicc + 
 0.00547117301646328509747825960825547420051425657473473248586553025535236689\
548`50.*asl^2*cf*nb*psibc*psicc - 0.01119341583455638085636112648315233966885\
650427080081700724733272766237057474`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.00165376816714210823678622016667522622972461800571190737597495783221975680\
48`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.12807922208594388009729716813853084257848191892898345494125962447604036`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.110336530240239929816534821075885724964695\
44413228515382992281167864729788491`50.*asl^2*cf*nc*psibc*psicc - 
 0.05223949427564962212149461324807255042119116963278279714438291600096022800\
847`50.*asl^3*ca*cf*nc*psibc*psicc + 0.14430350393524973455844156343259442394\
875701232703338755766171179320357613139`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00012616724298171097740605146005589832752337146913944972703870785032630900\
081`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00127220029221247985444671976843522440\
316198737882315388950866371616663761434`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.74399232094711140395620986113201154911621043287279881415631878736938316521\
497`50.*asl^2*cf*nl*psibc*psicc - 1.57980952459573810247490938929283775412192\
871340408428843032986602579136355635`50.*asl^3*ca*cf*nl*psibc*psicc - 
 5.56697516122547223775209370535950474319405230657872747645712030851003943662\
538`50.*asl^3*cf^2*nl*psibc*psicc - 0.000850737826620794640939290762032649459\
94870313931750190939064214565766462649`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.01715673396747006531057222554678611321116231380843539698304308608732733832\
597`50.*asl^3*cf*nc*nl*psibc*psicc + 0.05784339192349810159923878639469738744\
221694816680856175618072881561710510739`50.*asl^3*cf*nl^2*psibc*psicc + 
 5.58437682593687902461971092733096296105337429160359892891141874855044887607\
07`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 6.3299847586391216570078243721834887\
8579998129135830985762210466573548553421612`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 0.418994961113364937450229787508945621725456146982731527939538423\
44368158808874`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00638560435392826820631598169915532298467352988526645642343744020116056522\
556`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.128777764069845548755350332532\
16817762285955832306710436455203035954533088964`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 1.015341241079432549930856532241993265646068053018836168892\
98529742705995182689`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 2.17349800522913804552941450211043277692030856853485038391432758633096854373\
054`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.166213964143665398529236914858\
64868270566361151003199868244073750724246294712`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.001161018973441503310239269399846422360849732706412082968992896\
72208301141844`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.02341413892179009977370006046039421411324719242237583715586154957021082195\
069`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.157880074001526194205608653791\
2613455255676397277285863977386782693388963099`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 3.258864311764171316215858002565921587260592469592662836909238846\
20250382110276`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 1.18504156791424411498758472820578966809476089803369557713449659454803716616\
548`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.10773105162856764681705315710961724255406917254851777972834595121944738749\
563`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 9.56936575158566546097825775641\
305479091995223111765338539755903748502323189504`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 10.7240812786358576070257286829115424988349937259248560465\
8447306122691481910858`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcjpsiav2mb475100mc150100qq0.m <==
11.25387856710011333525904775209882139918205547891917038327177278883466012880\
429`50.*asl*cf*psibc*psicc + 4.5464606553828822590622214125617672975309650361\
9791785355816092041422522272407`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0843770216790605350317755859468211464003344964739137869331317535129510136\
6373`50.130030746003285 + 0.0265387046728089105493788374838914135194463610698\
7189104534690357346059118927`49.62768627588846*I)*asl^3*ca*cf*psibc*psicc + 
 3.63345970242531595694283671535398813845680314037117655568036338940564353379\
313`50.*asl^3*ca^2*cf*psibc*psicc - 0.395786024932036123240381251813638046166\
43362396068866816354131405797110343216`50.*asl^2*cf^2*psibc*psicc + 
 (0.2250053911441614267514015625248563904008919905971034318217194607586285865\
9387`50.130030746003285 + 0.0707698791274904281316768999570437693851902961863\
2504278758779817825452096921`49.62768627588846*I)*asl^3*cf^2*psibc*psicc + 
 33.6696798030004641860507855052999787033350957495379478881591293259612131376\
6406`50.*asl^3*ca*cf^2*psibc*psicc - 65.0554024397133814993284829796163475093\
5669509050108232942692510981003827193395`50.*asl^3*cf^3*psibc*psicc + 
 0.00666793887882864074139476814378886348267088184322795221654893007451146114\
292`50.*asl^2*cf*nb*psibc*psicc - 0.01406346791741576343787196550030676949938\
900344181966743601908488432653808473`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.00007002316436057937372374574518851263905468047235210190351497734519645305\
798`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.95076316371266088128482474344851614265197810726495038213189296132341683`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.063515502812565017541268104028559668141113\
38022061770506263352592655589492745`50.*asl^2*cf*nc*psibc*psicc - 
 0.05846707528774103721345300828011612317309651411284323373367836694988593504\
05`50.*asl^3*ca*cf*nc*psibc*psicc + 0.109314989929436236906581194339995371088\
6675630952388010397305868575698098514`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00007526604949343853944280054195837985298596392609637954619742382356728159\
997`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00035847366518834649689554144019512898\
907059823851168766234900033999067702464`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.85353587688995673079034984931366301818417624958115285519618747283429927570\
25`50.*asl^2*cf*nl*psibc*psicc - 1.751531153278848059122309277388274172133980\
7734064382823079087849347537446137`50.*asl^3*ca*cf*nl*psibc*psicc - 
 8.52755487834772958872328022339986185648726769810853597810436391427546646277\
506`50.*asl^3*cf^2*nl*psibc*psicc - 0.001011442414995983558139280536862898800\
10424440911329595293117841199875041227`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00963450246348245037075259234225853919917819614906701381282284677401535424\
868`50.*asl^3*cf*nc*nl*psibc*psicc + 0.06473532558526908646295118575606355107\
686810187574610605610903559616648040534`50.*asl^3*cf*nl^2*psibc*psicc + 
 6.56740481066970359690621112433805299260089515915377473157371585000008184316\
706`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 6.921702124494464007816050357828665\
74157538037292024068373031698654977334603251`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 0.461936216680588303294850832684864460475341364302753438469397602\
69987483871667`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00778239317386819717821710524829129672286302052760697487474640102329804258\
887`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.074131245727637292392474236221\
37249950847910374920089175965165952163120728024`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 1.194073601939946108528402022606918725927435483482504496649\
76676867130994543867`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 2.43608836827767659030923979143904109719534307762287720815319587438767613224\
478`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.201075671213595673400712008779\
17014443340035989973927888168692761652602554545`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.001414980577066944941494019136052963040520549186837631797745652\
26670691162081`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01347840831411587134408622476752227263790529159076379849706044576641208031\
129`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.181125938551082729011994245767\
55690890751545811510800079421610326181549073836`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 3.832528109313113239330319042371845067433217062503225380716076658\
77147399313055`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 1.39364658520476845066557056086248911543026075000117286578832189108335701186\
871`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.12669514410952440460596096007840810140275097727283389687935694208039920365\
713`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 11.2538785671001133352590477520\
9882139918205547891917038327177278883466012880429`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 13.4836470405282157907517070800480012124066600711423553418\
7735337072910078899138`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcjpsiav2mb475100mc150100qq1.m <==
13.44856913083511200271471002742993555536435913249497129118815312850541864895\
312`50.*asl*cf*psibc*psicc + 5.7632687521163851655993284868689244668760438963\
9005607927759987599464252454622`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0936149922646142327530193504811549853999777063355901422051257144404108584\
4626`50.12853883942619 + 0.03055096111254832222901712251687851493970295198647\
410572737914911567456740131`49.64221831107908*I)*asl^3*ca*cf*psibc*psicc + 
 4.71041152466395616220385760292041381164490571295187702932081557260477297157\
839`50.*asl^3*ca^2*cf*psibc*psicc - 0.494273756553901104415831981948439254218\
33281658176068432960530878317769352625`50.*asl^2*cf^2*psibc*psicc + 
 (0.2496399793723046206747182679497466277332738835615737127017823377344901167\
1129`50.12853883942619 + 0.08146922963346219261071232671167603983920787196393\
094861015332001195656661238`49.64221831107908*I)*asl^3*cf^2*psibc*psicc + 
 42.3649587675238114159206735626609606787463454576281578755941830752076789032\
4689`50.*asl^3*ca*cf^2*psibc*psicc - 82.2925058984254582935660015405900824942\
8767242129497279723333847819962471025432`50.*asl^3*cf^3*psibc*psicc + 
 0.00721797203088181043597895830343623742548041503985108719260248567081859111\
159`50.*asl^2*cf*nb*psibc*psicc - 0.01523475027441361643842872879288619933769\
204414795134732067012602666642373694`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.00126584708239614049993982834859271032431015425602926530424523719454370057\
291`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.87395266602290965483178215068387914617064748779340213308152489216455754`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.069073814674747513567486762321326893366937\
97289592377705841870223426322143777`50.*asl^2*cf*nc*psibc*psicc - 
 0.06345094763195635049611343024900715499856644431316696268861883887760152361\
089`50.*asl^3*ca*cf*nc*psibc*psicc + 0.12179357608136837696937437719080639364\
901512453625066759279373688960834883962`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00007414511648611072314354354603265381370230061221154316430423234183041665\
63`50.*asl^3*cf*nb*nc*psibc*psicc + 0.000354773197602255965647938016779812580\
26919426895516560886252252551293077018`50.*asl^3*cf*nc^2*psibc*psicc - 
 1.09095151475680757741265085671866214992500601667698550438866169525642789136\
011`50.*asl^2*cf*nl*psibc*psicc - 2.23000338464006519230790975739940355487286\
589997202960884580351738492794698335`50.*asl^3*ca*cf*nl*psibc*psicc - 
 10.6418342410044983468345636339761054453699197455171382307706002393340393388\
066`50.*asl^3*cf^2*nl*psibc*psicc - 0.001171047632496172298724255434508678736\
8709300338567549872165447259205673246`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.01120657253813996377514764413100865982061479893161445728400510774434242531\
113`50.*asl^3*cf*nc*nl*psibc*psicc + 0.08849827784439302408488501479758671317\
604629934124570251591910261099561988108`50.*asl^3*cf*nl^2*psibc*psicc + 
 7.84815626718010275329264917814386619357425657785357950347402314159137046680\
283`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 8.656905210682161406764440795929266\
64063179466331791933860075979066629951422115`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 0.576884818371792036488851634052632831644067730735562170160877373\
03927781833086`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00842435680396850278217110186445374264268979049472031440400122946346995483\
173`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.080618552987130146659723475044\
02835085071007542505539377153550346935631562695`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 1.426937503123655046053208941480702944286228468700650818813\
45875301661281214596`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 3.06405306559751990485030113051542162212575649953153768299117412804484968268\
655`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.235768086863133533303923234634\
00019819051440583545764529293562201317229880915`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.001531701237085182324031109429900680480489052817221875344637265\
89557855190079`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01465791872493275393813154091709606379103819553182825339453074310747830144\
895`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.231507101662848966134970289013\
32423032251013729633772766043974963530447261971`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 4.579933834957620259169938593319105141913525909138092881306559520\
31703262836925`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 1.66543048543913463969815948847967459705946396695930650232543990722612051703\
451`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.15140277140355769451801449895269769064176945154175513657503592432446714919\
901`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 13.4485691308351120027147100274\
2993555536435913249497129118815312850541864895312`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 16.1131789612912421941859179075313867867338841552799749363\
4889920169995893059903`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcjpsiav2mb475100mc150100qq10.m <==
3152.8063708972140246973272184175762014431438336426419963531956`50.*asl*cf*
  psibc*psicc + 
 3591.5090366412265983284790789355552735137934317746506111791681`50.*asl^2*ca*
  cf*psibc*psicc - (1.4852382134624112501089158944715365977914107242402596829\
3772611498094286577836`50.09287746176737 + 0.81889364949626139457352042646061\
285549173478481414166443013126779209569816183`49.83430885035616*I)*asl^3*ca*
  cf*psibc*psicc + 
 5324.5519791726827409609566101310470988985169066601118516291585`50.*asl^3*
  ca^2*cf*psibc*psicc - 
 173.23044292059894704246917064597705466475729060696187742054`50.*asl^2*cf^2*
  psibc*psicc + (3.9606352358997633336237757185907642607770952646406924748407\
4184990858183156695`50.09287746176737 + 2.18371639865669705219605447056163428\
13112927595043777718151880133178061995386`49.83430885035616*I)*asl^3*cf^2*
  psibc*psicc + 
 45995.2502646296845976400553740542745025519368063090306880329426`50.*asl^3*
  ca*cf^2*psibc*psicc - 
 200991.6951069842507487712520876164965550474322445030976909004812`50.*asl^3*
  cf^3*psibc*psicc + 0.100046881720478500335467012952324678596484480391033293\
12079280168405675338643`50.*asl^2*cf*nb*psibc*psicc - 
 0.21176331993583432092144509916568106115199421753241429523990026263343771494\
52`50.*asl^3*ca*cf*nb*psibc*psicc - 4.646063491560002233008983266489399330060\
80793262817257243057350430252313317508`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.1747520667255512466273457601257621901901351424974526261623458276952595`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 1.000357941972149759050583291213797698997294\
97379755351756638283141619472998189`50.*asl^2*cf*nc*psibc*psicc - 
 0.89115219835584932665377921915129657775536035985582021776601839112210868161\
499`50.*asl^3*ca*cf*nc*psibc*psicc - 7.32382276118755648931289586364206644772\
407952937377133068837417659378234938141`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00006348800460597128140312530492246089940259679058073786592955611208186971\
33`50.*asl^3*cf*nb*nc*psibc*psicc + 0.000317404843286324262170500173851602134\
5798124614737390205535104782352399114`50.*asl^3*cf*nc^2*psibc*psicc - 
 729.6442138280583758311263497377907451213252144142859071867991`50.*asl^2*cf*
  nl*psibc*psicc - 
 2142.9694017884197113026742863995751787827889294615266974222669`50.*asl^3*ca*
  cf*nl*psibc*psicc - 
 9634.5175060505819664604253992243948869004824323255986614397672`50.*asl^3*
  cf^2*nl*psibc*psicc - 0.046307079960710431420090868315934155178272760213030\
12396317801014776345619275`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.46301948058371238681298380479824638722741256644447916528510989631509548392\
439`50.*asl^3*cf*nc*nl*psibc*psicc + 
 168.859300617710449777354903588574401445228076970514274868496`50.*asl^3*cf*
  nl^2*psibc*psicc + 
 1839.8773013130075757670565779225364636880274388200714196536005`50.*asl^2*ca*
  cf*psibc*psicc*Log[mu] + 
 4644.3289903319361488274779371663278395160801564213092491957622`50.*asl^3*
  ca^2*cf*psibc*psicc*Log[mu] - 
 202.1835294219528235065573483440760578391963014811122034541196`50.*asl^3*ca*
  cf^2*psibc*psicc*Log[mu] + 0.1167683422894584892409659656319672708108728561\
7699283600271934233693135741164`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 
 1.16755401639142223067557010484167027430581281334677374936036200283564137488\
493`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 334.5231456932741046849193778040975388523686252400129853915637`50.*asl^2*cf*
  nl*psibc*psicc*Log[mu] - 
 1746.83863007387932302363891422133822611407175887083078527127`50.*asl^3*ca*
  cf*nl*psibc*psicc*Log[mu] - 43.10087661051994706902974363204945865907750199\
952653403883506363661041413400822`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 
 0.02123060768899245258926653920581223105652233748702966459239268938069038697\
794`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 0.212282548434804041941012746334\
84914078287505697214060249927451230300720991846`50.*asl^3*cf*nc*nl*psibc*
  psicc*Log[mu] + 
 154.8353111055137901701708502879606908549229203717544767824157`50.*asl^3*cf*
  nl^2*psibc*psicc*Log[mu] + 
 1073.6937463506528569440956270052953078011884860585751575219644`50.*asl^3*
  ca^2*cf*psibc*psicc*Log[mu]^2 - 
 390.4340895820555843433075007291982937458867222031182121039228`50.*asl^3*ca*
  cf*nl*psibc*psicc*Log[mu]^2 + 35.494008143823234940300681884472572158716974\
74573801928281882349392539552285838`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 
 3152.8063708972140246973272184175762014431438336426419963531956`50.*asl^3*ca*
  cf^2*psibc*psicc*Log[muf] - 
 3777.4824065176486967906909846267119661557453985483707972306421`50.*asl^3*
  cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcjpsiav2mb475100mc150100qq1100.m <==
11.27290119237587014469083677240884646780164138305305037285415405435577405777\
646`50.*asl*cf*psibc*psicc + 4.5567846436400590665070291500611793212847040811\
1472017189734616169939681186772`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0844610967354115610320760739810386031589211675343326149207713900431444036\
0633`50.13001669734098 + 0.02657469297224276796355209180616226183596249048974\
092438933768270719083596478`49.62782823651149*I)*asl^3*ca*cf*psibc*psicc + 
 3.64247486144300468871730513078561411446112958658197550073328113705043533883\
569`50.*asl^3*ca^2*cf*psibc*psicc - 0.396645530425163703503243284735656571738\
82066072359450373783195426089366346315`50.*asl^2*cf^2*psibc*psicc + 
 (0.2252295912944308294188695306161029417571231134248940006288220776071060182\
473`50.13001669734098 + 0.070865847925980714569472244816432698229233307972642\
46503820249502710635731144`49.6278282365115*I)*asl^3*cf^2*psibc*psicc + 
 33.7430639213246643343644228952493033703084151096314210508820524396197639603\
8996`50.*asl^3*ca*cf^2*psibc*psicc - 65.1998530221028518033669080237809785610\
8668768296120194717707870919063023728451`50.*asl^3*cf^3*psibc*psicc + 
 0.00667292392489408190468151694451653118996639533395338335007485898409829325\
598`50.*asl^2*cf*nb*psibc*psicc - 0.01407407980561352401945836332625811548161\
262376705486577955613940919969631323`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.00007974003097114652938431348900806281371734021961312156637316068773062266\
441`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.94999591919949769951387475043687651676807942182213481921744759501205443`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.063565915507283111420051398973830387317021\
88285250806325867024119564300483041`50.*asl^2*cf*nc*psibc*psicc - 
 0.05851222674507384494821272059197875722753937665687626340752798664418288596\
292`50.*asl^3*ca*cf*nc*psibc*psicc + 0.10942834760024076463725982030742443893\
058435748369806381345525281361129870602`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00007525489865611911245115609239568449053962004751765551730016578954543289\
868`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00035843706472046665916364820292139343\
731160217103422382730322118984341674532`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.85554508889333497151870487071463024106437200515264969849081732148123562666\
141`50.*asl^2*cf*nl*psibc*psicc - 1.75555742501102624444320954592821560838185\
930425693459199459602291203967881358`50.*asl^3*ca*cf*nl*psibc*psicc - 
 8.54546887627733496379927051906430279299717055728315702429596210732283857154\
435`50.*asl^3*cf^2*nl*psibc*psicc - 0.001012869215311333024049043306886692070\
07270334918090653825090534878266357686`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00964853783514852453502542741996908947517797861339171877154743928697315800\
103`50.*asl^3*cf*nc*nl*psibc*psicc + 0.06493070298749221270688457129788592657\
139024193927393293105484317990953524659`50.*asl^3*cf*nl^2*psibc*psicc + 
 6.57850580842818252126050955136732143775204112700501996023595044289595907330\
484`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 6.936482101548157528289929045032114\
01701246158985847822770955989378999327343315`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 0.462939376698124840773416699070425760898398099564618404944966523\
30351144811916`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00778821140183580612224536920363323869546952268166731304336077153005437848\
329`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.074190084211069719434074179254\
64680718128222613918699866666775975966750883975`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 1.196091965168760458411001736612240261409462023091821810951\
99098961744710423724`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 2.44142729200288448001798485814497941718601988373308542827635458537959112345\
935`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.201375127210365567737889503455\
39715698554313648366333098355414722209410207701`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.001416038436697419294953703491569679762812640487575875095656460\
55822171011916`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01348910622019449444255894168266305585114222293439766127198788343872282445\
474`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.181552306580492351574984828387\
35455952632585432257393356561100035585943130624`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 3.839006297756997799255533033072491415001719744994345998472158422\
67666852071377`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 1.39600229009345374518383019384454233272789808908889794539450475325136456918\
255`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.12690929909940488592580274489495839388435437173535435867266158426867155792\
4`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 11.272901192375870144690836772408\
84646780164138305305037285415405435577405777646`50.*asl^3*ca*cf^2*psibc*psicc*
  Log[muf] - 13.5064386819586092160255812315821192479554065957486280867289904\
4432546475775724`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcjpsiav2mb475100mc150100qq12.m <==
12.27266657418049986188577427336525981631810056452268832745743951250125521955\
409`50.*asl*cf*psibc*psicc + 5.1050427912634926722397423953564761616646962591\
0150169074753024367704838476806`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0887764071023090777528085160274270968422304356328207784882972441097504534\
5381`50.129307440103055 + 0.0284351686677898940086700308525817541272376451810\
9566931102587166618854276838`49.634865684209224*I)*asl^3*ca*cf*psibc*psicc + 
 4.12435554070758944232490006102454468508947428815918788022634072013895660320\
465`50.*asl^3*ca^2*cf*psibc*psicc - 0.441667791754570524665794946851770897267\
80981190120855811014416378159628834181`50.*asl^2*cf^2*psibc*psicc + 
 (0.2367370856061575406741560427398055915792811616875220759695870413209035083\
6778`50.129307440103055 + 0.0758271164474397173564534156068846776726337204829\
2178482930489964453147320364`49.63486568420923*I)*asl^3*cf^2*psibc*psicc + 
 37.6498294476734913854572394395620253621772041083816077035887661571462521904\
0094`50.*asl^3*ca*cf^2*psibc*psicc - 72.9155430032500489584630060274533830849\
6503995701549621354456705731632304131773`50.*asl^3*cf^3*psibc*psicc + 
 0.00692930956285863814008438433016547246765670597218650022536761340461399658\
255`50.*asl^2*cf*nb*psibc*psicc - 0.01461995456644581467082050765008434907078\
669079571362549333517348248925786092`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.00060702855128382948643394009495186339716188201054046846308149815804190855\
84`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.91237965504089044814352382373504163276948365396327055522970991139423809`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.066157738234723333230122750646660039913956\
62944682098085646026518712625583609`50.*asl^2*cf*nc*psibc*psicc - 
 0.06083488429074724962155710477672626494651837648907221145193490251179284219\
291`50.*asl^3*ca*cf*nc*psibc*psicc + 0.11525306978142884734484920939073064897\
207764233535819245903201779903932109968`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00007470706475011982888917849170829938811222466987174678641191870826963757\
602`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00035663368689101984956425240067336998\
809604302064619759627670875660179280758`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.96237848946304755001109122390522851855924939078819373418464343111271849777\
28`50.*asl^2*cf*nl*psibc*psicc - 1.970220231144784669786823126728804706269631\
59289536322958075179852620874518117`50.*asl^3*ca*cf*nl*psibc*psicc - 
 9.49734447941267058928009325086826699015627622240509248966776690651633704354\
559`50.*asl^3*cf^2*nl*psibc*psicc - 0.001086743199583915952883150071880096017\
81579410213720318713671348291703453194`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.01037570503586767462162162913553073084738232489476761091831705161584151695\
821`50.*asl^3*cf*nc*nl*psibc*psicc + 0.07546626899566215438464931086172384823\
430015279038967081314943174461905855477`50.*asl^3*cf*nl^2*psibc*psicc + 
 7.16193701739817965709397632293099986973986225206522515923961933300469599343\
552`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 7.719878726421973065925225435056265\
42957752153408390791923692389094839861234069`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 0.515486489922959513671184111536253642387747037331725109814015276\
05893393791112`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00808744837371454646056671146502095788452048296789349052069822999911698385\
499`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.077215094468129935458533423913\
19204644787516431628183517448303125473111667375`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 1.302170366799669028562541149623818158134520409466404574407\
20351509176290789736`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 2.72466767376480063115918346146193894095561792897963370921286318650404802901\
603`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.217145459586301697131954247613\
12721073208164329518500870645059819625347809561`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.001470445158857190265557583902731083251730996903253361912322219\
48158989804677`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01403910808511453371973334980239855389961366623932397004571658781820951519\
649`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.204223058297807370472350390139\
65203033076716844525367429893618633535293000726`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 4.179478154249734961525834934998441403456923740001702024597127863\
88013804067989`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 1.51981023790899453146393997636306960125706317818243709983073922328139095129\
071`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.13816456708263586649672181603300632738700574347113064543914839189740969651\
171`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 12.2726665741804998618857742733\
6525981631810056452268832745743951250125521955409`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 14.7042909114114629011874090160613632945912602230401169747\
376735279115039203884`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcjpsiav2mb475100mc150100qq14.m <==
11.74548789759924837260376157552975826778365787449775995321670141828194241478\
128`50.*asl*cf*psibc*psicc + 4.8145794593268326856528216322484755863678288914\
0477993183226119676162066124501`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0865256838834827599955085888539964201208253907130903402820365190823417768\
5539`50.129674495576566 + 0.0274615823307362708053813993534033774876918559435\
3157769174349772064804690856`49.63125501259175*I)*asl^3*ca*cf*psibc*psicc + 
 3.86830705134069679517473655766739766307154630404597226881963195251186232147\
659`50.*asl^3*ca^2*cf*psibc*psicc - 0.417963565411529042180169000379207317539\
45981334883105731269983709672780257413`50.*asl^2*cf^2*psibc*psicc + 
 (0.2307351570226206933213562369439904536555343752349075744960122927954568993\
4257`50.12967449557656 + 0.07323088621529672214768373160907567330051161584941\
754051128716672987624294081`49.63125501259175*I)*asl^3*cf^2*psibc*psicc + 
 35.5776909680762034040948968138463950796660616918209957397868594901161688431\
8186`50.*asl^3*ca*cf^2*psibc*psicc - 68.8169571977992311410990741897895172423\
743698601889792548363299499033244029053`50.*asl^3*cf^3*psibc*psicc + 
 0.00679546085220551202919929486141113656962909307053737938650662918918389025\
63`50.*asl^2*cf*nb*psibc*psicc - 0.014334952427675506784134531383527314024426\
33383728241110094561274089476732555`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.00032499939801134315389268846909718165471480928531055082987339464551702527\
911`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.93157684009843501683907843344918734632110413308493916525247903714348333`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.064804878453557287559571277888305309781287\
72169083359886605471354705082591343`50.*asl^2*cf*nc*psibc*psicc - 
 0.05962220400662726820940083968974713691811496919661347255972367573395507680\
834`50.*asl^3*ca*cf*nc*psibc*psicc + 0.11221365089120723574926305658093520036\
882841691013644850899104234759670908092`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00007498692577140154762969770799062065418469904034576076674565007686596242\
03`50.*asl^3*cf*nb*nc*psibc*psicc + 0.000357556221418331822451393592114421073\
07526712248767458029476756657715369797`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.90574703459737679657754892065421807945101814335767089475593704841159138527\
252`50.*asl^2*cf*nl*psibc*psicc - 1.85628931895261340579003162539673458087683\
775639243286951298489680460817527761`50.*asl^3*ca*cf*nl*psibc*psicc - 
 8.99290682696607782715168346841027676612784976204909017109385667885102876018\
138`50.*asl^3*cf^2*nl*psibc*psicc - 0.001048056678320832870995230405150137490\
36846997418124104673462703595221710212`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00999478727465215839299454730178094178657979684606170536724595850715523553\
064`50.*asl^3*cf*nc*nl*psibc*psicc + 0.06984619947968488024973635931957260623\
470097485933325962039993545883655557232`50.*asl^3*cf*nl^2*psibc*psicc + 
 6.85429234573949714091407265728032284931498872500227110121445565603180501891\
899`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 7.305198088652986719738421793812923\
72488645206743155143921575282757664052468501`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 0.487820428095422241846998886238910696827463708868818057291798764\
77116486552065`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00793122869158378621874556335979649285586439550853851952508653678600357334\
734`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.075636122777256098300683172692\
65216816423024430979203517060054094253271017421`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 1.246234971952635843802558664960058699875452495454958382038\
99193746032818525799`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 2.57467683005937791039390110014291987137759358536820145649300783738779316564\
009`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.208822060770300535177090168377\
67618720337629005709864655397374313052343956453`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.001442041580287961130681011519962998701066253728825185363719550\
95589303993561`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01375202232313747241830603139866403057531458987450764279665607836962961477\
546`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.192205490329331279833092150685\
17380363477447345980194898373581025909957434567`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 3.999946530145072675229098430106094886868081410224770205924423298\
55735985117254`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 1.45452601096184460917421761094767086795202960371809826044430323591420442862\
663`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.13222963736016769174311069190433371526836632761073620549493995310572669851\
681`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 11.7454878975992483726037615755\
2975826778365787449775995321670141828194241478128`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 14.0726605663769127834956535356947210392405266213649161252\
8070385929087127189661`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcjpsiav2mb475100mc150100qq2.m <==
16.42139079399498837310264964657255500287761091862854390719920350303478940635\
664`50.*asl*cf*psibc*psicc + 7.4839465391938650262250785348491929516930186403\
3551231689999476784553122596987`50.*asl^2*ca*cf*psibc*psicc - 
 (0.1049069502219837832201531276306201145779661913448306691950553251540738217\
4799`50.126847064187295 + 0.0355998951105988012320752464539959750797983543296\
2585487708882926326848913393`49.65749152086142*I)*asl^3*ca*cf*psibc*psicc + 
 6.27547781209745812607595333342876378024726667651377834040992694278298813834\
493`50.*asl^3*ca^2*cf*psibc*psicc - 0.625873924921409318750739031594625948532\
05281196954110859142542473210288005419`50.*asl^2*cf^2*psibc*psicc + 
 (0.2797518672586234219204083403483203055412431769195484511846985682721360701\
3579`50.126847064187295 + 0.0949330536282634699522006572106559335461289448790\
0227967224129330603656206524`49.65749152086142*I)*asl^3*cf^2*psibc*psicc + 
 54.8128356701252342275917760472988093814826684191001745407114507916960822503\
4374`50.*asl^3*ca*cf^2*psibc*psicc - 107.364535506268714580829058981431731776\
93071091621492594703606943264466792964814`50.*asl^3*cf^3*psibc*psicc + 
 0.00789629627516084449534377332351623465985919099806205863331000635781362497\
881`50.*asl^2*cf*nb*psibc*psicc - 0.01668009914451849950412210098765800844504\
615964110217160813929813177812482388`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.00308975420801529296982419330707740323843616205282769568803796592603024658\
506`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.79696796984576142051141493668250829895454686590985777405136263848901275`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.075919269301153217601739829594363653120395\
82559165512545390944165073247339713`50.*asl^2*cf*nc*psibc*psicc - 
 0.06960166202901636117650309984038199190543387530678020774959596932421985717\
033`50.*asl^3*ca*cf*nc*psibc*psicc + 0.13704828031997854317706520981117784651\
991094780195183582569154975387671247994`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00007301221326696016475014979180277990891553753047758812179716914618210398\
289`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00035098948216546440674559650623046896\
144722108383625630069467331166828260562`50.*asl^3*cf*nc^2*psibc*psicc - 
 1.42833572949010064766960729249720786074924786483897540877573594696495217926\
888`50.*asl^2*cf*nl*psibc*psicc - 2.91842322063869001612276322716449990876355\
988780625545688302534647408674381416`50.*asl^3*ca*cf*nl*psibc*psicc - 
 13.6443832303844862625835802725888492480486103689922772442171902433458029667\
3382`50.*asl^3*cf^2*nl*psibc*psicc - 0.00137364273732237096964672363204123937\
505231406790925670560324492787785052293`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.01320694528983160362636192855490467809352457810477783979685427706465326456\
982`50.*asl^3*cf*nc*nl*psibc*psicc + 0.12423691645436402992026782228385182998\
054011124750114553605656970001360847099`50.*asl^3*cf*nl^2*psibc*psicc + 
 9.58300023012950323791448416538549714577683295973988625313921240891404571796\
465`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 11.09188452644639685475556798562897\
136490213974449372655721793979035648817929412`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 0.730480145292832543290621562995815951723162248339622286476441157\
11792787226479`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00921605361827310833951515592110584540658818748654181484964604467131463981\
604`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.088608131224824324119814746330\
49850138466231105926190271083700976920416358505`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 1.742363678205364225075360757342817662868515083589070227843\
49316525709922144811`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 3.94846966697251301103917494565513063846577683119665082775549885822273710809\
626`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.283144116203816172384333236088\
86380122784729971345990027433347531466536487797`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.001675646112413292425366391985655608255743306815734875421800684\
40282020167628`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01611056931360442256723904478736336388812042019259307321732521522819317687\
269`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.303102255657490372128407680961\
15627529352878834146001924178225681329530478221`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 5.592333473011563645655332883628941209608788080977815143298049013\
60047507493607`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 2.03357580836784132569284832131961498531228657490102368849627542806218543659\
286`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.18487052803344012051753166557451045321020787044554760804511252196647882147\
363`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 16.4213907939949883731026496465\
7255500287761091862854390719920350303478940635664`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 19.6750156899785287360933879632134639007810948953061460733\
4560569043608234740276`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcjpsiav2mb475100mc150100qq25249211000000.m <==
18.42671452444744249597859507493607106421479299766100549681645828997966982542\
482`50.*asl*cf*psibc*psicc + 8.6845295193496406035961561095883570355652271267\
2924319729923193962901582557402`50.*asl^2*ca*cf*psibc*psicc - 
 (0.1119060331439249175309845215671738322897531332353072885126109824447644679\
2553`50.12586450728186 + 0.03879993121576332196555317238587515713606743726876\
648583195482188110092581312`49.66584196186339*I)*asl^3*ca*cf*psibc*psicc + 
 7.39141839581860868382751387637761071476233122424862184817431069134055015585\
049`50.*asl^3*ca^2*cf*psibc*psicc - 0.713736888364852698341703388500208342698\
54484658929714307591745158294516818784`50.*asl^2*cf^2*psibc*psicc + 
 (0.2984160883837997800826253908457968861060083552941527693650371708333802553\
7084`50.12586450728186 + 0.10346648324203552524147512636233375236284649938337\
729555188381123067445255118`49.66584196186339*I)*asl^3*cf^2*psibc*psicc + 
 63.5963078538657058108576309239939243025544767222727976817425159634910010094\
3072`50.*asl^3*ca*cf^2*psibc*psicc - 125.310378333078387104851748328272014703\
31116901025605264727266026622864161723317`50.*asl^3*cf^3*psibc*psicc + 
 0.00831983875253607699786079259506170246914240506564953244592557806824799386\
267`50.*asl^2*cf*nb*psibc*psicc - 0.01758291178070191908926588787451772585793\
89121017412390222033636247087983861`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.00442781551542518063256427537333648625437032861522275853761067860871859306\
314`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.75648717932676286716938048575718778928866611964784694508064069744034502`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.080189497742075941742306798239752028398836\
67860661906948746756984994469861654`50.*asl^2*cf*nc*psibc*psicc - 
 0.07344384102851836325339819254519715132459432382767636748503957023958238415\
297`50.*asl^3*ca*cf*nc*psibc*psicc + 0.14646116067459899119944393368536272494\
90214887030666680331933722380856844844`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00007241265826045934741565684166195631454260059023213390890995928565094554\
493`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00034896918490786832769384051149224878\
846316710317322772941021016790590410729`50.*asl^3*cf*nc^2*psibc*psicc - 
 1.66460428655574874272255866700335972052247451878759862682406635311707127113\
718`50.*asl^2*cf*nl*psibc*psicc - 3.40568329562065980891383052559929540930997\
172856928012757924829004687482824292`50.*asl^3*ca*cf*nl*psibc*psicc - 
 15.7495484302930519766765795452458250382204949890057274665157432660004738453\
9412`50.*asl^3*cf^2*nl*psibc*psicc - 0.00150316967602117674949901537480385032\
921078874892706624649785356576212493882`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.01448807181563636821054054002668736327251419955700457648872173929161054952\
482`50.*asl^3*cf*nc*nl*psibc*psicc + 0.15037447001979121485747872438715502693\
714461612734993176075431247618844481679`50.*asl^3*cf*nl^2*psibc*psicc + 
 10.7532432388664577627106255407964175632346137755099065613127079390824208857\
4239`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 12.7809692893645015458003073872394\
5796965804940811272203161008572905640396562748`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 0.833028194902160293042573915649974881255955395513803533863722667\
90408596105575`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00971038539675324864879974221832902388724458041315688009470287277539047526\
199`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.093592069631190284218638744361\
32002576732792872128929197428931318460482251001`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 1.955135134339355956856477371053894102406293413729073920238\
67417074225834286223`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 4.56365795816307128729140707221530397619753277676547099343272742852677597477\
012`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.315294459763725228867594584363\
76699377520594399243792603345213815799168164219`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.001765524617591499754327225857878004343135378256937614560709427\
84375700890362`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01701673993294368803975249897478545923042325976750714399332670932783055559\
338`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.353240000663073636407592299629\
86325909714522281822860383055785970387377320223`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 6.275249991028697682212841205812805959381215324932074069239845172\
11472068436826`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 2.28190908764679915716830589302283853068407829997529966155788750954485706023\
006`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.20744628069516355974257326300207623006218893636139087832343915086244726898\
177`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 18.4267145244474424959785950749\
3607106421479299766100549681645828997966982542482`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 22.0776608955579624358484873791167379444045506502642393859\
1902589250097507350232`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcjpsiav2mb475100mc150100qq273100.m <==
19.31804150500133515233307677580897014434330365799646882089381751128549744028\
027`50.*asl*cf*psibc*psicc + 9.2273213726931273506428847908880453946177424008\
5172037828900835502681143759344`50.*asl^2*ca*cf*psibc*psicc - 
 (0.1148838344030389601302599215260774171767627312124666052595064688533873990\
532`50.125460708941475 + 0.04017634120310941116701048257449461816993184163619\
657460255742963905062953731`49.66917217032701*I)*asl^3*ca*cf*psibc*psicc + 
 7.90153541838457333356451391417793973428577575468993171656548144932848770750\
451`50.*asl^3*ca^2*cf*psibc*psicc - 0.752599019796356325758034254297312538287\
06654424177799098480963622736586242173`50.*asl^2*cf^2*psibc*psicc + 
 (0.3063568917414372270140264574028731124713672832332442806926903847834795800\
1832`50.125460708941475 + 0.1071369098749584297786946201986523151198182443631\
9086560681923375643912419686`49.66917217032701*I)*asl^3*cf^2*psibc*psicc + 
 67.5922204607839166989177616589696860210702530971985645581684203646650832034\
3938`50.*asl^3*ca*cf^2*psibc*psicc - 
 133.5391457792449803426688979484664536917016781504745671175272`50.*asl^3*
  cf^3*psibc*psicc + 0.008500717759883211921921692953571753472997430408053246\
20994849105740287525799`50.*asl^2*cf*nb*psibc*psicc - 
 0.01796852910843967199274379269538581454738384867094579839185353947193092339\
233`50.*asl^3*ca*cf*nb*psibc*psicc - 0.00504651560357441784182876240297391274\
793810974861664022624522379137908104079`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.74065882478229297456431903373635039082693356143348082925725477137649459`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.082012364820344770953045171251371937369650\
44965766135124214774158231759898581`50.*asl^2*cf*nc*psibc*psicc - 
 0.07508497721301893921642270670926030609927270443839159034320494095215746005\
158`50.*asl^3*ca*cf*nc*psibc*psicc + 0.15044880287408009665692447421355465918\
926521084229305876021815126586256552859`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00007217749956462553457167225475487545496699747073542716226713927440519535\
119`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00034817338919600068072470879224498744\
542263251223935333932288615587716233873`50.*asl^3*cf*nc^2*psibc*psicc - 
 1.77161217049128745092931753639926638566450067666098843823890106648921179201\
565`50.*asl^2*cf*nl*psibc*psicc - 3.62762785579843608842226802235240710065191\
107275776038784248543836046376210221`50.*asl^3*ca*cf*nl*psibc*psicc - 
 16.7041521002493379949816304511825173886372172557962437587282561644161796780\
6999`50.*asl^3*cf^2*nl*psibc*psicc - 0.00155916168183214503552331937529840424\
035193362732743144626706583476745401287`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.01504232233985815360506611212610812710037043373760806917343811389370431346\
068`50.*asl^3*cf*nc*nl*psibc*psicc + 0.16247038716736795993306850883126108326\
025338686973853092754292313847428769831`50.*asl^3*cf*nl^2*psibc*psicc + 
 11.2733932533763186125069240709347019245026043193667980987925809887954832463\
4514`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 13.5424209355480342452073022512620\
8272834460519762079090081499713205623446567233`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 0.878385597222505549886341134488270958588058216892083379930682395\
6007211320866`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00992149584297282834801655695378968893858194114421586081063164890269241397\
092`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.095719603875967361134135376472\
28788892846830968492639927614791471452141847594`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 2.049707864250239747728531649260854895364109876248508745235\
01472523554240842637`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 4.84136404079316563842905121727517387083832255252503178245217217426651877922\
369`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.329625235512362119456228238696\
39526874325321833167094659941162911577427832171`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.001803908335085968790548464900689034352469443844402883782612001\
85668525179233`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01740356434108497475166097754041597980517605630635025441418390500791623979\
325`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.375947778900600042011744849737\
14799283905695215603849091930632178224899410777`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 6.578792959543437616855902426778420956318991132195335423379844706\
1417481960663`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 2.39228834892488640612941906428306216593417859352557651759049247789066749819\
461`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.21748075899317149146631082402573292417583441759323422887186769533902149779\
203`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 19.3180415050013351523330767758\
0897014434330365799646882089381751128549744028027`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 23.1455894618589330238486703876559207622758568894341691766\
0691255418819733311447`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcjpsiav2mb475100mc150100qq3.m <==
20.60027408245780593388283692377113641708185750501355769640190045159050471842\
578`50.*asl*cf*psibc*psicc + 10.017324444011971464246791910257713860229404195\
40198616956301749932939214307205`50.*asl^2*ca*cf*psibc*psicc - 
 (0.1190396053789747679160179669122308895370058034461089909770189341794672677\
438`50.124910714555384 + 0.04211129077357818607956228020008944161656989045981\
986937549849541046556211821`49.67361778944955*I)*asl^3*ca*cf*psibc*psicc + 
 8.64966082831695914704813912773756005658795751161139064366207579660799425559\
177`50.*asl^3*ca^2*cf*psibc*psicc - 0.808325448603193046775233081245168257345\
83493620787528971616944533416352397053`50.*asl^2*cf^2*psibc*psicc + 
 (0.3174389476772660477760479117659490387653488091896239759386711776555618753\
3766`50.124910714555384 + 0.1122967753962084962121660805335718443108530412261\
8631833466881057776114558388`49.67361778944956*I)*asl^3*cf^2*psibc*psicc + 
 73.4344650907432470134994587071339152903975207105258206636289428058254069546\
5276`50.*asl^3*ca*cf^2*psibc*psicc - 
 145.6390523445394939864691787524474761608978900488903752666867`50.*asl^3*
  cf^3*psibc*psicc + 0.008753803461109143578394284437489120213121502078079175\
57425675262766451791664`50.*asl^2*cf*nb*psibc*psicc - 
 0.01850813375514463880947741476230439494093274922669750903989838208716356425\
921`50.*asl^3*ca*cf*nb*psibc*psicc - 0.00596004789414908142454523112075094473\
454179381478836144928381072734939720874`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.71980851948858410225057373319579643889363961170212073735941490583003172`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.084562215010840012849798882745017514424267\
62965652058377100665980791686986193`50.*asl^2*cf*nc*psibc*psicc - 
 0.07738147740889016163376851745511458288790230129019847831103310714210029550\
8`50.*asl^3*ca*cf*nc*psibc*psicc + 0.1559922311331836039247240585501176850518\
0726800853803720364189075105022916896`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00007186710307619646811507483640141347621053053992526211657374228790149752\
78`50.*asl^3*cf*nb*nc*psibc*psicc + 0.000347120051845755941094556572318611750\
53322532218139192093447236396119884224`50.*asl^3*cf*nc^2*psibc*psicc - 
 1.92754079598205052827928271259654409762099454983821211203669635060533483679\
331`50.*asl^2*cf*nl*psibc*psicc - 3.95235186464914975926605954266950379753985\
823460040130961020798974935500751749`50.*asl^3*ca*cf*nl*psibc*psicc - 
 18.0966986975544715962736749551962589886493374044294112041783391087625369902\
3098`50.*asl^3*cf^2*nl*psibc*psicc - 0.00163816396070819684518019804727562456\
622224761029087931265751196498988221686`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.01582475248431770133332921882874070882882042768488763401552306350039493090\
073`50.*asl^3*cf*nc*nl*psibc*psicc + 0.18035747996862735204427014115312743172\
410495558986923954559785245159388530567`50.*asl^3*cf*nl^2*psibc*psicc + 
 12.0216633139937345258524883538741225416836953358200537923308754650845609523\
6456`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 14.6485116973158989579111323198414\
8285008191413675881143312813734596536474785793`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 0.943425932329261021574505549355904820433375345954372834103064972\
61458270338934`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.01021688133906338925628506623308296300778103399893206977019425098353071263\
834`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.098695626463682304972745092806\
64869901892505768937940266903623708560105060086`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 2.185756966180679004700452427977113189397035515603646144060\
15917546992017315717`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 5.24513006807945513957134586734819690402092088022289244326158955463255291450\
533`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.350279050651570370866211071949\
12888196451466537589678214225284749865173651729`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.001857614788920616228415466587833266001414733454351285410241881\
21813253983663`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01794465935703314635868092596484521800344091957988716412085721481835901109\
854`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.409036860922439852675201515674\
76124911704647846877665248554052418692862839054`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 7.015459515564861927716740199074944529693392457942190327918546506\
45662392986968`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 2.55107618747813161007881461784543437443396089379716011924300838075822430116\
611`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.23191601704346651000716496525867585222126917216337819265845351390384744927\
79`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 20.60027408245780593388283692377\
113641708185750501355769640190045159050471842578`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 24.6818750539954458829161563462676575791863428720069105946\
4899699439897005330322`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcjpsiav2mb475100mc150100qq32.m <==
14.81642422345329544937722421518733998250973037489450472175137519937320588635\
556`50.*asl*cf*psibc*psicc + 6.5455163821454542006794125737030742214155730009\
1298399340879320953205764964162`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0989630532483359603671841387684321783652643447555070893761217258744322135\
3459`50.127720434644644 + 0.0329236925902950866207623674518811944680815492815\
3226177934494923825837176846`49.64975588679917*I)*asl^3*ca*cf*psibc*psicc + 
 5.41641554933281181981767575052108304088468788669851000542990311168766851727\
922`50.*asl^3*ca^2*cf*psibc*psicc - 0.555051485073676960791777940679755335484\
90364906895773904593994927090737576475`50.*asl^2*cf^2*psibc*psicc + 
 (0.2639014753288958943124910367158191423073715860146855716826115382095639869\
4346`50.127720434644644 + 0.0877965135741202309886996465383498519148841314174\
1936474520536958601677216427`49.64975588679917*I)*asl^3*cf^2*psibc*psicc + 
 48.0026218269324767218551736758148467090822733519388343610783794108258389035\
3896`50.*asl^3*ca*cf^2*psibc*psicc - 93.5926576548216771966728336455638193884\
4474127463517704129295834199536889550809`50.*asl^3*cf^3*psibc*psicc + 
 0.00753844349327703921819545348716031848021251211584657399728952150153892103\
272`50.*asl^2*cf*nb*psibc*psicc - 0.01591750007057263585110391861457669997667\
771236747058957824493365142256354889`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.00207899016270062695081564431890975224311365722639054869132664532955524300\
547`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.83548212742020672621585635725625231282649818009603859456677102225482351`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.072309031683322254405765681740698961042583\
59534857506979083032967839620907202`50.*asl^2*cf*nc*psibc*psicc - 
 0.06635632930708749844033282654943232447425116759352507067932839703248130500\
597`50.*asl^3*ca*cf*nc*psibc*psicc + 0.12902409549280605100108777440536338416\
393433688021492639176900024958216070701`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00007358017578026081651434752125598963049051268372679404330097105463929584\
71`50.*asl^3*cf*nb*nc*psibc*psicc + 0.000352891897810486802849591422921207419\
68200501409305793300087256806369668189`50.*asl^3*cf*nc^2*psibc*psicc - 
 1.24412568756987802288978274193943237354145546292395575979499725824197337402\
941`50.*asl^2*cf*nl*psibc*psicc - 2.54140042688094087109793589149711391992745\
296674766949095033428872888508287438`50.*asl^3*ca*cf*nl*psibc*psicc - 
 12.0047991713817961527772348240298400023988839344899302841048078620437898286\
7783`50.*asl^3*cf^2*nl*psibc*psicc - 0.00126599657958417168736760863557167917\
170584169881179919186904465032253794054`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.01214348649900601602569836962990052975016558615227917147348110114841471865\
535`50.*asl^3*cf*nc*nl*psibc*psicc + 0.10446844009913623774433086630421315377\
590917451293281516682773172083068346361`50.*asl^3*cf*nl^2*psibc*psicc + 
 8.64639289839999219082626820240880284552830321170826082477986410046183389626\
316`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 9.766234429783140287971659412436547\
34712944335741897294173012999353944648146151`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 0.647820708479802367290672992615077672969990665168565634839161638\
07141050085254`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00879839066460915627711415857133120038148481944548703030439531737353704362\
324`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.084394492032320874772447851470\
34582150361347744346944789825228276167412286066`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 1.572071436072725852877503309528873244641509674856047422687\
24801826578798113874`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 3.46657325496983670659939548733162752268659646267899984006054046616323293207\
619`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.257518826556859222379757418528\
97247731592088897368695317506417951423337583616`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.001599707393565301141293483376605672796633603535543096418670327\
16300237121643`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01534445309678561359499051844915378572792972317153989962083369225670338093\
001`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.264011670672465457397204513553\
99086466314746860647369613100194120755606720763`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 5.045759288881735332038383719948597617840691355502645152907146031\
06915337457008`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 1.83482155959335830255941226179949004285116049291005278293275693560551050535\
568`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.16680195996303257295994656925449909480465095390091388935752040136267045174\
406`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 14.8164242234532954493772242151\
8733998250973037489450472175137519937320588635556`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 17.7520517429268417210804982396897916110443249531736025906\
2104767220901707930547`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcjpsiav2mb475100mc150100qq335100.m <==
22.47454021738382783146735939685922009529174647376850795564517174824687813374\
393`50.*asl*cf*psibc*psicc + 11.190267738393634730513131704284510773895124711\
95046530023944718734191874166184`50.*asl^2*ca*cf*psibc*psicc - 
 (0.1248690488296556978452323796840832705733756283130993392708673531044953534\
6967`50.124164680202924 + 0.0448517039407851665874764619298237802807731917425\
3646622837528844467288398152`49.679488823421416*I)*asl^3*ca*cf*psibc*psicc + 
 9.77187504613442489404396466334324048131900072030737127302960878925873581592\
901`50.*asl^3*ca^2*cf*psibc*psicc - 0.889448455165148426903080369846226363408\
82875052332177976089080325982545470332`50.*asl^2*cf^2*psibc*psicc + 
 (0.3329841302124151942539530124908887215290016755015982380559607789124600463\
9832`50.124164680202924 + 0.1196045438420937775666038984795300807487285113134\
3057660900895015825025299841`49.67948882342143*I)*asl^3*cf^2*psibc*psicc + 
 82.1639690608787507086886401384979865646586765169566843609566784961865647962\
1384`50.*asl^3*ca*cf^2*psibc*psicc - 
 163.8642802275416678241317360596062956140519306817806175308951`50.*asl^3*
  cf^3*psibc*psicc + 0.009110055590748496122965293117372081405789346976986150\
67550852214044344549934`50.*asl^2*cf*nb*psibc*psicc - 
 0.01926778002309540212583607502669412526626250063795605149950433661910363729\
374`50.*asl^3*ca*cf*nb*psibc*psicc - 0.00734116230687562740922107667715496202\
040571668936329368270855503460413559453`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.69276132298064116201094703218261251825755915188769408332873000856025686`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.088150215931033562647847682601190737567555\
87544828238034972332638153445918164`50.*asl^2*cf*nc*psibc*psicc - 
 0.08061445167074642853884230133173591139003904976559909092572988354832319837\
3`50.*asl^3*ca*cf*nc*psibc*psicc + 0.1637177567822172446188083036324951509970\
741105432350803585686247038445309425`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00007146338565333993889804820156527826677298879517555251125563575899345713\
062`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00034574502942122354258561485336850448\
964218691146646081761759069737263552027`50.*asl^3*cf*nc^2*psibc*psicc - 
 2.15941253122306226595986240348991392510559410937506590811349236906277598122\
614`50.*asl^2*cf*nl*psibc*psicc - 4.43793306159102654644726267079462962475128\
090706710781335051644956575175640203`50.*asl^3*ca*cf*nl*psibc*psicc - 
 20.1711531697466863071492571793204874540202477377557467355910946070181220548\
6577`50.*asl^3*cf^2*nl*psibc*psicc - 0.00175063587619778254744652919426870252\
535808747363629616373795794569902932537`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.01693940601857179129090047723851995756879039994053646292165931490424452843\
089`50.*asl^3*cf*nc*nl*psibc*psicc + 0.20748199673497042472503714881823260404\
647540819117355318173204824633650965874`50.*asl^3*cf*nl^2*psibc*psicc + 
 13.1154252874855325396114897643494370724755086946748125309328424512276959495\
6067`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 16.2865253908825738549989628291030\
2771368612920060522007121447682776227776598486`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 1.038107533943211731316648417793850671157843519158429215459319705\
77641221393776`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.01063267611347025219792280797203991372446077151594735556912720815916970945\
753`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.102883312400307503426171794599\
96266578018045196741325331547566300021398791487`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 2.384622779542824098111179957154443104086456126304511369260\
51680931412653628374`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 5.84378846618795594921354691164903801734289568951668414154371746257117428038\
864`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.380539929807351945727437679285\
85462215028585672982147810129791459247457025092`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.001933213838812773126895055994916347949901958457444973746545108\
39999094736806`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01870605680005590971384941719999321196003280944862059151149226798485042476\
38`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.4582415713583095131260949886027\
6825709333390801170499887430485409730404876387`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 7.653744139271138169109580487228124893961905120643760174743931655\
54597778486496`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 2.78317968700768660694893835899204541598614731659773097263940460679698294377\
122`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.25301633518251696426808530536291321963510430150888463387630795435087637540\
597`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 22.4745402173838278314673593968\
5922009529174647376850795564517174824687813374393`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 26.9274957857881435858087588720235935701722178417711749985\
903351106328595879764`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcjpsiav2mb475100mc150100qq34.m <==
12.83900655306608531363320625526407280446074420190610951948248947601785836543\
886`50.*asl*cf*psibc*psicc + 5.4203301492551052574809988536949768752236775678\
967057360690815380922414120884`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0911367369348919085495595744346164994256570448851260179524872019011175566\
9471`50.128929069475426 + 0.0294634804416203311726030277025030445967628590893\
7376109235760066331159327681`49.63851964203073*I)*asl^3*ca*cf*psibc*psicc + 
 4.40410229109761530571692962308314738648741279594907864503162143819038096885\
058`50.*asl^3*ca^2*cf*psibc*psicc - 0.467048236403161311240299417116651626290\
61568584912417299796326377176537708339`50.*asl^2*cf^2*psibc*psicc + 
 (0.2430312984930450894654921984923106651350854530270027145446504076469219003\
5038`50.128929069475426 + 0.0785692811776542164602747405400081189247009575716\
6336291241671208284017640638`49.63851964203073*I)*asl^3*cf^2*psibc*psicc + 
 39.9050234894939948613355192940065022358431618874910690519856615511444570369\
8746`50.*asl^3*ca*cf^2*psibc*psicc - 77.3917881926114312320226775463851789093\
4210010372722763492283777093297965313711`50.*asl^3*cf^3*psibc*psicc + 
 0.00706996857725092125209138559146142846879392804695593800255756630974034330\
017`50.*asl^2*cf*nb*psibc*psicc - 0.01491950700079177891279039505775929289600\
249462908095042617043899582730853885`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.00091939124674621935207853480455576266227885729482291095620528741660595718\
115`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.89317159989910741172833179028283861020670178622661775436967434819827298`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.067578931496072725307974146892479951051071\
90217015836912776719211805048126714`50.*asl^2*cf*nc*psibc*psicc - 
 0.06210951343382663838600081834800454529936996427908849967772913008740695425\
058`50.*asl^3*ca*cf*nc*psibc*psicc + 0.11844288772639876658334556801865592013\
075178072586759769143646128669020207273`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00007442646285546568470077103718959515851900917282812844906537545846094084\
85`50.*asl^3*cf*nb*nc*psibc*psicc + 0.000355706024704868242076625397720729301\
58959584106633923943407578102149994169`50.*asl^3*cf*nc^2*psibc*psicc - 
 1.02392510019665493703652131398984843899030544710777025101778432485239939519\
282`50.*asl^2*cf*nl*psibc*psicc - 2.09438605409069423064669784146200132725322\
757987100451043522543636491459458521`50.*asl^3*ca*cf*nl*psibc*psicc - 
 10.0452980054970951041657485593655107709271831256968714690780798469796688929\
9377`50.*asl^3*cf^2*nl*psibc*psicc - 0.00112767576742455613733276238825103949\
440899675282315393802311334469325130441`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.01077899040199095362295405193454534039368109105665206869053840791184018854\
271`50.*asl^3*cf*nc*nl*psibc*psicc + 0.08165916938194535559407684120321088584\
968345957553869518474406341541400822417`50.*asl^3*cf*nl^2*psibc*psicc + 
 7.49243497680224837201023540260992761063139968491129749583093797826133141513\
306`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 8.169153533316074183062804607907856\
61109423501978133939040190108752377733517448`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 0.545108926896711598775116564792898778015775055666349550399107145\
38721944394624`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00825161660820829643561084221729269858974263319680431992552143758665895416\
044`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.078873820640769351420514721789\
91468661786199131822421208194028099288455285095`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 1.362260904873136067638224618656350474660254488165690453787\
44326877478753002418`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 2.88731627495298918449520745939153329228046445516343994679482123335019051914\
334`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.226105121205876433815134239748\
27850121237193388079691115637610591659930360919`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.001500293928765144806474698584962308834498660581237149076819852\
83450490894447`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01434069466195806389463904032543903393052036205785894765454337579379183875\
493`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.217283654736215794905967592553\
99647698916534778578012308798303931786060562343`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 4.372346228626522629409311937220607973671561691581762636056500445\
60396403658727`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 1.58994408313691731978520434080749380860784061512064095861186200041651071498\
67`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 0.14454037119426521088956403098\
249943714616732864733099623743724733020017523793`50.*asl^3*cf*nl^2*psibc*
  psicc*Log[mu]^2 - 12.839006553066085313633206255264072804460744201906109519\
48248947601785836543886`50.*asl^3*ca*cf^2*psibc*psicc*Log[muf] - 
 15.3828417181135790171077321879737277627845663197771066856092867241995300362\
4448`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcjpsiav2mb475100mc150100qq4.m <==
26.75774529433447043820350109617651988353569815238710710855497491836854392716\
881`50.*asl*cf*psibc*psicc + 13.943238016359130442910185353290264672163690613\
18818299605904799987975890675178`50.*asl^2*ca*cf*psibc*psicc - 
 (0.1372693777981613109893178067468513799845800596884622215248434076923821236\
8122`50.12266965208785 + 0.05077433516685782038601735882498026012699889291461\
104058914033288462807318845`49.69074023244436*I)*asl^3*ca*cf*psibc*psicc + 
 12.4527480659723059323712454320987737763257575762725415930741597833662223687\
5972`50.*asl^3*ca^2*cf*psibc*psicc - 1.07366245705122748156733867828054358360\
965819604465173797053196982804991800993`50.*asl^2*cf^2*psibc*psicc + 
 (0.3660516741284301626381808179916036799588801591692325907325661648726046031\
5676`50.12266965208786 + 0.13539822711162085436271295686661402700533038110562\
944157104738268662425526333`49.69074023244436*I)*asl^3*cf^2*psibc*psicc + 
 102.893386193659169483138560016989919973368095720754068970528250923442420599\
52156`50.*asl^3*ca*cf^2*psibc*psicc - 
 207.7851452534290433485238902654079532794661617700556395648002`50.*asl^3*
  cf^3*psibc*psicc + 0.009872405230115612905021367513412520775284255022723716\
26527542658163244178252`50.*asl^2*cf*nb*psibc*psicc - 
 0.02089357690711484169476381850777962729189876917745842630976202921812373947\
33`50.*asl^3*ca*cf*nb*psibc*psicc - 0.010674534759429605857333749530886220689\
51360456923748755272877823022254563215`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.64247375686959134572533931294608421446862159155081976994056012035505137`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.095824060271013027471678510255346182073160\
25429989823991333313212930884460338`50.*asl^2*cf*nc*psibc*psicc - 
 0.08753349598442882990776090846841652680471826375347389004094096716236290379\
351`50.*asl^3*ca*cf*nc*psibc*psicc + 0.17990520985444800672593826999299410807\
454307057185336309085288728898193835748`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00007070954173338111767467821845125499159769005820147288836148891517377190\
511`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00034316234143864631500994051200960131\
766145656979385504765733992404424543197`50.*asl^3*cf*nc^2*psibc*psicc - 
 2.70502133865434555751476764148999749422356664137783077539747831708175000449\
437`50.*asl^2*cf*nl*psibc*psicc - 5.59200138943325981968119897411922139504123\
77625910300588062336821114307875778`50.*asl^3*ca*cf*nl*psibc*psicc - 
 25.0715578154912110910460339767198511407583635093203690106383266683153162861\
992`50.*asl^3*cf^2*nl*psibc*psicc - 0.001996062561890061293403100977479327215\
24458802598382142293301886379245282779`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.01937428770162283816823553851164434265578931324891630295058320451851360282\
406`50.*asl^3*cf*nc*nl*psibc*psicc + 0.27345878219883632908018042057492900211\
301098131822907340600014292128080519312`50.*asl^3*cf*nl^2*psibc*psicc + 
 15.6149672418198537971515293131992435679361985489455682595793938925803528096\
7443`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 20.1144209572409159077706374064513\
5701447202154460962057471008632675060604129693`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 1.253110373180545952615037954452403813206874373734987643894989734\
21352657252655`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.01152244201224732182436245628183264183243222844876289861088366208383037467\
523`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.111839734301294465640936112601\
79832674740794228348823943326838973127057235206`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 2.839084953058155235845732602399862466897490645262830592650\
7988895600641472135`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 7.24561147393964893569472525290856819789944994614456754756562861994742855574\
906`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.449943356536350382723031679838\
00739004492703720312152311596173002698638015621`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.002094989456772240331702264778515025787714950627047799746744490\
41776722409298`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.02033449714568990284380656592759969577225598950608877080486366120231860685\
052`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.574023356287859877448270115627\
56825726385176018805535135905903150006491280197`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 9.112397150096711918557518695372419787331934191527492494830072880\
48512794049884`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 3.31359896367153160674818861649906174084797606964636090723717649667613555055\
48`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 0.30123626942468469152256260149\
991470371345236996785099156699490878400181492216`50.*asl^3*cf*nl^2*psibc*
  psicc*Log[mu]^2 - 26.757745294334470438203501096176519883535698152387107108\
55497491836854392716881`50.*asl^3*ca*cf^2*psibc*psicc*Log[muf] - 
 32.0593465619852735143595547800322943564602378129800725969966672821946314306\
0519`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcjpsiav2mb475100mc150100qq5.m <==
36.40950270152888984779807900135829505737491081040679377737873657849890342274\
969`50.*asl*cf*psibc*psicc + 20.449901567911036499300416908635838470948156654\
94590199705687268678615420760717`50.*asl^2*ca*cf*psibc*psicc - 
 (0.1617394083853657732983499477589805267703314463411422372543685925403299008\
5591`50.120040485883216 + 0.0627801716479462732241921189624993501514692161993\
2493196842757026443488800888`49.7090471344543*I)*asl^3*ca*cf*psibc*psicc + 
 18.9952011652328876348932538104665260605079786181415833428982849246901729008\
0457`50.*asl^3*ca^2*cf*psibc*psicc - 1.48509114076255253995005215520390137944\
199754566625590952943758956919124225793`50.*asl^2*cf^2*psibc*psicc + 
 (0.4313050890276420621289331940239480713875505235763792993447385824746659446\
4517`50.1200404858832 + 0.167413791061190061931178983899998267070584576531533\
15191582119252838635266784`49.709047134454295*I)*asl^3*cf^2*psibc*psicc + 
 153.0470080023726344607791131492379281334301422155402556717698`50.*asl^3*ca*
  cf^2*psibc*psicc - 
 317.2439438158829503854114412588568573336871198903827303987635`50.*asl^3*
  cf^3*psibc*psicc + 0.011392915974555327379243125095144202076749864618855019\
99643885585163248243208`50.*asl^2*cf*nb*psibc*psicc - 
 0.02413657272394462251268246174181834358822053354295244657023489660170826707\
511`50.*asl^3*ca*cf*nb*psibc*psicc - 0.01888824264094282617820110580650782156\
042612007188500358470408131611357662178`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.56496312150474741561417542944119024862226573571529078120158644892778658`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.111116877840753322881905102853280168048063\
36020060224161701135300674732448254`50.*asl^2*cf*nc*psibc*psicc - 
 0.10133313495411573323827642005166745555548976812784258605482581687991468379\
271`50.*asl^3*ca*cf*nc*psibc*psicc + 0.21051633396452519881078711919805544318\
612196845919968030575219486535234604705`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00006953927731297865034900936546481399967195660487936495852396088549894567\
127`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00033911368255404458936429582997906520\
960602082083078908343025346536587941775`50.*asl^3*cf*nc^2*psibc*psicc - 
 4.00008383795908911763317068856233116250412565834267454292559383482173230284\
964`50.*asl^2*cf*nl*psibc*psicc - 8.38427106267846585976334726266284468814339\
145389818900866562419629869071305732`50.*asl^3*ca*cf*nl*psibc*psicc - 
 36.8159916395179558878508961638365298003858829557464774270270022474573257445\
3808`50.*asl^3*cf^2*nl*psibc*psicc - 0.00250333652896231549676633374504970673\
458035546780941040063429243679227795741`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.02441542972003336721059354255355311619646543621205243895840898237961946834\
461`50.*asl^3*cf*nc*nl*psibc*psicc + 0.43946413775186289667762388251644088184\
62861758911998663632256737575258526492`50.*asl^3*cf*nl^2*psibc*psicc + 
 21.2474252117088131592204190590799510844845593476213069751558247250465499999\
6864`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 29.0939811205481621950752074465695\
6835967751076868193896673932558124635713447977`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 1.733303703958507817092184506542050370898168084345970442942029084\
86463850554429`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.01329708521959472173389361592575980937488825993624862872761942635702999743\
448`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.129688536041490660513372638182\
1550258301826098655362363357523674944519625189`50.*asl^3*ca*cf*nc*psibc*psicc*
  Log[mu] - 3.863168220310693301676439828923627469906283517749328540937422677\
28119090908516`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 10.5453525370292938806005967155563121905476225920704111315248218888728841940\
3517`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.60711734939449449643985825869\
899092310261888087399110340169059185487497455009`50.*asl^3*cf^2*nl*psibc*
  psicc*Log[mu] - 0.002417651858108131224344293804683601704525138170227023438\
652595988449329663`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.02357973382572557463879502512402818651457865633918840660539249200442926544\
187`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.848844154124252149655684402323\
6247406038784218202497197769810657003333510049`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 12.39932008486900067169454538294477887279739804904047480380882148\
286313396062169`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 4.50884366722509115334347104834355595374450838146926356504740824335704176028\
341`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.40989487883864465030395191348577781397677348922447850591337202898889149276\
05`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 36.40950270152888984779807900135\
829505737491081040679377737873657849890342274969`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 43.6234388367918138896418050541607519180761264723087265178\
033769192521528209105`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcjpsiav2mb475100mc150100qq50498421000000.m <==
37.02855010746665242545276629736239012088006790867768806632588582299014321416\
277`50.*asl*cf*psibc*psicc + 20.879404387072235552728389462131094316191840634\
58834038193895861109058028681732`50.*asl^2*ca*cf*psibc*psicc - 
 (0.1631814986336308541318581464971304994755267905764568028093326213608264429\
4688`50.11989734784416 + 0.06349921548490764165111556410313434508960365417941\
12952575347655388234687589`49.70999479027706*I)*asl^3*ca*cf*psibc*psicc + 
 19.4354712649500862402686207117943003686298487005531808886122653037903716035\
3947`50.*asl^3*ca^2*cf*psibc*psicc - 1.51137581406427866896101127235295569496\
19668641102131511017635626000391284393`50.*asl^2*cf^2*psibc*psicc + 
 (0.4351506630230156110182883906590146652680714415372181408247088758844800232\
7518`50.11989734784416 + 0.16933124129308704440297483760835825357227641114509\
678735340389131900015842822`49.70999479027706*I)*asl^3*cf^2*psibc*psicc + 
 156.4083397961730254756629329839370928271529809284964621981582`50.*asl^3*ca*
  cf^2*psibc*psicc - 
 324.7218831799614398051356105002888991007271663404182267748463`50.*asl^3*
  cf^3*psibc*psicc + 0.011483126446044739560719348856745422777108867156485132\
96375593913665053929855`50.*asl^2*cf*nb*psibc*psicc - 
 0.02432897536596599488548086770482350239534684564584420706891848117122398762\
291`50.*asl^3*ca*cf*nb*psibc*psicc - 0.01944198313410494193849963345759726677\
042935319481358539429607661917401702503`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.56109522498593944899965250415061834303417199546107426145943936538022271`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.112023774017161613681047788819208828635927\
67747383334742864831719379524850765`50.*asl^2*cf*nc*psibc*psicc - 
 0.10215173616766298358071765088774738274418883205174090542267160971083170848\
095`50.*asl^3*ca*cf*nc*psibc*psicc + 0.21225323751985406269458323839782278828\
710263433574730602002381465736284271978`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00006948061202876070960138848584427190136880828871555154133594631421996924\
36`50.*asl^3*cf*nb*nc*psibc*psicc + 0.000338909460635823661888159390052928591\
93612694026202165990028030164269420297`50.*asl^3*cf*nc^2*psibc*psicc - 
 4.08577598995545187429065944889774514911738847123993250302863908774174108289\
311`50.*asl^2*cf*nl*psibc*psicc - 8.57126901501601252749307334502446684583862\
052854504228057495308729232045981602`50.*asl^3*ca*cf*nl*psibc*psicc - 
 37.5986419196624488453734786603554011465103036046268995036904147364019292334\
4154`50.*asl^3*cf^2*nl*psibc*psicc - 0.00253412473276458973808900635485570566\
092815301977804107162653579686756130871`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.02472168339592752303394080181768081514695119178469064355347422145363531573\
579`50.*asl^3*cf*nc*nl*psibc*psicc + 0.45082957317116948225234954201781225272\
369897640842547409437524550472043268724`50.*asl^3*cf*nl^2*psibc*psicc + 
 21.6086815454739166165592164315946110894295359204871768297511084334290244776\
1793`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 29.6841264691773015721485652693281\
9331288372059269758273793590040832913284514893`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 1.763981498971026557207425307113828826689051516196945174894125934\
08296455578136`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.01340237313094011831159439716908531494108559324621470977517064843741756769\
229`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.130747007443365133147065230812\
21000695295353713763319547231635387455660039189`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 3.928851190086166657556221169380838379896279258270395787227\
47426062345899593048`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 10.7626447061886014095149105226330417415297950326464420372285409799111847080\
3117`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.61722022245821066775486157236\
241229928485782927949721958912911684361749773735`50.*asl^3*cf^2*nl*psibc*
  psicc*Log[mu] - 0.002436795114716385147562617667106420898379198772039038136\
56834171136068177948`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.02377218317152093329946640560222000126417337038866058099446462387238101918\
084`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.867028593556789696087163699386\
74447366353504407151637556057334693169853656904`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 12.61013776608956389521128966803956915562521452212799526713983241\
727000174051187`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 4.58550464221438687098592351565075242022735073531927100629651774796036813289\
74`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 0.41686405838312607918053850142\
279567456612279411993372784512195344281428235769`50.*asl^3*cf*nl^2*psibc*
  psicc*Log[mu]^2 - 37.028550107466652425452766297362390120880067908677688066\
32588582299014321416277`50.*asl^3*ca*cf^2*psibc*psicc*Log[muf] - 
 44.3651401687593784926824743930797916834971053636503606618672546673852569229\
9555`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcjpsiav2mb475100mc150100qq541100.m <==
42.03604677081651320271604574626140019512754060543430232095697695352890807058\
238`50.*asl*cf*psibc*psicc + 24.400271613038839152345498939062257202541956892\
03730731185574344035586906948563`50.*asl^2*ca*cf*psibc*psicc - 
 (0.1743977404617435812736205823501203969087826087310733945664850817189509771\
6453`50.118824182242825 + 0.0691303071375029200338064240561058366005145567830\
6350947362409387866933764556`49.71695181483557*I)*asl^3*ca*cf*psibc*psicc + 
 23.0776075856957476773280881248297783704401077465580086757648114340196284616\
3767`50.*asl^3*ca^2*cf*psibc*psicc - 1.72375384724465588146568367985962814460\
295018547494081839242559700037298626285`50.*asl^2*cf^2*psibc*psicc + 
 (0.4650606412313162167296548862669877250900869566161957188437068303060975171\
6678`50.118824182242825 + 0.1843474857000077867568171308162822309347054847548\
3602526302144209135868339995`49.71695181483557*I)*asl^3*cf^2*psibc*psicc + 
 184.173995490877815499585510419795478082836170424044961803957`50.*asl^3*ca*
  cf^2*psibc*psicc - 
 387.0961235977256390667707717526972153930897258897245913376615`50.*asl^3*
  cf^3*psibc*psicc + 0.012186834510707925798772102568926479498302701648127706\
07771530097816815002266`50.*asl^2*cf*nb*psibc*psicc - 
 0.02582981202909494293380542409330596667079980669055675158099612307096380564\
965`50.*asl^3*ca*cf*nb*psibc*psicc - 0.02401998201069930983659583389161306121\
018981346171743302877685121265281908777`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.53313279436378454759589761915417093808290023428482163428115125869305228`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.119096972522241061610171435462373980951989\
06943835919373540754523910999980672`50.*asl^2*cf*nc*psibc*psicc - 
 0.10853669588336648938303304986053253241043697516479118113866882099885345086\
369`50.*asl^3*ca*cf*nc*psibc*psicc + 0.22546754264841774313959893639943159167\
473382790325489162455601708485288669102`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00006905573698535917158929851556613226496533017735339865773600904204776385\
325`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00033742680279370925766476693931976223\
833571083781100523641118351436295856183`50.*asl^3*cf*nc^2*psibc*psicc - 
 4.78898452829768391787286023233900070462970717340259471685585210476666167812\
017`50.*asl^2*cf*nl*psibc*psicc - 10.1148715883776779763158238207504237225905\
5335642544066864141334981017284954983`50.*asl^3*ca*cf*nl*psibc*psicc - 
 44.0462025034023158776979482042682214101496747375397471787519378665561555801\
8788`50.*asl^3*cf^2*nl*psibc*psicc - 0.00277678642042156478617929463869129565\
608194489997057277358834129137929853274`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.02713640328196010414457197265111611323920739813264526795237798633342984646\
877`50.*asl^3*cf*nc*nl*psibc*psicc + 0.54558824090463134043178871244272673185\
888962731589216241084521652433006586241`50.*asl^3*cf*nl^2*psibc*psicc + 
 24.5308969825976938003382525784770897946983648532597833594813754745582703359\
0762`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 34.5122260138236108972801152465775\
2625087533662550210679508715904570352710876036`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 2.011855600059498251261415423995079403157723122094442496881036502\
93840144255322`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.01422369632216181784280294280979537825688277010915627148084428016283699629\
612`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.139002393817424856926644717704\
14749252805816105388776379347950884965535051672`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 4.460163087745035236425136832450379962672429973319960610814\
79554082877642471041`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 12.5419383998672548611833718923906585232324710976165050818670955510274756274\
5018`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.69899357633240476258483372365\
720452243299850345379519307813443805742313996796`50.*asl^3*cf^2*nl*psibc*
  psicc*Log[mu] - 0.002586126604029421425964171419962796046705958201664776587\
54264203437860068107`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.02527316251225906489575358503711772591419239291888868432310991736015272289\
404`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 1.016254080092246816267969122309\
58413812219772888848435857099257601426469620176`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 14.31544954861443753339066887671261045376252528933188369550284922\
089198243868786`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 5.20561801767797728486933413698640380136819101430250316203217153031320620979\
765`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.47323800160708884407903037608967307285165372857295483291193637132928740068\
174`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 42.0360467708165132027160457462\
6140019512754060543430232095697695352890807058238`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 50.3647888376742916852808516101206589537888106507243520874\
8258598725476905630045`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcjpsiav2mb475100mc150100qq6.m <==
52.87956463268589536266158152639744390747837585445610267393795203632321846991\
266`50.*asl*cf*psibc*psicc + 32.274470927757497316676348565076610458930061976\
79510121065991687225870021111068`50.*asl^2*ca*cf*psibc*psicc - 
 (0.1964406862251074880553418576995621720148721316842576314367577425029047368\
5849`50.11690306545119 + 0.08037550773006088344070916022061628645345306656344\
074762041681300185051923706`49.72879535223884*I)*asl^3*ca*cf*psibc*psicc + 
 31.4056337320795345993257622200185427192967488508332220307143086745718072629\
9869`50.*asl^3*ca^2*cf*psibc*psicc - 2.18309635401291143478731830023792862591\
318148576011264079959584993998672980266`50.*asl^2*cf^2*psibc*psicc + 
 (0.5238418299336199681475782871988324587063256844913536838309380652070295423\
8033`50.11690306545119 + 0.21433468728016235584189109392164343054254151083584\
199365443351313602246756527`49.72879535223884*I)*asl^3*cf^2*psibc*psicc + 
 247.4929383729443236049772451728826775821448655356177379347372`50.*asl^3*ca*
  cf^2*psibc*psicc - 
 532.9377929278619708252863885093603434782376329498159629863413`50.*asl^3*
  cf^3*psibc*psicc + 0.013579603797760300378889476584092027918249347330718577\
2231078091219245808587`50.*asl^2*cf*nb*psibc*psicc - 
 0.02879987252100722360440734307905442236208754869934855019733525049129771150\
08`50.*asl^3*ca*cf*nb*psibc*psicc - 0.034444216736331660975038809491017507454\
54911011386416134533693450400071869044`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.48727605049458430953972865906953439228504615990769226734929606941690983`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.133090707481214460027417645143528698120491\
0765334761746139193640785446569631`50.*asl^2*cf*nc*psibc*psicc - 
 0.12116893487507608864693506621592538457904468000448052171932742015832299563\
82`50.*asl^3*ca*cf*nc*psibc*psicc + 0.249740897827164998768372884286886006094\
76163251713465777571979422901964162437`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00006835604980156609524257786916507748149750821651713087839539485077437673\
789`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00033497129828677443069596405790543397\
690723446484902215018590112173818059454`50.*asl^3*cf*nc^2*psibc*psicc - 
 6.36550156071681116507938608125886976308109467020168458552350086549185408342\
066`50.*asl^2*cf*nl*psibc*psicc - 13.6267785696165272986457350567187526556059\
7182589251509487091596277350609917616`50.*asl^3*ca*cf*nl*psibc*psicc - 
 58.6537232314210167148784829149298699894811627369016851124539692486618832973\
7575`50.*asl^3*cf^2*nl*psibc*psicc - 0.00326935328492202670292829645048883603\
668623157101324874518018881196410345984`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.03204221184774698501462650786755677217448372127044712029951343942340578179\
591`50.*asl^3*cf*nc*nl*psibc*psicc + 0.76626217331680135585291288503502773521\
95312140386771377774861668807922352886`50.*asl^3*cf*nl^2*psibc*psicc + 
 30.8588283660775248554652407686100440502735598016310480462667963273576759941\
5328`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 45.2589500600972688095442200150288\
9328687544450419694839239732141065026973593417`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 2.547970890571693496326752810204384790572453297114235594405524397\
38719738219271`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.01584924784404886015716991648472156971757460611492311432960630429782838966\
893`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.155334989151707025526388796527\
04731938358747023560727468799991716394481440391`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 5.610696066559549973720952867020008009140647236660190553866\
69024133775927166415`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 16.5106880947989188854528980727706952180416218509790634605488239706489614826\
8208`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.87618758511941045414632744440\
358410731016932027111690635089130407699731253309`50.*asl^3*cf^2*nl*psibc*
  psicc*Log[mu] - 0.002881681426190701846758166633585739948649928384531475527\
20978846428615394501`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.02824272530031036827752523573219042170610681277011041358255302036984143628\
699`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 1.350801384863006697839197706856\
01969307419846890406989333491751772882355767835`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 18.00822859911399131898824251081446026412494003214648096939374986\
68032682644302`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 6.54844676331417866145027000393253100513634182987144762529530719805554440165\
982`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.59531334211947078740457000035750281864875834817013160229940341788297973706\
044`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 52.8795646326858953626615815263\
9744390747837585445610267393795203632321846991266`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 63.3567690385753940971835962128276574603467580570856718170\
6752493312005882275135`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcjpsiav2mb475100mc150100qq7.m <==
84.70013202719480956935627951326097322758936944523266506254656163241189294256\
135`50.*asl*cf*psibc*psicc + 56.856627656320351086468097547335039397893319134\
23432567561001790673714356537593`50.*asl^2*ca*cf*psibc*psicc - 
 (0.2497808670375495566323469686687478267085157155909310907937206551436096491\
3788`50.11307533453727 + 0.10835194453366358227352165792971549310930223266152\
008684262606921845739451543`49.75035287551797*I)*asl^3*ca*cf*psibc*psicc + 
 58.5533553675773637489299306042207501494767342533554391080018900714068753630\
7204`50.*asl^3*ca^2*cf*psibc*psicc - 3.53744603728662769374549933227826708667\
82522205831866626285037737471550097167`50.*asl^2*cf^2*psibc*psicc + 
 (0.6660823121001321510195919164499942045560419082424829087819658446155716365\
6422`50.11307533453727 + 0.28893851875643621939605775447924131495813928709738\
689824692094076446770546371`49.750352875517976*I)*asl^3*cf^2*psibc*psicc + 
 453.6247493931991396624426094035724422901765485263241120832769`50.*asl^3*ca*
  cf^2*psibc*psicc - 
 1034.250712918905229605971253554297216078581798845122888117939`50.*asl^3*
  cf^3*psibc*psicc + 0.016993458880256699436056617108900006235160060282058973\
75236373656660527366278`50.*asl^2*cf*nb*psibc*psicc - 
 0.03607660442720438300719608394627707294042238484529471339446560830538585179\
588`50.*asl^3*ca*cf*nb*psibc*psicc - 0.06781212250602156480500365141380812190\
224597056587379688714919522663175723497`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.4094119785109303905603540640049018019116241633274414050792975755208503`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.167371052658135487098427970037815999456161\
35949154868454255620554624101223751`50.*asl^2*cf*nc*psibc*psicc - 
 0.15209695469380857151843116767293758642918011697621569838228109993494792193\
254`50.*asl^3*ca*cf*nc*psibc*psicc + 0.29712059122997687006724985591898748974\
951889810929970985792040560605880491043`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00006715959073542194743929324483361937767155645269396175555486170473600815\
386`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00033073229754704703708498742395573689\
391262684960228115647804845936242651873`50.*asl^3*cf*nc^2*psibc*psicc - 
 11.3077010249111077894548840120185873266524400883470422319571202400142378319\
7206`50.*asl^2*cf*nl*psibc*psicc - 24.974296985146684686009033247873242215083\
85844795262114333903430471104006594005`50.*asl^3*ca*cf*nl*psibc*psicc - 
 105.605493042677084877199036397868892083282135022407278265089156507450142369\
70368`50.*asl^3*cf^2*nl*psibc*psicc - 0.0045373471752173255210864341496935516\
8645661893713757358239310873578205445049`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.04468899347347405091460913751265742973662635296799014350628194170412948720\
731`50.*asl^3*cf*nc*nl*psibc*psicc + 1.50960924627274703146731852425298327523\
580309091376268011750314536638643929345`50.*asl^3*cf*nl^2*psibc*psicc + 
 49.4282972064354419437868872714292265151164683820484264471844344751875617716\
0182`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 78.5171477977991704707206119126629\
6585038338340209140281841269706351964272691368`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 4.128681500203361908554354695355195784234481764276476724382960960\
26604699671537`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.01983368186082593518112396754517481713768217601762570078438565253996559566\
324`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.195344822647598587461215115718\
31278624390464732153632552855205072370122770491`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 8.986963128442807626143070412987132093657539705826986626760\
80626821592032210925`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 28.8387778947882445101283343442436661327746728547594539339288751558645907640\
4415`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 1.39481004424107655226632883201\
950411220496707365407877854609726933720546040862`50.*asl^3*cf^2*nl*psibc*
  psicc*Log[mu] - 0.003606123974695624578386175917304512206851304730477400129\
82260978651553411272`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.03551724048138156135658456649423868840798266314937024101511816599028665128\
544`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 2.399568684159858563674540507549\
84792748044443457347606893458267099639417286044`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 28.84477870640491386804684355246381164777329052513622445560558484\
425649721818052`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 10.4890104386926959520170340190777496900993783727768088924753593907460846160\
6933`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.95354640351751781381973036537070451728176167025243717204285065748716174928\
722`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 84.7001320271948095693562795132\
6097322758936944523266506254656163241189294256135`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 101.482051519516341172031403694155080723082409844648097100\
27244759304083058229743`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcjpsiav2mb475100mc150100qq8.m <==
159.7776668561146556776047211915513536287468517113178384455754`50.*asl*cf*
  psibc*psicc + 120.292180703491681485592363821236600279069928722750521265861\
19282961791729079907`50.*asl^2*ca*cf*psibc*psicc - 
 (0.3431326849225990278953331620918578912763086405607611554657399835798313249\
01`50.10826136231064 + 0.1590326375623143312560175076008261845921142722404816\
5176634655046611826986861`49.77428553558892*I)*asl^3*ca*cf*psibc*psicc + 
 133.2152037813057921819790468708066689528567132829107318282636`50.*asl^3*
  ca^2*cf*psibc*psicc - 6.811726157045420743732047077779609675449050913897513\
0299141280470329954471903`50.*asl^2*cf^2*psibc*psicc + 
 (0.9150204931269307410542217655782877100701563748286964145630374550923892481\
5069`50.10826136231065 + 0.42408703349950488334938002026886982557897139264128\
440471021502120968521373565`49.77428553558892*I)*asl^3*cf^2*psibc*psicc + 
 1024.3970971203837816964520237679870142815955210210274743203026`50.*asl^3*ca*
  cf^2*psibc*psicc - 
 2557.1879823119299446004415703374973141002478288463237852283538`50.*asl^3*
  cf^3*psibc*psicc + 0.023071163386459777210358941352499433095403413325920059\
93802515437628925362899`50.*asl^2*cf*nb*psibc*psicc - 
 0.04901711142478805150004508274206696095403169766957879780983367403358519472\
495`50.*asl^3*ca*cf*nb*psibc*psicc - 0.15549029499921965711446568888817678507\
381448498755209792892416240165736972661`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.33137033778354983363421237462243481947707374230193522202521976829029734`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.228364662137990601181020362227544544574449\
95614037072817146323614356659978874`50.*asl^2*cf*nc*psibc*psicc - 
 0.20701431075747985761934839056476316999542900610915383760332524142359477504\
53`50.*asl^3*ca*cf*nc*psibc*psicc + 0.330898118773352950621893339718715569648\
30342014516567464580203949012082360259`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00006594962281710945495740650459327568593846759736384354446076134215708202\
324`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00032639366902485729414921268021062669\
663528017232045334620455857623888064558`50.*asl^3*cf*nc^2*psibc*psicc - 
 24.1235788750018156354256191302536600873647449527377985125768713915311580885\
9077`50.*asl^2*cf*nl*psibc*psicc - 55.838272950539664635636006530984224616058\
96535718507374148437322682840047209879`50.*asl^3*ca*cf*nl*psibc*psicc - 
 233.2148805313468820673549537371914315892058033884411196167654`50.*asl^3*
  cf^2*nl*psibc*psicc - 0.006966668629508993752412740991377614090996124648999\
89372650574683550394301489`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.06895798452621014552973321818797399494496697899625724158094488987369316752\
608`50.*asl^3*cf*nc*nl*psibc*psicc + 3.64223028905846662610508071819904534553\
960895587829514429153368239094496724283`50.*asl^3*cf*nl^2*psibc*psicc + 
 93.2411534114160450897994797345771500007846587529201784742704302559650980166\
3777`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 163.3315862390237969438180655140021936566532148512731575363243`50.*asl^3*
  ca^2*cf*psibc*psicc*Log[mu] - 7.9502125184690182278118375153311682187461738\
5546890491961095300429122463157436`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.02692719110279605087768908290236834486911657126578537039622411661680821059\
486`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.266532675249659863516408726536\
97376113293360694904481562055757473970301504024`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 16.95293698389382637996354176992311818196084704598548699532\
190769469252295917171`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 60.4276562368068107706057526466536737758879477017349113177600707024373883563\
683`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 2.601722396191979405608541897935\
79697735856916183444655013734843610390205649555`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.004895852927781100159579833254976062703475740230142798708828616\
45044468887308`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.04846048640902906609389249573399522929689701944528087560547787483090580810\
38`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 5.1191824306983499640241550376879\
842886807132768506352374849473176425456018504`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 54.41256503839421212116599944305745945253363260025377121407369354\
678032399500721`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 19.7863872866888044076967270702027125281940482182740986246832871821717817477\
8695`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 1.79876248060807312797242973365479204801764074711582714769834786344626890426\
728`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 
 159.7776668561146556776047211915513536287468517113178384455754`50.*asl^3*ca*
  cf^2*psibc*psicc*Log[muf] - 
 191.4349485825395061225274699503040618277225612637202795029252`50.*asl^3*
  cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcjpsiav2mb475100mc150100qq9.m <==
419.1708592222424577556296328118571982134544866014234305052968`50.*asl*cf*
  psibc*psicc + 
 367.5146336932268215480364243187625924661946550612109028482096`50.*asl^2*ca*
  cf*psibc*psicc - (0.5520468407556891936327535510166565009667396408903228140\
7729991299588564935658`50.101925251500205 + 0.2764514026678854979450638830613\
7401449838210948208809849172807640080713330296`49.80156812046767*I)*asl^3*ca*
  cf*psibc*psicc + 
 450.9502193586996053092208827414173267902067191663299562555184`50.*asl^3*
  ca^2*cf*psibc*psicc - 18.91190166517315012216378476871374113575654786824689\
870042717426893284685232915`50.*asl^2*cf^2*psibc*psicc + 
 (1.4721249086818378496873428027110840025779723757075275041113211007435393980\
9066`50.101925251500205 + 0.7372037404476946611868370214969973719956856252855\
6826264463550421825919031288`49.80156812046767*I)*asl^3*cf^2*psibc*psicc + 
 3519.7620852137951461349477926445423143954928680916261205674551`50.*asl^3*ca*
  cf^2*psibc*psicc - 
 10326.1606393968818474453203002315917078134082021283524094538988`50.*asl^3*
  cf^3*psibc*psicc + 0.036927305813077080358774073906313010008017673764224314\
48849246594153375160384`50.*asl^2*cf*nb*psibc*psicc - 
 0.07845237604351249372754826669203618854652076665378983656254627341971398191\
246`50.*asl^3*ca*cf*nb*psibc*psicc - 0.49582045508358714197530187022301010405\
055125700198124676586731749489162426948`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.25315055808669217497291065635096475361053398058525468104387365755411412`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.367359512793228899862504756413314869305796\
88263018741598853381310655791956176`50.*asl^2*cf*nc*psibc*psicc - 
 0.33155448065692455675329529136892724310126211434410543874734249012510573028\
087`50.*asl^3*ca*cf*nc*psibc*psicc + 0.11486104932428976068745197137646634245\
509361984976726460303823470477686149501`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00006472585950955215889711076389552389314725566094469825002765802942851977\
488`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00032195227475993755310676554038700173\
426968620236043793908252428281917168949`50.*asl^3*cf*nc^2*psibc*psicc - 
 74.2882349329876597131662509440958078591438519033478623352501971460528580810\
5949`50.*asl^2*cf*nl*psibc*psicc - 
 185.5815949040806499438143245437639996286913161808554249907732`50.*asl^3*ca*
  cf*nl*psibc*psicc - 
 777.1798982255403712943028943891346500573080144714965121463491`50.*asl^3*
  cf^2*nl*psibc*psicc - 0.013089003251677306650138582411081168372517337973737\
24310232236226270458235314`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.13021177016879402070915397297184827536249521082190171883654988959233442464\
993`50.*asl^3*cf*nc*nl*psibc*psicc + 13.1658528450632503141118934938699680665\
0958595405419136985756522149946749845616`50.*asl^3*cf*nl^2*psibc*psicc + 
 244.6147522327551883464676065964397141680393871264676840057523`50.*asl^2*ca*
  cf*psibc*psicc*Log[mu] + 
 489.1067419199135830148035678857536082889145412197138385430937`50.*asl^3*
  ca^2*cf*psibc*psicc*Log[mu] - 22.072765977387791206732537792304380691550678\
02097495148479779406856593208716965`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.04309919720492685600282724473569615392614002998068796640967982496668479201\
641`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.428758603921066775543711131929\
84176190616223208508116376624423340354766505807`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 44.47540949686457969935774665389812984873443402299412436468\
223056659637929952373`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 182.3897225396526074759910510657803061054313100804198786897288`50.*asl^3*ca*
  cf*nl*psibc*psicc*Log[mu] - 6.604491723486464196417992253702519764805316286\
73804555882499103588457361364766`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 
 0.00783621767362306472778677177012657344111636908739799884247080719690688455\
428`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 0.077956109803830322826129296714\
51668398293858765183293848784273426156975482946`50.*asl^3*cf*nc*nl*psibc*
  psicc*Log[mu] + 15.76445307087600279226265627775429347081795607291453351724\
182050934281853343419`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 
 142.7493722271548415905214326809668074172842430174169369566692`50.*asl^3*
  ca^2*cf*psibc*psicc*Log[mu]^2 - 51.9088626280563060329168846112606572426488\
1564269706797524922034771360946296735`50.*asl^3*ca*cf*nl*psibc*psicc*
  Log[mu]^2 + 4.7189875116414823666288076919327870220589832402451879977513979\
6916890805233986`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 
 419.1708592222424577556296328118571982134544866014234305052968`50.*asl^3*ca*
  cf^2*psibc*psicc*Log[muf] - 
 502.2225787961427633856117173929798377528136022133854595360796`50.*asl^3*
  cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcjpsiav2mb475100mc150100qqf1.m <==
9.584411883891118687074322239979006999227263407866941349242563291705773870685\
61`50.*asl*cf*psibc*psicc + 3.65744345576394417391124700222850892457913094006\
790418948757206172600892195057`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0766745049272031094409548273388221838874486655521714446345698518436759843\
1609`50.13135684965513 + 0.02328627830222486002584501645889529514751385650903\
428408136353953123493248954`49.613805952704595*I)*asl^3*ca*cf*psibc*psicc + 
 2.86619155651742455636063413952144538272345425842573172581101278520449586712\
733`50.*asl^3*ca^2*cf*psibc*psicc - 0.319892108546794363665858880965071356528\
3968456293873854894838211688175902446`50.*asl^2*cf^2*psibc*psicc + 
 (0.2044653464725416251758795395701924903665297748057905190255466423898543132\
0506`50.13135684965513 + 0.06209674213926629340225337722372078706003695069075\
809088363610067859094256196`49.613805952704595*I)*asl^3*cf^2*psibc*psicc + 
 27.3759094018802749147089915473557372555585975776381738218172900658639628018\
9725`50.*asl^3*ca*cf^2*psibc*psicc - 52.7348503422215243234369489914828836062\
8919082860517933811867792715216930083509`50.*asl^3*cf^3*psibc*psicc + 
 0.00621291079742438291551692864035307296402859873036790950429901849401716847\
127`50.*asl^2*cf*nb*psibc*psicc - 0.01309517601543869130885224774042615313467\
864057733109819785155045993484962865`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.00073179847329393845628792027147587675582869636738596083095984498027053004\
224`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.0274000162315009088959570606098123008341187410658303150174339040819333`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.058910533267588936584439630313410454838706\
96545015559022132652305064083863537`50.*asl^2*cf*nc*psibc*psicc - 
 0.05434741909307096533898863779407396283105755960532615173919155463946141363\
153`50.*asl^3*ca*cf*nc*psibc*psicc + 0.09896020103750174573559170735691151249\
57783486558135447538037075370589535533`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00007637524193537455791469815408431914787010661953388108737190902668631162\
839`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00036209325850286340001957326542663562\
583597817759635039465724799716532033931`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.68092271159092167559571950814630701865500092111380374982412695882317149314\
344`50.*asl^2*cf*nl*psibc*psicc - 1.40721897061203378048227817450251154934991\
854737593400716905519296523417065042`50.*asl^3*ca*cf*nl*psibc*psicc - 
 6.98589117496026764816237237557265924172282566075724044786715447871150641561\
388`50.*asl^3*cf^2*nl*psibc*psicc - 0.000882790121773691078325718255609851125\
83360026289522392142733276861252996032`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00837057516721587458197753608788673854552961207148954842079515262780995539\
823`50.*asl^3*cf*nc*nl*psibc*psicc + 0.04837602398323648097354734105333444547\
523408134695801085412756551151487154378`50.*asl^3*cf*nl^2*psibc*psicc + 
 5.59315726914991332390500999951113219336650287948013082893003626123491295204\
767`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 5.644465442306870831210242395752712\
00450559082271252051184649939125279659834627`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 0.373357675762950725049022752268260931057210886759069593418066269\
85226654655056`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00725131340559339804611185598194473248047931313475665473815988992511396887\
329`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.068756618844586377352825367961\
89372997647903166771818296112773311237137850173`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 1.016937685299984240710001818092933126066636887178205605260\
00646926739743999635`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 1.97548983502875709922950176222489139798615301241098070933548695802379751932\
515`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.174892775372802189657744953472\
9050817171903328484733777675240353319354090989`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.001318420619198799644747610178535405905541693297228482684010488\
62891615562455`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01250120342628843224596824872034431454117800575776694236145175472932527319\
188`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.144496287217642933081610369005\
98474940672713502343169068324038880935342594723`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 3.263988298543775655518404435569250596782074420373867755494538774\
68999331853338`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 1.18690483583410023837032888566154567155711797104504282021094958777294679975\
288`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.10790043962128183985184808051468597014155617918591298365106246400508790423\
329`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 9.58441188389111868707432223997\
900699922726340786694134924256329170577387068561`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 11.4834033584860790029399812864601809193408251977456446619\
0582316523574453359745`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcjpsiav2mb475100mc150100qqf10.m <==
3.579666997415196995003592178597437234016525369700638842293043883455812084082\
16`50.*asl*cf*psibc*psicc + 0.84855868516537221328264875476469840432388921676\
825552098812815472554216928285`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0402405825737226347274773856535798309010876499479932596252303253085813893\
2302`50.13887525062072 + 0.00944288598168644832742713442037433028806267851935\
744763239776561375094115512`49.509315736949986*I)*asl^3*ca*cf*psibc*psicc + 
 0.61582052926172280256304212627936318483132517729252332557918675595900456188\
638`50.*asl^3*ca^2*cf*psibc*psicc - 0.036893815797254556306508888818344916342\
17248113887324157477606410648260939559`50.*asl^2*cf^2*psibc*psicc + 
 (0.1073082201965936926066063617428795490695670665279820256672851913068865688\
3757`50.13887525062072 + 0.02518102928449719553980569178766488076816714271828\
652701972750229294065869123`49.509315736949986*I)*asl^3*cf^2*psibc*psicc + 
 7.74050300480512942849615871673201332383637112352388883169985991226987224459\
919`50.*asl^3*ca*cf^2*psibc*psicc - 15.19979734014733622582685953345033903245\
003354135906947213305080667420659954616`50.*asl^3*cf^3*psibc*psicc + 
 0.00410586308302607831681152131218446127298918878480405872897978072810768370\
7`50.*asl^2*cf*nb*psibc*psicc - 0.0086284435640020138905777481658247744283736\
0327523235658286548686521857401543`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.00235762025159180014354353972053579241416293845302602699369759341519527873\
919`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.70940779372195913823635282534851436919914994133623993787687144067924584`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.037430114396360250403229363937041791062661\
27234044629397537777041585987725092`50.*asl^2*cf*nc*psibc*psicc - 
 0.03534379493115356662680630169199851907718043538864293724795733627919167612\
755`50.*asl^3*ca*cf*nc*psibc*psicc + 0.05189783988774550207674662552571106220\
667053812055926767175722662005426001029`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00008586436950947098500831297755369771498056647599804683325727338147677807\
403`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00039138094821005907070573725635784042\
152054122165672559930646354080474011343`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.14498679867964899839910369226847867839065632911240918185244749681126219378\
704`50.*asl^2*cf*nl*psibc*psicc - 0.36027092583052193060317317325321689120591\
93225837929238420525657210574478369`50.*asl^3*ca*cf*nl*psibc*psicc - 
 2.07037931818544971323340437548487976917823517116981382854697763848427147991\
254`50.*asl^3*cf^2*nl*psibc*psicc - 0.000332598504081388455405323200328662454\
49487542980473524111788154406647669048`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00303205435838582020524624882458624862859807310481250666160919676723381489\
406`50.*asl^3*cf*nc*nl*psibc*psicc + 0.00587238193009350283277785147538247469\
19429662298963398487055893042457150166`50.*asl^3*cf*nl^2*psibc*psicc + 
 2.08897955662568892772004147257243382345523517647431320132862999604605312409\
753`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 1.504203072215929316527637872290749\
21284087371238533600604558280901586744327146`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 0.043060109793469399076869633439573110138481090730714579620161800\
12165024308768`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00479210163902894914351707527742866309216665538852682708662783347915069390\
207`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.043686043328956218598561645399\
24790719609013104111227909461619528061176600313`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 0.379814464841034350494552995013169786082770032086238763877\
93272407475193016829`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 0.50041246792149944943254630089377027595362034179641347957930190448692848405\
608`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.082844913434340365094423504079\
20450850159285059890840742958080401161661661568`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.000871291207096172571548559141350666016757573707004877652723835\
99069606579458`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.00794291696890113065428393552713598312656184200747495983440906605195868491\
038`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.030767154257247496195917782923\
36130730477453781899727635017863966022887003544`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 1.219061882334612328457375103250483772415479879838182005364177848\
65903305433603`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 0.44329522993985902852995458300017591724199268357752072922141659866778260740\
012`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.04029956635816900259363223481819781065836297123432006629312650257535323032\
938`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 3.57966699741519699500359217859\
743723401652536970063884229304388345581208408216`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 4.28891835183639469294697057558354279798299959628399208491\
270564489785698500831`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcjpsiav2mb475100mc150100qqf2.m <==
8.282739726675100546073208447287656026213893065396443405832240654819274114740\
99`50.*asl*cf*psibc*psicc + 
 2.99019516336512947193208996385571243616756683055263729333665376994716741691\
5`50.*asl^2*ca*cf*psibc*psicc - (0.070151314041495694055788646991711144262557\
26484615838112182968216191817382855`50.1325436492798 + 
   0.020606139190702870999609341612016660104737422566269179987602384247858298\
5197`49.600504467918284*I)*asl^3*ca*cf*psibc*psicc + 
 2.30364328199822100926547170682628609592171219937181711251996413820428216051\
673`50.*asl^3*ca^2*cf*psibc*psicc - 0.260005954502514656812620312942354212920\
90620413802289968281598139661298072894`50.*asl^2*cf^2*psibc*psicc + 
 (0.1870701707773218508154363919778963847001527062564223496582130346843925679\
0108`50.1325436492798 + 0.054949704508540989332291577632044426945966460176717\
81330027285827581120637537`49.600504467918284*I)*asl^3*cf^2*psibc*psicc + 
 22.6848286169132033990454992876846806403108809198150435078800720565051458067\
4356`50.*asl^3*ca*cf^2*psibc*psicc - 43.6425996978070604842554004253449215566\
8641784629829538748898776894906410021251`50.*asl^3*cf^3*psibc*psicc + 
 0.00583020029829033803085544258960100883905139502903256291390536390413451765\
142`50.*asl^2*cf*nb*psibc*psicc - 0.01228141163789106055927382346232911192668\
516128371591697492473628363714213459`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.00127758829244294639706885552189085918842849315730193168898676633591436821\
239`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.10386377453269088476431588499020190884003827141194291324044004030462388`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.055031385847267394886249678271691585012444\
26916702914808561630256139356128339`50.*asl^2*cf*nc*psibc*psicc - 
 0.05088556652008168640808331318737612951785715977521199933097640366232076890\
811`50.*asl^3*ca*cf*nc*psibc*psicc + 0.09025724674272265032745168369527602748\
678130711629268784566956536487306884901`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00007747291663621159842060282438374245549747128475197603568484994553104585\
655`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00036563426211709773091911177951696533\
880493676359132744786344663088406191995`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.55199675724539537687059690438260729012106831753115257771432131038382449690\
896`50.*asl^2*cf*nl*psibc*psicc - 1.15222971310758883312065159889468713205893\
803544153221882847396081856153656449`50.*asl^3*ca*cf*nl*psibc*psicc - 
 5.82895004660813494382637655714417576534793860305102471040829207277195117579\
893`50.*asl^3*cf^2*nl*psibc*psicc - 0.000777098343047727364751903379943702676\
55300563134854366483088270290536520091`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00733504795196695029405698669590823023194687586107513822978064097708169585\
896`50.*asl^3*cf*nc*nl*psibc*psicc + 0.03678739524171265295106682538156120431\
510942521944111271806667903555753453484`50.*asl^3*cf*nl^2*psibc*psicc + 
 4.83354288942783996906164794297957642420392949332501658700982586510638688346\
32`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 4.6788559077194680545894807884964625\
6862102048325020669150504119725651102504636`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 0.303462374544278752385695545505193274914091807513285702557482010\
95247889494733`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00680463810905083304559362535425065609763722225366390786134023955095863237\
855`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.064229125273793161873702090584\
40361711363314303778492733100008892162927526741`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 0.878825979895970903465754171450832077127987180604548470365\
42298807782162362374`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 1.62846829335665203356963910212582233607083446892951093181882309612385398905\
739`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.154629271037164741293437255739\
06290479538965372847043631681928453023895819156`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.001237206928918333281017022791681937472297676773393437790769537\
94477632777417`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01167802277705330215885492556080065765702420782505180499026242086189503984\
399`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.117137349981735554091605330850\
97186572030988950666874848583337893176416836636`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 2.820701559496785138776801105060095947594685318493023137152907175\
31364325000914`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 1.02570965799883095955520040184003489003443102490655386804376222082252977115\
241`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.09324633254534826905047276380363953545767554771877762436929561248361280947\
223`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 8.28273972667510054607320844728\
765602621389306539644340583224065481927411474099`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 9.92382655785366046760184681431025027354107241142032539264\
113526989413295934168`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcjpsiav2mb475100mc150100qqf3.m <==
7.246606185491896987803705967305648191330924363140379969849221277412492860223\
97`50.*asl*cf*psibc*psicc + 2.47795420637239190679594820983421031455649307286\
260561417110082230180348222723`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0645544687258751125542556398191027763903819774173191048553734682366165539\
7158`50.13361212144252 + 0.01836689396490814357696224074325820397127304895778\
863451622318550755339035939`49.587721528896*I)*asl^3*ca*cf*psibc*psicc + 
 1.88113052479846509011862865603773662141070955313462525521642595923372248713\
808`50.*asl^3*ca^2*cf*psibc*psicc - 0.211817133410690800839749789079345983453\
89213315292721135102795285037232680246`50.*asl^2*cf^2*psibc*psicc + 
 (0.1721452499356669668113483728509407370410186064461842796143290624321757564\
887`50.13361212144252 + 0.048978383906421716205232641982021877256728130554103\
02537659297035730631980039`49.587721528896*I)*asl^3*cf^2*psibc*psicc + 
 19.1012332144960776930480755970665371650884531128920990946024865898616799734\
1661`50.*asl^3*ca*cf^2*psibc*psicc - 36.7512080990067325975553390152792530317\
5029516697400246642341927661804491077914`50.*asl^3*cf^3*psibc*psicc + 
 0.00550381113290570270141566250591235763821373518438059688466027294729661224\
347`50.*asl^2*cf*nb*psibc*psicc - 0.01158799498260840971376265430381831286842\
585205827486495537437304268136123988`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.00165218135128175376987262881245353556857876646326953000546648033876396726\
737`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.18015498721910317232487671536732209936905910936714246130900715884908059`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.051717639121655672593405423755637425893920\
06642914866218652057180020793539297`50.*asl^2*cf*nc*psibc*psicc - 
 0.04793590802156321614427451708756482618221937419996036715481123256804201983\
728`50.*asl^3*ca*cf*nc*psibc*psicc + 0.08285912744020021416679684838453381457\
054602159812216181506129285756193732835`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00007855928987427000892757363953671537251263806076270669412065701563987322\
129`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00036909887578446498739545635862719619\
793563690457272254528276579119472167482`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.45349890536586167898724005352360822623988710201897540296253071383686363823\
608`50.*asl^2*cf*nl*psibc*psicc - 0.95877619812958453527369519898440591093646\
790786310761592864236453247642980132`50.*asl^3*ca*cf*nl*psibc*psicc - 
 4.93952281341405188183151580893402238419000943564538965636239424851688833329\
682`50.*asl^3*cf^2*nl*psibc*psicc - 0.000688866556350268545254852872010917730\
51015428809951441920738690497685011232`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00647306949747965913415393877104127960847240563388149124893326330576348123\
23`50.*asl^3*cf*nc*nl*psibc*psicc + 0.028380355148839174227554788463239755883\
19056973873800866410175040549000910912`50.*asl^3*cf*nl^2*psibc*psicc + 
 4.22888838189157853574020068074002919812604535813970380860577889398067042006\
005`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 3.932276026277046018642880773688236\
93371976585837494039564753419599732282573526`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 0.247219454635023908360785793637990290618813084429418243330991159\
69321893433461`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00642369748273841213916140308592049104412330561972022609280817641226532146\
471`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.060361531349198115296249800667\
56603042660247569277455024178476294646172459573`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 0.768888796707559733770945578316368945113826428752673419746\
50527452244612219813`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 1.36106435746476047231161395894073261438060370715972662828043202112476612590\
035`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.138609687274158798066806199154\
04595978798526744219841476836761233097553028254`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.001167944996861529479847527833803725644386055567221859290405100\
02875426000329`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01097482388167238459931814557592109644120045012595900913412818467035203534\
316`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.096235456634320725126020786724\
10823565120954306088219379007186793313671571825`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 2.467844462460415616668981950852816391995567246439245505317891386\
59253366420367`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 0.89739798634924204242508434576466050618020627143245291102857362820196719809\
801`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.08158163512265836749318948597860550056183693376658662827476079871805187965\
102`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 7.24660618549189698780370596730\
564819133092436314037996984922127741249286022397`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 8.68240042437735817765388024296114061963995817695726058787\
534698651048811226302`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcjpsiav2mb475100mc150100qqf4.m <==
6.407189479265691712049839306490131412405759931786420725403518332789335944307\
73`50.*asl*cf*psibc*psicc + 2.07707868193043290652755151663739897341435054968\
665795148075404588140790435869`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0596991266397470171453211792628402461503223597796465311574030193328330437\
749`50.134579123001004 + 0.01647386258153694727913430717387032431610433996348\
157459528048450775017582781`49.57540658422674*I)*asl^3*ca*cf*psibc*psicc + 
 1.55721179801661692371059357622484017441677620563698844476481521770348429769\
101`50.*asl^3*ca^2*cf*psibc*psicc - 0.172399124645562257057324114420044322394\
58039927840153001902775579213698619137`50.*asl^2*cf^2*psibc*psicc + 
 (0.1591976710393253790541898113675739897341929594123907497530852683645173943\
6641`50.13457912300101 + 0.04393030021743185941102481913032086484294490656928\
419892074765677612967745814`49.57540658422674*I)*asl^3*cf^2*psibc*psicc + 
 16.3057505210486679503790513826916505503219600982257582737920074580062199310\
6517`50.*asl^3*ca*cf^2*psibc*psicc - 31.4083963532390136852795893933189621335\
9816087623499668852929612207942601836498`50.*asl^3*cf^3*psibc*psicc + 
 0.00522214087120140963884469806441306406116227180294693932253363567965966467\
286`50.*asl^2*cf*nb*psibc*psicc - 0.01099012897497430969664761786668315518188\
289755920130595786792468102382089948`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.00190960179834930705518163076396783980635900535421347715349942508545945391\
521`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.25627420055597217579801536202890384461048270587989022427597245976796481`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.048852932370773995178876327321101257122898\
87084562917249638186282226476809317`50.*asl^2*cf*nc*psibc*psicc - 
 0.04539279269762786830215348577027393785222355385723889496219292839359286980\
564`50.*asl^3*ca*cf*nc*psibc*psicc + 0.07650647595649476142995107193478971645\
479494616896317343564477773935609409619`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00007963457164394502051642896479480067411491290020595284407772899158628102\
451`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00037248921839235814287091875216636909\
821030201864931844714732182791996552162`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.37678576857677770238674371133701772785523337162103678754731545999679317760\
245`50.*asl^2*cf*nl*psibc*psicc - 0.80895606588629374178684774283864221738285\
296950055421363457252804884474888464`50.*asl^3*ca*cf*nl*psibc*psicc - 
 4.24157724047247237570007628257357489923594144367300912643692970362618935557\
449`50.*asl^3*cf^2*nl*psibc*psicc - 0.000614193904562763286329597642795067837\
67713600441486581332348770546677912423`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00574576098619171867286242627552823664709824924151977290241348957046045701\
127`50.*asl^3*cf*nc*nl*psibc*psicc + 0.02215753348038390522609937134062176132\
510801734183978160387120356232608261919`50.*asl^3*cf*nl^2*psibc*psicc + 
 3.73903154882224614100243108486832696691506095671419680147158789258296420970\
359`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 3.343911186715104190172970952257575\
93579115976582141641924108328985804368341003`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 0.201213267728418232250152601854153398690967007465926307419759003\
38285093329652`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00609494990994208793013058363854896135202633396004544812320233465750081364\
857`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.057018028256513475741943346899\
50323770347243497340521998951173555192120850043`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 0.679823917967681116545896560885150357620920173948035782085\
74332926822854501544`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 1.15102345707661113180707351681464813502007548716573303957822776809771618786\
965`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.125711774968907374499794534766\
66269959951476131817320292414637778089369240906`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.001108172710898561441841924297917992973095697083644626931802586\
04566293201013`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01036691422845699558944424489081877049154044272243731273086578560104087780\
841`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.079956423407564134751110772324\
43963681320427403900861252765070443715439456526`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 2.181979629029221491553166216395284602526951142638815145480368955\
06690329044228`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 0.79344713782880781511024226050737621910070950641411459834004601090876343327\
027`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.07213155798443707410093111459157965628188268240128314530598298850918871908\
69`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 6.407189479265691712049839306490\
13141240575993178642072540351833278933594430773`50.*asl^3*ca*cf^2*psibc*psicc*
  Log[muf] - 7.67666728809086742993064746774937611625042116627103688513013543\
179266303940657`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcjpsiav2mb475100mc150100qqf5.m <==
5.716752642878055796717129432196735872237717206780352528550075527903157075949\
71`50.*asl*cf*psibc*psicc + 1.75811985673930895739464782396881076425314701763\
924883811213220929559548456126`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0554469674888747558685873151371135493032953127495647170285399692773783916\
9134`50.13545837882223 + 0.01485717295974918614612793533950919773962466739378\
766243954486356773790678222`49.56351675938879*I)*asl^3*ca*cf*psibc*psicc + 
 1.30444635779709053162136264699330926967614286987648530793848319467882755467\
432`50.*asl^3*ca^2*cf*psibc*psicc - 0.139702685471192144355771141618808522331\
81787857794695464196910669946425269409`50.*asl^2*cf^2*psibc*psicc + 
 (0.1478585799703326823162328403656361314754541673321725787427770664077786079\
7532`50.13545837882224 + 0.03961912789266449638967449423869119397233244638343\
376650545346387521080713037`49.56351675938879*I)*asl^3*cf^2*psibc*psicc + 
 14.0853817865565726737721512103324200436470746604441456703458079749537190573\
6924`50.*asl^3*ca*cf^2*psibc*psicc - 27.1849787082970518410597753555622752845\
4516483259651423616620371242458817625961`50.*asl^3*cf^3*psibc*psicc + 
 0.00497656923298523427596691989405980645676974636513351300809295062375672243\
734`50.*asl^2*cf*nb*psibc*psicc - 0.01046938684577217046231102033109644569615\
585170928880360137803259297355597803`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.00208528091520989033800543963049476169160556369696181505973682807403009655\
829`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.33222195848356077776165253624141181185138491432013536754437596349386269`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.046350809665654913419340455236927909347346\
43192164928363545091745638267601747`50.*asl^2*cf*nc*psibc*psicc - 
 0.04317770796007563867211127465668561490293589026437319167343024355314328035\
427`50.*asl^3*ca*cf*nc*psibc*psicc + 0.07100233347259580631354181698167089354\
367200131366011120226172993371866402714`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00008069896590450511161121926484761554041036371731589697628237560901576724\
787`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00037580733169175122422211272341764382\
606470979804399268043566178889032758277`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.31604106473853300064179278838280139571550565602096244231067132176632383608\
921`50.*asl^2*cf*nl*psibc*psicc - 0.69084901462998445522426661928762679395327\
924553949397381105137567172057675916`50.*asl^3*ca*cf*nl*psibc*psicc - 
 3.68412866793835270995342368133538357898325015564443310714626313624751022501\
327`50.*asl^3*cf^2*nl*psibc*psicc - 0.000550242537114869319807466891321955407\
99908183811609548812101856428827257927`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00512485327014319052562638009253087845466888285859646488168849166306252011\
099`50.*asl^3*cf*nc*nl*psibc*psicc + 0.01747179926098408099867820273356465513\
112718997209065122302993889040258872063`50.*asl^3*cf*nl^2*psibc*psicc + 
 3.33611461900823050964164533600209626462712115431482633613562051744265850917\
144`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 2.872538620005618576886837803100534\
7997107812557935382925620421184248556098683`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 0.163052068343651953151990254710211812382982631694707983385750016\
17041053608668`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00580833434917004266561986282673758919811824739437990057892242598401689435\
114`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.054097710147070920148940340889\
89339901481241842815043834165239807300744395333`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 0.606566294365132819934844606545835684477658391693604788388\
29458126962877231859`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 0.98329266408682624991692871762523797905922333160554406568742716348116153721\
678`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.115161205483780103891489068495\
45587543364970794676036021053024295312285028716`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.001056060790758189575567247786679561672385135889887254650340181\
04959558627855`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.00983594729946744002708006197998061800269316698693644333080962209135811502\
158`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.067065996897550972508888687189\
10437579380323236842453795089858170402039381864`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 1.946850151899748393357106987952757866655248062093508802592901786\
5688416114413`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 0.70794550978172668849349345016463922423827202257945774640125634893297153246\
338`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.06435868270742969895395395001496720220347927477995070421771922512419440173\
468`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 5.71675264287805579671712943219\
673587223771720678035252855007552790315707594971`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 6.84943189985362791857335001036264913972375024268376637620\
679715916503593126455`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcjpsiav2mb475100mc150100qqf6.m <==
5.141315081271762727647472520344847239318264266834094403472194501135593088663\
49`50.*asl*cf*psibc*psicc + 1.50065666433623025916504307217991205835729526403\
830170358304299395761044637945`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0516923409148557456926297959514397992568063672850152409255385338090031682\
0469`50.136261193145096 + 0.0134641930408504953585887082591768460378409094510\
9958844758882137596723805287`49.55201532292243*I)*asl^3*ca*cf*psibc*psicc + 
 1.10414150817961408836894860738503184884814305378487377664643723846249093485\
924`50.*asl^3*ca^2*cf*psibc*psicc - 0.112254591695293919853549881762205206399\
7970197659878793398216290252992762402`50.*asl^2*cf^2*psibc*psicc + 
 (0.1378462424396153218470127892038394646848169794267073091347749345738050860\
6527`50.13626119314509 + 0.03590451477560132095623655535780492276757575853626\
556919357004016213780361928`49.55201532292242*I)*asl^3*cf^2*psibc*psicc + 
 12.2939199703330664624941410752461673926101691203225295442190234691763269929\
4016`50.*asl^3*ca*cf^2*psibc*psicc - 23.7897641093159006949924491058941070214\
6611641526820518361613938637743326261261`50.*asl^3*cf^3*psibc*psicc + 
 0.00476055781628457592918713817357454692993066709278061110042635928552349452\
587`50.*asl^2*cf*nb*psibc*psicc - 0.01001179026238742853094062479411355044920\
354019036544843921477052822166145942`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.00220304401678830256554428596618199354280326977870706421197843208489667896\
807`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.40799880262974305073253259734328859504154878462290842052536803340313978`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.044145692125097562816826123692405108129978\
67756857816049257892364872377641848`50.*asl^2*cf*nc*psibc*psicc - 
 0.04123109681061284193267143602383943287448100292097654769190653123702403985\
263`50.*asl^3*ca*cf*nc*psibc*psicc + 0.06619490805942800775443988632448010967\
944405898513971381312592812258356053094`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00008175267081644825159064379709196786638100289197270014517648357886598448\
469`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00037905518381920151006794459448761703\
275336166850417034923381283363635762962`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.26724260734529476562191595410165978052632687572680320500536065640579063652\
001`50.*asl^2*cf*nl*psibc*psicc - 0.59628979147235776138779412843661158630644\
409145875923576527528298599285184258`50.*asl^3*ca*cf*nl*psibc*psicc - 
 3.23200064549922427515373699393494247024190286183393196559936479291639037035\
963`50.*asl^3*cf^2*nl*psibc*psicc - 0.000494902126452523808939981499879309912\
68582009423169733204684597057793536621`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00458933548326917412963604337765179069878170324293571273599110965242870075\
211`50.*asl^3*cf*nc*nl*psibc*psicc + 0.01389111736039433523911003109289118403\
527870327953749166502276046830227754449`50.*asl^3*cf*nl^2*psibc*psicc + 
 3.00030760031680568042295939891086277393293745956981224889139337106007909102\
715`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 2.489446640904242962530612804074992\
96273322158183968633592302886004434571011018`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 0.131016403122501970905159426167286892410561291327343212350170265\
69449640267498`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00555621959446729422693311200302948229472592549678263517146742186412399688\
058`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.051524037531429720987667589650\
09956644726165520250044857598090128264813658713`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 0.545510472784873760076901708892884140715079538103602227071\
16247866078529789485`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 0.84740948971512957196982978432272936330291523705343763590362545929632891169\
387`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.106409868174072986476563490377\
97146625161615815525973381394580792916217624248`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.001010221744448598950351474909641724053586531908505933667360779\
82771573838534`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.00936800682389631290684865266365446662677484640045462700981870099250494917\
198`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.056710642618360158499336290740\
72815685108875526139000762473944513588510976379`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 1.750883879750874969286409967934984338830878171776442052039547110\
22712369915997`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 0.63668504718213635246778544288544885048395569882779710983791939092937025339\
648`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.05788045883473966840616231298958625913490506352979973725723188169508974809\
149`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 5.14131508127176272764747252034\
484723931826426683409440347219450113559308866349`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 6.15998097604107464941869174237583963900185636023615630794\
681863829392526596402`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcjpsiav2mb475100mc150100qqf7.m <==
4.656138125828405638806863813234431858102601432849886929560624673939924867172\
78`50.*asl*cf*psibc*psicc + 1.29018850014703729073119710468363974074729176613\
617498106242778641438511182967`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0483531024705117753427339617049504811174982634597283161877005831202758351\
8644`50.13699697205673 + 0.01225456494743885622716472984357754532392654362483\
605940513718776001961282089`49.54087052505127*I)*asl^3*ca*cf*psibc*psicc + 
 0.94324598411666062333025560196592789903169392368708906329358452114724602009\
655`50.*asl^3*ca^2*cf*psibc*psicc - 0.088971410569995523438047519421828613683\
7786112601425178558362052862698812531`50.*asl^2*cf^2*psibc*psicc + 
 (0.1289416065880314009139572312132012829799953692259421765005422246901886004\
4529`50.13699697205673 + 0.03267883985983694993910594624954012086380411633289\
615841369706787462933312371`49.54087052505127*I)*asl^3*cf^2*psibc*psicc + 
 10.8284625884996507731754066291663509320970596578181986328432784646669630539\
8346`50.*asl^3*ca*cf^2*psibc*psicc - 21.0198631339731466750448038036831708525\
9904013993425166992746105367803029980124`50.*asl^3*cf^3*psibc*psicc + 
 0.00456905739180698643838357395697407330174690201624499055959510889326615216\
605`50.*asl^2*cf*nb*psibc*psicc - 0.00960654361692761228335589566149100719962\
730543113723160584599291343968945642`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.00227925838486309425660479764445582054142555801655661361675354823157238454\
278`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.48360527232250389765693431695390241082417924205542231589597627771730666`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.042186934378096663404612927994076589890060\
69345166433256374353769845331015442`50.*asl^2*cf*nc*psibc*psicc - 
 0.03950696685827533698353451576094350358839786269554271699636904145099274769\
86`50.*asl^3*ca*cf*nc*psibc*psicc + 0.061965614500549410728624750922024700119\
62393468257061215777059301602446597299`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00008279587896616556917912164361832456119709985338179812419434318127326686\
042`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00038223467262479219388459512632478995\
605509753828448625316356942283827215083`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.22754212509341274790730524577299271353996696410527878868136609351028778629\
705`50.*asl^2*cf*nl*psibc*psicc - 0.51954583071507462632482783516987898482908\
35654689732977799504643116931769986`50.*asl^3*ca*cf*nl*psibc*psicc - 
 2.86031568484159637407752504229850063811819744000176941414756037354319538467\
688`50.*asl^3*cf^2*nl*psibc*psicc - 0.000446573104366638887652178808304095639\
40246847821804728536473682555389208044`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00412329034927871141049894411913286780036491319325521101434669258133019197`\
50.*asl^3*cf*nc*nl*psibc*psicc + 0.011119820179908123664395539014821103644199\
80464045346350521351147788873717282`50.*asl^3*cf*nl^2*psibc*psicc + 
 2.71717379429548838017645413684685738650390607398470868770724345263547953331\
823`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 2.174160120661406052320308601835510\
40716349005393740458649422914839765049250612`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 0.103841758431204146402122843376431115219773444000909165509195651\
7888073503478`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00533271250729539414964750297343297323817459782899791988523005777901117630\
971`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.049237900361228314357500375989\
72502287992869575815933855127124843685742740945`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 0.494031598962816069122991661244883161182528377088128852310\
40789496851662943555`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 0.73592809308644624247987466292682096130851246159322510978345288237558192420\
898`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.099061036813023185146889036060\
28189758388261315473633999161487591210289851623`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.000969584092235526209026818722442358770577199605272349069104081\
76982497581121`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.00895234552022332988318188654358636779635067195602897064358547985798170854\
632`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.048285938627001380740913402539\
22218727828315137074366774956814863875954356641`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 1.585656015540255180402252879730621571387201328860344308432510649\
22892543255993`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 0.57660218746918370196445559262931693504989139231285247578965625608933933085\
797`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.05241838067901670017858687205721063045908103566480477052691085609945014489\
667`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 4.65613812582840563880686381323\
443185810260143284988692956062467393992486717278`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 5.57867429315920707604246376342994729025466353007854452653\
756977600322198085528`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcjpsiav2mb475100mc150100qqf8.m <==
4.242852696717613143132943229969629522091327589476080266256709756551982113188\
74`50.*asl*cf*psibc*psicc + 1.11620240683802695963129575624954373768274892526\
355166267079593286586608754749`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0453643815939362873125709300831836212093405624815849107945065423717314362\
834`50.137673613922374 + 0.01119685578964902058554856148428762201736159553195\
300702670704667715569043424`49.530054703691206*I)*asl^3*ca*cf*psibc*psicc + 
 0.81244815592482345129235128406136093100287773816227733141150667765216901985\
986`50.*asl^3*ca^2*cf*psibc*psicc - 0.069040466414929236200788009204807981036\
82644360663182632509027605977854796643`50.*asl^2*cf^2*psibc*psicc + 
 (0.1209716842504967661668558135551563232249081666175597621186963280412309266\
0281`50.137673613922374 + 0.0298582821057307215614628306247669920462975880852\
0801873788382784283071764431`49.53005470369121*I)*asl^3*cf^2*psibc*psicc + 
 9.61497918904980024419425703872531876096939926525703873075066871404300406852\
294`50.*asl^3*ca*cf^2*psibc*psicc - 18.73058244052905860000994625306555453862\
175217648581859645529703605455443182155`50.*asl^3*cf^3*psibc*psicc + 
 0.00439810677898919485751460435947989040544268604875189228159248329879323960\
782`50.*asl^2*cf*nb*psibc*psicc - 0.00924517718226516454573482257781825402590\
743374891520251853391827399925942691`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.00232537668032065690543445124398804505667447507723199425463075536828352367\
799`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.55904190460235627028647166502437685523077543465370115069838085383747484`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.040434802164799845613069855014593165395117\
70481314636710818674634215905742927`50.*asl^2*cf*nc*psibc*psicc - 
 0.03796923970055514391080817084676148409242964082548453187244372785074298335\
983`50.*asl^3*ca*cf*nc*psibc*psicc + 0.05822064724047543856727916014544028033\
676032455242337719036704371825486804375`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00008382877757960930920251235379601252790413417741431302069560468543470753\
786`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00038534762881854519090610035260325852\
74985726185378103104852835970376877148`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.19488023040660826454021093685432040898403020642585319197380847241946691680\
748`50.*asl^2*cf*nl*psibc*psicc - 0.45650454374886595081951324081618320970228\
498490811877788219605796556019609334`50.*asl^3*ca*cf*nl*psibc*psicc - 
 2.55109428575509449741943901341719643323643998583417286688090770894215092230\
355`50.*asl^3*cf^2*nl*psibc*psicc - 0.000404022540356095399770084261677658698\
61395603364522942392921958049356847254`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00371445540327994716873769133309244349885264570441902270739128635423949258\
413`50.*asl^3*cf*nc*nl*psibc*psicc + 0.00895112484878718013240472502031726064\
461343878966264028691435177710586618824`50.*asl^3*cf*nl^2*psibc*psicc + 
 2.47599359147575006027189591096842809568217893772203630243745159408568537877\
546`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 1.911772338394824309364825594436091\
29955304349143761052490787499823038018299808`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 0.080579631024243807715674924403727849335855919949343111931513732\
07258345337472`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00513318985022876563201913655054058795731475832287562116946149687189767780\
037`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.047192923341452282215357086540\
89151392603675614991062222025663761243814235912`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 0.450180652995590920049435620176077835578577988676733873170\
44576545777001903449`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 0.64343847909464832267250699489442967699304676470191290154983249511377244270\
267`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.092821872308470366553992366038\
55091382369927126002945413900149798771266001259`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.000933307245496139205821661191007379628602683331431931122352227\
3529617919578`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.00858053151662768767551947028016209344109759202725647676521277219896145886\
89`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.0413548693067989191655451873448\
7058162413955665062503081034436795458436575052`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 1.444910936873142013641991625282963695339604673483234712715257455\
99814073849173`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 0.52542215886296073223345150010289588921440169944844898644539445631964769904\
046`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.04776565080572370293031377273662689901949106358622263513090169173413048993\
71`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 4.242852696717613143132943229969\
62952209132758947608026625670975655198211318874`50.*asl^3*ca*cf^2*psibc*psicc*
  Log[muf] - 5.08350324436059622722568371526761211806835596253760763634437251\
631681483588187`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcjpsiav2mb475100mc150100qqf9.m <==
3.887579382212650306111104586021885770811872316150325169874549469244528095700\
69`50.*asl*cf*psibc*psicc + 0.97093500790551461719525840495931243175783253276\
226177005569046160469304130911`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0426742400825269897472375274949835552235692645496519228229829670172960844\
6808`50.13829780565181 + 0.01026624387555228595515447284102941220893953986011\
286359433820834990858948623`49.51954358620588*I)*asl^3*ca*cf*psibc*psicc + 
 0.70497616732268786367682828701313759801992306008995879402160374153821782412\
108`50.*asl^3*ca^2*cf*psibc*psicc - 0.051841506584977577037226323942799051023\
05225419254094059483164289515883657177`50.*asl^2*cf^2*psibc*psicc + 
 (0.1137979735534053059926334066532894805961847054657384608613129321058953956\
02`50.13829780565181 + 0.0273766503348060958804119275760784325571721062936343\
0291823448851588375002656`49.51954358620588*I)*asl^3*cf^2*psibc*psicc + 
 8.59916764502205159694394957661430298315071900331679554052389006017367749439\
777`50.*asl^3*ca*cf^2*psibc*psicc - 16.81659061076924108368448076387830532322\
666743093832962092411661248737265905769`50.*asl^3*cf^3*psibc*psicc + 
 0.00424455475047836137699541734233772324419504530953166060247122840827904756\
935`50.*asl^2*cf*nb*psibc*psicc - 0.00892095291795672936721561159831092987396\
767018031934651931866559610185466461`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.00234954106113467221306570760834025628901776665048539725906671674609311936\
503`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.63430923423467660855090566449516988653144886326009213129969252277984676`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.038857683640119263646564992882002623231314\
86178026416771578442324575414093209`50.*asl^2*cf*nc*psibc*psicc - 
 0.03658921870736759483294747624007360774434747676363986015948630707985735834\
98`50.*asl^3*ca*cf*nc*psibc*psicc + 0.054884950555932824486534433995482058169\
85436590245955306967447774120883775184`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00008485154872561348110638683656173830866577232595160240181235044271266769\
206`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00038839581894690678702252461769596541\
208518225734217297244300183270241620687`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.16774026370119948489218995447262151389607576548927613248664974786282640287\
334`50.*asl^2*cf*nl*psibc*psicc - 0.40415856312461207290471066098525899076738\
620419196311168899684127080029723917`50.*asl^3*ca*cf*nl*psibc*psicc - 
 2.29109084408489258877684505969599624196749876829237901990066617580146715196\
064`50.*asl^3*cf^2*nl*psibc*psicc - 0.000366285888024330464829130781580128247\
89651677932186241621549513450083442135`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00335324244718142008685419872482825902377759146023017473952572204818021148\
814`50.*asl^3*cf*nc*nl*psibc*psicc + 0.00723761325499510040359946550350717768\
085300758486127463164133143016663797063`50.*asl^3*cf*nl^2*psibc*psicc + 
 2.26866740958469328201711089958725149474143572280149453105940345931616183151\
139`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 1.691230148201851378163234870549820\
74861655745124686912578735444643493903673288`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 0.060506101555754972949547302080988876733876365244618551085084593\
82010763124973`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00495397371159399581894066333023642976983064971526631743591574113694767462\
903`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.045352211141791061230659528488\
14846671333048028847036248350851385802479588167`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 0.412484983560853324003111072652227544498442858691180823828\
98246645285579766226`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 0.56593711035734607378719299750340828397260093330678763906944787860754324280\
118`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.087472426753559859370161948529\
02530813472479097069009812963374285648497337858`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.000900722493017090148898302423679350867241936311866603169681449\
18765599003845`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.00824585657123473840557445972511790303878736005244915681347940483937720724\
808`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.035595589498111894539238246851\
9121756430839533952252235737281219696840457653`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 1.323921985711928043186626268643757508049664415870567777648271255\
67406042286154`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 0.48142617662251928843150046132500273019987796940747919187385362177131414439\
938`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.04376601605659266258468186012045479365453436085522538107919858878950371694\
168`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 3.88757938221265030611110458602\
188577081187231615032516987454946924452809570069`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 4.65783844380838342009525144133235540486873128439024293019\
902687075084392906219`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcjpsiav2mb475100mc200100qq0.m <==
17.06973661816998106646224488565299260478982459445906191939439466402874591542\
119`50.*asl*cf*psibc*psicc + 7.0191013639175175719860697273039995884826232955\
6658554156961524219813490541937`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0733583542498299020392824369799283817500686663024159084156408868043440160\
3795`50.118755697500575 + 0.0291126033351642615211374575699312876727366640963\
8828962882452891941900316135`49.71738716093595*I)*asl^3*ca*cf*psibc*psicc + 
 5.74818440050228130645880344612528050891151872638934614284058666434645491187\
648`50.*asl^3*ca^2*cf*psibc*psicc - 0.563950555924561436200893833346505903041\
77344170362160038971697677215141833205`50.*asl^2*cf^2*psibc*psicc + 
 (0.1956222779995464054380864986131423513335164434731090891083954315667805272\
8707`50.118755697500575 + 0.0776336088937713640563665535198167671272977709237\
0210567686938806934450173114`49.71738716093595*I)*asl^3*cf^2*psibc*psicc + 
 75.1925072839618459661162995921896674543631436063947225536037558896970175452\
6365`50.*asl^3*ca*cf^2*psibc*psicc - 
 140.8541891345657653582249937793527866197398782349711167307447`50.*asl^3*
  cf^3*psibc*psicc + 0.008946028553917595214589451571574756563184964756411551\
70320786235047300970427`50.*asl^2*cf*nb*psibc*psicc - 
 0.01923440305023795578091400949214700957182229514847799587610982561999283683\
594`50.*asl^3*ca*cf*nb*psibc*psicc - 0.00340058407886126231220037719364120593\
940282495739609192758930987090850357838`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.68849805229677761689018748443364624327969402492038664962530748166317552`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.049267044974611857889929769389977992374158\
89675065672461794895634169119549256`50.*asl^2*cf*nc*psibc*psicc - 
 0.06153895188689017374407098164298840623034031190066537018457438352610198707\
879`50.*asl^3*ca*cf*nc*psibc*psicc + 0.08789098475890092286289464930761929169\
941851874374708517292402861110434353955`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00005164044425159637182963380977871443856088800159651549138372688224367706\
421`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00014219561641898656262634972283469851\
328089045224969721355756372944548591295`50.*asl^3*cf*nc^2*psibc*psicc - 
 1.40636875001735300208824378892074828489944980424172573413298072834369535121\
978`50.*asl^2*cf*nl*psibc*psicc - 2.79701590854613816858551873244419848227202\
658397979015905125562714953930481509`50.*asl^3*ca*cf*nl*psibc*psicc - 
 16.9882402644369541602491671933962243869748344445518073680308279018521702037\
7773`50.*asl^3*cf^2*nl*psibc*psicc - 0.00147411940516999841653139983602704080\
231893820754453120873208040673314392338`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00811818412994609014442283102266188250674795676217555053933950066553554639\
963`50.*asl^3*cf*nc*nl*psibc*psicc + 0.11587015694899553293518455301299624870\
860211343956565069117094096596622375064`50.*asl^3*cf*nl^2*psibc*psicc + 
 9.96135418688111268950906828884516694844249666481812531663146170496213981193\
794`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 10.64240935766318724821615614788637\
830139643223330451888753359785703007764287702`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 0.658207136655319631396775940854752457492640857673355784818408237\
36540578491272`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.01044123421291298766612579740438210204511661536707738219126325700439121596\
826`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.057501354087761454419109196880\
60383213932948617455296520986262017890031116775`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 1.811155306705656852638012416153666717898635757239659148478\
44747630514695498853`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 3.85155931834905739807839883141196319255883751023728374028324523679792950591\
468`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.312707454807562837634661214235\
08579564904178686861433878769607399003145274025`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.001898406220529634121113781346251291280930293703104978572115471\
88207994905682`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01045479165232026443983803579647342402533263384991872094680537510359198961\
183`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.298440717833642392741257771118\
37578211724213374861251983039553150780444964531`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 5.813128782014681693835897513472215037596906119990684701279828562\
01500804934981`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 2.11386501164170243412214455035353274094432949817843080052966770516433444435\
137`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.19216954651288203946564950457759388554039359074349370912989523766665394503\
5`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 17.069736618169981066462244885652\
99260478982459445906191939439466402874591542119`50.*asl^3*ca*cf^2*psibc*psicc*
  Log[muf] - 21.3430245918545099342665791677266155819834363756508023861838007\
3561344568162746`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcjpsiav2mb525100mc150100qq0.m <==
7.722885470085470085470085470085470085470085470085470085470085470085470085470\
08`50.*asl*cf*psibc*psicc + 2.71300912591798391331141510183058539285743083377\
923544675016152439700763274347`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0669557246351781088944443340180648432047716727339555703926258520878397302\
0111`50.133109287892424 + 0.0193427140674881696347366003763059245891913085056\
525931153086749017958791337`49.59383898522377*I)*asl^3*ca*cf*psibc*psicc + 
 2.08226688095103425292955629706829622154957531602858082443934095364634272612\
574`50.*asl^3*ca^2*cf*psibc*psicc - 0.281685103028622479636781182951252069324\
10185250184494821285451011596245987094`50.*asl^2*cf^2*psibc*psicc + 
 (0.1785485990271416237185182240481729152127244606238815210469543898062267949\
4427`50.13310928789243 + 0.05158057084663511902596426767014913223784348934840\
69149741537612527415688864`49.593838985223776*I)*asl^3*cf^2*psibc*psicc + 
 21.1179480456459370613417175005596324381339659356028831947789921042570346850\
9152`50.*asl^3*ca*cf^2*psibc*psicc - 40.3754191545169538665834091010488113462\
463201968627620799941834439057811698536`50.*asl^3*cf^3*psibc*psicc + 
 0.00461727854536204090986545110840928403717096540224267116695590848340584715\
62`50.*asl^2*cf*nb*psibc*psicc - 0.010206995731966191307119707520103445316780\
2050297465128459047953023619660679`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.00011370144986493222322573300031075803294654596982816079642026110171610522\
365`50.*asl^3*cf^2*nb*psibc*psicc + 
 2.76053053590404490296715827578747569423661900370885270333029543307985277`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.053060315088791041256907795834667184197678\
65928489223611093271632168590175248`50.*asl^2*cf*nc*psibc*psicc - 
 0.04907252019500828167502260001516511618119705557245668323991085858372799167\
97`50.*asl^3*ca*cf*nc*psibc*psicc + 0.086603589733985568949648267118238631108\
90589139523071836821399129193781057233`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00006344630006973631040817781425902126139962515884785916380907880933375715\
283`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00036455247824497751006386042542947356\
363101979830219556398171209717962692328`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.50000390684699131613348412447747777834258467509595768734006079403964622664\
56`50.*asl^2*cf*nl*psibc*psicc - 1.047960330129198401418648742971102428154330\
31287259621011883496765874866298389`50.*asl^3*ca*cf*nl*psibc*psicc - 
 5.40832301572727812804895648354623089619981932990253273471607599480987917986\
452`50.*asl^3*cf^2*nl*psibc*psicc - 0.000597874284326597242174234489954491463\
5539533520718322181574205852536767494`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00687058352624625129321378472512281791008549166198193335576170606006260234\
804`50.*asl^3*cf*nc*nl*psibc*psicc + 0.03237182628573772527893972329187422462\
524250498506091015750216968141023476125`50.*asl^3*cf*nl^2*psibc*psicc + 
 4.50682979082115394985089345144771728016783419927387598149100552392106419116\
183`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 4.274981483015277845801785235203454\
58392519502547214059074289878916936683738257`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 0.328764894643937291752801961778658818864823104783434592025851330\
05151574670143`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00538899316359451591601062103282133869288143673796881864987133548859275719\
513`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.061928617141560206262434226122\
05381651774765658847913873850742527290064546875`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 0.819423598331118899972889718445039505485060763504341087543\
81917004622351597725`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 1.48532939228541633185548396169475214521583828744225214863227333246511434680\
359`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.135847538851011215216798349727\
04920518765812289294634348592693247232385709947`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.000979816938835366530183749278694788853251170315994330667193861\
91199241207284`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01125974857119276477498804111310069391231775574335984340581681647504001652\
179`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.106104124453277652728236790077\
69345824373394934695787262204869288972630145392`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 2.630042209237664162199360386233716426970304575031340956545978212\
45055872229401`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 0.95637898517733242261794923135771506435283802728412398420626995130446453046\
921`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.08694354410703022023799538466888318766843982066219308947217291200598138289\
357`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 7.72288547008547008547008547008\
547008547008547008547008547008547008547008547008`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 9.10537731349583201435053286905138756990608842460694312546\
16439801624986810172`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcjpsiav3mb425100mc150100qq0.m <==
19.20428851702116828002997520364136000119255476479180214349522167386570365246\
779`50.*asl*cf*psibc*psicc + 8.3301959021232458454636168211563418727456828322\
2079365279096099841557444928908`50.*asl^2*ca*cf*psibc*psicc - 
 (0.1420443930879816194831854727909216046891931734280636356636040719022983257\
0937`50.07528833325815 + 0.09139679355046131012694227756749146723618683233859\
296271008510202801406194921`49.88379519751028*I)*asl^3*ca*cf*psibc*psicc + 
 7.34937358960399382860487660056431914501137475722760112644636654940932613481\
635`50.*asl^3*ca^2*cf*psibc*psicc - 4.295236947165787882740580897551079192008\
68285171869474494296371121065308208961`50.*asl^2*cf^2*psibc*psicc + 
 (0.3787850482346176519551612607757909458378484624748363617694449795311813166\
6392`50.07528833325815 + 0.24372478280123016033851274017997724596316488623624\
790056022330089711592181378`49.88379519751028*I)*asl^3*cf^2*psibc*psicc + 
 58.2072770968445641472640673388954271736084065060719318975828827645824028388\
9544`50.*asl^3*ca*cf^2*psibc*psicc - 116.826277736115270208806384451674841794\
08055780322509903920612365205087294614469`50.*asl^3*cf^3*psibc*psicc + 
 0.01106317869159196742242078066808185045179405979573804092586015766818610749\
288`50.*asl^2*cf*nb*psibc*psicc - 0.02428211142965443300553453372516941229286\
928933173332909813009339520843827622`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.01076236303921792801690706881213994452339296561147961785436394820618002198\
036`50.*asl^3*cf^2*nb*psibc*psicc + 
 6.37325994418456201728036427049675094153646516321224823832183993734624176`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.085388856705972906610643051463934171376621\
14502448223403498821127927248401217`50.*asl^2*cf*nc*psibc*psicc - 
 0.08959969768697280202971259614868673417416324090338345538953326389244902482\
311`50.*asl^3*ca*cf*nc*psibc*psicc + 0.19787932430381818548064249341124041266\
888871567184887318310375215668504104775`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00009838137759403440980604684280171010629096727805857736977716227587383232\
622`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00037966815813513625423643548426931785\
33786051595898942991466465755018526531`50.*asl^3*cf*nc^2*psibc*psicc - 
 1.71196946628390848037174666086717778864224084330358080090309427184778724334\
857`50.*asl^2*cf*nl*psibc*psicc - 3.41355110292290304021812937501682569902471\
771134281191899663766175947556494708`50.*asl^3*ca*cf*nl*psibc*psicc - 
 14.3891353461854505006142655551756613207451160285598371250259860555943131889\
9623`50.*asl^3*cf^2*nl*psibc*psicc - 0.00197245777715341461709148944487991371\
146182529869886008776681942349559912052`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.01522400742021266556069824233422768862169763337255370572595924347272480083\
219`50.*asl^3*cf*nc*nl*psibc*psicc + 0.15261380034416506904889785758468569054\
450468369957538211695084377490342824941`50.*asl^3*cf*nl^2*psibc*psicc + 
 11.2070106355050913992111120465250974688277795354139683513693839258764071631\
2124`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 12.4790253631771248373583698320100\
0465355611941733285606311613560369416114835552`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 5.013126740544099638958809862539131056708707429879849265003415299\
54687172225189`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.01291223688388911694932709528466259822303123845625321041347273388441354665\
773`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.099660429951288238039903135512\
52188973104358906558874461153196929675073748683`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 2.037638297364562072583838553913654085241414460984357882067\
16047511964810803994`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 4.57657461300716617349346672673621411571639885060084646410278483896933691193\
415`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] + 0.425027278301451224401667275557\
00902553567936135115804521415941361818069671958`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.002347679433434384899877653688120472404187497901136947312232600\
39610740229842`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01812007817296149782543693372954943449655337983010704452156068919188436933\
082`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.363291203975303846588024612732\
08665033174311126536569312619438541363450847759`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 6.540054179721621544943564070384754573086040081540728901187943965\
26814860962864`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 2.37820151989877147088856875286718348112219639328753778214905988918277991193\
146`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.21620013817261558826259715935156213464747239938977616202760031859408901344\
807`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 19.2042885170211682800299752036\
4136000119255476479180214349522167386570365246779`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 23.4093863491981411705847429309667365609999982309324141440\
4001658985078999098862`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcjpsiav3mb475100mc100100qq0.m <==
10.10041327580800425758725986324908765983047620024147252234083071076010400550\
156`50.*asl*cf*psibc*psicc + 4.3698060030749125130275012376784250480828377293\
0791278858118397598293236844847`50.*asl^2*ca*cf*psibc*psicc - 
 (0.1529114687381937946702435650862266723889012199523863419928133560268632188\
0909`50.11839709975448 + 0.06105107429832521797926112220675682780326225550635\
550261629940887658802867086`49.71965035046488*I)*asl^3*ca*cf*psibc*psicc + 
 3.73379278396334365977987298261898886159284740003499046215025019496006757269\
572`50.*asl^3*ca^2*cf*psibc*psicc - 1.960094492839712334965920456282442416848\
86493332602185027015899816041540649652`50.*asl^2*cf^2*psibc*psicc + 
 (0.4077639166351834524539828402299377930370699198730302453141050307437078153\
2349`50.11839709975448 + 0.16280286479553391461136299255135154080869934801694\
80069767875485208430606177`49.71965035046488*I)*asl^3*cf^2*psibc*psicc + 
 15.1548889004093191170448669351597404779374549406597439652572744100373834979\
8058`50.*asl^3*ca*cf^2*psibc*psicc - 44.1468230491009228454546828622346211047\
5803290886779183497553511377221364909947`50.*asl^3*cf^3*psibc*psicc + 
 0.00577479323126210316173510273351850993856233370703979885885136529559346147\
897`50.*asl^2*cf*nb*psibc*psicc - 0.01228975907114709149778378699498489967081\
837235722114223336742471906843002306`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.00069334950467680193912425785747892270817468627373835275229203807767492590\
789`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.30167053101724084089811833013708507165966248671740609990819076314068713`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.116459604928408629314995623910318368236913\
93227420051007460319200187415527587`50.*asl^2*cf*nc*psibc*psicc - 
 0.06022516522173243762117737963151329642610529662984883636631185137528208469\
637`50.*asl^3*ca*cf*nc*psibc*psicc + 0.16002911678865314627974534085812069242\
048068975874059960789359128741602657903`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00013316883574790801413128467594431166901261573819395412840972801183703444\
709`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00134280045872638127419750599756394949\
866088950516977668465649926011017538349`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.78527983052045246111546539420830099285004256279694973973525780325900729600\
892`50.*asl^2*cf*nl*psibc*psicc - 1.66005568038607379168468779325058590834342\
387888035237535150769602793477373149`50.*asl^3*ca*cf*nl*psibc*psicc - 
 5.30162400916573338565200995208599004917265775207954523435695367267214612738\
246`50.*asl^3*cf^2*nl*psibc*psicc - 0.000897949128635706650610469392679007254\
13049139376832576236551468619932395145`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.01810883897982750000033171086529670160833647539327255410794944021603460214\
969`50.*asl^3*cf*nc*nl*psibc*psicc + 0.06105338419163835118217821843926120569\
440078944319079305775503856328374398678`50.*asl^3*cf*nl^2*psibc*psicc + 
 5.89427923375810590846472639008821623827236032085034469292985678319377296587\
477`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 6.549955578982078718878758855440590\
77023671332734901243611671562038975015027962`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 2.287697334726040353351717340524083103703217246510166991551943916\
30381559966927`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00673997051265253767149104051360639588283449807359270640806336720566647529\
551`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.135924226495826919170122071894\
61002111195980550441541491554073128232487509769`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 1.071687133410564710629950252743312043322247331063699035078\
15587870516721546958`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 2.27024095222480365208547494490756285860177491385973197415187521469943751553\
277`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] + 0.160098512854776848531741299049\
1085755614032971483635469923654584498294485641`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.001225449184118643212998371002473890160515363286107764780108911\
25022862028067`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.02471349572651398530365855852629273111126541918262098448632133735741800346\
96`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.1666415556502611006416676345207\
6079010066128295211262263924567957002189525982`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 3.439713478727209900155231589620854515393442274252409430861473564\
28322251826443`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 1.25080490135534905460190239622576527832488809972814888421804326580168948393\
4`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 0.113709536486849914054718399656\
88775257498982724801353488987043266954265362873`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu]^2 - 10.100413275808004257587259863249087659830476200241472522340830\
71076010400550156`50.*asl^3*ca*cf^2*psibc*psicc*Log[muf] - 
 11.3192092066947294090226475531118477649707006440639312419553669937535255033\
2988`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcjpsiav3mb475100mc150100qq0.m <==
12.12662643062434433752115212228520002544117175782619581752691006298431354282\
813`50.*asl*cf*psibc*psicc + 4.5517701209560920533042310048961077766440811479\
2966119774912838851025431378453`50.*asl^2*ca*cf*psibc*psicc - 
 (0.1119317103717195684285497571670426835767295726357265510366945038136318765\
7169`50.08730452548448 + 0.06506416680836808224280872375538700619681353847945\
643287526444276132414258233`49.85169325815622*I)*asl^3*ca*cf*psibc*psicc + 
 3.84489194730447441818659088715113469220387287722905264177281371398572170387\
624`50.*asl^3*ca^2*cf*psibc*psicc - 2.626448127076509051107872088126916100360\
05532746263840845388350387295443691508`50.*asl^2*cf^2*psibc*psicc + 
 (0.2984845609912521824761326857787804895379455270286041360981615605798286326\
6648`50.087304525484484 + 0.1735044448223148859808232633476986831915027692785\
504876673497670616121496634`49.85169325815622*I)*asl^3*cf^2*psibc*psicc + 
 32.9039095453194915613645819007928454335386598357876525201418313784885003671\
8928`50.*asl^3*ca*cf^2*psibc*psicc - 64.8333798758508504698414708671383665476\
4552425927988045448311236951444847868236`50.*asl^3*cf^3*psibc*psicc + 
 0.00718504321542780456209533593720088355142103267012727391787752596750411121\
197`50.*asl^2*cf*nb*psibc*psicc - 0.01637744480784060889813134263748837449646\
149272801398719377973045183310674395`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.00613572921306521297441715408794632355607098194758366121125518473125666619\
822`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.25714821042006803028706973784495436374831610870658679809947780034655548`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.068441184127661819928991451753878185841107\
75644883744672041760813934485202124`50.*asl^2*cf*nc*psibc*psicc - 
 0.07045944941058554268685696660548639496466817221380728528056498765759874525\
555`50.*asl^3*ca*cf*nc*psibc*psicc + 0.14410080023919422643268246092027818147\
561905863165292139178468180734611143053`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00008110299570710592192910579961387871726326308801909475646706971317478463\
163`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00038627360309930323255934083437240565\
618771824772888304340271318223879892092`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.91972831077445894712240730479712037640285879397884613764066582525758972866\
712`50.*asl^2*cf*nl*psibc*psicc - 1.84758423714068889994767998887424865408143\
455274557439304379880323918051589501`50.*asl^3*ca*cf*nl*psibc*psicc - 
 8.28248624196262367039568539192794680796360510345944221662107075069661074965\
779`50.*asl^3*cf^2*nl*psibc*psicc - 0.001089880635339513995226017069652465333\
67212814637913505247210062675086737105`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.01038166633156477139043231614459948063755019097863963280522212056490139830\
371`50.*asl^3*cf*nc*nl*psibc*psicc + 0.06975560519484793106540549702560044024\
443498893450565328412345705822131369709`50.*asl^3*cf*nl^2*psibc*psicc + 
 7.07671264469653507846751967998496608768142358775213697928513484479432212033\
319`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 7.053171776847178059662717610016419\
15846958970393947520579826486821783643917013`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 3.065422816123630506025600500568988647912341286702170591536526419\
47721258946891`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00838592438980428670626807757625854091132151402061332378221729947074291739\
834`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.079880186943186279979313449536\
19122932661046305234120706957392600461096172605`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 1.286675026308460923357730850906357470487531561409479450779\
11609511203624801387`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 2.55131559694855989155858722560526237320589905689875106905595324161313644899\
628`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] + 0.250178567046740134549574962752\
21416148757710009368562555598592875339740321834`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.001524713525418961219321468650228825620240275276475149786315495\
8545565389266`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01452367035330659635987517264294385987756553873678931035697924277231982072\
507`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.195172409281752055359831903834\
45555978264984386395767051900881943346280827221`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 4.129743926896034983562737835499981857119408799567976941424900931\
85405942193764`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 1.50172506432583090311372284927272067531614865438835525180213093222366391314\
342`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.13652046039325735482852025902479278866510442312621411374659072021302975524\
113`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 12.1266264306243443375211521222\
8520002544117175782619581752691006298431354282813`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 14.5293153474120477622620097294473076571485825887768260821\
7290851013027219944715`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcjpsiav3mb475100mc150100qq1.m <==
14.79553067132563965243887503800194788015828555578085260986740477204899735557\
753`50.*asl*cf*psibc*psicc + 5.8883518750971717642222466809504259255357453181\
1977399611050043449629193674366`50.*asl^2*ca*cf*psibc*psicc - 
 (0.1275264377296454268670341947031210458395950287050171623068373034806384251\
3175`50.08216823153284 + 0.07756236372722345628524503067523766898066157612092\
264940834609132507478049539`49.86621903888978*I)*asl^3*ca*cf*psibc*psicc + 
 5.04606677263280553937506809143239736117526767368808810335767576048345300263\
599`50.*asl^3*ca^2*cf*psibc*psicc - 3.724704836377254713104986820151463171688\
34972302369363993698439190469969052166`50.*asl^2*cf^2*psibc*psicc + 
 (0.3400705006123878049787578525416561222389200765467124345261053990315625192\
4728`50.082168231532854 + 0.2068329699392625500939867484673004506150975363224\
6039844257438191444195415801`49.86621903888979*I)*asl^3*cf^2*psibc*psicc + 
 41.6726481188397086705123934011066892295944201859797178844549749158549325858\
5119`50.*asl^3*ca*cf^2*psibc*psicc - 82.6613723158997229750300163281296071996\
4540354177144282497866148637728881169731`50.*asl^3*cf^3*psibc*psicc + 
 0.00794089880705776641078749246841263679203870387013351220093825888354533576\
127`50.*asl^2*cf*nb*psibc*psicc - 0.01809841984340186020648196307586564490331\
747115953510006780551080717123706883`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.00552563006042020390261272604578011232801735475597162188685720309124136022\
83`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.26195418499860013669286831288069959273546977139086342552260510784880272`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.075992005815880284879410319110943358430293\
26282603194878257957381954154095581`50.*asl^2*cf*nc*psibc*psicc - 
 0.07820817653998262325310964141719267261273142648350568017476520097833029786\
27`50.*asl^3*ca*cf*nc*psibc*psicc + 0.163133652916843851885489366780168816195\
75016682299354657051088720042620894578`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00008157123143933621028155103734108862446434636992913121206189558969030940\
741`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00039030603742470413748122132362473903\
588301028337321036467968919130332054947`50.*asl^3*cf*nc^2*psibc*psicc - 
 1.20021739416906999518168005050582080030873118892632364567328508883453647515\
831`50.*asl^2*cf*nl*psibc*psicc - 2.39344873967800765935027632106870190652535\
629735845340341500580854846376368213`50.*asl^3*ca*cf*nl*psibc*psicc - 
 10.4039825118238627231260848163107388568686834932111812593723339999658386453\
6312`50.*asl^3*cf^2*nl*psibc*psicc - 0.00128833565828608626917551106488200493\
273906700125398866355721285907867478628`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.01232898355917432634417651615664958975569984921584501325611229795275330777\
825`50.*asl^3*cf*nc*nl*psibc*psicc + 0.09736195512458262274127412426088178304\
031384731908564768183273784846197411753`50.*asl^3*cf*nl^2*psibc*psicc + 
 8.63420008736715529822336834465592790936260152461825726282040417611695373734\
334`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 8.996234885964971235712939666393704\
95810838589009710178787781642073814124636692`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 4.347238032630014880890243144866531734360626682678602953061708847\
37388065363802`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00926811085006237473531499939078400794649596669450450866068800923431000227\
053`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.088693024647812978250055716675\
98111212527258689172760898627148770692172766756`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 1.569854561339482781495157880846532347156836640839683138694\
61894111217340678969`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 3.27498958803666748122602244655717192255408861599039438137910214955995280799\
551`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] + 0.415631744964832522611348266927\
97016113445351695980754198637888544416701944114`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.001685111063647704497329999889233455990271993944455365207010918\
43729850904069`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01612600448142054150001013030472383856823137943485956515861529559246855606\
272`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.254694041422508330505295951762\
70255699017938422429643590812074259029425916476`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 5.038643953012843571512467654308812073184990162948480901160975946\
13001528419953`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 1.83223416473194311691362460156684075388545096834490214575122172699616213236\
892`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.16656674224835846517396587286971279580776826984953655870461698716760626899\
358`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 14.7955306713256396524388750380\
0194788015828555578085260986740477204899735557753`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 17.7270184816709597222420974788647338201469805338995655403\
0246657088430536496262`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcjpsiav3mb475100mc150100qq10.m <==
4275.90836401310985955483488598256293736574452562066640425168`50.*asl*cf*
  psibc*psicc + 
 4507.9113353213872057166919994054390700029299854735266329987082`50.*asl^2*ca*
  cf*psibc*psicc - (2.6702771526906963713951104711505738175380320314464563541\
4122046155513493550214`49.94202472883006 + 3.39035227394329365529915825981487\
941750924276861616328307226581739993551839939`50.04571321478722*I)*asl^3*ca*
  cf*psibc*psicc + 
 6544.7507985651426706567634675972995335446645046036114892069713`50.*asl^3*
  ca^2*cf*psibc*psicc - 
 8197.7970784316217929106517202961894641690669420668221245330846`50.*asl^2*
  cf^2*psibc*psicc + (7.12073907384185699038696125640153018010141875052388217\
915508186691345081062336`49.94202472883006 + 9.040939397182116414131088692839\
67844669131404964310208836613121687055892870077`50.04571321478723*I)*asl^3*
  cf^2*psibc*psicc + 
 41647.2387550016457606886871217231781144298124540922723479703448`50.*asl^3*
  ca*cf^2*psibc*psicc - 
 199911.5630946212835899131904461095264980362667643402099240728071`50.*asl^3*
  cf^3*psibc*psicc + 0.135685877284079788947590201465296272744833297849270920\
66139744327670891143083`50.*asl^2*cf*nb*psibc*psicc - 
 0.30266034858060197497285448601642683335943415967954639081796506885779285352\
381`50.*asl^3*ca*cf*nb*psibc*psicc - 5.55609523190161424189632657905258818755\
989451511331457781934288579329283332787`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.30567162039722162135793787823302572235442959442919278671527075486315872`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 1.356708401305468866086069241762453305626916\
91764159573207253682819576834676849`50.*asl^2*cf*nc*psibc*psicc - 
 1.67834179496555142707132694504783753258131484962436488681363650523121621637\
537`50.*asl^3*ca*cf*nc*psibc*psicc - 6.18195172213613124538602360709691191404\
136357232702845007666565125697690403145`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00008610388903519052091228386810251475334276787735521058134304379490018153\
502`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00043047173360032224742253923677219996\
467779873483463297767476274489063574001`50.*asl^3*cf*nc^2*psibc*psicc - 
 989.5602297242622875928582034010988618463314120720574968369484`50.*asl^2*cf*
  nl*psibc*psicc - 
 2744.4197775806751674742234861824390373769104470915848668112297`50.*asl^3*ca*
  cf*nl*psibc*psicc - 
 7871.0032412701275976620871627727158103350491282800408485526287`50.*asl^3*
  cf^2*nl*psibc*psicc - 0.062802724691487514034516063181905381424581717811206\
34832769249773440006754728`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.62795764687746717208366034447088934658596528837725364035043846510191509992\
92`50.*asl^3*cf*nc*nl*psibc*psicc + 
 229.010859188032040729901371147734957818021143442309129965298`50.*asl^3*cf*
  nl^2*psibc*psicc + 
 2495.2838252491078811865534516055631658057918406146763489550968`50.*asl^2*ca*
  cf*psibc*psicc*Log[mu] + 
 5875.1035317664643378879972491863609825203151040698256150115018`50.*asl^3*
  ca^2*cf*psibc*psicc*Log[mu] - 
 9567.9461349757311468632725840662543507041187502286994619326676`50.*asl^3*ca*
  cf^2*psibc*psicc*Log[mu] + 0.1583639059018251610431600047996819793034889129\
7024239195112540217464932598524`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 
 1.58346355494850011168998665191285705745703618999756745981970613847354532948\
02`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 453.6879682271105238521006275646478483283257892026684270827448`50.*asl^2*cf*
  nl*psibc*psicc*Log[mu] - 
 2292.0768179771363684771285402734394261440924997722025384054221`50.*asl^3*ca*
  cf*nl*psibc*psicc*Log[mu] + 
 1631.3165458485923892684964337239700455631111825719175394595879`50.*asl^3*
  cf^2*nl*psibc*psicc*Log[mu] - 0.0287934374366954838260290917817603598733616\
205420057670218704091564563617413`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.28790246453609092939817939125688310135582476181773550297860160025069776144\
297`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 209.9912027303571195639143848396759752764690589597844358719128`50.*asl^3*cf*
  nl^2*psibc*psicc*Log[mu] + 
 1456.1681024207117921671031520952466891504621570921114403507174`50.*asl^3*
  ca^2*cf*psibc*psicc*Log[mu]^2 - 
 529.5156736075315607880375098528169778728953298516767200997293`50.*asl^3*ca*
  cf*nl*psibc*psicc*Log[mu]^2 + 48.137788509775596435276137259346997988445029\
98651606546563430929143821173914539`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 
 4275.90836401310985955483488598256293736574452562066640425168`50.*asl^3*ca*
  cf^2*psibc*psicc*Log[muf] - 
 5123.1083412029073597279661713919080740224773742969744411474129`50.*asl^3*
  cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcjpsiav3mb475100mc150100qq1100.m <==
12.14962073962290434314161057523425441716299857025980288622664921032069388369\
389`50.*asl*cf*psibc*psicc + 4.5630226079820687823592725082362744170366324847\
8365848810791678374661037617349`50.*asl^2*ca*cf*psibc*psicc - 
 (0.1120725141649466707990750814045680524694042800790185651610386085690855128\
5299`50.0872564154072 + 0.065174585560730691492411418074069091313740869155020\
30979754796997526766223297`49.851835578882564*I)*asl^3*ca*cf*psibc*psicc + 
 3.85489400302290927894226023125892391259932897014254602040381924059871299395\
167`50.*asl^3*ca^2*cf*psibc*psicc - 2.635483169248081506357467795500107805251\
38057570494654772855801193690666633246`50.*asl^2*cf^2*psibc*psicc + 
 (0.2988600377731911221308668837455148065850780802107361661679381467059926179\
0191`50.08725641540719 + 0.17379889482861517731309711486418424350330898441338\
74927932964640328809139628`49.85183557888256*I)*asl^3*cf^2*psibc*psicc + 
 32.9778939067760262030555706342558123593660730626805047110027405596509730927\
9922`50.*asl^3*ca*cf^2*psibc*psicc - 64.9826702792891992983593990634110975978\
2525392370118211715190841595053368688659`50.*asl^3*cf^3*psibc*psicc + 
 0.00719189262180803398115984465277340605974863342529727531398792564507975895\
794`50.*asl^2*cf*nb*psibc*psicc - 0.01639303865862162408448576580293298596779\
538375253252941393634435679769596896`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.00613150902913457693702928913682403321738238978539261579624583193484940590\
046`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.25719621970868261849468203970879285348223976760689668173168065620674388`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.068509583487055669550019679204488854932827\
49986643708361390267206567446638208`50.*asl^2*cf*nc*psibc*psicc - 
 0.07052952244941545950082665427037488981811481850833281806982050195505068848\
652`50.*asl^3*ca*cf*nc*psibc*psicc + 0.14427226699889462865181560746363521874\
784779655786510641860584006760779341264`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00008110764583734485539789530137946855493013424424513001803973888012816995\
6`50.*asl^3*cf*nb*nc*psibc*psicc + 0.0003863135426328976943564216105628549839\
9406332594009109009523777956041311451`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.92208280533240750177645484933969808620211867660887158998015455966130908397\
806`50.*asl^2*cf*nl*psibc*psicc - 1.85214896165967407878702884994865915021307\
268884612053050115990100737449699688`50.*asl^3*ca*cf*nl*psibc*psicc - 
 8.30046969921554790301861399335748006915366649487823129990530058945604102443\
147`50.*asl^3*cf^2*nl*psibc*psicc - 0.001091642392217095989255825607955806298\
26838303141722479810486818585622039176`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.01039892689454597206603396665543008905010741681512635252807705544095980139\
793`50.*asl^3*cf*nc*nl*psibc*psicc + 0.06998051363997324711149789194139525898\
061126869278638261433506651402887034534`50.*asl^3*cf*nl^2*psibc*psicc + 
 7.09013139047691375171778591320041724955160187662436849303710887071401188759\
662`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 7.069605527373856574510857689591131\
79635069306248674204849702783513927036318063`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 3.075967941356393422203122795002147496038954808353581842319209686\
68198128508303`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00839391858027711701172801148733093057390547767687666212472297220374274119\
264`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.079960018314966515021923535247\
0045670593208590068793754273206641353594067622`50.*asl^3*ca*cf*nc*psibc*psicc*
  Log[mu] - 1.289114798268529773039597438763712227191200341204430635097656158\
31163852501756`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 2.55742221922435379623568731003421247359428606053944685210002067326319890613\
517`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] + 0.251513409892413179743129851528\
39526330026687358919969470929172761084468514954`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.001526167014595839456677820270423805558891905032159393417476708\
06161074201504`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01453818514817573000398609731763719401078561072852359436487543859206714409\
964`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.195672048544926028000986588701\
41424510107971134482542442024244769348994459904`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 4.137574679206517837727776606123490894836079342167429860287883185\
01897563623863`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 1.50457261062055194099191876586308759812221066987919653967135350263156899600\
32`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 0.13677932823823199463562897871\
482614528383733362538150361210143301380191187059`50.*asl^3*cf*nl^2*psibc*
  psicc*Log[mu]^2 - 12.149620739622904343141610575234254417162998570259802886\
22664921032069388369389`50.*asl^3*ca*cf^2*psibc*psicc*Log[muf] - 
 14.5568655955001891236627350172073346923502273536472784980843559738589006985\
1643`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcjpsiav3mb475100mc150100qq12.m <==
13.36169813992754518050775918230730287900255802535681411768010795528316728122\
813`50.*asl*cf*psibc*psicc + 5.1628693405337213609214285937452684966916938065\
0857970576612584018634464196379`50.*asl^2*ca*cf*psibc*psicc - 
 (0.1193282325420204813772975307009280420355223607829925397205259582049539932\
5907`50.08482115030985 + 0.07092556340616710259111007734222888102930218355649\
09913988608577073386175875`49.858880736646974*I)*asl^3*ca*cf*psibc*psicc + 
 4.39090631301795834485332137087856540715596341561520209005172913765799442747\
507`50.*asl^3*ca^2*cf*psibc*psicc - 3.122579441841008246840614457867968008498\
01202709893346276914158128144226126643`50.*asl^2*cf^2*psibc*psicc + 
 (0.3182086201120546170061267485358081120947262954213134392680328711722170931\
9428`50.08482115030985 + 0.18913483574977894024296020624594368274480582281730\
931039636030175096988089349`49.858880736646974*I)*asl^3*cf^2*psibc*psicc + 
 36.9172492957746000641133314287813238543768786565990401189404081441232691558\
8679`50.*asl^3*ca*cf^2*psibc*psicc - 72.9599892081271526624496552085586996524\
7047354457115087672952634464909440886622`50.*asl^3*cf^3*psibc*psicc + 
 0.00754419116150500341809614167728157483387964417741170555280385887017766795\
483`50.*asl^2*cf*nb*psibc*psicc - 0.01719514108459408938757610418009937667896\
845007999941986431884317811219484144`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.00588234584316869175119307361238749292018700328137005684531535588657464947\
162`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.25954992286922278040522364820108693273479717564097906536229931297206097`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.072028334068200938455850440210551014951317\
4789059168947744919826621883152883`50.*asl^2*cf*nc*psibc*psicc - 
 0.07413733232077533762027937786205223248339804416553571800403118043623447103\
416`50.*asl^3*ca*cf*nc*psibc*psicc + 0.15311814227621617943476295196602923457\
875813559111842012884446337707831680193`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00008133629656420270684510576149280379156113498338428720695579223019206577\
703`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00038828005649501139789107903369114004\
270922837093584386073218828430633864136`50.*asl^3*cf*nc^2*psibc*psicc - 
 1.04777643838363106706870762316348830087667472704330949813221549063132229063\
531`50.*asl^2*cf*nl*psibc*psicc - 2.09626429346111801919491535458848329861795\
736457976312315024031693276530323946`50.*asl^3*ca*cf*nl*psibc*psicc - 
 9.25586500005747863314591030822980838155617438484289450375224287628473114466\
66`50.*asl^3*cf^2*nl*psibc*psicc - 0.0011831768182318545833344613670283026043\
0315266797918848522963070160141011774`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.01129640716955983778757691998845966431171828943274874754494764498849298336\
885`50.*asl^3*cf*nc*nl*psibc*psicc + 0.08216286981901838758106036686720099687\
842205325146815652424886025957598892921`50.*asl^3*cf*nl^2*psibc*psicc + 
 7.79746112592792478593074455383861025540176455730059736373453344233331160207\
824`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 7.943687975208793820599399244024843\
54768651032456518356163655013931432609183565`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 3.644475658018271771650567526790282471930152504543520234933355865\
29134878753`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00880509897654719634949565660360219896757198453299893600079635462567496900\
223`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.084066879670609340388092289540\
24688460741203377969975352724707202194081733107`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 1.417720204714168142896499009788838228254866283145563157042\
64244406060210946876`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 2.88258571014098585959800437697135652430256113386114329786368837916837807625\
065`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] + 0.324176170069233504011450475582\
05151208555994358760254985885059549597663592835`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.001600927086644944790817392109745854357740360824181624741593594\
08307105264819`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01528488721283806188874405264368125174680218795994540977184446276737366362\
563`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.222345065898634109637784353853\
85663894075529774515479980702479972028618400474`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 4.550349766447191665658553115995331268901177991761930072785139483\
34819329030565`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 1.65467264234443333296674658763466591596406472427706548087934016897010195968\
265`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.15042478566767575754243150796678781054218770220700595280723656697683326842\
601`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 13.3616981399275451805077591823\
0730287900255802535681411768010795528316728122813`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 16.0090959313851894656056965349617898227622648554475108881\
9646001148993882521547`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcjpsiav3mb475100mc150100qq14.m <==
12.72171083508032685487388891697291452439395065473917277298020489656179904854\
782`50.*asl*cf*psibc*psicc + 4.8445308363432337439188072555419129501434835464\
9719162973407259182678202182209`50.*asl^2*ca*cf*psibc*psicc - 
 (0.1155369751002832691066317613148600624705338019426618854665244671287154676\
1412`50.08608300897189 + 0.06790575925739025838387463947173892380097900230024\
946796298694207318149028432`49.855268625424344*I)*asl^3*ca*cf*psibc*psicc + 
 4.10576613602589521483009217224344434488889381285609807325975447782187058602\
364`50.*asl^3*ca^2*cf*psibc*psicc - 2.862773284615756567583903866756510974865\
2701418487374083195535952992118848824`50.*asl^2*cf^2*psibc*psicc + 
 (0.3080986002674220509510180301729601665880901385137650291522834919659726777\
0044`50.08608300897189 + 0.18108202468637402235699903859130379680261067280066\
52479011523852306287926265`49.855268625424344*I)*asl^3*cf^2*psibc*psicc + 
 34.8276872576793277265078526717219982350070645635513610098263706169559233948\
9205`50.*asl^3*ca*cf^2*psibc*psicc - 68.7217056530165752244326911887462775182\
3429697204819147970319422952662959888694`50.*asl^3*cf^3*psibc*psicc + 
 0.00736026367798116066589643383885759205965531292349563919310530634352955109\
125`50.*asl^2*cf*nb*psibc*psicc - 0.01677637262953770625826557151707877697613\
752395693478627603072466740658089361`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.00602030384402617674668454478950095912288513694440382310130739115189645263\
831`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.25834874819073051105564310357888036915087402064011465376660098384947692`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.070191117778699921162273933339692251206374\
13820113565438704764330927916022629`50.*asl^2*cf*nc*psibc*psicc - 
 0.07225289464513135908690746255685780781060445167097148350134255450010548674\
808`50.*asl^3*ca*cf*nc*psibc*psicc + 0.14849360631226689303198929230961491381\
425238560271113324315966101583793217247`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00008121944310805436832796448397018670980629634555209591105042363859400854\
925`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00038727440663386337846276072140279852\
307977402136276924872109792587294809771`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.98102794573859537188334894753849121235063222681142526102422146850859477502\
909`50.*asl^2*cf*nl*psibc*psicc - 1.96652406986261654562264970246364002713080\
174679065020427819277970287972406304`50.*asl^3*ca*cf*nl*psibc*psicc - 
 8.74960783827822355326551778355298815730408469866446726790366714820535739834\
861`50.*asl^3*cf^2*nl*psibc*psicc - 0.001135165615648685563500184804012501614\
07346543820230109792362195348891099633`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.01082550122011148415407791671316360927798155718354824144523988574716224528\
31`50.*asl^3*cf*nc*nl*psibc*psicc + 0.075651446790176282330872056725438395201\
78251330693805604772942877777881742223`50.*asl^3*cf*nl^2*psibc*psicc + 
 7.42398493462544493576164663287605569991805836877093789771764339242320551101\
818`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 7.480280849812703212454057321012780\
39279987292651642597270052377514513755764994`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 3.341246474118806187994745109932509232518836200797822470423373595\
26138919212029`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00859043054327652980786137199882017804180257304070770070367755270178025781\
622`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.081922597941253731954989381840\
87343519133012220453885563077516450366510650249`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 1.349815442659171806502117569613828309076010612503806890494\
11698044058282018512`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 2.71010914974359861170007219444097552956888059147803433187790285270884060208\
576`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] + 0.285254658989219033250501828416\
89367557664398453284348753840800398801278189713`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.001561896462413914510520249454330941462145922371037763751643080\
67922406413197`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01489501780750067853727079669834062458024184040082524658687582709238417616\
494`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.208180595834113509045952943221\
82201983527457127474114074603175054551417901824`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 4.332400965879803679174852353341229818960052698786445855603417670\
61394322362309`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 1.57541853304720133788176449212408357053092825410416214251301105920153917446\
005`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.14321986664065466708016040837491668823008438673674201295560620946213021674\
457`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 12.7217108350803268548738889169\
7291452439395065473917277298020489656179904854782`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 15.2423058085375756157195687743891479888272054111314942050\
6668282673391016670009`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcjpsiav3mb475100mc150100qq2.m <==
18.45322486467376517789661813440181138721430585408247529140530013900021200366\
106`50.*asl*cf*psibc*psicc + 7.8067847155250675818292562717253429942216106910\
4817653557433675708282002947997`50.*asl^2*ca*cf*psibc*psicc - 
 (0.1468822495870368690413243168477533703810842454301943546627361926869774911\
1638`50.07627975801839 + 
   0.093771582405706447132952682932193410218546413644992602676054790243663667\
973`49.881381687474565*I)*asl^3*ca*cf*psibc*psicc + 
 6.80961175980677757982042646031238275184415305052277869238909031886585244390\
724`50.*asl^3*ca^2*cf*psibc*psicc - 5.373271779265966867199391699007274534890\
78246688812542487317015261476572604512`50.*asl^2*cf^2*psibc*psicc + 
 (0.3916859988987649841101981782606756543495579878138516124095686644643431074\
8554`50.076279758018394 + 0.2500575530818838590212071544858490939161237697199\
8027380287583412053325228285`49.881381687474565*I)*asl^3*cf^2*psibc*psicc + 
 54.2257163803038882675388493336020143272278011892245639680725812810156266285\
6352`50.*asl^3*ca*cf^2*psibc*psicc - 108.620143627354344632734674576278696665\
90355355467934597924085605412621357290356`50.*asl^3*cf^3*psibc*psicc + 
 0.00887331241254627926592590348286952001285684611615294453324519701788958393\
416`50.*asl^2*cf*nb*psibc*psicc - 0.02022163808423106473605238642258218648381\
509388022227194395967245039569797236`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.00436312326315139366538680789959963538207901297853923934031276360910474834\
599`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.26677037472061607590281306078751991031696196177393660407332781803927276`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.085312831632276162916959204543957877103495\
73678941294630758363877725849421234`50.*asl^2*cf*nc*psibc*psicc - 
 0.08780878518926160747033155711930987589413974381354286960509878057317078814\
302`50.*asl^3*ca*cf*nc*psibc*psicc + 0.18683617867389820125148746416489176214\
789903776230899589558921341010262770106`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00008204608283090252928310995958794263666142682443740202342228294120077957\
028`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00039441773969006327748130257586558638\
943291431337386540965870333638277453384`50.*asl^3*cf*nc^2*psibc*psicc - 
 1.60506504772830206707280231931329648187448421878976063237852282008490824447\
933`50.*asl^2*cf*nl*psibc*psicc - 3.18841384713360929835233577792465671498413\
679780678576717390068069821722822091`50.*asl^3*ca*cf*nl*psibc*psicc - 
 13.4116857826866317787417240433662388022910122791517137129362400404905310495\
1488`50.*asl^3*cf^2*nl*psibc*psicc - 0.00154360484038934597535235358331639855\
637818037846751959949334314370983402999`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.01484105300616969118785588299311468362598469784781511171884038538567545104\
948`50.*asl^3*cf*nc*nl*psibc*psicc + 0.13960886654402137565369535254785803558\
231428840276287624911939535418621645592`50.*asl^3*cf*nl^2*psibc*psicc + 
 10.7687138283967040532852485257632594400484383339436722396165401118185183034\
5092`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 11.7603267614720491452048555795837\
59147437530958499368323394582863679809363441`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 6.271340271139989121428889255515187884086027384397559218123429504\
52191763752059`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.01035636456840635162306686484917631420360156152902921102608275387411534931\
619`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.099571698331917980502030559761\
63634680591227256069734102749226691405780639947`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 1.957947968799400736960954277411501716372443333444304043566\
64365669427605517288`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 4.30902351313790902092774324211915084631034250314603520381855683262793373297\
631`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] + 0.672818039335075170792156354059\
90162005766821543283394523479151406523058541453`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.001882975376073882113284884518032057127927556641641674713632721\
63105277979533`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01810394515125781463673282904757024487380223137467224380938564539522676203\
033`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.340605381773317581951527722360\
59255526245203756641104940156386482803443032054`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 6.284278133948407222842738308898448602546083154374819617082949491\
95869498291131`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 2.28519204870851171739735938505398131001675751068175258830452413379812188842\
049`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.20774473170077379249066903500490739181970522824379568984582977530004236511\
646`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 18.4532248646737651778966181344\
0181138721430585408247529140530013900021200366106`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 22.1094238178611271851438680740979569500677003206380163958\
090702732074540086531`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcjpsiav3mb475100mc150100qq25249211000000.m <==
20.94223042719518703287908820707181663284315011125140714228218404636606219453\
06`50.*asl*cf*psibc*psicc + 9.16018469019784694531837279800560653017394522646\
540437682520200625792190001845`50.*asl^2*ca*cf*psibc*psicc - 
 (0.1590136502403048964346793941838536919306678361853570763746070023520986553\
2163`50.072829904383056 + 0.1042858566808978201173783306960577275936841821491\
2869384616760631446009886357`49.88962091034096*I)*asl^3*ca*cf*psibc*psicc + 
 8.07674483903285829452106224123447310926432834057511851828307190744195236559\
542`50.*asl^3*ca^2*cf*psibc*psicc - 6.576460185224860075567380329237910349599\
0875312508655164798791391220553163215`50.*asl^2*cf^2*psibc*psicc + 
 (0.4240364006408130571591450511569431784817808964942855369753945709443465789\
4559`50.07282990438306 + 0.27809561781572752031300888185615394024982448573100\
985025649624475066861959605`49.88962091034096*I)*asl^3*cf^2*psibc*psicc + 
 63.0787770353765828405981257500877797698477638449145967598068992347269991972\
0558`50.*asl^3*ca*cf^2*psibc*psicc - 127.207964479918008088330366303011713436\
68740955931040816294406598405089264204844`50.*asl^3*cf^3*psibc*psicc + 
 0.00945561836547437653663658492839504813704512230678814324820485233605099195\
773`50.*asl^2*cf*nb*psibc*psicc - 0.02154766512016756826848242641200095704661\
745533312677617645105089751708474655`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.00340174180482120628281628319878369900704233361815769925983349085211175695\
593`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.26930259335661963123221123330093792539022073823769109062995257174153293`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.091136536430710276743057432255195814279506\
52866974339662567902522698815295463`50.*asl^2*cf*nc*psibc*psicc - 
 0.09382645734170109485307372860811060457456652675923369442535900437058968867\
026`50.*asl^3*ca*cf*nc*psibc*psicc + 0.20170688009562307623820058048591203099\
818591860314421187413650376492089855343`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00008229804467444817325646575844008576989359609736083805011766962608845675\
593`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00039660858003932269584927299758425217\
792848651922186158189763640552686472964`50.*asl^3*cf*nc^2*psibc*psicc - 
 1.89184710561920923002376955231612610590584669166619164202054866069007280914\
318`50.*asl^2*cf*nl*psibc*psicc - 3.75621919800014390085635677616344366071993\
917291717261036967709801861845512369`50.*asl^3*ca*cf*nl*psibc*psicc - 
 15.5160637336248229366399652990654973856314390400795400447406623153224505248\
6662`50.*asl^3*cf^2*nl*psibc*psicc - 0.00170837431082152146674131308811317130\
052509269061852485477947351779969549844`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.01646590541174660804336513136135807601944002599509177629582284175459971554\
463`50.*asl^3*cf*nc*nl*psibc*psicc + 0.17090278342043482838602342078301580155\
946712503948474338079029560122686597316`50.*asl^3*cf*nl^2*psibc*psicc + 
 12.2212181368112327761450359806421990052419196173922684744635263789577838812\
7732`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 13.6971966671592173091549553333182\
1984441936090281981839847818413760109824129298`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 7.675625074520905805613464973989601727648408676103444945155453365\
26769288668479`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.01103599495427553512847524842776217729579595145884760682802097966936608243\
407`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.106368755307629027844904236752\
27785206097068139847228758603141641776613028222`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 2.222039661238405959299097451025854364589439930434957904447\
91388708323343295949`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 5.03601638886529364054277356428689211292159924992276364039329922193859212200\
564`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] + 0.865095301618938083265865843547\
18164196926376417596172935556838652135807977107`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.002006544537141006386995499714138577690144718447063201288707474\
6138420777473`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01933977369229618688089167940950506401108557843608587045789576441337450471\
134`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.401462424577856199605033424888\
04157976084621751272610154313345773651887408458`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 7.131913349285379960925162484284695481109341712109379782277437864\
59765289295162`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 2.59342303610377453124551363064898017494885153167613810260146930026736265543\
321`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.23576573055488859374959214824081637954080468469783073660008008247381281009\
865`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 20.9422304271951870328790882070\
718166328431501112514071422821840463660621945306`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 25.0915843491701267569935315504996459016971395866273526107\
3969411208605798400693`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcjpsiav3mb475100mc150100qq273100.m <==
22.05325178173062396740193338469334640738320219900469918262908481952304743308\
865`50.*asl*cf*psibc*psicc + 9.7753292965849220721390999336133999139712832081\
3726895016547468093863462630142`50.*asl^2*ca*cf*psibc*psicc - 
 (0.1642019890797923269197422585861818671903109156138441991933871647067232020\
5809`50.07140593235345 + 0.10886002640731758198065134052369980343101420385633\
90344880241608728608557564`49.89289595399414*I)*asl^3*ca*cf*psibc*psicc + 
 8.65814190208164920011581474575895949585431325010005572541535814057134056783\
23`50.*asl^3*ca^2*cf*psibc*psicc - 7.1326093052201164478595439099491816034116\
6344205921796095634229836301550115796`50.*asl^2*cf^2*psibc*psicc + 
 (0.4378719708794462051193126895631516458408291083035845311863840222146536846\
514`50.07140593235345 + 0.290293403752846885281736908063199475816037876950237\
42530139611662072462241243`49.89289595399414*I)*asl^3*cf^2*psibc*psicc + 
 67.1045281847757113759117609556965063631700305164935117964842042306952956233\
631`50.*asl^3*ca*cf^2*psibc*psicc - 
 135.7315105327607521517311945864199036360303540026416276249547`50.*asl^3*
  cf^3*psibc*psicc + 0.009704320649461232486271848021206784118010340275229098\
33200951334892140013375`50.*asl^2*cf*nb*psibc*psicc - 
 0.02211400689703767883149168636436710637608544340817976839378168464899809305\
831`50.*asl^3*ca*cf*nb*psibc*psicc + 0.00293506090441406790553829476619971914\
971919505504262447725409878930842356444`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.27029266248958620707873902504446844736779277111555674221817960800143628`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.093624363014747817295810472427352628972231\
53937101510153028866927325893912379`50.*asl^2*cf*nc*psibc*psicc - 
 0.09640151716762287163538856252582162217469279868622282423713977142073929215\
671`50.*asl^3*ca*cf*nc*psibc*psicc + 0.20806483529156240237399927048064586624\
519390220097609013636640315106640486546`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00008239699508163622166519641141724726087019709576769178552952492377319431\
191`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00039747069668786081787122361610593183\
749989441594957628594063424759741755141`50.*asl^3*cf*nc^2*psibc*psicc - 
 2.02245187460166100588119152664487380063302074796088686144309726083966447642\
208`50.*asl^2*cf*nl*psibc*psicc - 4.01599853133050743238384131465552356272221\
01925982693066874700758399253498193`50.*asl^3*ca*cf*nl*psibc*psicc - 
 16.4690437524892422543038114153818526014807535630937841983903874401651095642\
3574`50.*asl^3*cf^2*nl*psibc*psicc - 0.00177992086459535186074812025984233399\
528258802666034462042691074237966560456`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.01717214045000159901467174967093140963443081441360880298330042650460379896\
362`50.*asl^3*cf*nc*nl*psibc*psicc + 0.18547430671735551434102226311130045822\
774233334454406370337567083182684563457`50.*asl^3*cf*nl^2*psibc*psicc + 
 12.8695747851461152126019139856134027136473264312997274226854351079380272004\
766`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 14.57462840067561897130665071035780\
2531873130864223490610779682797545611683729`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 8.324726872506225593308713798464853584450011101524023240920223319\
39519083013088`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.01132626440521038643805897334399346580902872913761377038084352727015716154\
964`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.109272387895932354840833115824\
88243447501194663903233240847585599462521193301`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 2.339922688208384584109438906475164129754059351145404985942\
80638326145949099573`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 5.36589185496749347835080454899646288994188863528282592073956905492612258627\
66`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] + 0.9549713106701807143969880877329\
6900266834050867949467142689224047147746709534`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.002059320800947342988737995153453357419823405297747958301785548\
14040923935433`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01986770689016951906196965742270589717727489938891496953104694383957904458\
764`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.429177617344432532252362320627\
54472878275238107181053026747854898141016009482`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 7.510273622671677401195127216726392170559004742589961680785687548\
08798802158425`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 2.73100859006242814588913716971868806202145627003271333842922506034588486743\
928`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.24827350818749346780810337906533527836558693363933757622085794567035074861\
217`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 22.0532517817306239674019333846\
9334640738320219900469918262908481952304743308865`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 26.4227360680841849294765031193139214422327273280341635806\
8066082509788056449795`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcjpsiav3mb475100mc150100qq3.m <==
23.65607386688490530864979344065211378503007353153978408198798431178846930515\
09`50.*asl*cf*psibc*psicc + 10.6738270406982900305881700464103099820207137616\
9464254230939123597124645292103`50.*asl^2*ca*cf*psibc*psicc - 
 (0.1714672907042623963037058389710693534062887754451105850358015737701247155\
7528`50.06946069099575 + 0.11533961463879444617148254934087969673978000752511\
679873435075095181771193435`49.897257901282146*I)*asl^3*ca*cf*psibc*psicc + 
 9.51295208051455558223403225325572045403392742675047641721480098427141986953\
35`50.*asl^3*ca^2*cf*psibc*psicc - 7.9543173449173423451768622894767304953940\
3047896787349782498917461083584150257`50.*asl^2*cf^2*psibc*psicc + 
 (0.4572461085446997234765489039228516090834367345202948934268974463886638078\
8521`50.06946069099574 + 0.30757230570345185645728679824234585797274668673364\
479662500276784194785662736`49.89725790128214*I)*asl^3*cf^2*psibc*psicc + 
 72.9881003616736638868843789544389928452787629198517186667409293909922666847\
5576`50.*asl^3*ca*cf^2*psibc*psicc - 
 148.2645147152165638010234617573108988883598304258533639425623`50.*asl^3*
  cf^3*psibc*psicc + 0.010052323598380201033844586662996313887400264471896050\
32281101905426611520593`50.*asl^2*cf*nb*psibc*psicc - 
 0.02290646388605112073560664539811077168241467796959070302135916970348083109\
219`50.*asl^3*ca*cf*nb*psibc*psicc + 0.00222513874395953586576958245574965152\
932594383853204033757666519738723976791`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.27159681252119381412033346758005656139077568054319296995935416789329449`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.097105989786188670444400633044044438112649\
5658026469870852348341470012671396`50.*asl^2*cf*nc*psibc*psicc - 
 0.10000954719807693654661567044052649470065279764910737408571340575757292706\
332`50.*asl^3*ca*cf*nc*psibc*psicc + 0.21696241341889921357439032209947548301\
449638371246751685002149584449345926692`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00008252771260054506786195804024710458389087059617659233209479748734654603\
612`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00039861108421526457038587748896646550\
894528823695466801710360213322976833857`50.*asl^3*cf*nc^2*psibc*psicc - 
 2.21346799895320808313418492063700095021057300939657124392682481018919096021\
503`50.*asl^2*cf*nl*psibc*psicc - 4.39721144332611799830425399397379192229959\
850328882172804280526123937300118487`50.*asl^3*ca*cf*nl*psibc*psicc - 
 17.8577899346341318355614596023131344430840239369852928784360637968446723497\
9443`50.*asl^3*cf^2*nl*psibc*psicc - 0.00188116563427578950774721343020998060\
094507450405174437338553962127161113435`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.01817216179725344264629492344507415025148771111701965689716635712968404699\
564`50.*asl^3*cf*nc*nl*psibc*psicc + 0.20711131567983603611423383698441559430\
381413623451895235621142243135995865855`50.*asl^3*cf*nl^2*psibc*psicc + 
 13.8049306635597116574080205983232440700955630824252977436898327545059606609\
8425`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 15.8533641147985962399039173463541\
068418427932042101774792872576355284962980909`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 9.283772112011434575131330146223326286704195972132588931950481079\
22396466486705`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.01173243126177112789480512373796834359610579997996653840356343385426779639\
023`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.113335920707555535501570465277\
19479538127498457279800640975046626884249274856`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 2.509987393374493028619640108786044376381011469531872317034\
51504627381102926984`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 5.84716743719843834011328975639555778672252392503207476514420920638576870532\
481`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] + 1.088743214689422606971554185761\
25293298357099670612654565672080306539235282289`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.002133169320322023253600931588721517017473781814539370659388118\
30290009843666`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.02060653103773737009119463005039905370568636083141781934341186611942603162\
272`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.469712497878839036154459698212\
71532606876058237832102369879454447790950664726`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 8.056117498536825023259022971089063712942246753941738228923148835\
47285778822905`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 2.92949727219520909936691744403238680470627154688790481045547012500887615574\
711`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.26631793383592809994244704036658061860966104971708225549596195974363056832\
667`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 23.6560738668849053086497934406\
521137850300735315397840819879843117884693051509`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 28.3431306357103678804702725143599859296373654339221999680\
992036034308246901448`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcjpsiav3mb475100mc150100qq32.m <==
16.47317847729188578472968493529548622718788616291433906037508101350273384526\
584`50.*asl*cf*psibc*psicc + 6.7569636272214417138684939367397961526437281907\
945337412847077761340819189221`50.*asl^2*ca*cf*psibc*psicc - 
 (0.1366573958699622189314171161626635088100290535407471291518752166681883707\
5227`50.07932794073491 + 0.08511802591484752378519658466662243284496154317938\
981238699756854546868854601`49.8737163429106*I)*asl^3*ca*cf*psibc*psicc + 
 5.83935585722877685388778153566823060829366841577665649246694937820928564841\
691`50.*asl^3*ca^2*cf*psibc*psicc - 4.461882980912511691936443452939398038145\
91484978824957920052723961514045943935`50.*asl^2*cf^2*psibc*psicc + 
 (0.3644197223198992504837789764337693568267441427753256778515295522316354150\
0773`50.07932794073491 + 0.22698140243959339676052422577765982091989744847837\
283303440929278679342860438`49.873716342910605*I)*asl^3*cf^2*psibc*psicc + 
 47.3585457526480638525642429146362383129536777950043596398298228117868459939\
553`50.*asl^3*ca*cf^2*psibc*psicc - 94.35872787992878442259538551974095510599\
001383027097146174325415617103314904266`50.*asl^3*cf^3*psibc*psicc + 
 0.00838138293240560235539568030153994631283640319065121762100866611568834686\
822`50.*asl^2*cf*nb*psibc*psicc - 0.01910143427694888526767902002564598899771\
257746493251666944514317478977665743`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.00503364676842179252922992073976349238412518594514459324144016282839470407\
864`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.26436100091160492223127333655021923098653747221534774859161439606205209`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.080394538282320801852890410248229137665255\
05016506886686596656145607026262759`50.*asl^2*cf*nc*psibc*psicc - 
 0.08273807501258658979674187526730890860065758838466671583206225281855047574\
487`50.*asl^3*ca*cf*nc*psibc*psicc + 0.17430801232402443941835557749214564637\
322446682617920881395712737502374141549`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00008180782014192622775613136889889062956566468973787731824762162461863481\
757`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00039235183389393341435865452026516461\
60867122214821342122367595175682036792`50.*asl^3*cf*nc^2*psibc*psicc - 
 1.38324228507715739488720405644738514503897405625625190288641477598341395306\
172`50.*asl^2*cf*nl*psibc*psicc - 2.75183845192506230268771835389416502589857\
436976640239300606426204741925986566`50.*asl^3*ca*cf*nl*psibc*psicc - 
 11.7701443956155937609949899934928669545196963402383150718904580158582295184\
7072`50.*asl^3*cf^2*nl*psibc*psicc - 0.00140755875321923016713480949860461410\
281002985372061161699958863104712145615`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.01350135615839476310512674898240404699002167392207452571903030180149172366\
356`50.*asl^3*cf*nc*nl*psibc*psicc + 0.11614997202045875956263262079242950813\
700250216951893375953647080167972319827`50.*asl^3*cf*nl^2*psibc*psicc + 
 9.61322187135209219386971841046614109061922183542396120168194251408902592330\
417`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 10.25082993550601291369163160183454\
222690501251312452560557605434580708470604005`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 5.207625367338732220735610729319289352520812248658390092676085403\
60265634732055`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00978221584001490762658757762765103026812573791821171797632599940525541239\
838`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.093831379878294433584361661235\
10002834496645273699866673054028777248440181326`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 1.747858522064016762521766983721116561930767606440720218487\
62591165255016787347`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 3.74375523698293135090907308448532811254591812410431465114487061677739288696\
602`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] + 0.529570490462095180751540784767\
91794641083118015610920692693024024491841546449`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.001778584698184528659379559568663823685113770530583948747426074\
0561164612013`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01706025088696262428806575658820000515363026413399975759938054807340082065\
752`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.293533129551677666696246488653\
6805463027625050618930245806151712501280571956`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 5.609969859504287998360777898678477137749699630176503657102865540\
6911551032199`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 2.03998903981974109031301014497399168645443622915509223923340923083581393370\
238`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.18545354907452191730118274045218106240494874810500838538484561486832319385\
83`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 16.47317847729188578472968493529\
548622718788616291433906037508101350273384526584`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 19.7370642395926514215441265104753652316680460079931001062\
0406373164474217780785`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcjpsiav3mb475100mc150100qq335100.m <==
26.00769064012611537474518784520029780573525485728743806820568937437824424251\
976`50.*asl*cf*psibc*psicc + 12.014072604306642492985257998849309453488598798\
23737358554069368479129477478932`50.*asl^2*ca*cf*psibc*psicc - 
 (0.1817029701645970702119532861495492380553469899575853875746847472117146015\
597`50.06681167653909 + 0.124609337526351364615137713298144770682657647344324\
76692015124833420322619293`49.90300023722145*I)*asl^3*ca*cf*psibc*psicc + 
 10.7994399321942932691926608078334088068971236827561294624953891770629468020\
0958`50.*asl^3*ca^2*cf*psibc*psicc - 9.19889589811182704036632068769782935317\
536614524480445532152894978088879659682`50.*asl^2*cf^2*psibc*psicc + 
 (0.4845412537722588538985420963987979681475919732202277001997351786007256386\
3784`50.06681167653909 + 0.33229156673693697230703390212838605515375372625153\
271178714698057468102437235`49.90300023722146*I)*asl^3*cf^2*psibc*psicc + 
 81.7739436706087893910719561328569421205408938091349475303140485838709188652\
4398`50.*asl^3*ca*cf^2*psibc*psicc - 
 167.1400458803077296213312948841731929027444544739461577254917`50.*asl^3*
  cf^3*psibc*psicc + 0.010542218226794875415059136700684474603200846370949788\
01910595395352996613859`50.*asl^2*cf*nb*psibc*psicc - 
 0.02402199555210738196079486881258728981457121358385563743190324783878140820\
867`50.*asl^3*ca*cf*nb*psibc*psicc + 0.00111230740714931349369965642433856029\
984016666345612337854877103800702632902`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.27328849297736647766497652104344515879938832337151149996581249510882009`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.102008028801467874310781766224722266581975\
48988251634954561708393809305425779`50.*asl^2*cf*nc*psibc*psicc - 
 0.10509798887979935647343468858412485503898903702259519543737475805414518466\
325`50.*asl^3*ca*cf*nc*psibc*psicc + 0.22948023006119459064371076324753231731\
599781714775620093423738039763918560616`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00008269791542745269251235159631071445082759623227380819713814406392800014\
118`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00040009849716939884355817078269587097\
618420830497095359458618713747848935667`50.*asl^3*cf*nc^2*psibc*psicc - 
 2.49888685300092860383683081571605929092873768224771723312927874272344070255\
782`50.*asl^2*cf*nl*psibc*psicc - 4.96949774846866437872010534943707019666278\
329873641260342438671123758126947938`50.*asl^3*ca*cf*nl*psibc*psicc - 
 19.9234443728453524654110967219846177104240716730102985886947022324221651230\
1846`50.*asl^3*cf^2*nl*psibc*psicc - 0.00202584773042169120279176732505197315\
468378074317998075911844143868651359803`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.01960239573745499316057961834781347559423274457247252516106272547647222224\
316`50.*asl^3*cf*nc*nl*psibc*psicc + 0.24009957633326433295323041267722460177\
12400830372113897430321664070750787344`50.*asl^3*cf*nl^2*psibc*psicc + 
 15.1772592538632665204976758993697317168427156458125294180863518466941727843\
9776`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 17.7551604712659118710118316097471\
9897897129744207919829520522170180224748616539`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 10.73636485659655329496593210913931427216900726356255459492471868\
381250834640305`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.01230420504095112112255733128212027173458447720382725083419308708370640694\
789`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.119057268137969626007374275910\
00867091426382660469565573685820986337173149933`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 2.759501682520593912817759254430860312153221026511368985106\
60942667166777898139`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 6.56397765110060328086771560954639722767452773394003175801109375981526281992\
081`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] + 1.293283837697677858707775181675\
47821886253429733845338456393254407539975436312`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.002237128189263840204101332960385503951742632218877682121659238\
55523303773817`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.02164677602508538654679532289272884925713887756449011922221571241748714115\
099`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.530280259843264289727586675885\
4051240470298291302578912916771638566008674119`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 8.856964720411683509512189935370227722816834424491482373977048976\
54617918158775`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 3.22071444378606673073170543104371917193339433617872086314851178135039743819\
252`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.29279222216236970279379140282215628835758130328897462392254647782308654028\
867`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 26.0076906401261153747451878452\
0029780573525485728743806820568937437824424251976`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 31.1606810789564363676613677302626501443116000196779891307\
8617662908838703510433`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcjpsiav3mb475100mc150100qq34.m <==
14.05122225993192010320668691486825420611892192686413155683338384149032330304\
33`50.*asl*cf*psibc*psicc + 5.50969979289592949043609298334229734340632403089\
386015523926104226505218965674`50.*asl^2*ca*cf*psibc*psicc - 
 (0.1233195490904352978755379235731574007473332927066837748400542483801389367\
7491`50.083516940727726 + 0.0741387961313898854336223584402013551202405287030\
1252929822861844437471929795`49.86253054229904*I)*asl^3*ca*cf*psibc*psicc + 
 4.70322464244271857950010859324799991458904558410445072295988025106510306358\
725`50.*asl^3*ca^2*cf*psibc*psicc - 3.408773679998500050606245076923338139985\
52425590294613854003016082921408949771`50.*asl^2*cf^2*psibc*psicc + 
 (0.3288521309078274610014344628617530686595554472178233996604211606593467371\
3922`50.08351694072773 + 0.19770345635037302782299295584053694698730807654136\
674479181236340212232739965`49.86253054229904*I)*asl^3*cf^2*psibc*psicc + 
 39.1916366814932889482303309465656891619215157244725542231238641884056595560\
7998`50.*asl^3*ca*cf^2*psibc*psicc - 77.5903669535508865322719570254978156795\
9769758970325355250461347739368635291401`50.*asl^3*cf^3*psibc*psicc + 
 0.00773749117107223093735637777672837194016067919507598364894706346121328184\
376`50.*asl^2*cf*nb*psibc*psicc - 0.01763526559638469341350764348604034653575\
697009392861991312786261288269991936`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.00571867900393507785745351824330604377916800940631681702356169441524442593\
188`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.26075173496763086996531485660987567173334960918671077140194716698357211`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.073959506338382953590512708159224807791872\
39648874444984147567779621370253881`50.*asl^2*cf*nc*psibc*psicc - 
 0.07611982326171649639502612035207724349648740909604943146514563412942378601\
783`50.*asl^3*ca*cf*nc*psibc*psicc + 0.15799179683059554207456071969011050016\
651529313508958539223768459503300205248`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00008145355851952362202851665958423695326452423925747671513926658513490575\
903`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00038929058815156847076429937392661631\
100462731610958682025032640304729654983`50.*asl^3*cf*nc^2*psibc*psicc - 
 1.12060065558190733232031623251525004193111604261035099083702562686648549115\
835`50.*asl^2*cf*nl*psibc*psicc - 2.23808345843430623988351282423953213908793\
137597982534867032747971863786823073`50.*asl^3*ca*cf*nl*psibc*psicc - 
 9.80565082625835213744734310958003493758642700628226740929635987595984907147\
062`50.*asl^3*cf^2*nl*psibc*psicc - 0.001234147110972362085587683867581006786\
26130409970476110076772139730883125421`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.01179670633004530208636587894431181255438376149596402401268953767975996240\
426`50.*asl^3*cf*nc*nl*psibc*psicc + 0.08936915280825432929513748965105896208\
33978401573331510266494410619545685897`50.*asl^3*cf*nl^2*psibc*psicc + 
 8.19984542355380495663559696458479518155986608340252279059445987093682380775\
975`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 8.447459518520024738702558873854783\
16156559926673499238517106719298851946530456`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 3.978503327724287395171084817729203014746352820436527942250356446\
68352058807467`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00903070642471098576120981263575547536575064720335242831978846841858427544\
587`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.086320820830860083300332748284\
48987729276762974621660202651347998293158493052`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 1.490880986100691810297381266288144578465430196982276871017\
17452198851341959268`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 3.07029095173592973923028288148118148272851077591058224767131562304700626110\
203`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] + 0.367442623654949280824685136309\
1932772623286486872310232113137709552767965088`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.001641946622674724683856329570137359157409208582427714252415553\
37614343702062`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01569469469652001514551504514263452314413956904476665491826186820609515440\
895`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.237798844757172089085670175029\
3264763312651938088916052358954518109406013512`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 4.785168416409495523775218277403342197297555062049616187087934952\
1717789299345`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 1.74006124233072564500917028269212443538092911347258770456763007401506730947\
861`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.15818738566642960409174275297201131230735719213387160950612110238169885800\
117`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 14.0512222599319201032066869148\
682542061189219268641315568333838414903233030433`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 16.8352377636997645396553718156008176394912843246401448226\
2730495995093936015295`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcjpsiav3mb475100mc150100qq4.m <==
31.41483696009631733550490936640250321329934753517224297001234270375464663008\
747`50.*asl*cf*psibc*psicc + 15.183838866249906582330279116923462678392624332\
43219070152640423008409438024004`50.*asl^2*ca*cf*psibc*psicc - 
 (0.2036264558147280516091307422199361830387610561616341140800049185929326262\
6736`50.06146765889018 + 0.14498082795796099905129524098498495184519388846540\
467202199082101473751864165`49.91394403219759*I)*asl^3*ca*cf*psibc*psicc + 
 13.8896131734299938473277372898429677938827383331955264581490975392947463447\
9974`50.*asl^3*ca^2*cf*psibc*psicc - 12.2198236139737428103805131913328933344\
1205794977486905242288898866030551107362`50.*asl^2*cf^2*psibc*psicc + 
 (0.5430038821726081376243486459198298214366961497643576375444462091626209797\
6799`50.06146765889018 + 0.38661554122122933080345397595995987158718370257441\
245872539524564138690025568`49.9139440321976*I)*asl^3*cf^2*psibc*psicc + 
 102.609820165959231181642501962973439144408036680138229871220556887230218259\
13728`50.*asl^3*ca*cf^2*psibc*psicc - 
 212.6110779489197195985352367662323971619042820250936004921808`50.*asl^3*
  cf^3*psibc*psicc + 0.011590662714535644652336302883835390561314319900522075\
54845764481222484510066`50.*asl^2*cf*nb*psibc*psicc - 
 0.02640917891751109152984895869584562086215994774973407810346175028277076471\
285`50.*asl^3*ca*cf*nb*psibc*psicc - 0.00172111904494098693927310938222280578\
40547920364424453480415553601034206846`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.2764335314797987133225818492006588355921153788232170198595471049879667`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.112501901679499880729669588366138999860301\
12275308747995421837507630116709452`50.*asl^2*cf*nc*psibc*psicc - 
 0.11602331506263710066440233501835125535197936595248445121705019408033204209\
147`50.*asl^3*ca*cf*nc*psibc*psicc + 0.25617970418321315834250631324567558992\
285708458716900700185278515270113749083`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00008301628932642637110521575897700715804321896203468793949100853917872322\
143`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00040288854268384695552803261827496004\
846274641556795141703996020560807313892`50.*asl^3*cf*nc^2*psibc*psicc - 
 3.17582080973767466921763128516345406554950087604959405546665802327300380802\
994`50.*asl^2*cf*nl*psibc*psicc - 6.33847221409231956341495733832238669600991\
460698971671242139334564359453051707`50.*asl^3*ca*cf*nl*psibc*psicc - 
 24.7885331487671696623738246194858662510985526674538952873014423293509366968\
1811`50.*asl^3*cf^2*nl*psibc*psicc - 0.00234347024587327394731248293952673347\
757738565307448336862853846262894311426`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.02274631448462702069934437337966061822702486242011112417276698791000876711\
385`50.*asl^3*cf*nc*nl*psibc*psicc + 0.32105332357363718148068485306136214281\
026985488912012766253526223897605217505`50.*asl^3*cf*nl^2*psibc*psicc + 
 18.3326974916260987189216171954694436671445931147200711351803030710858748333\
3067`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 22.2308424033111184546958831702142\
5621232758529180023749361637294985291277251256`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 14.26219910041659211985309562074465616738703429012940111657650858\
77989659427716`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.01352788260801467334567780863672980576408913085898315213158450634205028087\
197`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.131305047569892590647094977426\
55726820251988204630162925628161561585994164901`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 3.333217725750199767076657671903535212208107839040012933669\
146012924704515151`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 8.25497146299097279293999289387264783042022247195099260600566133245250853181\
311`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] + 1.797379992984648355301100162991\
08451266583328989392053050314871416940078123947`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.002459615019639031517395965206678146502561660156178755098739298\
93665787981811`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.02387364501270774375401726862301041240045816037205484167931920770626344875\
672`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.673930106991808768779370524829\
09853034033166934107459915145499230447449407124`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 10.69837789533584173837055377049568996110543625618693781437217611\
927713603819287`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 3.89031923466757881395292864381661453131106772952252284171353144281339455129\
643`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.35366538496977989217753896761969223011918797541113844015568063969219910665\
495`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 31.4148369600963173355049093664\
0250321329934753517224297001234270375464663008747`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 37.6391633231234010102462820755323858499610582601410367104\
707882047919006157288`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcjpsiav3mb475100mc150100qq5.m <==
43.72536011678599906879707432957803281487505448494810992859311681718154009553\
268`50.*asl*cf*psibc*psicc + 22.771642677299309733303041326729062482596214116\
73858132056454712195968402049932`50.*asl^2*ca*cf*psibc*psicc - 
 (0.2473563953505182229587169540486577764428334472805961495197906696210532231\
8428`50.05195702272492 + 0.18746990105637712388678185874591496134239299495421\
414604318082203350212373439`49.93156542945534*I)*asl^3*ca*cf*psibc*psicc + 
 21.5008074654908762612772710435664662518931197157728119320979436352395727568\
2158`50.*asl^3*ca^2*cf*psibc*psicc - 19.7926223121038010501394597443291621241\
8445744647761162637549313256583351530966`50.*asl^2*cf^2*psibc*psicc + 
 (0.6596170542680485945565785441297540705142225260815897320527695497128198097\
2146`50.05195702272492 + 0.49991973615033899703141828998910656357971465321123\
77227820011245655672833046`49.93156542945534*I)*asl^3*cf^2*psibc*psicc + 
 152.8635155932815417998624265924251090315886990998596584355081`50.*asl^3*ca*
  cf^2*psibc*psicc - 
 325.7955921568458605850397513545659811285765519918714573123948`50.*asl^3*
  cf^3*psibc*psicc + 0.013682124632446494319289576012271842662096159961264967\
22505060619404462350713`50.*asl^2*cf*nb*psibc*psicc - 
 0.03116984699187088438223913021076494142020396559850955223475323149093621504\
651`50.*asl^3*ca*cf*nb*psibc*psicc - 0.00925396041629309243730947070815200196\
44101033175824236244131138241687048186`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.28128056482108984844823477977721961110456410968606278118561813064799883`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.133443885198570325568181062390538365164512\
49190534488696154403726203909031425`50.*asl^2*cf*nc*psibc*psicc - 
 0.13795381888724035826896170892076934401083186661874246630431199775246314938\
47`50.*asl^3*ca*cf*nc*psibc*psicc + 0.308659487025154265451287777962620355085\
93491053060859458763288998657646120733`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00008351198772740605172113590678726058199673407126447028654865040322673632\
349`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00040725268927066133311578091479687267\
034776340415668566640683594319760958739`50.*asl^3*cf*nc^2*psibc*psicc - 
 4.80383123455163521117117146591231339710488999949911388042096224375770252225\
042`50.*asl^2*cf*nl*psibc*psicc - 9.68705300764320376931541378077093102805635\
204312023625077496089517586831132921`50.*asl^3*ca*cf*nl*psibc*psicc - 
 36.3724880152134665611959165732485874348441441236391332907688187582157439478\
3288`50.*asl^3*cf^2*nl*psibc*psicc - 0.00300633854078391377193725966307252975\
082735242038831774001281929888732772694`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.02932128641432143286923443535530126531170702531565150698311177889474797611\
57`50.*asl^3*cf*nc*nl*psibc*psicc + 0.527766826126031017382227933336494934101\
47050746137862892902977927458709076489`50.*asl^3*cf*nl^2*psibc*psicc + 
 25.5167264038855874733128177730148486845435095429603313048053075822145903342\
3443`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 32.8538753855186631904929658860314\
1851944414905491097864995399185574731440958953`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 23.10068696996322782179561102869497054612506175595379944925046741\
167815117265029`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.01596890362652376873448944290340913253844676712691089117390872497268337055\
428`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.155747195668092412882096850812\
87383428915831133535542007698114880229576501408`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 4.639404800706470449693239595093608851735183553265514782691\
87410585719824258803`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 12.2849787463708118514029237785566969955375028110004241259317901426049340253\
4773`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] + 3.09254859307462129665981377174\
495677972682575056354235104087130399616730156299`50.*asl^3*cf^2*nl*psibc*
  psicc*Log[mu] - 0.002903437023004321588088989618801660461535775841256526463\
03107955792072556486`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.02831767193965316597856306378415887896166514751551916728440272359800242451\
477`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 1.019404649010846422489219584876\
48567006082836834417634521995732771534447815762`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 14.89074817524020390929621958334995351864504920142166259395923399\
292418199420426`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 5.41481751826916505792589803030907400678001789142605912509754456563662423070\
377`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.49225613802446955072053618457355218243454708103873264773593978697216199354\
51`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 43.72536011678599906879707432957\
803281487505448494810992859311681718154009553268`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 52.3888114679251983509614013234117603832622986135658287757\
7836636255910923979422`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcjpsiav3mb475100mc150100qq50498421000000.m <==
44.51960913426826330084743338552077603710952890206498725463763137531782983590\
331`50.*asl*cf*psibc*psicc + 23.276108742642935028137429633128516471735632461\
54561463126508092841797595610727`50.*asl^2*ca*cf*psibc*psicc - 
 (0.2499489774372707879703350241788875411076675453686096118786405962728004773\
8654`50.05143515669546 + 0.19005845371637261933702349167147154717695069128980\
465181475532558740409159572`49.932470983935396*I)*asl^3*ca*cf*psibc*psicc + 
 22.0156570792780708261409730612348360505973957732379099334135846815284558870\
2313`50.*asl^3*ca^2*cf*psibc*psicc - 20.3100094896867646855468136921906289531\
4212160899554003420820839967619703451743`50.*asl^2*cf^2*psibc*psicc + 
 (0.6665306064993887679208933978103667762871134543162922983456455680893344663\
3565`50.051435156695455 + 0.5068225432436603182320626444572574591385351767728\
1240483911586480941059357546`49.93247098393539*I)*asl^3*cf^2*psibc*psicc + 
 156.2239972828413175753744545791789917124437718857361173618249`50.*asl^3*ca*
  cf^2*psibc*psicc - 
 333.5205941759090394532961201334409224955030603371000528313699`50.*asl^3*
  cf^3*psibc*psicc + 0.013806219782669929668618331753953568794875679562455687\
89199078372898826415316`50.*asl^2*cf*nb*psibc*psicc - 
 0.03145224700852678814598295121593917490258142412094393724198767192644230114\
467`50.*asl^3*ca*cf*nb*psibc*psicc - 0.00978101446127585430902757307524755900\
776519383818254376938191147741241947531`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.28152242110917776131713501697426868019958759245350219984029430432016827`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.134686738165963804679918318178517432010196\
95868840173000618438647464703866075`50.*asl^2*cf*nc*psibc*psicc - 
 0.13926053604770441205440108255543788198317178294981431547545965943215041442\
088`50.*asl^3*ca*cf*nc*psibc*psicc + 0.31172694254013553557304030376819260015\
027994636030420774376205955454721650842`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00008353688386266098438702108066058866135525507340926025488423840262411317\
376`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00040747252257036361294234567624043274\
050427517560707044498513532804395255024`50.*asl^3*cf*nc^2*psibc*psicc - 
 4.91234870269240952304336841956637844226949125689561268458750799925227380281\
866`50.*asl^2*cf*nl*psibc*psicc - 9.91268837805286102617858030309504465438502\
93469450332691347249445210103204628`50.*asl^3*ca*cf*nl*psibc*psicc - 
 37.1409859318795387039768688797054021161671715194476396667775652563455554009\
61`50.*asl^3*cf^2*nl*psibc*psicc - 0.0030467907134557835082689060967597031127\
5612907919511458484364036178027353605`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.02972300235179588318939736201880490117891356557733963652534558124564615612\
92`50.*asl^3*cf*nc*nl*psibc*psicc + 0.542034628023479512014470901968626943831\
51675990118031038680565785636666232692`50.*asl^3*cf*nl^2*psibc*psicc + 
 25.9802248135389271475108431313592788586213525986461947201037365085050363389\
7401`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 33.5566612052340094863594098522823\
5086341562801811044817689373818701247295636171`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 23.70454829986430926131504373840272016139518103392307288433670304\
932837925241094`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.01611373957471690314356973262206469390902576029603627161689011217940763379\
24`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.1571977744189378306093317306185\
266558576840465329717923953272606034844301561`50.*asl^3*ca*cf*nc*psibc*psicc*
  Log[mu] - 4.723677238825259481365607842065323428840245927026580858200679365\
1827338798134`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 12.5522153787525067560615866002888017174390730862797467732765434521748810957\
268`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] + 3.182222999508028485411511742224\
40691778767438721722996590505622470063421146004`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.002929770831766709662467224113102671619822865508370231439664008\
92736824514285`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.02858141353071596920169667829427757379230619027872214407512398743416246879\
281`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 1.042432770966075090160512026594\
10148643892174362467796664277785872320301684713`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 15.16123107294926189045978238174517849982059798811364193739050729\
389318600562774`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 5.51317493561791341471264813881642854538930835931405161370372289689486568079\
055`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.50119772141981031042842255807422077685357348721036832851847065273931684201\
975`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 44.5196091342682633008474333855\
2077603710952890206498725463763137531782983590331`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 53.3404276907379485361886715203052924625954968951941300626\
8983407181413585405695`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcjpsiav3mb475100mc150100qq541100.m <==
50.96094139143406232188119608205605987402205008510357359045975452320417511777\
409`50.*asl*cf*psibc*psicc + 27.424576958231851115762679915930352792979843436\
10292435783022383929079826422875`50.*asl^2*ca*cf*psibc*psicc - 
 (0.2701609248493311469880148137664486969020477424840183561664665424388978284\
4047`50.04750907392321 + 0.21048034486243634954875716667523821904677320412569\
407314764323198041343310016`49.93909808621096*I)*asl^3*ca*cf*psibc*psicc + 
 26.2846451571017706951735711847052995886395069056076766245209522684547886072\
8135`50.*asl^3*ca^2*cf*psibc*psicc - 24.6197784861350115067630941245094747889\
3873384782211369709487849439643398978205`50.*asl^2*cf^2*psibc*psicc + 
 (0.7204291329315497253013728367105298584054606466240489497775224432239371591\
789`50.04750907392321 + 0.561280919633163598796685777800635250791395211001850\
86172735371185780257177194`49.93909808621097*I)*asl^3*cf^2*psibc*psicc + 
 183.9490255861186958148710637167690107127063438184113961958496`50.*asl^3*ca*
  cf^2*psibc*psicc - 
 397.9199043855609613918611775966315585501625025240799112652747`50.*asl^3*
  cf^3*psibc*psicc + 0.014774285570508447100709238219896803741596688449724630\
11065867500308225484019`50.*asl^2*cf*nb*psibc*psicc - 
 0.03365493736293452178841486749307646385948355176500493965115841794016012049\
097`50.*asl^3*ca*cf*nb*psibc*psicc - 0.01420505593038949176166369506238474322\
560986347347793205606780920503012398025`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.28327083760710003838230381250893192980840086774305077423278247857097775`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.144383078401577033057143446096775002681914\
29783316465918759289674950223833798`50.*asl^2*cf*nc*psibc*psicc - 
 0.14947469587035762305440262368822095672056084840476544125876866075012649594\
998`50.*asl^3*ca*cf*nc*psibc*psicc + 0.33543279457150670801905528858690950362\
307923713551292028734673558606917534768`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00008371732442966872170717087387701631571061050815260008497946689457448519\
809`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00040906766554002451108977652769371296\
224909509118824035100173309945139625136`50.*asl^3*cf*nc^2*psibc*psicc - 
 5.80575907153322186556965755872906831621537802122774669877652538433184173996\
132`50.*asl^2*cf*nl*psibc*psicc - 11.7803507601998912292044384034939088291670\
6769588526791405957738622515449245234`50.*asl^3*ca*cf*nl*psibc*psicc - 
 43.4571189949535109481805793177832682056040052915249136407900285960751700296\
8934`50.*asl^3*cf^2*nl*psibc*psicc - 0.00336634057905452000748099953424830446\
961020360115729796053468898562885513435`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.03289787607207542021139717019059702816905129060835454289451666556471634475\
789`50.*asl^3*cf*nc*nl*psibc*psicc + 0.66142495559071487944294629287906420047\
976094379443684907411197236308901249604`50.*asl^3*cf*nl^2*psibc*psicc + 
 29.7391809992313728903261933840597429230682080887887858373588509813147111765\
1547`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 39.3230670009686208674966058239934\
5250422074951906519716920164885399389435665373`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 28.73463592190317028614904157789957256025772741349243542562430484\
498631752323819`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.01724360424744967029224704298849102538259300274003776202364649753770291712\
743`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.168514724593861472019429658225\
18370126210734460368810369459227302141152736166`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 5.407123818042067798241126069829044167830583288870688334065\
24563296631112300275`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 14.7472140563448021689797314807679527505379762210933538173779456414892213345\
778`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] + 3.933623533200873446685029635976\
60244002557317050328979892882092173069299132463`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.003135200772263576416772189634271095524107818680006865505693080\
98370284082204`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.03063904083524754036716902876821521841129224447339783702226690419414356169\
276`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 1.232020339513500037190507709879\
29481556814362685607917781944930925605402095832`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 17.35483808495156213848781430673574456473062771843727928078187359\
679779169113024`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 6.31085021270965895945011429335845256899295553397719246536926730580286120703\
927`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.57371365570087808722273766303258659718117777581610840594232458014051757855\
429`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 50.9609413914340623218811960820\
5605987402205008510357359045975452320417511777409`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 61.0580025791235312032565903991141005370616189419654283045\
161805527350290144424`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcjpsiav3mb475100mc150100qq6.m <==
64.99316522519457658546474493612077273909275784861587141009309031880183507162\
964`50.*asl*cf*psibc*psicc + 36.770230801025408334577279703418006690562163311\
44798446856864938597670711366084`50.*asl^2*ca*cf*psibc*psicc - 
 (0.3100867101225584795620404513377801680390315861547234960702913088268749384\
9883`50.040421194345264 + 0.2519736391596340194957834751117079360448187363479\
6018745420951008677302741035`49.95029314933123*I)*asl^3*ca*cf*psibc*psicc + 
 36.0986072704177323689517783902034133649953757255233580682159118600725476066\
2605`50.*asl^3*ca^2*cf*psibc*psicc - 34.6366286685486397683659054150834330015\
3795766004957723031463305518687140501651`50.*asl^2*cf^2*psibc*psicc + 
 (0.8268978936601559454987745369007471147707508964125959895265163808635918793\
6945`50.040421194345264 + 0.6719297044256907186554226002978878294528499635945\
6049987778241607494200701933`49.95029314933123*I)*asl^3*cf^2*psibc*psicc + 
 246.970638488650656888884527022283591879631784675620631276377`50.*asl^3*ca*
  cf^2*psibc*psicc - 
 548.2679990688564022168871836272691717561287287046962844799956`50.*asl^3*
  cf^3*psibc*psicc + 0.016690406576739742624169265956094019665528695053599249\
26287658758542646471274`50.*asl^2*cf*nb*psibc*psicc - 
 0.03801300968769948273245679898565318761138447717241679371755132540309427728\
382`50.*asl^3*ca*cf*nb*psibc*psicc - 0.02461422646580568196945641587095014054\
212189105886024734938480820878405406245`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.28613794591573181852468374762829745677485874712276120956404866570667758`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.163579000722670194196151791703838064868501\
31794699469724909779232845178246322`50.*asl^2*cf*nc*psibc*psicc - 
 0.16979646492305052770750218771149056498930400820704739869706193980465277559\
398`50.*asl^3*ca*cf*nc*psibc*psicc + 0.38099481531685919970526740059272265349\
289445090316037911266270985819327194175`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00008401498896132569594833874946145775037715287151288055938911221394604675\
706`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00041170620610203136213356901716100000\
819043026344033998715400166649596248029`50.*asl^3*cf*nc^2*psibc*psicc - 
 7.82370463052520792018522474883638715718482036888040531843556116865796987968\
883`50.*asl^2*cf*nl*psibc*psicc - 16.0566570894122190317808818316983538468866\
6522276595278687242593771595918552082`50.*asl^3*ca*cf*nl*psibc*psicc - 
 57.6788019891799918695366541950311781899641845736685172695765011695276478936\
2708`50.*asl^3*cf^2*nl*psibc*psicc - 0.00401829363956465702262760095325167103\
672662521351536233572490248987745091787`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.03938241139591489047939564788276800080472976770616642470872019595809031890\
397`50.*asl^3*cf*nc*nl*psibc*psicc + 0.94179678637921467027784893694873630490\
928632085999296086236277896747616226901`50.*asl^3*cf*nl^2*psibc*psicc + 
 37.9279395468526437185420959992588884275228258753591263399067069541605873592\
5529`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 52.2448805393072928333068421753621\
1619384101212261328343659378679224735113114346`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 40.42566487401177469404169763732821411976864005870795446926525313\
776860928406217`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.01947997853194513545093543910050998204053456880665617750445584931916573057\
723`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.190918981374334992249061994351\
70003423363859983454051043400601668257961977407`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 6.895989008518662494280381090774343350458695613701659334528\
49217348374315622814`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 19.6780414447698248180877631104533552552351968947879738741238504087091517488\
9824`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] + 5.70382477886427383161562935648\
79682674757159262396372590689344679523838559927`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.003541814278535479172897352563729087643733557964846581767152576\
51206821337138`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.03471254206806090768164763533667273349702519996991645644265058213169293782\
773`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 1.660241686985383320771883549262\
01050118381025254754817348837789865114838794661`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 22.13353655396465662704735509846406114114982824628654333171378217\
375485229461347`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 8.04855874689623877347176549035056768769084663501328848375247747337706363228\
025`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.73168715880874897940652413548641524433553151227393531670414318870454027976\
558`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 64.9931652251945765854647449361\
2077273909275784861587141009309031880183507162964`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 77.8704776951464620262648263994641685111316696036882960654\
7947552033339995997727`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcjpsiav3mb475100mc150100qq7.m <==
106.6015935626537084099543323375154194911127444060553951198479216083599383386\
1734`50.*asl*cf*psibc*psicc + 66.31520773421724511910774264195192963875372924\
215099689089380978880345800289353`50.*asl^2*ca*cf*psibc*psicc - 
 (0.4074247927282882065246385556269493131626450664182089675254906478799263181\
7293`50.026062628646436 + 0.3583949789258290116825107060152537598371996898304\
4327877787704454862785234432`49.97037709198284*I)*asl^3*ca*cf*psibc*psicc + 
 68.3910376908323641384152311268377893458925934011243981507120679819547358305\
4642`50.*asl^3*ca^2*cf*psibc*psicc - 68.2940165533215334514206961042624107789\
0659127338498956226206391360920276183284`50.*asl^2*cf^2*psibc*psicc + 
 (1.0864661139421018840657028150051981684337201771152239134090012154206632633\
6361`50.026062628646436 + 0.9557199438022106978200285493740100262325325062145\
1541007291711966401980137648`49.97037709198284*I)*asl^3*cf^2*psibc*psicc + 
 450.5973266573866732203290383501952481981992990699910692266439`50.*asl^3*ca*
  cf^2*psibc*psicc - 
 1063.2191141052709300371603046912919479414931624256690587991304`50.*asl^3*
  cf^3*psibc*psicc + 0.021387567568314559879579458441941165248112852760276574\
55231688933246091707759`50.*asl^2*cf*nb*psibc*psicc - 
 0.04868489859332588561060875281314188368556118077532050760337134422108935424\
77`50.*asl^3*ca*cf*nb*psibc*psicc - 0.059644814484385562390622191023051239261\
80414916191246464431675735762614494951`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.29100570828121209604032368310986116850647196556394947024771911060485293`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.210649269400046555132201573941725067104766\
68707285396204753614276204940094421`50.*asl^2*cf*nc*psibc*psicc - 
 0.22017768657563800388977123031597694410785806947632979283223659946835746382\
805`50.*asl^3*ca*cf*nc*psibc*psicc + 0.48278191102969505090412929899009701369\
807224372767687561043375166810823734272`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00008452548094155224632716197761490654824671480577842160101280385591466379\
88`50.*asl^3*cf*nb*nc*psibc*psicc + 0.000416251889074187858983771610998822874\
51305641771930784165230581877308147418`50.*asl^3*cf*nc^2*psibc*psicc - 
 14.2316064914580163890023219643206790997027444301541063287093750695800232374\
0386`50.*asl^2*cf*nl*psibc*psicc - 30.028117651857697054416401753270704560826\
20053764512465177041260422297309337535`50.*asl^3*ca*cf*nl*psibc*psicc - 
 102.756862588767113446971372105381210307213385674900933077127152909255263922\
2719`50.*asl^3*cf^2*nl*psibc*psicc - 0.00571059841169873973624518501319393104\
545522403705837453193319089520524530981`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.05624451585806036378477274281907061522617641975373259896172836409154520215\
281`50.*asl^3*cf*nc*nl*psibc*psicc + 1.89995868315674374778615290726009328747\
077341644930957916177384231471392846757`50.*asl^3*cf*nl^2*psibc*psicc + 
 62.2092920422215261237644904832411869591471650014739255972184799503606555978\
6768`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 92.7002989828854044665464596391291\
3370096567588587254559780459044510816297539611`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 79.70842233244620912824871020050504619134913863874392163184640116\
573513730196195`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.02496220539420058063561307978020719836300629411111735292102294266917773234\
963`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.245856398213900752816261013932\
79304606329916202063586221834720223374734011604`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 11.31078037131300474977536190604385217439039363663162283585\
790544552011919961212`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 35.1831644890896957797227589029174872568156219515507223277535439977247641575\
4534`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] + 11.7921905145992568332001534097\
8219580665523738798203420393479108455958061576782`50.*asl^3*cf^2*nl*psibc*
  psicc*Log[mu] - 0.004538582798945560115566014505492217884182962565657698494\
06345791651947966169`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.04470116331161831869386563889687146292059984764011561131486426473333401586\
454`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 3.020040695005665123130520788787\
87895880843084084243896206790695623386957788222`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 36.30335989414516933380589575860725817826636956739334854801971812\
640337328178487`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 13.2012217796891524850203257304026393375514071154157631055445988102867012027\
7768`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 1.20011107088083204409275688458205812159558246503779664595764205989735153920\
307`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 106.601593562653708409954332337\
51541949111274440605539511984792160835993833861734`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 127.722922633867496502913284051321807939618549497708504072\
92720245776560303579942`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcjpsiav3mb475100mc150100qq8.m <==
206.0372263444746571231062616089158821693190401994491247735789`50.*asl*cf*
  psibc*psicc + 
 143.7242286499190680105161388047316213049725876897707385350329`50.*asl^2*ca*
  cf*psibc*psicc - (0.5788836793475893898169508755812263644034725265268840026\
5877869833960685055249`50.00750891619248 + 0.55886187924267415496287132431458\
765823657206798827086261188185112660088164686`49.992222097442884*I)*asl^3*ca*
  cf*psibc*psicc + 
 158.2175749881957963600326367340037778194074137410751792488118`50.*asl^3*
  ca^2*cf*psibc*psicc - 
 164.8882201100652562832475404584828051303225176133320984314547`50.*asl^2*
  cf^2*psibc*psicc + (1.54368981159357170617853566821660363840926007073835734\
028550628789776193560233`50.00750891619248 + 1.490298344647131079900990198172\
23375529752551463538896696418671524278769445253`49.99222209744289*I)*asl^3*
  cf^2*psibc*psicc + 
 1006.8174141303183049226812311317251350664100551277970533806388`50.*asl^3*ca*
  cf^2*psibc*psicc - 
 2617.7799347610469549392748443207679647117108914210117505654428`50.*asl^3*
  cf^3*psibc*psicc + 0.029750831929265047098242349091262840426579653166452167\
91671073771660600744354`50.*asl^2*cf*nb*psibc*psicc - 
 0.06764098128604178757499132111803381104507906610511795602223504356576106989\
27`50.*asl^3*ca*cf*nb*psibc*psicc - 0.156603313858200425402343398515839247216\
15333684567486178048765936129349799397`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.29588388558266395928112131655863130679778717520281030338226221812246575`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.294481841597901617536042865594202625002529\
26524055242727023599401766450979704`50.*asl^2*cf*nc*psibc*psicc - 
 0.31178547925039819447823974502562134610485428401608900125143749755189116734\
998`50.*asl^3*ca*cf*nc*psibc*psicc + 0.61779260880218105912756041994592409129\
228226814019806034245392481753603841578`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00008504365867313638554841607213205561781495615859555472970479529556639026\
388`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00042089265405808155659685543725936299\
668733689763657290124421725337127764535`50.*asl^3*cf*nc^2*psibc*psicc - 
 31.1079475542943942537829447819655918165903713730436208968636657461264663646\
9856`50.*asl^2*cf*nl*psibc*psicc - 68.545523634368694622688663574707289277913\
30969937638808823800772939168170510958`50.*asl^3*ca*cf*nl*psibc*psicc - 
 222.2698598994660689350180678150957406650654221205691063813748`50.*asl^3*
  cf^2*nl*psibc*psicc - 0.008983690333754322368450141585777756190615249528785\
69410141956798273673466385`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.08892301499733538720806557623753862389140528930998200935809455439368893188\
115`50.*asl^3*cf*nc*nl*psibc*psicc + 4.69674542901689432410982373511850520464\
185060489565886659893393043095916103851`50.*asl^3*cf*nl^2*psibc*psicc + 
 120.236757790111682555687584521148492819910255258648890104320604978074270617\
06347`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 197.3199993332748747926354206327983612914173071839369749641912`50.*asl^3*
  ca^2*cf*psibc*psicc*Log[mu] - 
 192.4470187797032182368505617696775331440254664778903970679067`50.*asl^3*ca*
  cf^2*psibc*psicc*Log[mu] + 0.0347232743926839561439477832221259738431704494\
1719993579971830055158349897336`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 
 0.34370043210147750284692416766413288884183907839728346250375005929024794788\
016`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 21.86122868911121501012501536748\
154414907459186520888910987646329119266346195108`50.*asl^2*cf*nl*psibc*psicc*
  Log[mu] - 75.50474832864409543300094775132672543950486498523779775080978109\
917911116761569`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] + 
 29.7713831389535229440631524795294993355080008887133975070284505625518911249\
8461`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.006313322616851628389808687858\
56835888057644534858184211071976980204606567234`50.*asl^3*cf*nb*nl*psibc*
  psicc*Log[mu] - 0.062490987654814091426713485029842343425788923344960629387\
45018540518617871247`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 6.60131149694585201101741592808002376346606678122858922027767443419304826015\
225`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 70.166339260010502775452323212204\
03439689912833102973787271250910389820915757756`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 25.515032458185637372891753895346921598872410302192631963048223\
2079685264125104`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 2.31954840528960339753561399048608378171567366383569381482235517704134155316\
524`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 
 206.0372263444746571231062616089158821693190401994491247735789`50.*asl^3*ca*
  cf^2*psibc*psicc*Log[muf] - 
 246.860068790859902521097715575695748956466786030966644695384`50.*asl^3*cf^3*
  psibc*psicc*Log[muf]


==> anc/dataset/bcjpsiav3mb475100mc150100qq9.m <==
554.1577239760990377983066012233401566826004905204383659910177`50.*asl*cf*
  psibc*psicc + 
 450.0577749117654416558599081949781888326807596788207162028751`50.*asl^2*ca*
  cf*psibc*psicc - (0.9633459115949649269057011810183541434190380906460839791\
4358673604868439776996`49.98201533817687 + 1.04321856926373251656946191573707\
676471052541473035032648566363684701448127413`50.016608388472974*I)*asl^3*ca*
  cf*psibc*psicc + 
 544.9124489948387724680058267690228021799053057124439678965453`50.*asl^3*
  ca^2*cf*psibc*psicc - 
 601.0609533968318203250073339789496349065538144064044245125613`50.*asl^2*
  cf^2*psibc*psicc + (2.56892243091990647174853648271561104911743490838955727\
413767708914593646008797`49.982015338176865 + 2.78191618470328671085189844196\
55380392280677726142675372974026884617468001201`50.01660838847296*I)*asl^3*
  cf^2*psibc*psicc + 
 3382.3686759976474677309916416684404788522300605494642868344014`50.*asl^3*ca*
  cf^2*psibc*psicc - 
 10471.3019189688706721371098086635764175538759314370463108467923`50.*asl^3*
  cf^3*psibc*psicc + 0.048819118246706375461858827770119832443128219175666513\
04498996348692423954088`50.*asl^2*cf*nb*psibc*psicc - 
 0.11063306229385371592330781726258442976148240439966113691616482813233022507\
715`50.*asl^3*ca*cf*nb*psibc*psicc - 0.55035317254063411617417087157900623069\
660553242694553071206937985856328493628`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.3007725116336950527685071960531102519015806540789358783056467925680583`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.485661412313325383193067914565018199009559\
47720934205221233814550011070118281`50.*asl^2*cf*nc*psibc*psicc - 
 0.52953260951039382956969951181098773789601370471052696759903709564262490862\
289`50.*asl^3*ca*cf*nc*psibc*psicc + 0.63343353527853962340430998963347800709\
699357219252686166629014355353021771634`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00008556972461006156061360854280490327749190683592541531225596308295044441\
135`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00042563154352125721442744998581988829\
022052390391854389489080797461397390325`50.*asl^3*cf*nc^2*psibc*psicc - 
 98.2115008305942575247353165594346154116488300817271281932498025631093743369\
3431`50.*asl^2*cf*nl*psibc*psicc - 
 232.7023043461625295144968743039288392019000763078398211636322`50.*asl^3*ca*
  cf*nl*psibc*psicc - 
 710.432938216053185533643908143385239225499692717047013269392`50.*asl^3*cf^2*
  nl*psibc*psicc - 0.01730409471813867462651866160582629075159077397890111462\
965100030512212727769`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.17214426194970781563739791567830980891760421492698783271432592214334586116\
964`50.*asl^3*cf*nc*nl*psibc*psicc + 17.4056924194632886363590577722516767155\
2634512075748776220406707519207028237847`50.*asl^3*cf*nl^2*psibc*psicc + 
 323.3887837522843814017773273280809862884306225436620548245805`50.*asl^2*ca*
  cf*psibc*psicc*Log[mu] + 
 604.8216251306317032878087311273430859840533945367964882432149`50.*asl^3*
  ca^2*cf*psibc*psicc*Log[mu] - 
 701.5200267726429010787869574000075138096498344379273641574982`50.*asl^3*ca*
  cf^2*psibc*psicc*Log[mu] + 0.0569785625665744575089981937900987374725706896\
9898614755979085745437774386654`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 
 0.56683303921681666575184092770658775445698530209733399644560379029718692317\
81`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 58.797960682233523891232241332378\
36114335102228066582814992373566799178764726363`50.*asl^2*cf*nl*psibc*psicc*
  Log[mu] - 
 233.5263940094746762731532765775691495264350268370604338671807`50.*asl^3*ca*
  cf*nl*psibc*psicc*Log[mu] + 113.5121166473935999119801979024485088065057627\
9010052452590423643246273344483329`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 
 0.01035973864846808318345421705274522499501285267254431247224769501580038814\
634`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 0.103060552584875757409425623219\
37959171945187310860617855187176578519718689775`50.*asl^3*cf*nc*nl*psibc*
  psicc*Log[mu] + 20.84112776755048074356004840867430381039114894091892916477\
646813986264239094475`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 
 188.7193860737242482648565685115439709138998955591375826127804`50.*asl^3*
  ca^2*cf*psibc*psicc*Log[mu]^2 - 68.6252312995360902781296612769250803323272\
347487773029277652178730003556066829`50.*asl^3*ca*cf*nl*psibc*psicc*
  Log[mu]^2 + 6.2386573908669172980117873888113709393024758862524820843462064\
8417039224139325`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 
 554.1577239760990377983066012233401566826004905204383659910177`50.*asl^3*ca*
  cf^2*psibc*psicc*Log[muf] - 
 663.9548410198967938207444158123912863933130677088878875727048`50.*asl^3*
  cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcjpsiav3mb475100mc150100qqf1.m <==
10.11975390752554853539639520130277860998174745289332297280894312078582846155\
484`50.*asl*cf*psibc*psicc + 3.5896681748090650891923237452036730988461113885\
0283031075601064575082345610527`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0991312295926495689771495698995138197364276157131734291943746758349015202\
827`50.0918230662451 + 0.0552241557056657181262567436096609426778417630975527\
6342469186368516837899535`49.83774165806533*I)*asl^3*ca*cf*psibc*psicc + 
 2.99765797981010737490895228110492901007096522256582785082288680294045029001\
041`50.*asl^3*ca^2*cf*psibc*psicc - 1.869844094043883294301391331781367025330\
49036248828707945308556544163281679927`50.*asl^2*cf^2*psibc*psicc + 
 (0.2643499455803988506057321863987035192971403085684624778518497965298675364\
7622`50.0918230662451 + 0.147264415215108581670017982959095847140911368260140\
70246582423254422670478687`49.83774165806533*I)*asl^3*cf^2*psibc*psicc + 
 26.5614962533230454347361627325602503813726431834714038680833580681460438866\
6275`50.*asl^3*ca*cf^2*psibc*psicc - 52.1107289003767118958108120002312656215\
7725203915514659777537686746533681274167`50.*asl^3*cf^3*psibc*psicc + 
 0.00655993597531177690341022248281809542794186651413028999861320350618781603\
669`50.*asl^2*cf*nb*psibc*psicc - 0.01495441350955293599768536745609819725861\
11263807785975042581967122154424634`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.00642209205369481840117780203804632414220155576688372779273282972484701800\
834`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.25235241819352831911072616616690999622473158408212439330595388807399659`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.062201009978618056809330595659919599789308\
17448037333295096099821677364943145`50.*asl^2*cf*nc*psibc*psicc - 
 0.06407598825606529363405642487703483238222912179142325812409082797632858003\
957`50.*asl^3*ca*cf*nc*psibc*psicc + 0.12854902315561269393367618291066265143\
634261027857695190569883686838360300095`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00008064121850947950582176633594021617029629970694929087259783837163115019\
407`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00038231815493882605633891293716306958\
650779900050573046939223783873927240161`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.71895598340537705313254557038334044498620779212872536377817602297339207258\
602`50.*asl^2*cf*nl*psibc*psicc - 1.45941998458646975321935460089471256192389\
223888863438377053187288077350917344`50.*asl^3*ca*cf*nl*psibc*psicc - 
 6.73468160905932170419638174494404870759552655325932032516919366213839150352\
782`50.*asl^3*cf^2*nl*psibc*psicc - 0.000932098796730484215073280192679839157\
05531871070297014088215616839650526241`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00883811774607071701854344189900637127289509801467483839956513011674411503\
011`50.*asl^3*cf*nc*nl*psibc*psicc + 0.05107809051463219430091089458649410437\
411462106416581369298640907292210466651`50.*asl^3*cf*nl^2*psibc*psicc + 
 5.90556580993945181522602862176919259109624949860595425172718571699050976379\
704`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 5.642204562370033633967299136921166\
59174685285855567988832106318418717458767293`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 2.182362822773986131112658632202399832891420082879915782166815066\
42742623728296`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00765633907013963371534059208225550787699400909064969944790579617777894522\
069`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.072597053491639385480996169923\
15071282395762503385498895712657835887059158453`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 1.073739238170809420950187022139853198381136272473809863950\
39692600423279122158`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 2.02809810371993480359796251554073637197694957516441802153507706617237601536\
817`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] + 0.140456879484445776535073104996\
55587846226849274895319342138033264160289863639`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.001392061649116297039152834924046455977635274380118127180596203\
35128170782294`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01319946427120716099654475816784558414981047727888272529992963365884213089\
251`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.152567198165947243043871212024\
13920506670913371603335524098891808033723764277`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 3.446299964823306213748293800429948336630750466748312327685837858\
9521500723762`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 1.25319998720847498681756138197452666786572744245393175566619004351526507247\
311`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.11392727156440681698341467108859333344233885840490288685803879507365528632\
642`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 10.1197539075255485353963952013\
0277860998174745289332297280894312078582846155484`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 12.1248144817366105518762676371875691452394643482265866978\
2148838445086060740424`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcjpsiav3mb475100mc150100qqf10.m <==
3.199790998651729923263288640760780091893324217027503245021628387661745356165\
54`50.*asl*cf*psibc*psicc + 0.70767942391843890342340125286816033741691569111\
819536279315244857445911759178`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0424861712184116903064270827157894222907161351326050343909372742377491489\
6605`50.1164650337232 + 0.017505566556161160912735756840309903110668111718435\
84791600764875500092975346`49.73139360973544*I)*asl^3*ca*cf*psibc*psicc + 
 0.59297549887736598726797620523261982980040710426575819425549703330419927801\
51`50.*asl^3*ca^2*cf*psibc*psicc + 0.0689388153033915603547107958226011982937\
3371036595511084863430469287169067892`50.*asl^2*cf^2*psibc*psicc + 
 (0.1132964565824311741504722205754384594419096936869467583758507992133894192\
8145`50.116465033723195 + 0.0466815108164297624339620182408264082951149645824\
9559444269083418080853741871`49.731393609735434*I)*asl^3*cf^2*psibc*psicc + 
 6.92523324156722234445706002132518234257514142386157939201846168427308479062\
921`50.*asl^3*ca*cf^2*psibc*psicc - 13.72722706567965485494195487519592961410\
590613665588087795604277588155686555551`50.*asl^3*cf^3*psibc*psicc + 
 0.00367014690032617351450511979281865432391909651470972788066847777791457381\
313`50.*asl^2*cf*nb*psibc*psicc - 0.00838265006004633053549392587720208206402\
298645170596779255846279647944191569`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.00537524682160306501352936118300205614440736158019815861401457321827030024\
24`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.2096431534589463261509252324870341680895937703734471181080784631194497`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.033458012494028195925578163695192069395198\
54135356364660619097516364587330051`50.*asl^2*cf*nc*psibc*psicc - 
 0.03492896660762391028782249800532911152983745962709630416522018668725986640\
428`50.*asl^3*ca*cf*nc*psibc*psicc + 0.06084284869199172120730747477909387244\
088808856137503121434692765492623388144`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00007675240095229560435242547369838246209008950847744582875422672531450855\
529`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00034984741207229961469902511341021296\
966118415466212205105065786256966913166`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.12960072925036427703216901404156152801193724102350167459926498641045193726\
914`50.*asl^2*cf*nl*psibc*psicc - 0.32513466142840143900975129744337611748636\
247727575128478091050724522039924244`50.*asl^3*ca*cf*nl*psibc*psicc - 
 1.82839702591871309412450193069991118607534483180695860127707832989103831563\
765`50.*asl^3*cf^2*nl*psibc*psicc - 0.000297302989438159218995424645649295133\
98626086135781189582984145253525130571`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00271029127859973089654834111743746909098128731328492768738153731597325017\
21`50.*asl^3*cf*nc*nl*psibc*psicc + 0.005249201910157122312910570628756092965\
81080087308270716535554847208752609418`50.*asl^3*cf*nl^2*psibc*psicc + 
 1.86729603242004174366562420506139648035651129507108012920578011926143537898\
313`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 1.285251008038938411381730674324576\
38132945107958999957004567558293614241287411`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 0.080460990327182425214828099669102575927897122406640385602448221\
10772148966077`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00428356148777559353146234045985074936218931486686729094151307647655718778\
376`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.039050059212669858138327329409\
25245933116259660161419607789396485188998851099`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 0.339508369530916680666477128192981178246638417285650932582\
86910498327682929335`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 0.43652203505025291944516295327255477637884859360802922456242413498376728271\
251`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.095680923816451447761750716913\
05223617950028910092244178474930918958815837312`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.000778829361413744278447698265427408974943511793975871082339321\
24941243935553`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.00710001076593997420696860534713681078748410847302076292150293646562558627\
128`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.027502128918013149027527318863\
86305248649405488882566944377802383550350853777`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 1.089694443843623536049513172639895989700644254251725218787342859\
03214490137109`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 0.39625252503404492219982297186905308716387063790971826137445123099855538741\
555`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.03602295682127681110907481562445937156035187617361075103441745283342329240\
476`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 3.19979099865172992326328864076\
078009189332421702750324502162838766174535616554`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 3.83377625518459267872585489678351598743378818856121922130\
19136922037925027338`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcjpsiav3mb475100mc150100qqf2.m <==
8.5727723938779213045207204218852899167502117911753169165215236828022816043344\
`50.*asl*cf*psibc*psicc + 2.8782179210043112960003649031803388847166859079505\
538840271559076799396729349`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0884620282480515674297978531644925008858806707759245766338425182319327933\
2416`50.095827425971606 + 0.0473414336750610808836053206966554146944786469102\
7208791780603932223823273819`49.82431193921362*I)*asl^3*ca*cf*psibc*psicc + 
 2.38254702125278301687647104110563915642274822566721872363307101922620730617\
303`50.*asl^3*ca^2*cf*psibc*psicc - 1.334249351795187872551867548659957490250\
93404114176082124787411150874779640294`50.*asl^2*cf^2*psibc*psicc + 
 (0.2358987419948041798127942751053133356956817887357988710235676544999918430\
6086`50.095827425971606 + 0.1262438231334962156896141885244144391852763917607\
2556778080400123536839800411`49.82431193921362*I)*asl^3*cf^2*psibc*psicc + 
 21.8402806635592487047257075675168977333621337335393575181952181714377235573\
9623`50.*asl^3*ca*cf^2*psibc*psicc - 42.7409417741608069503993595137020930170\
1805289080815151477767761455783361232847`50.*asl^3*cf^3*psibc*psicc + 
 0.00603435358556483954162512105360359082060267542478078842679103547332937858\
903`50.*asl^2*cf*nb*psibc*psicc - 0.01375820222223717110342174421908698549213\
383855380113509908597579963665373793`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.00651442569651369416879846229593836692372467886507319884791090197791876943\
213`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.24756677567028063362399508513310818713295274671505218393548886466353354`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.056958393111029095873074703813018575375380\
52147959075129740024853465472613734`50.*asl^2*cf*nc*psibc*psicc - 
 0.05872770919446821989489740295979998646823837141872006137158204081535961166\
948`50.*asl^3*ca*cf*nc*psibc*psicc + 0.11564993223466936043843986119734660455\
34905194906678265458266054043098552982`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00008018574806511877308974175580142155146809619942237271591348574189589730\
757`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00037843749918140261346293488110364830\
00141343423570099974227462553412124701`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.57132575913055505741041327762110533696785277176804781739394419658563761844\
335`50.*asl^2*cf*nl*psibc*psicc - 1.17528727445910148941011291205051103466685\
395835311657031428100463450992153053`50.*asl^3*ca*cf*nl*psibc*psicc - 
 5.57352973762957714428932191077529082100566355877433529732562529264771490416\
162`50.*asl^3*cf^2*nl*psibc*psicc - 0.000804309617644122258746637969667567956\
69970273673976241556720900600465405292`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00759189575737584433960909955621618624659465154679182764294283087083076149\
178`50.*asl^3*cf*nc*nl*psibc*psicc + 0.03807556156269897003343278003262060743\
465485891460279268272766209367431688811`50.*asl^3*cf*nl^2*psibc*psicc + 
 5.00279670912051034321206974035421441128361028414615440868698177596936508186\
664`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 4.589794017668203091669934873759565\
83172421555464617048335545182261038509628647`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 1.557250784139316681894732352529747803358151518538868902829719284\
21421319141143`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00704291281105094179893103295091376450422354017110548350029064268072283841\
019`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.066478205304072019955308785093\
74567206807177126082622001879887752791375754707`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 0.909599401658274607856739952791675347506110960753846256124\
90618530469214325244`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 1.63950991874633535964143888419258624700476059525383053033762472834620248117\
33`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] + 0.0659856446961313729336994974886\
5979417613467068886594305616995637166173614115`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.001280529602009262145260187809257048091677007303837360645260745\
43045596236054`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01208694641892218544641977910795375855783123113833204009397783023705736267\
03`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.1212390915751431895856410911131\
5225017910073359428438251024690140243574483994`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 2.919472693648118986300719173280735175396337583833592965629163968\
84814183474938`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 1.06162643405386144956389788119299460923503184866676107836603865221829002273\
777`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.09651149400489649541489980738118132811227562260606918894869874412941508717\
801`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 8.57277239387792130452072042188\
52899167502117911753169165215236828022816043344`50.*asl^3*ca*cf^2*psibc*psicc*
  Log[muf] - 10.2713243641849334456564258281414953589223204207335197082483215\
751548403328732`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcjpsiav3mb475100mc150100qqf3.m <==
7.355190755485610198219151516587474737765195832896727022115272745416020282798\
84`50.*asl*cf*psibc*psicc + 2.34009238107034789290458152056845066738303945659\
758414674308976617201815708272`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0794542174290195460501298450306272676703294909074268710730904230944453125\
769`50.09939890436287 + 0.040933398170434176584734494450440376716992899086579\
08317030570410747584511981`49.81135974985475*I)*asl^3*ca*cf*psibc*psicc + 
 1.92497097228117592420808928970666084759737586073007654121779349715666791060\
942`50.*asl^3*ca^2*cf*psibc*psicc - 0.946560660929168915200319359376551238587\
13309068489996693399381974764128380024`50.*asl^2*cf^2*psibc*psicc + 
 (0.2118779131440521228003462534150060471208786424198049895282662390573270366\
9164`50.09939890436287 + 0.10915572845449113755929198520117433791198106423087\
755512077663278072303864861`49.81135974985475*I)*asl^3*cf^2*psibc*psicc + 
 18.2400777927812401763258729534492186171130910613924041907979619638068762419\
6243`50.*asl^3*ca*cf^2*psibc*psicc - 35.6564825640747069843015863500020336002\
7050314490308653946888508127076721544936`50.*asl^3*cf^3*psibc*psicc + 
 0.00558628131962423354144155763223499959135199070827345009431462985316940026\
795`50.*asl^2*cf*nb*psibc*psicc - 0.01273864590697692373747901606878098942319\
044268539641556004914144704709703639`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.00648914870252411870675290851497389519833172960062405046698512593326296437\
162`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.2427912503436255751879801866554577253166034453408005746021458906282603`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.052492586381292609350570432641662507703857\
44909230834089567981398896509960229`50.*asl^2*cf*nc*psibc*psicc - 
 0.05418283818168303033204212238584180490671358187087522284980323684286393216\
739`50.*asl^3*ca*cf*nc*psibc*psicc + 0.10481140354174436008753541577892366974\
241701495064609470785094032501709657379`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00007973643769928736107289647395284284365810389817375283024552548686580100\
621`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00037462952581377916990452317260124089\
064283183848445335487425719542822863458`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.46029422201082561876681238663138773842922321811431572975605363084288680275\
329`50.*asl^2*cf*nl*psibc*psicc - 0.96217292966352546129752516504159266929287\
349166230222175026399216489016098973`50.*asl^3*ca*cf*nl*psibc*psicc - 
 4.68183939470866691898742183642802161831802629430140686641305405957660196576\
24`50.*asl^3*cf^2*nl*psibc*psicc - 0.0006991886680932936016944620148232715920\
0451177226192958825764944917960507752`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00657006324185208622696679679141353743692104978900735430896881492242021683\
42`50.*asl^3*cf*nc*nl*psibc*psicc + 0.028805611963025549648141710021357524886\
94228389879089801232892271077669319618`50.*asl^3*cf*nl^2*psibc*psicc + 
 4.29225487577093882597020173671240876702136675422686368929819747080047493182\
379`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 3.786958541872605222986690564230548\
03880519691800641129058929025795612174712369`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 1.104765259570197246983728603414492788614425031004102150973724478\
04166171865756`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00651995142714749436733629592491816804732084529888565978395475013617687677\
623`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.061266000387247519294913706839\
03929517408814903206613441872687078745021936686`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 0.780409977412897968358218497584074321276612137132157034417\
8541653569807657742`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 1.34432436204829689998613391457285605655308363213289817785278656217280653691\
303`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] + 0.014557252515699303201121582615\
69331503554033407616187189287888133536664033471`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.001185445714026817157697508349985121463149244599797392671890278\
9041213804078`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01113927279768136714452976487982532639528875436946656989065661414753367483\
762`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.097677467612881585095911604303\
30430083597812559240670943432935563835493626578`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 2.504823128460524860700701975402216692246330028763851205344962175\
5347844654051`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 0.91084477398564540389116435469171516081684728318685498377852721419456758072\
891`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.08280407036233140035374221406288319643789520756244136215923842427025553539\
422`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 7.35519075548561019821915151658\
747473776519583289672702211527274541602028279884`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 8.81249921717249243215963940374067306580773996725466520276\
371211870778110149737`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcjpsiav3mb475100mc150100qqf4.m <==
6.379719233823829848108118141144386485782116203563778642899778561198308664678\
19`50.*asl*cf*psibc*psicc + 1.92516265064250631578990171383599598179833752908\
615236491841502057066340899421`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0717654470053073972249547276614774611190105803091766451195627505369541829\
9464`50.10260233437172 + 0.03565825082904078696525869041312709856825780838241\
188887521466659825918363107`49.798846975674245*I)*asl^3*ca*cf*psibc*psicc + 
 1.57744865359387590850842775964985728236777099580135760124446729867547408355\
537`50.*asl^3*ca^2*cf*psibc*psicc - 0.660716286977553962144941896427164281828\
30987420063281607000403825951542609484`50.*asl^2*cf^2*psibc*psicc + 
 (0.1913745253474863925998792737639398963173615474911377203188578441006405330\
3793`50.10260233437172 + 0.09508866887744209857402317443500559618202082235309\
837033390626280822091631334`49.798846975674245*I)*asl^3*cf^2*psibc*psicc + 
 15.4377773319161449161641006843585817087926315849151254680293806636749169135\
6724`50.*asl^3*ca*cf^2*psibc*psicc - 30.1791959285281452806433082445557545205\
4613925184390790694736080485944201111264`50.*asl^3*cf^3*psibc*psicc + 
 0.00519975141449373602250849601322391032021176173741349916620570375606440247\
328`50.*asl^2*cf*nb*psibc*psicc - 0.01185934924976800512419090712489199770395\
961560152029326427421204623928640234`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.00639264848948177521437128045418554867827731429106862324043606606811750413\
435`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.23802580984807993969613664516838869586813404519549087317538605250308485`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.048643479841373593714265289206797259082943\
09725397773631678553894537108612574`50.*asl^2*cf*nc*psibc*psicc - 
 0.05027387028098751535412317890343394629673967796211679039756273437359724585\
444`50.*asl^3*ca*cf*nc*psibc*psicc + 0.09560057892704732270563428407049421832\
997204585066734950370758562952330214516`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00007929314561997679932063062447948399243589937783780727484950110184776561\
42`50.*asl^3*cf*nb*nc*psibc*psicc + 0.000370892204555511528316635442430020541\
80408704234151598703368269312347153605`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.37517033366958484158716803872400444509598726138784932361877358764217690704\
043`50.*asl^2*cf*nl*psibc*psicc - 0.79896448665668288653284806738622378596885\
623211360316720144699279065159360447`50.*asl^3*ca*cf*nl*psibc*psicc - 
 3.98331834567098369778355193459928111691722102282292850372849706655090034502\
903`50.*asl^3*cf^2*nl*psibc*psicc - 0.000611560603743139602676536549659017322\
88864160359970427096730546547969093043`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00572112655559594205871548328495061682914185051568238000860024118236037429\
145`50.*asl^3*cf*nc*nl*psibc*psicc + 0.02206253505945970060238375178734879737\
500993909882458214210835923993647264328`50.*asl^3*cf*nl^2*psibc*psicc + 
 3.72300078920550642627624066717107731640422809574294579501119487348337288559\
375`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 3.162661446216929953817914396348834\
55846348653063483271709523663474475083436478`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 0.771145929061207246538749041891785802305096118350911830567284220\
63477462790972`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00606881836341552077290612146469766235606771705526708848775011601134044026\
405`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.056773568616934196590119373586\
60868644125948421288684974584010543858885458209`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 0.676909234401001168413861939485650421164405108316899235456\
58116363342237432135`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 1.11574072560917625996514441254422794976852381010580174285993164150894666784\
499`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.021391825280803354670769639756\
50445741503376295409379366179311303476421999221`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.001103421520621003776892022084490484064739584919139470624469279\
19713203728316`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01032246702126076301638534065211067026204717894779760905878200929880898785\
231`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.079613617473266880106080553494\
27705061242033350031210123097352619988399378868`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 2.172624588702640593223956148017369666436799991240601031568975613\
77230141414741`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 0.79004530498277839753598405382449806052247272408749128415631998720421328213\
662`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.07182230045297985432145309580222709641113388400795375311235016961079696078\
474`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 6.37971923382382984810811814114\
438648578211620356377864289977856119830866467819`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 7.64375427135212466867993994884312759483174616069654865134\
632135345706688810643`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcjpsiav3mb475100mc150100qqf5.m <==
5.586177279157786142545146461582677665305806464013063962587475658600586750160\
71`50.*asl*cf*psibc*psicc + 1.59988358618724752830496673040738054587049188472\
589063056221775103908938450201`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0651404022310908080865893788690657535448773956560569029421131301017181202\
9094`50.10549012536561 + 0.03126805099941091246292839803387576978974957072516\
638022653045872246333103993`49.78674050106958*I)*asl^3*ca*cf*psibc*psicc + 
 1.30873976441435915398536011434042977385629108091284099711308789956086439333\
535`50.*asl^3*ca^2*cf*psibc*psicc - 
 0.44671758612254422490531572364716777935690916617512122009204413552376565554\
8`50.*asl^2*cf^2*psibc*psicc + (0.1737077392829088215642383436508420094530063\
8841615174117901020301796870238128`50.105490125365606 + 
   0.083381469331762433234475728090335386105998855267110347270771283667176114\
31047`49.78674050106957*I)*asl^3*cf^2*psibc*psicc + 
 13.2176301567838564884796189004108589537877754805949604570725945401430895822\
7382`50.*asl^3*ca*cf^2*psibc*psicc - 25.8627171213585095049441489746866209152\
7092859006062780935830376353088264671111`50.*asl^3*cf^3*psibc*psicc + 
 0.00486290027120398695488844634901347254769292132324609515208107384992238234\
673`50.*asl^2*cf*nb*psibc*psicc - 0.01109326654330755280677958087805231664932\
871803119256931997742156008323657667`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.00625374228181031276636069786079516818381851814605187645285156306104753397\
123`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.23327042195859721966859551899678284826876941306514360637806900447990263`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.045292118795347306546093564039510569519284\
27216326757266019436545166872481649`50.*asl^2*cf*nc*psibc*psicc - 
 0.04687675312325323370614614684189553026892693751639171959120613235290810935\
727`50.*asl^3*ca*cf*nc*psibc*psicc + 0.08769466343528608944577874368953693245\
260645647764084526871966044853681599493`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00007885573470611527323037771133218106696772871449354957797651363099533813\
093`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00036722358107495176728056553772930363\
87456015085811748604542623456577772572`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.30882242514421961304683392383729843735512294296409534869615206245403092905\
506`50.*asl^2*cf*nl*psibc*psicc - 0.67170698698784587327268607464417533904632\
494190222546815046244154200816858172`50.*asl^3*ca*cf*nl*psibc*psicc - 
 3.42666123008509473166276508637680037339641400795007821039208545098088900957\
677`50.*asl^3*cf^2*nl*psibc*psicc - 0.000537674541977341969176603978743580980\
40738260983649873178682554820185775239`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00500779737817703628092970331668434875406259859630161343542505897198755889\
807`50.*asl^3*cf*nc*nl*psibc*psicc + 0.01707272889956260306009311887384012339\
365676165010142863977725106883148226276`50.*asl^3*cf*nl^2*psibc*psicc + 
 3.25991499887385265360414879727827964759067013580085457114180273599265701840\
768`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 2.669112761274402384957650080000854\
27320843695473878203745635654161339269229853`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 0.521380287981537451136128475695397921571894636511352771796025464\
66583848167743`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00567566718345024154834660400414258359188000048744188706786570125674744205\
621`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.052862073655489000488150839884\
55679032924925112643679524992679245082886638308`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 0.592711817977064118837117963141505390471030933781973558389\
41847377453375396441`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 0.93577622762955086085485712659733879167962918820733550769251732332701268667\
118`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.046703107493407027068240296604\
44649887843025280939356665516627407707013705333`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.001031939487900043917881200728025924289432727361353070389957384\
37210811177269`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.00961128611917981827057287997901032551440895475026123548885033101403812642\
756`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.065534153999105839660719923456\
01990753869851899526994465009291455536472376544`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 1.902382482477341577805766928270753404319082510354042505899668263\
66176408473532`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 0.69177544817357875556573342846209214702512091285601545669990198109978585360\
172`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.06288867710668897777870303895109928609319281025963776878947724317561806107\
149`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 5.58617727915778614254514646158\
267766530580646401306396258747565860058675016071`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 6.69298520406824883692142481383759220005839691808285236904\
147416909131633825922`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcjpsiav3mb475100mc150100qqf6.m <==
4.931984015451219631526402645277146285890000805628678942604287337969312625086\
71`50.*asl*cf*psibc*psicc + 1.34118675691724737101596247298725893356601056833\
487770135304106716235431071149`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0593848322359215655610736770637259544541993125618622856533079146312523876\
5862`50.108105148908024 + 0.0275792004797524927001124156174048033094807613470\
2334832071966340626440292654`49.77501128683189*I)*asl^3*ca*cf*psibc*psicc + 
 1.09769763316938835560727253697412457418353341351876480595922227723911900457\
972`50.*asl^3*ca^2*cf*psibc*psicc - 0.284466070579175855791149582158438846165\
2027109587100309770751680999985689709`50.*asl^2*cf^2*psibc*psicc + 
 (0.1583595526291241748295298055032692118778648334982994284089202737509032024\
5896`50.108105148908024 + 0.0735445346126733138669664416464128088252820302587\
2892885524129920274674408398`49.77501128683189*I)*asl^3*cf^2*psibc*psicc + 
 11.4314188915369122115414902927390543997838810365842279014734268281290306054\
0016`50.*asl^3*ca*cf^2*psibc*psicc - 22.4041708422482409841822811113689358559\
7333562200801861093758174567417083365515`50.*asl^3*cf^3*psibc*psicc + 
 0.00456672946189851021552965705450295187882819774111438227303542368803075511\
141`50.*asl^2*cf*nb*psibc*psicc - 0.01041988133608580642635062345398838252081\
81451331909821837206779745911756034`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.00609064339850690848027473480492884888037737025036127213800205320607550723\
229`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.22852505458979334289522055649995499338468469248852897151740595940561268`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.042348279471359494981687785482690365759501\
2126954190128184573255772433763017`50.*asl^2*cf*nc*psibc*psicc - 
 0.04389766632230935503019958857429675919822769569696436788615547985894400577\
536`50.*asl^3*ca*cf*nc*psibc*psicc + 0.08084864394541067985419664521612833476\
597297028503197096857220644919716022907`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00007842407230708594770880456596567125843393937758074510381569011335935988\
56`50.*asl^3*cf*nb*nc*psibc*psicc + 0.000363621773421399611963020720900512876\
22893934572974276059672517750030962814`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.25636169867816567024125597942608418038983176708574140385006218085085820566\
187`50.*asl^2*cf*nl*psibc*psicc - 0.57091076627752878889760452995253297987186\
547770431459454254041565200048842408`50.*asl^3*ca*cf*nl*psibc*psicc - 
 2.97639028407501146960679276032290236664906375178269005657712705884223616095\
04`50.*asl^3*cf^2*nl*psibc*psicc - 0.0004747519532051114436414478625617086534\
7117339004464979914868877297568525607`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00440247852684176611786697858366589444462514781678041025173732839684714273\
663`50.*asl^3*cf*nc*nl*psibc*psicc + 0.01332553397238491808609592545665471465\
762988570916650177757360928658004523698`50.*asl^3*cf*nl^2*psibc*psicc + 
 2.87814866280067979175665118661517431726976346158474594895497014708295453369\
698`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 2.273276496846993821931537805490867\
04491106023131909330497356158152598745198917`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 0.332010662680427979498396548185282038170869803696882913754114003\
11237869741775`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00532999549591328748429862350399409419023109157650057619508320417111817209\
627`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.049426212068228599395545700696\
61588872800010744872724207656480769801922905129`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 0.523299756872850871228482033930031694049047902106317445264\
54018928436977258134`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 0.79203205832958790279838205494571633981798921682040097625652293584181226900\
038`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.064563039504846781103686256484\
74453148158388289102026205726594818259273646437`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.000969090090166052269872477000726198943678380286636468398364411\
01476457614013`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.00898658401240519989009921830847561613236365589976858945795302029227458086\
072`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.054401642085420102626820441027\
3678807985863770276236580611136765348782167488`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 1.679595817672875118056751232747810349892309501238319535897395276\
48119314839522`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 0.61076211551740913383881863009011285450629436408666164942961132365859705265\
141`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.05552382868340083034898351182637389586420857855333287721917235669355982995\
387`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 4.93198401545121963152640264527\
714628589000080562867894260428733796931262508671`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 5.90917444837928794785283388939472487000100629858390786376\
561680253229909987056`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcjpsiav3mb475100mc150100qqf7.m <==
4.386324609428222776103919982834406832824119585305074387917909832814870367608\
24`50.*asl*cf*psibc*psicc + 1.13282789618661671118692223608470472816221345600\
426071781678326682927709132623`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0543483631930107659669432454926473352597645566731523677392572035771251720\
6965`50.11048284247348 + 0.02445328973778711196314446134698630912944344617229\
540294453841655742408772826`49.76363366715869*I)*asl^3*ca*cf*psibc*psicc + 
 0.92965019289460648018950121075123836031506640804339464326253188071736751082\
763`50.*asl^3*ca^2*cf*psibc*psicc - 0.160161864477218880585857784661750328096\
12878707572952875668425308314490803817`50.*asl^2*cf^2*psibc*psicc + 
 (0.1449289685146953759118486546470595606927054844617396473047122780883012670\
0526`50.11048284247348 + 0.06520877263409896523505189692529682434518252312612\
107451876999791828608362981`49.76363366715869*I)*asl^3*cf^2*psibc*psicc + 
 9.97477305980675531074770304029356547767232516395864846886344482648918143961\
769`50.*asl^3*ca*cf^2*psibc*psicc - 19.59255313979152032096449198323181235615\
271041891130437653819979378178276400217`50.*asl^3*cf^3*psibc*psicc + 
 0.00430429002275511659298088233656342112389043020334462531040703835652472671\
389`50.*asl^2*cf*nb*psibc*psicc - 0.00982334880407067202568662976214674624402\
13913001894125681324720564615646744`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.00591499812570923693260189544042341244629858637414392600601803782485989657\
785`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.22378967579517760609737128384658127586642013201635579568002173810419217`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.039742289308922976778001045599722073797775\
11489519542770328974535780917208461`50.*asl^2*cf*nc*psibc*psicc - 
 0.04126434906163148369214737691496600372357493678765424996363759894072434605\
917`50.*asl^3*ca*cf*nc*psibc*psicc + 0.07487359097103994471376975200012219409\
189233967274415080695514579060265103072`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00007799803005283881858383010655739524686892051306776107349149152959831617\
462`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00036008496865899350820804041254695996\
330988164384910984502151315499643315318`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.21435653238943750627709669145635121769903591696578923517406155004513040488\
838`50.*asl^2*cf*nl*psibc*psicc - 0.48996131292015237043001274346141478811289\
254683816319808178563778613649482717`50.*asl^3*ca*cf*nl*psibc*psicc - 
 2.60737105839797781398308903415579005385249840617056632616866223215318809027\
932`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00042069512214989113421175701650783498158334024797832849008428926011086228\
3`50.*asl^3*cf*nb*nl*psibc*psicc - 0.0038843542528372229364560514100454537812\
9338876063023047677237252169189175335`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.01047544973740864889480976296818339527323462093016678277621632483190298415\
022`50.*asl^3*cf*nl^2*psibc*psicc + 2.559719226519139048088433905093028411877\
62489190598883328938145795119517811796`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 1.95177027036488681734029649087303417886097065424251751731693990301660767417\
885`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] - 0.1869307177933332430455835810992\
2295091782080990876630475304106085235117067624`50.*asl^3*ca*cf^2*psibc*psicc*
  Log[mu] + 0.005023692913232425382147738214550906048247418207600771248553734\
19302608502451`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 
 0.04638466648422402972557829415337139437651027870651126563597177077126017182\
701`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 0.465403495730752554197897073653\
27789306865907125563433332534206497504929369627`50.*asl^2*cf*nl*psibc*psicc*
  Log[mu] - 0.675754992229806959406636278576682913905045538195132383268560214\
00846962504642`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 0.07711949708154411619243007868824126912191527914592576764233160684846422308\
907`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0009133987114968046149359524026\
4561928149953058320014022079433166808129603754`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.008433575724404369041014235300612980795729141583002048292720551\
41953238746877`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.04548786895175592750903257808292739536037894499671918951990211151280867086\
051`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 1.4937705487022410451429864783844\
5538710486739940554184225187300727210099381526`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 0.5431892904371785618701769012307110498563154179656515789922607\
5236697333743015`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.04938084458519805107910699102097373180511958345142287081871276886030298962\
062`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 4.38632460942822277610391998283\
440683282411958530507438791790983281487036760824`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 5.25540172537626798214264332876666397330100514580685312664\
404503435659001644369`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcjpsiav3mb475100mc150100qqf8.m <==
3.926453961444545325578360776843492137158626745289868139808705214988209582885\
13`50.*asl*cf*psibc*psicc + 0.96312786806477626239835807124859022769317222973\
208654554413113951197316447368`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0499128104011241207538143466749439512065501478207126923736098649945793207\
3054`50.112652771505545 + 0.0217843223883684011506959477058985478762493404193\
1612834716600787985397971921`49.752584803022174*I)*asl^3*ca*cf*psibc*psicc + 
 0.79419462329450677920123156932527388121049839432992708189012386344737100558\
298`50.*asl^3*ca^2*cf*psibc*psicc - 0.064124606399949203921157957249810395513\
94350895145103604706550528198908483982`50.*asl^2*cf^2*psibc*psicc + 
 (0.1331008277363309886768382577998505365508003941885671796629528937899728996\
6378`50.11265277150556 + 0.05809152636898240306852252721572946100333157445150\
967559244690406123745624644`49.752584803022174*I)*asl^3*cf^2*psibc*psicc + 
 8.77258860977685230898171716092122299407157985871293899855540284522039090853\
514`50.*asl^3*ca*cf^2*psibc*psicc - 17.27743234943409237803319873216380390069\
221913343025038985848732320196195927796`50.*asl^3*cf^3*psibc*psicc + 
 0.00407013040980139991599289764095888673056426181428418081390915525995710436\
912`50.*asl^2*cf*nb*psibc*psicc - 0.00929123810801825048804125904836990462733\
600152270067469328264693724972811761`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.00573429771552261762622910307663035180659512882486699977394059409122846211\
275`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.21906425376638876245851262955666084539110185472577670804395883847746613`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.037419491198228511909544241604745537591788\
75795690575852460402956935636114805`50.*asl^2*cf*nc*psibc*psicc - 
 0.03892024975260338779844840627711734582276271604680020781930381067227175630\
188`50.*asl^3*ca*cf*nc*psibc*psicc + 0.06962174979754378469316677256096152137\
814467573943506904012379361631050355546`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00007757748367393239199012875207557127631246430030681666332432649463983510\
002`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00035661141968901622231680991466764000\
280234007118465094055290131753369918287`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.18034758861160164972979779693733689679025188384896528894690760935363980407\
299`50.*asl^2*cf*nl*psibc*psicc - 0.42414712386610551150349932939551767293586\
340902189049406217932238403823571687`50.*asl^3*ca*cf*nl*psibc*psicc - 
 2.30141464193647961887398027173617494587211692792664600266030748050004474814\
606`50.*asl^3*cf^2*nl*psibc*psicc - 0.000373893702536819918291516765592115146\
03648950052108238324294635156070815945`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00343746040113547179727598424823238153658007497839126195047322671969524400\
553`50.*asl^3*cf*nc*nl*psibc*psicc + 0.00828362003920031815647273997593027596\
780304395196623390980643482827819643673`50.*asl^3*cf*nl^2*psibc*psicc + 
 2.29135337488439658511161933113458509256730196567004256102396363570529004874\
35`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 1.6876981449970004267299354076254928\
0946447882390389934715153134158131360494492`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 0.074842152604076755253679516973870186006227761349681408889263520\
54435247656101`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00475039674082258593426725587277586485066759806227337608415116314743648444\
825`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.043673644609332739627269120788\
95396764970085972232273792707999585896544031695`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 0.416609704524435742747567151115379107739509448303644102004\
35709272857494450158`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 0.58063602406364543448510078633499330421349362164275623502191249452624711653\
472`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.085850576612844714820149462325\
71574714854749377633078817151645379989362314903`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.000863708498331379260775864704141066336485017829504250201854787\
4625801099279`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.00794066265624231629586711287071890320903651994951322507346751957620874019\
706`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.038270946936320015882698113211\
20819363950240182301233416614606169694378519482`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 1.337160791938211012091003812759638833012361944069890707389862194\
15312715568051`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 0.48624028797753127712400138645805048473176797966177843905768584644275140986\
218`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.04420366254341193428400012604164095315743345269652531264061920136962461145\
702`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 3.92645396144454532557836077684\
349213715862674528986813980870521498820958288513`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 4.70441537300542457275295332542874937926765599108996734724\
280334158454017490744`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcjpsiav3mb475100mc150100qqf9.m <==
3.535287463228795829537319210817581050399874517197011082530046017708611694482\
07`50.*asl*cf*psibc*psicc + 0.82353393013797399113965256440224147039431794122\
004020909300467179208142218598`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0459840383044902329919257862475602623135897549189382617365143189180020411\
9228`50.11463980817487 + 0.01948998701542860707141964731236157201609648989822\
576258443668735961807538688`49.74184424973841*I)*asl^3*ca*cf*psibc*psicc + 
 0.68381230418808706745297477222911600639258040439942051594500698253323843058\
973`50.*asl^3*ca^2*cf*psibc*psicc + 0.010565610970522891202599195178945117044\
2006691158287630998520741568757989305`50.*asl^2*cf^2*psibc*psicc + 
 (0.1226241021453072879784687633268273661695726797838353646307398683643239548\
7534`50.11463980817487 + 0.05197329870780961885711905949963085870959063972860\
203355849495459425149615256`49.74184424973841*I)*asl^3*cf^2*psibc*psicc + 
 7.76977639634946872872210775514949833226222786287829262187315542929047870030\
081`50.*asl^3*ca*cf^2*psibc*psicc - 15.34935462924944826818138707502589131699\
708570013305146096083958025760186345141`50.*asl^3*cf^3*psibc*psicc + 
 0.00385991377179640799136551412409700098957302812803650050452703328421367449\
375`50.*asl^2*cf*nb*psibc*psicc - 0.00881366021522399300223513060167845417885\
073551542594549030572814860289344258`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.00555335784811306043091931625287112191746600353927540665124457669444031118\
387`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.21434875683243622225002997025430423097470602322337697169846461648389448`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.035336405592530229930804532036981094041524\
6956531290866851473143742023899516`50.*asl^2*cf*nc*psibc*psicc - 
 0.03682048174359444831242937592079372098170528819795416948102259239387322493\
346`50.*asl^3*ca*cf*nc*psibc*psicc + 0.06497609034732457365450573480911644209\
055435984190972639376403565233784981613`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00007716231283088949610384323343031762915447344580383631342291402379106914\
146`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00035319944224829536892084354196726764\
093793223423162819236264759606006136707`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.15253966364129286443837195069703731069995548495408039303954992803761764727\
96`50.*asl^2*cf*nl*psibc*psicc - 0.370047188797353267405654284657587315553122\
77265602500704684114250781918954204`50.*asl^3*ca*cf*nl*psibc*psicc - 
 2.04510885731992628394777486803685688742829755053398160292520868518904682723\
265`50.*asl^3*cf^2*nl*psibc*psicc - 0.000333093110282168294258312790954819978\
88460294189214289788461425722210189713`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00304937206914085647936106572847281213395374371471688547179691586377327252\
952`50.*asl^3*cf*nc*nl*psibc*psicc + 0.00658174171854971704359772391748156482\
385300773659499403711578199409325415096`50.*asl^3*cf*nl^2*psibc*psicc + 
 2.06308107508679009049914595004593918923607609641609880947404595980012599665\
348`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 1.468625608670464461479933399097777\
2544519718718582801307769005887411777377536`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 0.012331507560127622513419514852937605611655678935557488657517712\
50907047995846`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00450504528239245621950374414861307466849858510449226245439710060056475553\
279`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.041242399888442726066170856046\
75138159215603687667037019806015502893811846358`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 0.375105650015780016454390172735625307133832017530199783540\
73568978447128458529`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 0.50204369456605026671289633710296552571463738009500444510729300213298709180\
181`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.091791969856224383644227189743\
63020471751431972891549686623027347484573644217`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.000819099142253173858091589845202377212454288200816774990266171\
75928944057206`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.00749861816153504110294015564486388756221018852303097639672104716165512417\
625`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.032369921981449095859180017441\
00575466392534740283198581883866363053686671846`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 1.203948354031149191739584514690514160818089750068501152482221012\
93605216053188`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 0.43779940146587243335984891443291424029748718184309132817802637840657495874\
463`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.03979994558780658485089535585753765820886247107664466619763781730626230291\
128`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 3.53528746322879582953731921081\
758105039987451719701108253004601770861169448207`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 4.23574575260986124322964672378757110918576965487097887834\
866580201727795821546`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcjpsiav3mb475100mc200100qq0.m <==
18.55723091854957774550162850310615142190534822305249278323516877431514382654\
068`50.*asl*cf*psibc*psicc + 6.9039450925696997135355005121476763854054627861\
0527876937357126853690022858952`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0872233429212466532390996505535716973485421709950021017050353124140653601\
8886`50.05258924960165 + 0.06584212346104425784555286718990329226795115448668\
586985263208396663555241482`49.93046035095173*I)*asl^3*ca*cf*psibc*psicc + 
 6.04726035964932861907655843035058519123473713278370098556979356803980271371\
941`50.*asl^3*ca^2*cf*psibc*psicc - 4.430911266360799507886674202808443806850\
62604240031641646401763628257565974207`50.*asl^2*cf^2*psibc*psicc + 
 (0.2325955811233244086375990681428578595961124559866722712135908314840528607\
4513`50.052589249601645 + 0.1755789958961180209214743125064087793812030786311\
6231960705544337826309811297`49.93046035095173*I)*asl^3*cf^2*psibc*psicc + 
 76.0286629820177997745490993425433590249400597766243045048953669726544818460\
8515`50.*asl^3*ca*cf^2*psibc*psicc - 
 140.0203171153781377788125579838811239759748220530482708441819`50.*asl^3*
  cf^3*psibc*psicc + 0.009725605109939007813205694666903690942944483888519084\
72484001589389215906716`50.*asl^2*cf*nb*psibc*psicc - 
 0.02333177367049503997494527650166296567318180778723589162540242823333694567\
418`50.*asl^3*ca*cf*nb*psibc*psicc + 0.00962796337516227185120899953828972236\
108653070232436122158965949962149483961`50.*asl^3*cf^2*nb*psibc*psicc + 
 5.09706405926777330833882644331234492256410121582791476914615007433688739`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.053560283366953092357453898450853066690285\
50833196105191252250611913827599865`50.*asl^2*cf*nc*psibc*psicc - 
 0.07631550639169750725248978106785955665790869373676880813133467768121211027\
191`50.*asl^3*ca*cf*nc*psibc*psicc + 0.13938463251651101487495899504669510553\
19315711233294745881235721677064924678`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00005614050586423741725968947458876735079939830988974733264145766164218582\
163`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00015458685441483573979966864034986209\
098161728231422289347684519353550274815`50.*asl^3*cf*nc^2*psibc*psicc - 
 1.52892280850563603021389734020036540296464710112381453708264725258989204343\
824`50.*asl^2*cf*nl*psibc*psicc - 2.94163014289129545054344847410494479638584\
081629626391183213099566475112913733`50.*asl^3*ca*cf*nl*psibc*psicc - 
 16.7083494631917653359804317291379291970363817375723831962238651209104578108\
3513`50.*asl^3*cf^2*nl*psibc*psicc - 0.00160257740439508631815456003835574718\
942493016151158675208524373339059966372`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00882562050654915961205998689949356628019688903023330546177972843941555706\
057`50.*asl^3*cf*nc*nl*psibc*psicc + 0.12596733664784657488924550617049578255\
862295674595020499556032208032410953875`50.*asl^3*cf*nl^2*psibc*psicc + 
 10.8294084462113684015207512936846529495817221207403855948810172414324256899\
3979`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 10.7215187668664807843042450263068\
5260317173211666613478392506183458359245829732`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 5.171477156581200239107573639679824916776077251590039743607741422\
98659967774814`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.01135110627058165464021864114539215927423771667834737761847285108567079030\
595`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.062512148242523523292518186464\
87678251235600120062572251362661594976345005504`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 1.968983353856612436640136598851755081742131294680070108160\
18376265128013850222`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 4.03295746742035891192166406143246069128016162327457372948745326372127691072\
021`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] + 0.470208423475947035499827265373\
38325080240975530396734318817006105631905357833`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.002063837503742119025494298390071301686225039396063159592071861\
85563962443061`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01136584513500427696227603390270486954770109112738649498939183628416568948\
352`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.324447496772820389893025739042\
53936566798184746162792616932131203361788304288`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 6.319697578244090440543057884752974980220235460355647354500778658\
42077586170573`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 2.29807184663421470565202104900108181098917653103841722028696405639698352222\
682`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.20891562242129224596836554990918925554447059373076520177757542349580237040\
255`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 18.5572309185495777455016285031\
0615142190534822305249278323516877431514382654068`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 23.2029025819724830110078660913323141578418722980964981782\
1516644415398298750593`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcjpsiav3mb525100mc150100qq0.m <==
8.283022222222222222222222222222222222222222222222222222222222222222222222222\
23`50.*asl*cf*psibc*psicc + 2.70816537324945461532470465326564313482548068815\
028622918374481546225403784205`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0900732667131737586387031470670114527612211396674719076307655532461915249\
9934`50.096722405245956 + 0.0477563630175860196111014802904209901633975247978\
3391695571018652749762997209`49.82115773633923*I)*asl^3*ca*cf*psibc*psicc + 
 2.22211161732937583623625286369138881888823146375350102738149535556284820981\
579`50.*asl^3*ca^2*cf*psibc*psicc - 1.748087102694710460815590023390887734726\
15727546552013688865637615281821354401`50.*asl^2*cf^2*psibc*psicc + 
 (0.2401953779017966897032083921786972073632563724465917536820095556662970261\
7935`50.096722405245956 + 0.1273503013802293856296039474411226404357267327942\
2377854854768989450902633573`49.82115773633923*I)*asl^3*cf^2*psibc*psicc + 
 20.5677767650893696611005628324183661133395291965299485267147150408544676097\
5359`50.*asl^3*ca*cf^2*psibc*psicc - 40.1699633096280438372219741422491637045\
5179484828888347208757368159632478684019`50.*asl^3*cf^3*psibc*psicc + 
 0.00495216728845266944367255544990769085763667458826208521349108777908247013\
525`50.*asl^2*cf*nb*psibc*psicc - 0.01167063718663499992789567461663185776651\
706643486109736383639389986201768449`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.00349802661280025395468096993634439087174450266435034482069498937059143700\
642`50.*asl^3*cf^2*nb*psibc*psicc + 
 2.9607503390521170627471878878119526258222305361628002141532462779349684`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.056908751359963555581978170872539690757800\
41154490255241997588704311370967565`50.*asl^2*cf*nc*psibc*psicc - 
 0.05776402152160320672135274502482999680933821411721770724524704205645920822\
327`50.*asl^3*ca*cf*nc*psibc*psicc + 0.10888552736060684800044106481086116114\
84470589393111928759146462491506849682`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00006804802627606351333896133659875081798346016583591785059030944814442920\
715`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00039099327449121341287900896036542812\
85362614881155914343687294875739854249`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.53626892275611126653301153151120236788692445207481227935021932851215003274\
858`50.*asl^2*cf*nl*psibc*psicc - 1.10657156342895203846744557543459822397523\
875312542243633650929683950035789239`50.*asl^3*ca*cf*nl*psibc*psicc - 
 5.25629994284617687962073814197275971068041592240193114811225542378153060215\
918`50.*asl^3*cf^2*nl*psibc*psicc - 0.000641237786362977821842356665109848958\
64399529963823890664083717080958774117`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00736890327429675002708241825006372945388135687771951691737130690718115522\
009`50.*asl^3*cf*nc*nl*psibc*psicc + 0.03471973753039685313235330249708722369\
144323064127566338742093063379816412847`50.*asl^3*cf*nl^2*psibc*psicc + 
 4.83370774482450147114560920495253811644473967156935202729271037331229554001\
311`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 4.349729265224430408693393354363834\
08166750409617639999719640451833996305131595`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 2.040255824559720834351960212498857553875137793379817261088362999\
07749209444854`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00577985395515168842125164522377846207949115109793029228706202090944696450\
858`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.066420266616922687224351486402\
89180864958792179888560389991557482880501314976`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 0.878855953604454812935565309991370566626316303921700368598\
67459489091787797017`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 1.55027511349881058475612088245026408178399458010253696269814563744818047881\
974`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] + 0.161144200542568168192293568136\
98851819891101566573476248614662035739224745829`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.001050882537300306985682117313414265832634754745078234976726994\
20211425445159`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01207641211216776131351845207325305611810689487252465525755673091545258865\
665`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.113799799844267872327746258079\
70204995678808891881338468892432175381672088011`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 2.820797763851456667163955881155472831464977617644674842842777673\
7525101129331`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 1.02574464140052969715052941132926284780544640641624539743900590565132813816\
654`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.09324951285459360883186631012084207707322240058329503612473304868762348588\
658`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 8.28302222222222222222222222222\
222222222222222222222222222222222222222222222223`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 9.76578545953360768175582990397805212620027434842249657064\
471879286694101508916`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcjpsit1mb425100mc150100qq0.m <==
18.05041740024216531194414055905282450532258193648708461974739953127629372713\
045`50.*asl*cf*psibc*psicc + 8.4984388859685975949735256909991875254879786121\
0676563763043556126269264081689`50.*asl^2*ca*cf*psibc*psicc - 
 (0.1342244150983845602006754133589068211993923471317646989653359517599816956\
9176`50.123386076248266 + 0.0489639325425871644495222088194812492768183836692\
7098629332406256417177503647`49.6854308470458*I)*asl^3*ca*cf*psibc*psicc + 
 7.06428259882108583516818643635531195560895148005869274784185351213219276875\
343`50.*asl^3*ca^2*cf*psibc*psicc - 0.586165376806042205558948104036454702310\
25104542967769569509605297709645496998`50.*asl^2*cf^2*psibc*psicc + 
 (0.3579317735956921605351344356237515231983795923513725305739121707542687098\
0499`50.123386076248266 + 0.1305704867802324385320592235186166647381823564513\
8929678219610858355255659207`49.6854308470458*I)*asl^3*cf^2*psibc*psicc + 
 59.5523904700040334097872838794537445162835271104936151671789874239059540951\
0134`50.*asl^3*ca*cf^2*psibc*psicc - 123.735230224065350685075402233743928611\
20871752763249830461543280840289553491162`50.*asl^3*cf^3*psibc*psicc + 
 0.01039845829121480299325852367836096615994256796767478888704448487190917207\
875`50.*asl^2*cf*nb*psibc*psicc - 0.01965543605011156541484377092742699031921\
746389488089477726492975437088246318`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.01932395496360231290041301001537577018660328847145433019281790385436200725\
078`50.*asl^3*cf^2*nb*psibc*psicc + 
 5.9903287794709517784269642323954755698391061218932095778996584443765387`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.080258349769437559700843910136479303096429\
20227721292333456665068560191039123`50.*asl^2*cf*nc*psibc*psicc - 
 0.06884364712567431851663323511492471272571953648238633951293932387944671953\
696`50.*asl^3*ca*cf*nc*psibc*psicc + 0.20566710411137460850587629608606800146\
804303133998114592604167123111562902879`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00009247022759573738434291041485185945704743437017522586259768869233221087\
124`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00035685616375978983223819587323969077\
227224358907671997780957347295566907951`50.*asl^3*cf*nc^2*psibc*psicc - 
 1.60910743532651397924016692452095660218180368339080262673118566643844540477\
748`50.*asl^2*cf*nl*psibc*psicc - 3.29131091559610340239699996437961514235623\
35362904420492366330970546919742579`50.*asl^3*ca*cf*nl*psibc*psicc - 
 14.7443398292700196854887700577091701719026650789954650804676818897119055349\
1694`50.*asl^3*cf^2*nl*psibc*psicc - 0.00185394455776982710018221087739343150\
106727024923922269591260790184104748223`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.01430928764664526590726133113515434430535193523294228559200062028866631947\
182`50.*asl^3*cf*nc*nl*psibc*psicc + 0.14344414763441061321948928883064785283\
531805774619753352757084177555069902074`50.*asl^3*cf*nl^2*psibc*psicc + 
 10.5336482317751636386702763227212785872973709330760702529467685074127680922\
245`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 12.50976309961301820972681144748313\
52407593894348788372970809045138819771684142`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 0.684134859378703578259437378807144659053192073938662925865938327\
52815668725009`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.01213641760893275404018685384529001353988272286833547548976053353389600299\
153`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.093672429328164617014816518546\
85355770098508770576555022659299835486887440882`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 1.915208769413666116121868422312959743144976533286558227808\
50335413556841079221`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 4.44350971663754194755966430887719570937502070105466372993941601327639078658\
417`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.332834257807023012732428065402\
85495337147061591162964310292771576635892629326`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.002206621383442318916397609790052729734524131430606450057785478\
40763881586493`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01703135078693902127542118519033701049108819776468464646837296699332349122\
487`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.341463203064182649082945822975\
49488940844930247925338467365428102196175325815`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 6.147101344553473695814602027500292428568685572439752332835263248\
21255216695804`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 2.23530957983762679847803710090919724675224929906900084825794981059525872190\
557`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.20320996180342061804345791826447247697747720900627280439316886959784825501\
222`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 18.0504174002421653119441405590\
5282450532258193648708461974739953127629372713045`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 22.0028559929227906716798613178876427256121832111747102689\
9895676953622571842082`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcjpsit1mb475100mc100100qq0.m <==
10.03610673967170541893538851437441180461084243835538504872660640657444969307\
264`50.*asl*cf*psibc*psicc + 4.4371639838762666669084170134703523310247045699\
8383091515750998162553819696125`50.*asl^2*ca*cf*psibc*psicc - 
 (0.1358239406962395134261192420129372122188328661664424374417612534536605660\
2479`50.138988103705785 + 0.0317135064149626562938576756500433836659657306985\
410526177299623349513805022`49.507256039694155*I)*asl^3*ca*cf*psibc*psicc + 
 3.63222997748643964738792735003537430094352903989999532798684510579917278689\
629`50.*asl^3*ca^2*cf*psibc*psicc - 1.148582522087465881572373235160071074124\
10590141167215214989269883806667982712`50.*asl^2*cf^2*psibc*psicc + 
 (0.3621971751899720358029846453678325659168876431105131665111329802998285554\
3328`50.138988103705785 + 0.0845693504399004167836204684001156897759086151961\
0947364727817736348713238508`49.50725603969416*I)*asl^3*cf^2*psibc*psicc + 
 16.4322791732331108183250041583126651351257202331649326211283527945587842439\
0026`50.*asl^3*ca*cf^2*psibc*psicc - 47.9016050086296553181344145327203021564\
2308717741967606570084933487018071630893`50.*asl^3*cf^3*psibc*psicc + 
 0.00573802672087630878676650063631868920465807436679973222775718285754666158\
325`50.*asl^2*cf*nb*psibc*psicc - 0.01131698139952823829706390026589751173631\
566311442030867977060391091213434743`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.00174727693670187722958163119837251187923021936996139548034765792455444359\
571`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.28064970845134159955114389255132264548186327733677410852802471468354614`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.115718138852888200860103886067086290340668\
72472576544740434892719710840301095`50.*asl^2*cf*nc*psibc*psicc - 
 0.05083208550144609226293244141458611537985544684513353260880703610325462130\
903`50.*asl^3*ca*cf*nc*psibc*psicc + 0.16130618456108857568669640057316886997\
607538694502967840509102175354127944772`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00013232098662387634171533846620782411594165256498813524368565054106765317\
76`50.*asl^3*cf*nb*nc*psibc*psicc + 0.001334251219812588524149559227630392944\
12781932580749033057524844303116337052`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.78028017115805569247508679449984406802289882831394708859093315680362312392\
065`50.*asl^2*cf*nl*psibc*psicc - 1.64068571684610660913914116919548505673226\
647637103757508831960016745674012855`50.*asl^3*ca*cf*nl*psibc*psicc - 
 5.50508657471296182318199869179471792917919411091626087778643232765195288732\
992`50.*asl^3*cf^2*nl*psibc*psicc - 0.000892232135032338399439350105374174864\
99129047233092131142968482550206366145`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.01799354501348734189336864819000831004461616676385867961235046703608718468\
45`50.*asl^3*cf*nc*nl*psibc*psicc + 0.060664674190418242834244146590114805827\
92540241362888223608005229515599486459`50.*asl^3*cf*nl^2*psibc*psicc + 
 5.85675198906100421549911904889495509923412373137124657306824923784989201588\
852`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 6.619341066384927911180648812820445\
08612376093922881310092321401364519956835531`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 1.340552296887292499425028835696164363557114421090680611213233005\
0671062402751`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00669705898561952066594249823529396127407281833203757358379342027494526912\
396`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.135058834561430737596458306581\
18932912695157244729903024134678580941109006937`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 1.064863998011091675545294372526355472588022496612953922376\
04537862852141401284`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 2.27598463670136620622572671520110134401223859985337435113489272813371425190\
685`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.010480772253860165556456803624\
00971142057584855355008992284249081085206645065`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.001217647088294458302898636042780720231649603333097740810788118\
05850999130964`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.02455615173844195229026514665112533256853664953587254867677347812648947285\
914`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.165580594981859608065426117323\
04796673414603709290986825062565530754357988273`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 3.417813774915279446631323069313421231127354993219393241472191828\
0316265547869`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 1.24284137269646525332048111611397135677358363389796117881147331842600821439\
952`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.11298557933604229575640737419217921425214396671799647078827957749394517999\
543`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 10.0361067396717054189353885143\
7441180461084243835538504872660640657444969307264`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 11.2471429341563504017495831586735295491495798844455276050\
1592280661163124078746`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcjpsit1mb475100mc150100qq0.m <==
11.50994521455774361196442212460142207251155313714015527630843632934037441173\
836`50.*asl*cf*psibc*psicc + 4.6923547677181277336295446266565519066216651781\
6601821773812116242334743904624`50.*asl^2*ca*cf*psibc*psicc - 
 (0.1024852519718436279335279540602508933138185513876007452155111324532329760\
7536`50.12755382374015 + 0.03422654030819870223681537503632555845873677880725\
480153642973110244657568489`49.65125545246732*I)*asl^3*ca*cf*psibc*psicc + 
 3.66645498382450489735991489377989722036541893721443139756429029561731856372\
359`50.*asl^3*ca^2*cf*psibc*psicc - 0.599733937254548875478339428858989097851\
18737378645587403584054259227424579225`50.*asl^2*cf^2*psibc*psicc + 
 (0.2732940052582496744894078774940023821701828037002686539080221409667597736\
1697`50.12755382374015 + 0.09127077415519653929817433343020148922329807681934\
613743047757388644526707746`49.65125545246732*I)*asl^3*cf^2*psibc*psicc + 
 33.7551619411328927738944338670884400551233666464117680714638793125874786200\
2272`50.*asl^3*ca*cf^2*psibc*psicc - 69.1771631999653935127946768005885472513\
941817103906443448963941944933636268684`50.*asl^3*cf^3*psibc*psicc + 
 0.00681965872758777040406559445817537631534236706848139903518916724782378642\
421`50.*asl^2*cf*nb*psibc*psicc - 0.01365882581941445530408385969863293331733\
478445517285539564685253295166555143`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.01030101658479812283776336525511069242925636563126738765179840747997595644\
604`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.0406573874861883260441639865960822179389245000490450994656941638158827`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.064960711392862516852943877927134024896840\
89685702245565319864727023876601953`50.*asl^2*cf*nc*psibc*psicc - 
 0.05609458573199628245557770672044001992406014656373122090944450838263397135\
12`50.*asl^3*ca*cf*nc*psibc*psicc + 0.146440961498385030352161224322148512864\
87195448048063722621501087475486861525`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00007697862572626803187367829984688559615065760381328730866432017593379605\
785`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00036663024419347095579689924855617023\
341572546343826061266496752365454327728`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.87295692085954158245722087357877463891153276000339272452451532276404942596\
472`50.*asl^2*cf*nl*psibc*psicc - 1.78562347681039961357213142154355881822297\
980144257503543563680812607866573839`50.*asl^3*ca*cf*nl*psibc*psicc - 
 8.47625386833389673504601806771557252626188442314380817184359297737158957989\
375`50.*asl^3*cf^2*nl*psibc*psicc - 0.001034456406728720787076187609851504258\
73787696397080777207313840989057460835`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00985372241783299247548501130509815569758942379871592459357943427452510724\
287`50.*asl^3*cf*nc*nl*psibc*psicc + 0.06620828956794065718832406527785475640\
554658089125020932266184683066999602314`50.*asl^3*cf*nl^2*psibc*psicc + 
 6.71683714391715936146152561375528964723389742379461365494738004785437310216\
801`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 7.128735813966247708325251664632159\
43585375118833312962950918566577573544700471`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 0.699971218129524398225451399740456691736750325794058697194314386\
85871623588501`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00795947090909944566821817178201779718787948823649251833191999571525829401\
212`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.075818001049560519653196158183\
53285600025722826696254606522516863534317519789`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 1.221243117075847156629368293410052663133435895235384300899\
52377590825915574285`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 2.50052547147771597327719485051624586881814358124424657495455011838944375256\
704`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.164282823993994918379146045145\
95491404095492934501112847534372293714486873354`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.001447176528927171939676031233094144943250816042998639679800663\
96697150038994`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01378509109992009448239930148791506472731949604853864485873800791805487952\
481`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.185247212081435361221689669748\
99071445942120671155868514055283771902984819106`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 3.919732055791435764981844695216732424129339290912848668381631533\
5996017907333`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 1.42535711119688573272067079826062997241066883305921769767895692775206737035\
74`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 0.12957791919971688479278825438\
732999749187898482356524523102796378945226479897`50.*asl^3*cf*nl^2*psibc*
  psicc*Log[mu]^2 - 11.509945214557743611964422124601422072511553137140155276\
30843632934037441173836`50.*asl^3*ca*cf^2*psibc*psicc*Log[muf] - 
 13.7904490264021178796149729615557838324785088653788580417210145140603472618\
508`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcjpsit1mb475100mc150100qq1.m <==
13.95894127703660099499300692596698710030580781631813725959396332156685276826\
002`50.*asl*cf*psibc*psicc + 6.0446516836501427048880522871573788952218850974\
7354288550819118689222964532134`50.*asl^2*ca*cf*psibc*psicc - 
 (0.1154251162692030834536212516224762896716159540641212758031157903889059539\
4895`50.126177610413045 + 0.0397504890224070121152776880120415466623493717861\
8739404430143635764951936496`49.66321976556522*I)*asl^3*ca*cf*psibc*psicc + 
 4.83695347576320279348103803696073286577372315452971204478506236860936917072\
309`50.*asl^3*ca^2*cf*psibc*psicc - 0.599167054531674772021165043503442275160\
72016515474064962723803953042459795221`50.*asl^2*cf^2*psibc*psicc + 
 (0.3078003100512082225429900043266034391243092108376567356078124300337056843\
9081`50.12617761041304 + 0.10600130405975203230740716803211079109959832476316\
638412321172432634830321747`49.66321976556521*I)*asl^3*cf^2*psibc*psicc + 
 43.2920198926066730297680003756522722088577642372860973928057341507781310184\
0346`50.*asl^3*ca*cf^2*psibc*psicc - 88.6950659211202685534660215340103335459\
048513707585790614807461289829798694607`50.*asl^3*cf^3*psibc*psicc + 
 0.00749189350466723125455875445188432624796539166695028729341721223970333420\
15`50.*asl^2*cf*nb*psibc*psicc - 0.014971021262787940105345242821350808339171\
28524399551711709451857204661829858`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.01203361325687681621226070479827460151240848120966047395329831745955462615\
048`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.02096886657229237647445932932876814350184968118775266018511915352245628`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.071695160536817352697395297511142507082349\
93822100382650077653248337258469265`50.*asl^2*cf*nc*psibc*psicc - 
 0.06153589336771476400860336932699447484770663631350157841440153507602110665\
012`50.*asl^3*ca*cf*nc*psibc*psicc + 0.17193740352089441548242579604749917630\
390504752001655853545715983309840532215`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00007695891785510631787942919703624044121760701259672301052258356464939699\
817`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00036823681269123046825664301976402299\
509161674316825287962141516165744847898`50.*asl^3*cf*nc^2*psibc*psicc - 
 1.13235303937786013414544707467707773229696438272458628448478852797938309693\
99`50.*asl^2*cf*nl*psibc*psicc - 2.310808744621454352224367245212532949765140\
18267175626472479057168685531914079`50.*asl^3*ca*cf*nl*psibc*psicc - 
 10.7788890842047414937908541406744205292599457202065614113507557879439408801\
1045`50.*asl^3*cf^2*nl*psibc*psicc - 0.00121548879851813188909055151320482186\
577409130665961305989273960775574163554`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.01163186108907876521731874017197416842883061876587369138281111512399526543\
492`50.*asl^3*cf*nc*nl*psibc*psicc + 0.09185678056383986420078245080516336074\
180392494222411923894107935540776039645`50.*asl^3*cf*nl^2*psibc*psicc + 
 8.14599318342285313164530448733007707807218415533863318572636283045457975290\
607`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 9.058575402451812498083280696839224\
08391087499804452063836600972406367243630563`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 0.699309588754533149751657627940004058194956170154910114823668757\
85835452419782`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00874406048549625895191703178653981973046009944541979504834808674588372922\
879`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.083678020764810750816997800974\
88545180239977703547416261545660733955881034798`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 1.481089669713246023935509906787286741467669846425206033768\
42960553719631871019`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 3.19363206084743706249665478556241904681519570466167214113623761268563165268\
998`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.226436915190438931088624439201\
0953493741851381042804638378474350786608395998`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.001589829179181137991257642143007239950992745353712689862802311\
88253393459027`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01521418559360195469399960017725190032770905037008621136764082025226224850\
854`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.240292778056157397165913997164\
45586191143168789013458195741261127037141883809`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 4.753741965626982217362224995334736283840604161558435215896062265\
24337361664843`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 1.72863344204617535176808181648535864866931060420306735159231763699108337582\
389`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.15714849473147048652437107422594169533357369129118794105382249891737533130\
867`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 13.9589412770366009949930069259\
6698710030580781631813725959396332156685276826002`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 16.7246728420601195388009546982319128111130652049913041886\
2818058767996519674461`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcjpsit1mb475100mc150100qq10.m <==
3815.1685936375862864946944270733465184390657947305305861548595`50.*asl*cf*
  psibc*psicc + 
 4361.3031079410340367331504267223823755501855202162980642846111`50.*asl^2*ca*
  cf*psibc*psicc - (2.2411981472480830539833994229126057158995136139961495639\
4873528641881777199773`50.09250981526115 + 1.24017882118795972359650610623256\
346370602941128312464672498551133492454268265`49.83551387101762*I)*asl^3*ca*
  cf*psibc*psicc + 
 6464.2251865934847932239644303631926857062077177363765773624828`50.*asl^3*
  ca^2*cf*psibc*psicc + 
 367.2965802083663750795353224369234646590408631312333638353615`50.*asl^2*
  cf^2*psibc*psicc + (5.97652839266155481062239846110028190906536963732306548\
541000305528445136357585`50.09250981526115 + 3.307143523167892596257349616620\
16923654941176342166572460210144672251027496629`49.83551387101763*I)*asl^3*
  cf^2*psibc*psicc + 
 56852.9842696121538080448235371536893209943481023987591970900381`50.*asl^3*
  ca*cf^2*psibc*psicc - 
 246838.541794043357503575403004861074766330061080574693756825644`50.*asl^3*
  cf^3*psibc*psicc + 0.121065386239600352229553277196453893427022313052567830\
70392823086104646471561`50.*asl^2*cf*nb*psibc*psicc - 
 0.23547864418091894331276547322218191797340588073706795648133452524152950772\
406`50.*asl^3*ca*cf*nb*psibc*psicc + 0.41684361401269352051475449864036656059\
635638633747229077052045088627861224463`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.84172478505570023043636775835229784402107533869676198874697543618937998`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 1.210519693767930791255315692596726651428852\
96812331567986130686413342204192483`50.*asl^2*cf*nc*psibc*psicc - 
 0.97237211824843774452016635172377484458295362707523189100517764854219565719\
913`50.*asl^3*ca*cf*nc*psibc*psicc + 14.4034315674697863320992796596851829646\
5679375994801475535434107239216619541293`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00007682598065053094486803706439161078098755498018642313566316152392490714\
505`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00038408733271806846329415040720535195\
994900320970842607115915501995450710019`50.*asl^3*cf*nc^2*psibc*psicc - 
 882.9326516280846655656049901612222775150944213687027950085005`50.*asl^2*cf*
  nl*psibc*psicc - 
 2599.8305453958608806589214137788258709950621651554707879120479`50.*asl^3*ca*
  cf*nl*psibc*psicc - 
 11874.0332395452140246981261248639238350821291489101418919039687`50.*asl^3*
  cf^2*nl*psibc*psicc - 0.056035574769182849471052916971337340680752322186456\
87337527832357744314418556`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.56029364723170879614434701432342154003705082095964771821924962971150619639\
659`50.*asl^3*cf*nc*nl*psibc*psicc + 
 204.3343690265904659286353272438360630033481681709650096311994`50.*asl^3*cf*
  nl^2*psibc*psicc + 
 2226.4107814900468257101929623322752428900183954844320624211728`50.*asl^2*ca*
  cf*psibc*psicc*Log[mu] + 
 5637.8579317180985696943359449773248264270697810998831203387366`50.*asl^3*
  ca^2*cf*psibc*psicc*Log[mu] + 
 428.685153020009021502011355703165619483132370838026763010068`50.*asl^3*ca*
  cf^2*psibc*psicc*Log[mu] + 0.1412998008206540999492490938984360192291798302\
501317160714423380626131898616`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 
 1.41284141513719302284145679575012743853474530608244724857501861194608046968\
108`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 404.8019602709176046745805386058682259800033446335331022583951`50.*asl^2*cf*
  nl*psibc*psicc*Log[mu] - 
 2117.065549752019104553189116162613802395244670822979488543317`50.*asl^3*ca*
  cf*nl*psibc*psicc*Log[mu] - 
 174.5821045201554468015640959838102446757435282050381973941425`50.*asl^3*
  cf^2*nl*psibc*psicc*Log[mu] - 0.0256908728764825636271361988906247307689417\
8731859618401774878726692104724456`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.25688025729767145869844669013638680700631732837862673434242505933422312961\
681`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 187.3641278984587528399221876112187133601212193919271513522863`50.*asl^3*cf*
  nl^2*psibc*psicc*Log[mu] + 
 1299.2623644998456211050006431745995530151171949303366618058781`50.*asl^3*
  ca^2*cf*psibc*psicc*Log[mu]^2 - 
 472.4590416363074985836365975180362010964062527019405728283378`50.*asl^3*ca*
  cf*nl*psibc*psicc*Log[mu]^2 + 42.950821966937045325785145228912381917855113\
88199459752961468065868366758659878`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 
 3815.1685936375862864946944270733465184390657947305305861548595`50.*asl^3*ca*
  cf^2*psibc*psicc*Log[muf] - 
 4571.0806643236467160588432162241455752924593641931397129583425`50.*asl^3*
  cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcjpsit1mb475100mc150100qq1100.m <==
11.53107888148477668106332004537986755288097336566577963544705920287065457487\
824`50.*asl*cf*psibc*psicc + 4.7037668208959174803464916812502026604363972958\
4678712868054695729367999605381`50.*asl^2*ca*cf*psibc*psicc - 
 (0.1026022888016307362976353258710506770776680340826149212748576067387771073\
2285`50.127540875245714 + 0.0342758068876660554992392826873493128099650842483\
8907923920067437046560092669`49.651371513652805*I)*asl^3*ca*cf*psibc*psicc + 
 3.67618726315051666865550617720581415771131466273753199964200570654237564829\
016`50.*asl^3*ca^2*cf*psibc*psicc - 0.599823156029191530279316986201521899632\
21663237924660207807239485341015797281`50.*asl^2*cf^2*psibc*psicc + 
 (0.2736061034710152967936942023228018055404480908869927580351117094696547431\
8632`50.127540875245714 + 0.0914021517004428146646380871662648341599068913290\
3754463783345058342370232487`49.6513715136528*I)*asl^3*cf^2*psibc*psicc + 
 33.8351169246028690568501571025145086904090087377287020993407436145424550549\
9263`50.*asl^3*ca*cf^2*psibc*psicc - 69.3400489878911235374099434906876570383\
3700669905435626742029514516595035195665`50.*asl^3*cf^3*psibc*psicc + 
 0.00682575060625396636211900419740674858765986587153996452666555315740208531\
199`50.*asl^2*cf*nb*psibc*psicc - 0.01367071291858214544436517636179447296055\
753085109305379587136977428690086181`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.01031632963079350937057162855964149069646205083654897463516393887456775849\
891`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.04046072510928894720602674781522571802544124515646875472034180885999047`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.065021734279371853884023655991503568847413\
70723454550008254907799280037086029`50.*asl^2*cf*nc*psibc*psicc - 
 0.05614384746397597732776167018564408776654282304962845378198879281096918020\
37`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.14666532944812908767092434162947288436722974116669805522240678179814473278\
2`50.*asl^3*cf^2*nc*psibc*psicc + 0.00007697842443689169412522009108591068923\
888317084323356946353138950342882092`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00036664617180667947461102142643476881062685489573326909846606510093884060\
141`50.*asl^3*cf*nc^2*psibc*psicc - 0.875139215570178676045901052671322845085\
22845266032036066950060277613376091181`50.*asl^2*cf*nl*psibc*psicc - 
 1.79001757407692799998173389133001912995397576741565833459302394975857096327\
985`50.*asl^3*ca*cf*nl*psibc*psicc - 8.49563621417579778737375565348229726493\
082020159102746919349479475190741162722`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00103606645876410898291803613639287840720860290525161672481234928762845554\
094`50.*asl^3*cf*nb*nl*psibc*psicc - 0.00986951353244668281959960582100925990\
771290124213435799467799855697533535649`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.06641777881326678549823969912122095411728825687697582125762520635113198762\
654`50.*asl^3*cf*nl^2*psibc*psicc + 6.729170078293174429990930212157112934670\
4470670021975849776520762860538712992`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 7.14508872645209403521271429245892103542833719054173492745187873451901249600\
851`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] - 0.7000753485955315875282382536099\
4039239864104932593595041431010405812342158322`50.*asl^3*ca*cf^2*psibc*psicc*
  Log[mu] + 0.007966580961517347427304475881169374378684884439244495536448435\
83717961282787`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 
 0.07588922307244496228702361586366133312610166477664317448115995481469551992\
955`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 1.223485468780577169089260038574\
02053357644492127312683363230037750655524932712`50.*asl^2*cf*nl*psibc*psicc*
  Log[mu] - 2.506386423034904252373055710391858377563847133122459209109830982\
53584510476492`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 0.16479921321893109067257697981511998319662887520857980536309145608227554617\
06`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.00144846926573042680496445016021\
261352339725171622627152499951940495290543073`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.013798040558626356779458839247938424204745757232116966424165676\
39244359309312`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.18571030940207694899365328854547738047495219659513651696647219011042123935\
555`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 3.9269291631769285441114506818942\
4517772913299841709731293679671490942957406463`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 1.4279742411552467433132547934160891555378665448792300473326604\
7712719418236043`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.12981584010502243121029589031055355959435150407993000430303015237715330529\
043`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 11.5310788814847766810633200453\
7986755288097336566577963544705920287065457487824`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 13.8157699772029604341379991903711319773584568885163594405\
5030319959942693464744`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcjpsit1mb475100mc150100qq12.m <==
12.64419585716472180843924153062579408286835238459263242074920599893616932267`\
50.*asl*cf*psibc*psicc + 5.31140851006997516030646833366601801672757978865720\
816102482636830568143081394`50.*asl^2*ca*cf*psibc*psicc - 
 (0.1086279773739933246742960603603984860798376255780350642494076394514096763\
2783`50.126886911241044 + 0.0368298517007513931797352806914305077196757024370\
7771927256134841358199497153`49.65714518821096*I)*asl^3*ca*cf*psibc*psicc + 
 4.19812383992492608262049022859424465262450511776893114737993708856580606018\
307`50.*asl^3*ca^2*cf*psibc*psicc - 0.602105673811843547299478140987336133850\
14415140619511309512087832047259136905`50.*asl^2*cf^2*psibc*psicc + 
 (0.2896746063306488657981228276277292962129003348747601713166883291329955825\
2495`50.126886911241044 + 0.0982129378686703818126274151771480205858018731655\
4058472670941902452498492933`49.65714518821096*I)*asl^3*cf^2*psibc*psicc + 
 38.1055054241299061901226718883293265961425992287638327196717398481707985546\
5803`50.*asl^3*ca*cf^2*psibc*psicc - 78.0581037650617526639721466673407391099\
4703233177434578692147988196378729782465`50.*asl^3*cf^3*psibc*psicc + 
 0.00713907990069872478504759352889269937160516826319080671266396459941065946\
934`50.*asl^2*cf*nb*psibc*psicc - 0.01428222154603971318165927653973368031714\
965822923315477527233665800883643702`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.01111365863434157409054013847620018651518612905756688306879032516612923076\
78`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.03081875702524957989270986054875260597698978818657368993121643837012305`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.068160525233101954918569708890567656751584\
5701879960373381661329530878758827`50.*asl^2*cf*nc*psibc*psicc - 
 0.05867880758599832835542342904462765541562605362449520555616345776235513027\
489`50.*asl^3*ca*cf*nc*psibc*psicc + 0.15837185060870356395412299354960441734\
822137880482195869070483893968076619921`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00007696866470744786732390698127039505310959466244153209733491664175561445\
849`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00036743002501181555113377002441398422\
960499882470137998343118293526196730098`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.99151248312192114846011059218991549382390876552711471355968187075744972097\
46`50.*asl^2*cf*nl*psibc*psicc - 2.024949143087194339436871417026651145420325\
70433058933166999041776926873348681`50.*asl^3*ca*cf*nl*psibc*psicc - 
 9.52884012954900348494612251541096868177349814440512626204613770200478505343\
224`50.*asl^3*cf^2*nl*psibc*psicc - 0.001119642074436331808767070305000822628\
04078565060192765262967145038948122061`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.01068980778029826755076180088523867949270354487217084538303904552763000839\
558`50.*asl^3*cf*nc*nl*psibc*psicc + 0.07775085227183781271450982796359240849\
697051340759486646907051146830250465124`50.*asl^3*cf*nl^2*psibc*psicc + 
 7.37874966432937690446718039038568346003701830973573598324949981865182865331\
8`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 8.01406433530105400777436377809771991\
480851014256521445244125439842154221860817`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 0.702739357839429207430141166646789889633519055993727042333737740\
9306990852254`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00833227893904412855121192824402043081533038792400788426160701653002007735\
644`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.079552619773645609805374673707\
89365573980207037261061321933696206451957468134`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 1.341590848059886709903123707342851538188548783588315633318\
09087611851430060327`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 2.81814809062487792974221535075811251335043708921829770668897916715953625970\
787`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.192510430278926632943813513047\
78569656203722195522885426584936273595480615288`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.001514959807098932463856714226185532875514615986183251578015887\
48077795370985`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01446411268611738360097721340143521013450946734047465697115141659747456021\
524`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.210405483768230926652256104411\
49093748981146774532607478182536670883135429195`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 4.306003104024173905518282305001271872882658120938298687822430837\
61871296034725`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 1.56581931055424505655210265636409886286642113488665406992299807945991272215\
366`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.14234721005038591423200933239673626026058373953515036999290771860787813914\
709`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 
 12.6441958571647218084392415306257940828683523845926324207492059989361693226\
7`50.*asl^3*ca*cf^2*psibc*psicc*Log[muf] - 15.1494325296642920227513365858937\
8475048733527039325265771364868085872233780169`50.*asl^3*cf^3*psibc*psicc*
  Log[muf]


==> anc/dataset/bcjpsit1mb475100mc150100qq14.m <==
12.05667118616254305413901634556643570679583161268844076813380015979274340838\
547`50.*asl*cf*psibc*psicc + 4.9891025506300993851673968649684022042912713333\
1521518805502741646360970744417`50.*asl^2*ca*cf*psibc*psicc - 
 (0.1054807002915750888204604522987976148157297739171629427709601397699413044\
5853`50.1272254143394 + 0.035491599080660785533576407411039569698242625881714\
32979763865539540081234517`49.65417797691377*I)*asl^3*ca*cf*psibc*psicc + 
 3.92038148214144973361928438916616123396855308146047065681574843566544999173\
611`50.*asl^3*ca^2*cf*psibc*psicc - 0.601480865701272138723821046512816039714\
18008612801327189638397540361404576487`50.*asl^2*cf^2*psibc*psicc + 
 (0.2812818674442002368545612061301269728419460637791011812861613897184182252\
3904`50.1272254143394 + 0.094644264215095428089537086429438852528647002351238\
21279366989189835385540611`49.65417797691378*I)*asl^3*cf^2*psibc*psicc + 
 35.8372077455468712057399142953695792835825670888502908860148998221166918022\
984`50.*asl^3*ca*cf^2*psibc*psicc - 73.42285169464122174394221369851285188612\
625365190326697918933275619454274174712`50.*asl^3*cf^3*psibc*psicc + 
 0.00697549882710518960690398157203253301528499606725315734339460931917007598\
087`50.*asl^2*cf*nb*psibc*psicc - 0.01396294286566974153842829628836511775762\
705574446927689202769777470069729847`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.01069503194209421464224432022678996307027965090720996919151039404334681570\
878`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.03573947863737439970244981189107972396411069168062070201178698181029563`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.066521809701363901101514947492987144190962\
68787554285879853555100257075462412`50.*asl^2*cf*nc*psibc*psicc - 
 0.05735507402989065558810073652481521560323331548805169833725816238664457658\
317`50.*asl^3*ca*cf*nc*psibc*psicc + 0.15221962690240011095853967789062482432\
787620388152180197620456195522481303135`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00007697361873505152617141726521356599631357743986356173646504230542945528\
615`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00036702926517754121749760217728963658\
037254543631997867988744577124865064065`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.92974376792082384995345837311169241853287158053074264602757831208229198984\
799`50.*asl^2*cf*nl*psibc*psicc - 1.90010396221436529580828693864397490545408\
395377758740100350953098309346008291`50.*asl^3*ca*cf*nl*psibc*psicc - 
 8.98051362541599916690841949757664355014969345585684833133404561556951045941\
442`50.*asl^3*cf^2*nl*psibc*psicc - 0.001075823743137890123302984531541008819\
88114701024506843028544600145639320559`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.01025958774950110429253828166450249599069020266506261146926176330479565199\
587`50.*asl^3*cf*nc*nl*psibc*psicc + 0.07169669477091742262154126286390231977\
693826385597081058577489831502641541504`50.*asl^3*cf*nl^2*psibc*psicc + 
 7.03588899387511050988790479253722917506458945688995359083126587510947463970\
962`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 7.55355704862317910306599409881973394258386124757001184878921317516330271784\
8`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] - 0.702010121644699328107204184961338\
47326891230663053455529769302783107218336486`50.*asl^3*ca*cf^2*psibc*psicc*
  Log[mu] + 0.008141357538347066834264066990347003727384017479902568999677946\
9975208531669`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 
 0.07764001547419672676388574061377229899889572392428735810363707306637390412\
762`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 1.279252544340929183615982689552\
22348637537990125271883469659379547444993449265`50.*asl^2*cf*nl*psibc*psicc*
  Log[mu] - 2.652856512242617498230009106129615344910773551570534482751525495\
22665367565732`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 0.17776084490671447048359672829679518091722862185380679190618533569659303250\
639`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0014802468251540121516843758164\
2672795043345772361864879023077030377679668277`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.014116366449853950320706498293413145272526495258961337892611583\
62778623124365`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.19729775529797741877932595792537542064758418650326640828171214692807652076\
938`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 4.1059205455439817940970773547846\
2925587785933224248867424845697688391517509782`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 1.4930620165614479251262099471944106385010397571790868100244114\
2593386573572997`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.13573291059649526592056454065403733077282179610718971000237928457204019474\
547`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 12.0566711861625430541390163455\
6643570679583161268844076813380015979274340838547`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 14.4454996371808815845990934508346655015023123828824438323\
2671043145301230236691`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcjpsit1mb475100mc150100qq2.m <==
17.30482004557066812735184282376158486062735580982058582625738850161577491239\
481`50.*asl*cf*psibc*psicc + 7.9766662846495976437799096266819027806921010216\
9395488936643445910087488005397`50.*asl^2*ca*cf*psibc*psicc - 
 (0.1314353564780752777981239848262088923273503197475837802436107116501788722\
2577`50.12461367841913 + 0.04678163189506452321742752900341422965256393387133\
520519265439224448448121662`49.67597683838796*I)*asl^3*ca*cf*psibc*psicc + 
 6.56000175593660125734742760020703775708020341611763427247397366997756891496\
124`50.*asl^3*ca^2*cf*psibc*psicc - 0.568527763175755774907065671558061885919\
42316504203139168789562584076302722373`50.*asl^2*cf^2*psibc*psicc + 
 (0.3504942839415340741283306262032237128729341859935567473123450212544447151\
8958`50.124613678419145 + 0.1247510183868387285798067440091046124068371569902\
2721384708653618909979234403`49.67597683838796*I)*asl^3*cf^2*psibc*psicc + 
 57.1212312517783616879777748301033486910696388923616267534982920069171984463\
335`50.*asl^3*ca*cf^2*psibc*psicc - 117.3142724828666499839949669287679817006\
0654908653191811411569614278399006126161`50.*asl^3*cf^3*psibc*psicc + 
 0.00832109702414101650933378644535096880295288165302109343320326619351878834\
793`50.*asl^2*cf*nb*psibc*psicc - 0.01659066360886441868791373261734742439251\
891916509041906723087288864600095298`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.01428239026081106188325482615608298952004838440551962753607665744853299280\
75`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.00123523404632453490601637314960526440463324793665391986370863767878577`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.080003533788873485637276465996592077497125\
98076588973663339191161295542291533`50.*asl^2*cf*nc*psibc*psicc - 
 0.06826018080914952515307293677971324190470079192251882876763616712507976620\
697`50.*asl^3*ca*cf*nc*psibc*psicc + 0.20536189949775497418299059260804108005\
48689140484205597987585662487965846961`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00007694008549967637614493633123520794199010758749695203974024831088132662\
636`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00036987182772499888432368239422388026\
633520449657428274725101594436515894313`50.*asl^3*cf*nc^2*psibc*psicc - 
 1.50517657569684656858854186203028549882753018668157851620987364031433251802\
702`50.*asl^2*cf*nl*psibc*psicc - 3.07482017517103559745339152981893660886362\
803559622739316207234003568577796166`50.*asl^3*ca*cf*nl*psibc*psicc - 
 14.0909664563769712845889848145165752664469432446689502112233009009807985634\
8701`50.*asl^3*cf^2*nl*psibc*psicc - 0.00144754123901376434459607268819535668\
320386260953728633849911836828027118713`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.01391744551112001268221051331893436014285976110408550839352007243166840456\
423`50.*asl^3*cf*nc*nl*psibc*psicc + 0.13092054803576968975775058487507170690\
987296533360089070730013440564108102513`50.*asl^3*cf*nl^2*psibc*psicc + 
 10.0985413817503942348908962882068688276698904290929813996688535828113203293\
7414`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 11.7937615734983482328648263132484\
7102540702998926937859559672485047382275886389`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 0.663549361158933032873638077464335707828598116512717296521532213\
44398274839884`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00971185397115488948436249025863369152023375453486843254356966083739573370\
083`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.093375024360337025100944020658\
40506633257135943903232154821559839271498043795`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 1.836098433045526224525617506946703423212707350744178436303\
42792414751278715892`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 4.18000765533888692098384918799737695274239310013197852947232273643892712631\
916`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.317690874041185108313931915935\
34561576454450707956118258208056378076927820316`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.001765791631119070815338634592478853003678864460885169352720360\
43933911124353`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01697727715642491365471709466516455751501297444346042209294074815922087472\
366`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.319408389664380676958100499240\
7121508631173623978043873655490143116497484022`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 5.893186856053324981022866614710245008859893768878520387960690451\
91131802251512`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 2.14297703856484544764467876898554363958541591595582559578880407496766515082\
628`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.19481609441498594978587988808959487632594690145052959961715971460391597326\
177`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 17.3048200455706681273518428237\
6158486062735580982058582625738850161577491239481`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 20.7334817239330698389844879485762135410129892409397045646\
3318574340258044837063`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcjpsit1mb475100mc150100qq25249211000000.m <==
19.57637744377828186676471579668437800137543680518392227453114396477897072946\
15`50.*asl*cf*psibc*psicc + 9.33492682579593446959087668228452999368943574601\
921643938369456288821050968103`50.*asl^2*ca*cf*psibc*psicc - 
 (0.1414490995961765437528724400641366540752137413839277041881517115324739857\
9123`50.123703479414324 + 0.0512775671564895154994556668822984307267372493669\
4749368373111116275747771422`49.68303070421631*I)*asl^3*ca*cf*psibc*psicc + 
 7.80025267050887342714364460073278367870705765257768140792018695853435833850\
148`50.*asl^3*ca^2*cf*psibc*psicc - 0.531983273059946688338742208935744882420\
65616211231002525935388706470345189919`50.*asl^2*cf^2*psibc*psicc + 
 (0.3771975989231374500076598401710310775339033103571405444991653769129541388\
2728`50.123703479414324 + 0.1367401790839720413318817783527958152712993316451\
9331648995760018010027274548`49.68303070421631*I)*asl^3*cf^2*psibc*psicc + 
 66.9736701736026004942312462573027110441444985114790201360095676389454167041\
2604`50.*asl^3*ca*cf^2*psibc*psicc - 
 137.9231153807459519799004615755162238984825871277405233954033`50.*asl^3*
  cf^3*psibc*psicc + 0.008838922612868975861954078752283987562011967894970806\
942547774033242172912`50.*asl^2*cf*nb*psibc*psicc - 
 0.01760254476634871986390199629248983174812738118574158619672922920361619886\
816`50.*asl^3*ca*cf*nb*psibc*psicc + 0.01574422731616896206449838200005753222\
114286781276929916854432915015020493029`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.99085853246646101188627465340321633110464862225128298239911230596501366`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.085192608413352447320266916660953800847304\
44898916775637479133021690929792657`50.*asl^2*cf*nc*psibc*psicc - 
 0.07246486717970125652149979714664063654386370852144796710757137125184214483\
355`50.*asl^3*ca*cf*nc*psibc*psicc + 0.22728979234708805226565074690052467083\
045656729609077565377221903326515413305`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00007693056339117458631736731465445523577906111202993099665657960911544299\
355`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00037074175490917809673303220303379595\
355532452561648138357404232401194139525`50.*asl^3*cf*nc^2*psibc*psicc - 
 1.76846077280419448247544359717741223668830244619629075970179577648059477182\
282`50.*asl^2*cf*nl*psibc*psicc - 3.62002841623204405366716206249684307272016\
948113789504152797282613780384119196`50.*asl^3*ca*cf*nl*psibc*psicc - 
 16.4355636004219895708533239531887284871723785152010340539369013599654350336\
9743`50.*asl^3*cf^2*nl*psibc*psicc - 0.00159695407994686351560432060612874304\
964750444888940802812437689161639781687`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.01539199849865632089278170380867421030629734740501106008791078095660332501\
528`50.*asl^3*cf*nc*nl*psibc*psicc + 0.15975649805123514698617505113934537898\
690912377142092687036312408097681914026`50.*asl^3*cf*nl^2*psibc*psicc + 
 11.4241498727033184227500251159465020757177996202218041592468624330105880913\
8136`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 13.7050922732078692501664547258715\
5705963588855376618712989010133287955525146582`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 0.620896962031104236623675625358645213914145174698595697425897027\
54212398005778`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.01031622698659541032823130882287683923581839967667477500343056723135360400\
78`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.0994313814550997053471573515953\
0327766951370490432629540784039312533236566535`50.*asl^3*ca*cf*nc*psibc*psicc*
  Log[mu] - 2.077118158673330622318186384717545831948690840040328028953974987\
82010692570569`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 4.87142672629234240038232934388036394161650776314706573358638627685692639307\
145`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.382985076775266499134718695417\
44926872996266482599318656597558157007309186826`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.001875677633926438241496601604159425315603345395759049784986872\
39742046203618`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01807843299183631006311951847187332321263885543715023552566300647523018789\
128`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.375279031541201092706979787134\
76356865004167320895119722691069106835971567823`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 6.666769717165726622335758433711284024715186254146031223881456530\
49640416708807`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 2.42427989715117331721300306680410328171461318332582953596423968705797502143\
734`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.22038908155919757429209118789128211651951028939325723054232630415785512074\
136`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 19.5763774437782818667647157966\
843780013754368051839222745311439647789707294615`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 23.4551103613055521139663648198674427627146233508510300745\
2491462233384412999214`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcjpsit1mb475100mc150100qq273100.m <==
20.58920446927917557400414073737664871629845960067248110175668170639766958998\
445`50.*asl*cf*psibc*psicc + 9.9512383828985688404162460034330011730963406637\
2781849389967486652085789369776`50.*asl^2*ca*cf*psibc*psicc - 
 (0.1457279411998527756610177980499429642771523148894882112756879353630043449\
9528`50.12332898920376 + 0.05321979515181710353836521714722410169873574278894\
50021104325978298935872393`49.685859358416074*I)*asl^3*ca*cf*psibc*psicc + 
 8.36977669759684306517030655663731402009842055736846021626329255088407335639\
342`50.*asl^3*ca^2*cf*psibc*psicc - 0.512199550987734396496547716881794505564\
06241741722824190649503358660480553091`50.*asl^2*cf^2*psibc*psicc + 
 (0.3886078431996074017627141281331812380724061730386352300685817791520560328\
5628`50.12332898920376 + 0.14191945373817894276897391239259760452996198077052\
000562781960489726177846348`49.68585935841608*I)*asl^3*cf^2*psibc*psicc + 
 71.4769141945940711776538310335710157601107649548963345283027924140304212490\
9206`50.*asl^3*ca*cf^2*psibc*psicc - 
 147.4008354743830965427199952554975986358546300009081533247477`50.*asl^3*
  cf^3*psibc*psicc + 0.009060080756558877265597157911463227055723650971324486\
64046629288235786991434`50.*asl^2*cf*nb*psibc*psicc - 
 0.01803479020104293244579946369390905009208185571113223954327924489351920975\
665`50.*asl^3*ca*cf*nb*psibc*psicc + 0.01638122480834166904746325275076498928\
483481414027992178834644382887436929572`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.98680111404237569742814905306889897021465637192926501317091213683008537`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.087408930551165625783441376057246587444302\
59777436463952684831053217359817227`50.*asl^2*cf*nc*psibc*psicc - 
 0.07426170347379489367057482767830998134655079149581116609904679217144222750\
737`50.*asl^3*ca*cf*nc*psibc*psicc + 0.23689379801433402422302525384170557640\
666144648378183339139707759954060787379`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00007692691291881977434639880612444081753476025585378257409346132060607225\
112`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00037108384403576627395934594019744842\
518677909248959516892519805031352039761`50.*asl^3*cf*nc^2*psibc*psicc - 
 1.88818753749261474820768482885182079881859247156354036098285636587040823017\
084`50.*asl^2*cf*nl*psibc*psicc - 3.86935412970211541346932510072854597476156\
969625584338825496346330553352045932`50.*asl^3*ca*cf*nl*psibc*psicc - 
 17.5037362755081450431569037791538376841981921425600931335505450029576849692\
0434`50.*asl^3*cf^2*nl*psibc*psicc - 0.00166175741260294066396132826478281517\
940799573191747366248164202259959218422`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.01603213505199082429772334205052974692086198637849767519492332179753642505\
882`50.*asl^3*cf*nc*nl*psibc*psicc + 0.17316124001109807215852509523163560419\
433019295024837173604065146123054691449`50.*asl^3*cf*nl^2*psibc*psicc + 
 12.0152034405902557574495223416467206302249640919700570403003294799330944416\
6261`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 14.5697913458755384677795040697394\
8607326772210953578197140624997207798361530032`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 0.597806662853746216143069890099134330769830171768988542918984027\
09458085317027`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.01057434867293276377082680793010416986406803100268854468384666791297772296\
058`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.102018131362357443033689898875\
31307001278035695248377061442746198621633702022`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 2.184582443743682864990822243935767387313629834903646734600\
059905442380807575`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 5.18470822821015311365943536100695431548389897500616200287542228816783279300\
806`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.412838521251506286865838986340\
86600754782609134121120971403089362160407916341`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.001922608849624138867423055987291667248012369273216098822490694\
69453677688386`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01854875115679226236976179979551146727505097399136068556516622038756019586\
257`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.40068584010195078789927875092101910646085899042512290943165600465623990232\
3`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 7.011689739357186385101561658825082\
46558035787013381159292272535744554151273094`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 2.5497053597662495945823860577545754420292210436850223974548499\
7369552348735066`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.23179139634238632678021691434132504018447464033500203613234096085607582764\
812`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 20.5892044692791755740041407373\
7664871629845960067248110175668170639766958998445`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 24.6686121814590228944001611554755420486210610628857220240\
5140557515859452474671`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcjpsit1mb475100mc150100qq3.m <==
22.04927795345140000496838855190227248597575488128228096688851596059657825348\
525`50.*asl*cf*psibc*psicc + 10.850418331418396636064578300370917487669432967\
73297605844889350281101665824248`50.*asl^2*ca*cf*psibc*psicc - 
 (0.1517163981402906879969022065109528078691570606966457400312271672437161960\
7147`50.122818502897495 + 0.0559581297631028512016015398821658686292603885768\
3439908186003736574073964231`49.689649170256075*I)*asl^3*ca*cf*psibc*psicc + 
 9.20756717816803276202570811940107098115992763072304826195554286928177056149\
962`50.*asl^3*ca^2*cf*psibc*psicc - 0.480265396004687777094564643137605841165\
75466449553607027104874741458549831485`50.*asl^2*cf^2*psibc*psicc + 
 (0.4045770617074418346584058840292074876510854951910553067491425072597900583\
9336`50.122818502897495 + 0.1492216793682742698709374396857756496780277028715\
5839755163813872936392109734`49.689649170256075*I)*asl^3*cf^2*psibc*psicc + 
 78.0816524642757314327168482047682878271863055123977633036398860092592931282\
7406`50.*asl^3*ca*cf^2*psibc*psicc - 
 161.3649735026381288073466970694701697561077863065834875287045`50.*asl^3*
  cf^3*psibc*psicc + 0.009369537749414831760208627896057375070724072966159156\
43530856363486183782175`50.*asl^2*cf*nb*psibc*psicc - 
 0.01863968185409850141354753758616354429120029853107869147610664606247500603\
543`50.*asl^3*ca*cf*nb*psibc*psicc + 0.01728477104320882045825096689300409722\
70492908806377369018849235647529388936`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.98145634623685952589238763105523764132475926696433447233031541432065367`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.090510241546799610680929608537852230545254\
09387223959927112393325010324366033`50.*asl^2*cf*nc*psibc*psicc - 
 0.07677687151173114018032396683905801375264545176711399775948938428522210532\
384`50.*asl^3*ca*cf*nc*psibc*psicc + 0.25056712675960231841004160954085621529\
751227824320090044152535286715376874785`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00007692216739901444625398009370115971350567988356289064808232725186859464\
942`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00037153614926323201955241283733325252\
451835009568214255790563127935007805748`50.*asl^3*cf*nc^2*psibc*psicc - 
 2.06312219959329956824135799323953751440324034766302035218072824591247137507\
952`50.*asl^2*cf*nl*psibc*psicc - 4.23510947180669793263633551173724520699557\
023542887266478366571271990538401678`50.*asl^3*ca*cf*nl*psibc*psicc - 
 19.0668816313717272454647645989913579219288603683580074569749393782920472578\
0539`50.*asl^3*cf^2*nl*psibc*psicc - 0.00175339087035449655042867937431733967\
108002854733983712753912914367837807298`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.01693785066522093640680618575730417774151823998496035587748293458876105710\
75`50.*asl^3*cf*nc*nl*psibc*psicc + 0.193043655190914029393814682338603582030\
68878060834785708592826105810999779107`50.*asl^3*cf*nl^2*psibc*psicc + 
 12.8672557856294467475342894694897662545236382784625552582542857928734434183\
6406`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 15.8288333877698026805684997999997\
0721257774009073201178578300804413173910931634`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 0.560535152980972845282264909772155100839823548379240803783637327\
46854637017242`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.01093552714690687276397020957226707985967044870109968058155041996862885283\
528`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.105637783845840347990617421583\
04678474193518298908377481636627377127088474839`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 2.339501051932626681369870812634502955367934232447737319682\
59741688608062152072`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 5.64133288067086850412993550731444626430862458219341883766406328897038807316\
108`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.456599252815472830058647874184\
06158014130648660933164223334962294813295994159`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.001988277663073976866176401740412196338121899763836305298099740\
52874984597216`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01920686979015279054374862210600850631671548781619704996411154363149371126\
561`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.437808128357196697638989640474\
93843158827222134195569100801578767038730885024`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 7.508920328472623892589580087917651490619355882674714045994330077\
35056445946084`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 2.73051648308095414275984730469732781477067486642716874402660979556798964682\
78`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 0.24822877118917764934180430042\
702980134278862422065170400245956489617913214232`50.*asl^3*cf*nl^2*psibc*
  psicc*Log[mu]^2 - 22.049277953451400004968388551902272485975754881282280966\
88851596059657825348525`50.*asl^3*ca*cf^2*psibc*psicc*Log[muf] - 
 26.4179748919619040592861252703191760745304177817603435691280272562561136247\
7579`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcjpsit1mb475100mc150100qq32.m <==
15.49486382376850565455548245158483679619913189932732105785636176412330406142\
537`50.*asl*cf*psibc*psicc + 6.9205286055100050754712913479741816412921619209\
4765295035826138289133727938476`50.*asl^2*ca*cf*psibc*psicc - 
 (0.1229836844226192219967962553722970946334494925032007131274628113733693033\
8555`50.125421540134745 + 0.0430445464403694764407437253368169020677557595184\
2774216164832644270774049712`49.669492176388445*I)*asl^3*ca*cf*psibc*psicc + 
 5.61149028324250692102808364696916254055929950132969896191627169233432173839\
478`50.*asl^3*ca^2*cf*psibc*psicc - 0.588902386878127951795958209479126868751\
1378408543974719910070759558840582532`50.*asl^2*cf^2*psibc*psicc + 
 (0.3279564917936512586581233476594589190225319800085352350153172771441237957\
468`50.125421540134745 + 0.11478545717431860384198326756484507218068202538247\
397909814158098559579614747`49.669492176388445*I)*asl^3*cf^2*psibc*psicc + 
 49.5331536025184401976840488330628135644381264235233946527359680308556821441\
0849`50.*asl^3*ca*cf^2*psibc*psicc - 101.565218705843986149130586815316729308\
18846103878168672815803735410524142248128`50.*asl^3*cf^3*psibc*psicc + 
 0.00788362654915107333926798520539585988529597668537427830994591816358310009\
476`50.*asl^2*cf*nb*psibc*psicc - 0.01573605113186685099238439781595925823987\
632881849466826644286480091435432586`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.01308130268607225272516503100815227647788007739519755031757506812721206580\
84`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.01110769822588727571184849757301915574658307752830536160485000984036771`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.075620040454032190932039521730642272092674\
11368656015393331492000402057064365`50.*asl^2*cf*nc*psibc*psicc - 
 0.06471108640178348476844135951116122392615771064517996449771138891235407336\
315`50.*asl^3*ca*cf*nc*psibc*psicc + 0.18746304985632556287150735670710051676\
33733194446248997276205570220691580009`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00007694938985611481949323167522673033968747621065315985303971913430725646\
214`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00036905071146851133747462347300901863\
781982710733294629849479713944220137115`50.*asl^3*cf*nc^2*psibc*psicc - 
 1.30109382789085395073849741440374598457613313613008047053149611752351703621\
915`50.*asl^2*cf*nl*psibc*psicc - 2.65535352416414349622557675339173298619473\
333432514678087937294783809039360488`50.*asl^3*ca*cf*nl*psibc*psicc - 
 12.2770744095118519084694223444617396079808993711875664495607857949396366840\
9807`50.*asl^3*cf^2*nl*psibc*psicc - 0.00132396618145976664013925004402887777\
451370162272084556435418580789719340466`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.01269953308639905704589624859831390621927714350067109549318480097941118993\
275`50.*asl^3*cf*nc*nl*psibc*psicc + 0.10925201849008300819458153698292178130\
240811459401763150568066589880565905483`50.*asl^3*cf*nl^2*psibc*psicc + 
 9.04230862365799568022240583061271094761303049598021955136868348142442160993\
582`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 10.30130688600721853183167534968903\
252973141655299900999995777724132238247448632`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 0.687329323048645087741737636464047355893688415318171880822609174\
61581931495305`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00920126632177789141974542774720376068961329188964082370583133326437644580\
941`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.088258890390500987493114009234\
29572367440834547985827651692874836143838647628`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 1.644056113392362850949528332838674717747823726541858100248\
85154207716756544286`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 3.64128469507617277784469456828032497094935530584678413452517952914418179419\
888`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.267520517923239822522493506976\
67999788134811719286965564860165736888231471372`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.001672957513050525712680986863127956489020598525389240553677850\
30801420126858`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01604707098009108863511163804259922248625606281451968664664334335469651722\
135`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.276100685513580166575950200031\
64475283456857250665257824172370318731677248843`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 5.276803086198023383948882482931924619256029701926334343514971287\
54338352789756`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 1.91883748589019032143595726652069986154764716433684885233735999591525600769\
011`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.17443977144456275649417793332006362377705883312153171384883237956142064287\
17`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 15.49486382376850565455548245158\
483679619913189932732105785636176412330406142537`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 18.5649128427178389082447420413255124600860532329807076034\
5296890832160137279579`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcjpsit1mb475100mc150100qq335100.m <==
24.18937201286836491860190764236730401177808874599913425447551919976844238687\
275`50.*asl*cf*psibc*psicc + 12.189680953977472425317388504596371610114396406\
01231745670383993692100402590762`50.*asl^2*ca*cf*psibc*psicc - 
 (0.1601476521065882008640127034583073620402818410793034272420654721690788291\
3677`50.12212529122998 + 0.05985126773081644083101034404429133908835991722360\
225264899042350326059774201`49.69467806907443*I)*asl^3*ca*cf*psibc*psicc + 
 10.4692706885052944270748196421333268574830405880244999289140975640678875864\
2594`50.*asl^3*ca^2*cf*psibc*psicc - 0.42681586540406187932169333852984138173\
061049125640919488507009110644464766807`50.*asl^2*cf^2*psibc*psicc + 
 (0.4270604056175685356373672092221529654407515762114758059777793974568893680\
3667`50.12212529122998 + 0.15960338061551050888269425078477690423562644592960\
600706398834419058176217188`49.69467806907443*I)*asl^3*cf^2*psibc*psicc + 
 87.9913162432492182052922054765755328152704590488299151828739809758614674432\
5725`50.*asl^3*ca*cf^2*psibc*psicc - 
 182.4532028935159263292316066252625687922302208721600164570847`50.*asl^3*
  cf^3*psibc*psicc + 0.009805162713499045931915243999633774849648468562795901\
70169619913586851829263`50.*asl^2*cf*nb*psibc*psicc - 
 0.01949131030905418315403003755310899824662871755712448419365486941144711075\
831`50.*asl^3*ca*cf*nb*psibc*psicc + 0.01858001460327996428355855583996346733\
240403334722004955513187471984650738103`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.97452301725924761226350625644986716512230448824532392924097185783187477`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.094876173018264252657332372469466079665184\
45812188238285974641583630461383561`50.*asl^2*cf*nc*psibc*psicc - 
 0.08031912885469678875848609278519002048133082501588318863625781776519812092\
647`50.*asl^3*ca*cf*nc*psibc*psicc + 0.27027077528190235878152533502696363229\
653094647644418542706016854642997746615`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00007691611949109522474993042851744046041767254121227523427517802192625802\
398`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00037212575017668767263230436168662195\
985497098179979801966456449024498865748`50.*asl^3*cf*nc^2*psibc*psicc - 
 2.32417804955143267086587742369266766340505708895827868119712504399675917975\
452`50.*asl^2*cf*nl*psibc*psicc - 4.78395280300629998568613275836680684230934\
941537670295921885999360237895998289`50.*asl^3*ca*cf*nl*psibc*psicc - 
 21.4051621665031689692285250556057124386090925568570801273787369007266796148\
806`50.*asl^3*cf^2*nl*psibc*psicc - 0.001884211292370160445157037077503887122\
60311527585808025511913807315650393178`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.01823190107103121945667849709348199291221775254439709897092635972534277908\
761`50.*asl^3*cf*nc*nl*psibc*psicc + 0.22331309813016341977449460217496914063\
744712417337221505473915489082048023318`50.*asl^3*cf*nl^2*psibc*psicc + 
 14.1161464625014179437089692557651480555584774182283390611888494380668348151\
8987`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 17.6991208981540006529415605236339\
4551293145207962783833223823804943795444870324`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 0.498152268306744535987872948899208856621427427318444006906504076\
77228542396114`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.01144396083360724117494183649902466525413664355579295806752385264753223247\
609`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.110733420728323527688366529592\
82954406442589335061202631649596274896586564814`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 2.566572084091166898856176228320936010101541348768788920216\
15444328487905730723`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 6.32056967456659976354100300846811656366814244228027421432513501604478506269\
313`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.522150811285029946870701309329\
57039362081149389483966858403592414734810573959`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.002080720151564952940898515727095393682570298828325992112726815\
58234772732343`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.02013334922333155048879391447142355346625925333647491387403342682691659438\
043`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.493205900282387419400259670025\
13817974132354733544683103991903908266402825838`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 8.237733118693000373676451478295623608198843795809040896032125370\
41516120309136`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 2.99553931588836377224598235574386313025412501665783305315601169312877914453\
367`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.27232175598985125202236203234035119365946591060525755028699433076049094504\
659`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 24.1893720128683649186019076423\
6730401177808874599913425447551919976844238687275`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 28.9820929210180169544742322765750125133117207295397627214\
2893540388256310512514`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcjpsit1mb475100mc150100qq34.m <==
13.27670609695558738059038660483817618266642089604480709335216958280220093036\
489`50.*asl*cf*psibc*psicc + 5.6621595026464963908393404944276881892895189575\
0292533216595465137349316667912`50.*asl^2*ca*cf*psibc*psicc - 
 (0.1119385616224173233313126518160339876852213472064962086842019930868455354\
4554`50.12653781945729 + 0.03824727454454860636523352091806438186735544786427\
630941861487644555610694258`49.66015859068923*I)*asl^3*ca*cf*psibc*psicc + 
 4.50254952622969730312152161805149753244838611582778549129374483854756711439\
271`50.*asl^3*ca^2*cf*psibc*psicc - 0.601411218664559203460418277388779637786\
76721292033636265661073201554116031604`50.*asl^2*cf^2*psibc*psicc + 
 (0.2985028309931128622168337381760906338272569258839898898008782748712245964\
9287`50.1265378194573 + 0.101992732118796283640622722448171684979614527638070\
15844894891687257244443697`49.66015859068923*I)*asl^3*cf^2*psibc*psicc + 
 40.5820333310122533373839340891943746217310019864392981647662778889947549646\
6292`50.*asl^3*ca*cf^2*psibc*psicc - 83.1305324228107163870055872260061145357\
2177753970433593922400195694746412499292`50.*asl^3*cf^3*psibc*psicc + 
 0.00731099361363403897601561015390017220661697177144981812064450484226304760\
274`50.*asl^2*cf*nb*psibc*psicc - 0.01461782094558058449585815857855924352779\
391342237007676909893761465495803732`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.01155905173689494938937889757643485572083429916243048049953045286556490155\
255`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.02589522041571665060378434353216204117905757880835363923302774760987175`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.069882791017455016959456708954146626708038\
74732240185036586090892764573529359`50.*asl^2*cf*nc*psibc*psicc - 
 0.06007063062981714767031534196045166717864706999915691575102272953977378105\
457`50.*asl^3*ca*cf*nc*psibc*psicc + 0.16493172048330501273841619182638159375\
738222576083572507645429538335692939961`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00007696376421990549919266314527571749104688510089157739406540034060100130\
653`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00036783253652870463258205669862127295\
104526841355020347845319211823889423781`50.*asl^3*cf*nc^2*psibc*psicc - 
 1.05883212726924885560991473321231129495411640299278185727381831101858177454\
044`50.*asl^2*cf*nl*psibc*psicc - 2.16138276631659261481656722189164070805972\
249503173885989320438283012569000818`50.*asl^3*ca*cf*nl*psibc*psicc - 
 10.1263457967372550506076252167375219664544062038366729360682027584516978338\
1614`50.*asl^3*cf^2*nl*psibc*psicc - 0.00116611979866769774587712519066953592\
855486664043938486654875507839734806577`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.01114646113759970399839051932967158106578863950738848214854783045152577251\
234`50.*asl^3*cf*nc*nl*psibc*psicc + 0.08444304374521043845561177453871396239\
530158652134928246010229859569974599195`50.*asl^3*cf*nl^2*psibc*psicc + 
 7.74786247879888327517097479904046970035724188605992285014561873295844269460\
087`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 8.514228005291433935898458727364102\
47278267486846946505594881317609372330665105`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 0.701928834063492508155624446740063696753619212472870371054725920\
17744134907552`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00853292566516966186612178953527819987439525946632553492297096024902249116\
465`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.081562738601563030344588944591\
71038547897709538965060864203854988132817546509`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 1.408702268872524231849268145280085400064953070192713245481\
02158781062594447288`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 2.99785374585314986041998615686285677557469136830405758850937949613490306931\
43`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.2086794697785651985454817132431\
8099945925530265324177742226206476176818429214`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.001551441030030847612022143551868763613526410812059188040066946\
35535070695465`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01482958883664782369901617174394734281435947188902738339894076213689586709\
909`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.224691155945877041500933732237\
88067127033130154702169100703205958259339967773`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 4.521405576955913800380780570078478029238834921716155834207852594\
04592779884167`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 1.64414748252942320013846566184671928335957633516951121302864976075080315519\
212`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.14946795295722029092167869653151993485087057592450101936620333180233779008\
147`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 13.2767060969555873805903866048\
3817618266642089604480709335216958280220093036489`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 15.9072641316323877602646952041434468236587277562478182054\
4834611614141034136784`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcjpsit1mb475100mc150100qq4.m <==
29.10229384105651019167506717620146545897752501035693205436776413345691837531\
219`50.*asl*cf*psibc*psicc + 15.349301903781439506689265528998576011012565150\
15073763381234703397007567851469`50.*asl^2*ca*cf*psibc*psicc - 
 (0.1781896096934939595523803709568845919366850118421189677472513540923540681\
0772`50.120733432854024 + 0.0683187514004976044480262545933152591509178047723\
3998432826543033366721256399`49.70439097684699*I)*asl^3*ca*cf*psibc*psicc + 
 13.5030086631557772651471531145307403219495577672708634097740973818549491451\
1764`50.*asl^3*ca^2*cf*psibc*psicc - 0.27850505585406660267797544678564892652\
259338938040562602703940411903353727855`50.*asl^2*cf^2*psibc*psicc + 
 (0.4751722925159838921396809892183589118311600315789839139922812477182092594\
2828`50.120733432854024 + 0.1821833370679936118614033455821740244024474793929\
0662487538642446160634493265`49.70439097684699*I)*asl^3*cf^2*psibc*psicc + 
 111.684493165600266094165084551372029563318064971916959138720930470657278471\
77482`50.*asl^3*ca*cf^2*psibc*psicc - 
 233.4947820033155336065252594383817788499676554947676404623267`50.*asl^3*
  cf^3*psibc*psicc + 0.010737438254397352176150806903410808112455122098456616\
92878099741673034192291`50.*asl^2*cf*nb*psibc*psicc - 
 0.02131422123100027591381857350377692672325319697912230824864142394232822135\
295`50.*asl^3*ca*cf*nb*psibc*psicc + 0.02143823159411102815716173298438289643\
109730914857070127734510200496769597782`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.96163205885664141116832351250630023709724771046745388711168173636046633`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.104220289429266425782641990645018525830755\
48533847542150808636809166591048405`50.*asl^2*cf*nc*psibc*psicc - 
 0.08790507163942490406590962715665564523678090229890631004500744209320159280\
221`50.*asl^3*ca*cf*nc*psibc*psicc + 0.31417410335434105398535066415018026060\
888092262606471401765815764425403879914`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00007690520401683524065757007543922604790276863303711311605054774448932282\
543`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00037323067343222664265665895114021014\
446851152651298486536418078464999012858`50.*asl^3*cf*nc^2*psibc*psicc - 
 2.94203883690136646988333196936372611691196649434893048168230588571343347081\
009`50.*asl^2*cf*nl*psibc*psicc - 6.09586853698287428873827688237135635511844\
972461544607426595369932749544210794`50.*asl^3*ca*cf*nl*psibc*psicc - 
 26.9669594259321228916370136430894193961072531594423783038288818165582645916\
5404`50.*asl^3*cf^2*nl*psibc*psicc - 0.00217096016731859126342425962214336440\
579270612598116258010978795335630332651`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.02107188806275013830789192484139968367048355853641162107754367157987276946\
982`50.*asl^3*cf*nc*nl*psibc*psicc + 0.29741959740729902480696445313828178592\
487659032224677544840132058492475564872`50.*asl^3*cf*nl^2*psibc*psicc + 
 16.9831710404288716795130913208385137812630387851514172500514543030507482008\
6289`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 22.0920217037763384860227363768076\
4194073762515879763061488158972984186836065244`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 0.325053346311900081982025381860353856614070355563444399843744519\
56886231520239`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.01253205341176323757663253609483682219610675173814051153594723920517160814\
317`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.121639277709662232800740546300\
20685763426895189566704985454710741426017967222`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 3.087849280077976669002380240152457051138734324572984954554\
80987328195421833867`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 7.91959939262878332723787063365675116349324839831095080721171645861997816127\
857`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.678069106250395068609035699792\
69047691870761832325991484280556352789230526643`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.002278555165775134104842279289970331308383045770571001789550552\
60768566065288`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.02211623231084767869104373569094670138804890034466673633521522586012548570\
909`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.624320031548243898531386990462\
23388034728449453538383029500004084343773351376`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 9.910837275017733900588653119538148061408129959945580728031008870\
3794282615218`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 3.60394082727917596385041931619569020414841089452566571929401680404844594732\
687`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.32763098429810690580458357419960820037712826313869688357238551436635087938\
696`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 29.1022938410565101916750671762\
0146545897752501035693205436776413345691837531219`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 34.8684283274311734109856204860461824819162719657423188587\
3983046709918246940737`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcjpsit1mb475100mc150100qq5.m <==
40.25780844322864565758023664270182324242941538461260903454039098139509505950\
715`50.*asl*cf*psibc*psicc + 22.881315934756505007597266065959646040769290066\
72797384773555498615204095222073`50.*asl^2*ca*cf*psibc*psicc - 
 (0.2141385474679165619480000733940421917967702587576103862510384887002436168\
6753`50.11827710363565 + 0.08566814390048388063171947945085044372986873941279\
882623214938518262792324499`49.72040160867735*I)*asl^3*ca*cf*psibc*psicc + 
 20.9866699655518526314573406804669389527460895784609714071004885720162429747\
3981`50.*asl^3*ca^2*cf*psibc*psicc + 0.15882494868188592267841497607324925637\
478307959417267712769589589550142718861`50.*asl^2*cf^2*psibc*psicc + 
 (0.5710361265811108318613335290507791781247206900202943633356531944830427352\
583`50.118277103635656 + 0.22844838373462368168458527853560118327964997176746\
353661908828985347515551194`49.72040160867735*I)*asl^3*cf^2*psibc*psicc + 
 169.6712618928435637288189726256992865616236084409678173347122`50.*asl^3*ca*
  cf^2*psibc*psicc - 
 361.6396388671738325523036094891854327644876496049158371056445`50.*asl^3*
  cf^3*psibc*psicc + 0.012597091277881925246316042779435206490813285255944167\
90386060435148703067566`50.*asl^2*cf*nb*psibc*psicc - 
 0.02495123898608482924114089523643300460403805938834305930739424609828004025\
608`50.*asl^3*ca*cf*nb*psibc*psicc + 0.02745470804743329057010076705793960858\
528499314878406550726704123382645468465`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.9417622269992182139518064882088270174785620483560511134061587943444868`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.122861386479053546549082777570805059534467\
5823410163272914073657437479391264`50.*asl^2*cf*nc*psibc*psicc - 
 0.10305085404420359852058284471671004020072397362209933511949949885663943478\
787`50.*asl^3*ca*cf*nc*psibc*psicc + 0.40844835890529711220426414174217894983\
612779226545944422777006622153136317117`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00007688923763380308247013544191757384309727756419050980506585460250901680\
884`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00037495633446719139098035447667464557\
024550478426801535931314608200203371359`50.*asl^3*cf*nc^2*psibc*psicc - 
 4.42287306765796001483718453956151471732025611973798216088544496767023180302\
501`50.*asl^2*cf*nl*psibc*psicc - 9.30057720664117144427187721187512414911822\
959765513874562650140708039264989724`50.*asl^3*ca*cf*nl*psibc*psicc - 
 40.4525942615412812441271577317416324135243465233311816733866074061366720623\
3666`50.*asl^3*cf^2*nl*psibc*psicc - 0.00276792691397210268689387100558135829\
476956451507302796190867151198680128846`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.02699602081318570046175247266531827023186681669353547353459101853136394646\
141`50.*asl^3*cf*nc*nl*psibc*psicc + 0.48591334027037493029964015626180134579\
968248357663914306445916642817480593102`50.*asl^3*cf*nl^2*psibc*psicc + 
 23.4931737765504217526340274588675118222913037719503192560956405868967191946\
419`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 32.48415239668033259070781814160177\
39140926395292347983819340686977354673846031`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 0.185370354906284175055876670959559557661552891552074294785915038\
20802746809325`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.01470252186666786531066613359776893461665671411506839038007086885878632034\
05`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.1433959778039442592289291418045\
9827772924284069958576904948160200956302874444`50.*asl^3*ca*cf*nc*psibc*psicc*
  Log[mu] - 4.271486141190985773206186810703183967689327958536421682926480106\
70849439902575`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 11.7172318650785239624295893624729686129279627395761197897924387405035625119\
428`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 1.053445901470658087229958874257\
54869747458530596529538138718867306558245998802`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.002673185793939611874666569745048897203028493475466979734277330\
22256186617343`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.02607199596435350167798711669174514140531688012719741255309972471617407244\
183`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.938562815181038900364363266445\
6690610908551371419176947988866741286746974943`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 13.70986736333459741151063744711700912509673982307278963565874828\
369479420421641`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 4.98540631393985360418568634440618513639881448111737804938032870167316181213\
85`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 0.45321875581271396401688057676\
419864876352858919248891358049363743631842151077`50.*asl^3*cf*nl^2*psibc*
  psicc*Log[mu]^2 - 40.257808443228645657580236642701823242429415384612609034\
54039098139509505950715`50.*asl^3*ca*cf^2*psibc*psicc*Log[muf] - 
 48.2342222227803479838688008628424778208627635528171873045839937811755098939\
6417`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcjpsit1mb475100mc150100qq50498421000000.m <==
40.97644555721373062070517483311396555326056348407313813397613700196647367879\
046`50.*asl*cf*psibc*psicc + 23.380888685075773442341239554961162992591520833\
77629366872151737189360345980949`50.*asl^2*ca*cf*psibc*psicc - 
 (0.2162690192581988009399801644167939030845674640632311133798432468975768915\
3662`50.11814306896972 + 0.08671384626021212500668810879392483309493971238508\
90022492880474514012726086`49.721237208291534*I)*asl^3*ca*cf*psibc*psicc + 
 21.4932852057268520995515486474031070494003676512416585166167965843291221968\
1245`50.*asl^3*ca^2*cf*psibc*psicc + 0.19079800796475022055895486748776391195\
667920197060470762862644949166576087227`50.*asl^2*cf^2*psibc*psicc + 
 (0.5767173846885301358399471051114504082255132375019496356791747436226753547\
8524`50.11814306896973 + 0.23123692336056566668450162345046622158650589969357\
067266473961787941347521613`49.721237208291534*I)*asl^3*cf^2*psibc*psicc + 
 173.5827233304375422282643369279366383803122145484438006252708`50.*asl^3*ca*
  cf^2*psibc*psicc - 
 370.4303476924599604689961945264689234194176199736172021440203`50.*asl^3*
  cf^3*psibc*psicc + 0.012707429923054737751742591931979125444352470586509866\
74609869751069299152331`50.*asl^2*cf*nb*psibc*psicc - 
 0.02516704731766908205462060339622823844889432812691319254689818607887540428\
439`50.*asl^3*ca*cf*nb*psibc*psicc + 0.02782367064087955282320448356057051449\
300494224062266472187334366521928449845`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.94077068065556701487993935300502315399850503248420629618536649012910296`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.123967480870989190195257049055173247802581\
75329133460948847079826024554529492`50.*asl^2*cf*nc*psibc*psicc - 
 0.10394985415840350317165526868401427491354917560219846189340578319398261298\
644`50.*asl^3*ca*cf*nc*psibc*psicc + 0.41431012779630004776699801537924669431\
594078510150981125070869240582945308655`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00007688846870362075554674839664119042791173793992982680301603455280168296\
13`50.*asl^3*cf*nb*nc*psibc*psicc + 0.000375043176745075448398503768668334834\
56156934719554184223506047911142543726`50.*asl^3*cf*nc^2*psibc*psicc - 
 4.52139165388549599358183513412413419206493574977635923981445762478127921984\
475`50.*asl^2*cf*nl*psibc*psicc - 9.51634707839633082849036620941216681577159\
602208781452562254984938574664107842`50.*asl^3*ca*cf*nl*psibc*psicc - 
 41.3572138080527211049302787472912034994995694537457931147721178536770719909\
7194`50.*asl^3*cf^2*nl*psibc*psicc - 0.00280430705080127400153708807376531870\
731325829668104828368732012408412446952`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.02735745015173117006073647054537767737199654008562027979001557683672885684\
805`50.*asl^3*cf*nc*nl*psibc*psicc + 0.49889594399498908831865574717554780679\
717129589281789101243063006426274321786`50.*asl^3*cf*nl^2*psibc*psicc + 
 23.9125474894771621157878353840666862084426526993582683329134933334134525438\
3516`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 33.1703738436749479166330617300412\
4801158946736653177697358581792961047855747136`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 0.222687271397629972033853648075347072073482090139537754175969291\
52596686985116`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.01483130209915218122351291924491888668381460697557721277419706786310228032\
391`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.144686940663964660120166488469\
94512600506538316568535864383667374624707532806`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 4.347735907177665839234151888012124765171391399883321515075\
18060607517318978816`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 11.9685679264108495057200951236701095355961657601758230973419200345270909212\
3742`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 1.07843408612774610863566101792\
024105566514280403394937210142850274801602488235`50.*asl^3*cf^2*nl*psibc*
  psicc*Log[mu] - 0.002696600381664032949729621680894343033420837631923128795\
1934075056902256337`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.02630671648435721093093936153999002291001188784830642884239467884864732919\
415`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.959469108493755530082242230798\
45543993235240911933122206640722959638512569446`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 13.95460049452326886224113365674350357220729703389311593661418781\
333566947978437`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 5.07440017982664322263313951154309220807538073959749670430539897611821094139\
97`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 0.46130910725696756569392177377\
664474618867097632704515493692753844726528289776`50.*asl^3*cf*nl^2*psibc*
  psicc*Log[mu]^2 - 40.976445557213730620705174833113965553260563484073138133\
97613700196647367879046`50.*asl^3*ca*cf^2*psibc*psicc*Log[muf] - 
 49.0952453036163444476875601400482792615465897957174959029212756132894309970\
148`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcjpsit1mb475100mc150100qq541100.m <==
46.80070180899536980886162020275421453096355014999106421868666019591158961278\
254`50.*asl*cf*psibc*psicc + 27.484780390019350795440489726998372470869044881\
77157440300438834197587245738726`50.*asl^2*ca*cf*psibc*psicc - 
 (0.2328774201396606975846598204292565843511357506100617566531798314724955448\
0312`50.11713718540406 + 0.09492525973653586212061730730616690981145496408612\
361449621852054080674926543`49.72739159828286*I)*asl^3*ca*cf*psibc*psicc + 
 25.6953233924468680376505175577318180739282517884386705631994607296059998754\
1807`50.*asl^3*ca^2*cf*psibc*psicc + 0.46368378937511325586634678272940502084\
988250710970774572146501146719382431334`50.*asl^2*cf^2*psibc*psicc + 
 (0.6210064537057618602257595211446842249363620016268313510750692301570278073\
8679`50.11713718540406 + 0.25313402596409563232164615281644509283054657089632\
963865661964426810269047526`49.727391598282864*I)*asl^3*cf^2*psibc*psicc + 
 205.9857795911283578274128571590377246143283214778177036343942`50.*asl^3*ca*
  cf^2*psibc*psicc - 
 443.891724287575709571995294922703256329900004335828088843563`50.*asl^3*cf^3*
  psibc*psicc + 0.01356817426340819136940098333875899781452665438126133491570\
746396691313591377`50.*asl^2*cf*nb*psibc*psicc - 
 0.02685055249319568377726598820566426060545861525647018669982131084620915445\
352`50.*asl^3*ca*cf*nb*psibc*psicc + 0.03074406627780918733642309552098773624\
127921801824434188991908604349524590908`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.93360239753559012201991346286471058777183738865375599430603593292515797`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.132596243594370054497898122666484935251025\
1633343804205093909673832804268753`50.*asl^2*cf*nc*psibc*psicc - 
 0.11096363663434059599092010961931080102879440565367376617993004448307431963\
46`50.*asl^3*ca*cf*nc*psibc*psicc + 0.461028607771769104486294484939224144697\
9093968608314179777586887518836210129`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00007688298979379576589099087892423969215636877691095325864686194146405746\
749`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00037567308043996475761688566720389477\
319720950472551899430976324051481757132`50.*asl^3*cf*nc^2*psibc*psicc - 
 5.33180101589269326974456133213524010758436728916763235589916437180438171513\
005`50.*asl^2*cf*nl*psibc*psicc - 11.3016898632992221626144678093831959104850\
8132883187436893719550289954426237218`50.*asl^3*ca*cf*nl*psibc*psicc - 
 48.8315395437452816587320898585082087228949945734954812036909055947476127917\
9279`50.*asl^3*cf^2*nl*psibc*psicc - 0.00309152651670467803987170428066294146\
319351855895186790369092131586771640243`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.03021223011506772694549093463264772027911977770933111868866111252170149394\
771`50.*asl^3*cf*nc*nl*psibc*psicc + 0.60742896952904898053650150234089991247\
75796058650446289199687127865563270245`50.*asl^3*cf*nl^2*psibc*psicc + 
 27.3113977879285443125512001574435428571295388679984751414754591494261602882\
9328`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 38.7961787103439565607357248455761\
1277506763349909567736780257349692659269272986`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 0.541182158811290578055226486241756329024953990857115566144887490\
51032244760051`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.01583590802019343049413600771522004395057733783640936259705928950425611468\
67`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.1547578824253810881229928615174\
4075301824910775190195816947936974140359053485`50.*asl^3*ca*cf*nc*psibc*psicc*
  Log[mu] - 4.965708688714280784100218210444280519478097975999722752995538027\
16839277968962`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 14.0311824944830396093793496204717142825899686557380111506424739704669370898\
4172`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 1.28387238179238473096721480534\
850616390935663536788940161594327329243274334004`50.*asl^3*cf^2*nl*psibc*
  psicc*Log[mu] - 0.002879256003671532817115637766403644354650425061165337751\
25266382014652363365`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.02813779680461474329508961118498922782149983777307308330006405232897883962\
772`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 1.131443316348948448094685181472\
50572671258777657831191748508479690322009807288`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 15.93806118922557330331311208331673406605368500896200835791074671\
810600091977796`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 5.79565861426384483756840439393335784220134000325891213024213434600722150103\
506`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.52687805584216771250621858126666889474557636393262837547713253511311458590\
39`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 46.80070180899536980886162020275\
421453096355014999106421868666019591158961278254`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 56.0734808607509857469907358855932495700317948863759604092\
1577713606153923472853`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcjpsit1mb475100mc150100qq6.m <==
59.46920843685122530384096327191989625095507323772711135781277432086668621596\
838`50.*asl*cf*psibc*psicc + 36.707353943158457389777816609782170709336371900\
05746425514170530545775450021748`50.*asl^2*ca*cf*psibc*psicc - 
 (0.2656875868087430239162528595605475129219288566457677350742278993301951721\
4846`50.11533240992182 + 0.11142605470404296577648256487229749095226298427848\
221817969804957140565460897`49.73794789930742*I)*asl^3*ca*cf*psibc*psicc + 
 35.3618990919383498996531774432020156233646458729013266392598521455812756814\
4733`50.*asl^3*ca^2*cf*psibc*psicc + 1.12756672857919032346985817204184083442\
151287790383315817763017654243424515985`50.*asl^2*cf^2*psibc*psicc + 
 (0.7085002314899813971100076254947933677918102843887139601976930503260214619\
9707`50.11533240992183 + 0.29713614587744790873728683965945997587270129140928\
591514584792004948471479823`49.73794789930743*I)*asl^3*cf^2*psibc*psicc + 
 280.3737805144953074938788307546648095390852152617592440674199`50.*asl^3*ca*
  cf^2*psibc*psicc - 
 616.4055720546957515315682624595481788446203450440717345560938`50.*asl^3*
  cf^3*psibc*psicc + 0.015271840726156243873395277846738944736630630289086368\
54672171403175757244164`50.*asl^2*cf*nb*psibc*psicc - 
 0.03018251310250890439104474748532507985885514182506012962388628329716170972\
591`50.*asl^3*ca*cf*nb*psibc*psicc + 0.03672775443044990031980091595141783508\
400804312620779513709096723716376379771`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.92184670513555404305263559126870887492237253070656572256452039714952021`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.149675949096525750237090526334984118387857\
00251693362589684517057649588772318`50.*asl^2*cf*nc*psibc*psicc - 
 0.12484757773071438566408321379696087347726330213031682188051362012333401543\
311`50.*asl^3*ca*cf*nc*psibc*psicc + 0.55850778824727143489635258129020318209\
706751846297423402363341097583740384721`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00007687431244576494156297140909115604257482728961687115193706685591840560\
923`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00037671410679250593697356795204667603\
878875429154765106223288054732069343547`50.*asl^3*cf*nc^2*psibc*psicc - 
 7.15874538205596016309978068234567004105140213695920443966383317459351226900\
404`50.*asl^2*cf*nl*psibc*psicc - 15.3859101158773855898606025721679576578161\
429728585910215973879276351599015852`50.*asl^3*ca*cf*nl*psibc*psicc - 
 65.8813733894382079331014178092419893368638628647940069197420680999274265458\
1431`50.*asl^3*cf^2*nl*psibc*psicc - 0.00367676725981502934538435890921641165\
629360123555299690249309238870658874753`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.03603518652976138449626066927537769063676020352345882317764468344337282542\
043`50.*asl^3*cf*nc*nl*psibc*psicc + 0.86175075794940232810274015461205494755\
746575518234775544056216380826166287914`50.*asl^3*cf*nl^2*psibc*psicc + 
 34.7043344431194353797328638001753627041309498496795988878307101682273084194\
0399`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 51.3785950723187001981280034732711\
5132392537424156893841784977529992059255324557`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 1.316024002475127953645757959524862105062584895776753467973557467\
09274088650972`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.01782431890565250125009135306031727730807092657877894797266884365473143722\
844`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.174692225845008511755631760834\
61030870666860504063752962187022486483012938927`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 6.309878989658079159951429781850065946205627245396290706878\
31093967769243989154`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 18.6553947511562586583606892866424679587861190373981565251329984060710797922\
1099`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 1.74564973863278061330095568115\
155335784418115012282237938602145191505879569898`50.*asl^3*cf^2*nl*psibc*
  psicc*Log[mu] - 0.003240785255573182045471155101875868601467441196141626915\
67715218606492336127`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.03176222288091063850102395651538369249212156455284318720730292114361798108\
602`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 1.519132951853979830848526448168\
9733355426542602435424787999985942171313216369`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 20.25234336890151546991210692331010999864100571753032574248946713\
170507283702701`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 7.36448849778236926178622069938549454496036571546557299738690519445932680592\
376`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.66949895434385175107147460903504495863276051958777936339963030744551285200\
457`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 59.4692084368512253038409632719\
1989625095507323772711135781277432086668621596838`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 71.2520409351393480773753194615296250281443050818954430215\
0733918295717624923583`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcjpsit1mb475100mc150100qq7.m <==
96.93466384769044537846843093422010228974939098374240587533827854298000606489\
608`50.*asl*cf*psibc*psicc + 65.738157671587287802940073137603009671509530137\
55861251576802088524068536425655`50.*asl^2*ca*cf*psibc*psicc - 
 (0.3457556068535645714144562485661257451894510013827062912641761207377076169\
6077`50.111722418589224 + 0.1529154513612889417469939922756304920982457525944\
0704416816744586025443761618`49.757404558101044*I)*asl^3*ca*cf*psibc*psicc + 
 67.2005323643027643877444437327968906773344625162292911596006842659227390630\
2273`50.*asl^3*ca^2*cf*psibc*psicc + 3.46120983849515783078052776133728107794\
81527320611503121890281923284195018426`50.*asl^2*cf^2*psibc*psicc + 
 (0.9220149516095055237718833295096686538385360036872167767048078025669303239\
6777`50.111722418589224 + 0.4077745369634371779919839794016813122619886735850\
8545111499092134795125150413`49.757404558101044*I)*asl^3*cf^2*psibc*psicc + 
 525.3529834955307416371364521932159459536857621232918009895083`50.*asl^3*ca*
  cf^2*psibc*psicc - 
 1213.9724210894407997276005306354774920841186579646308518423441`50.*asl^3*
  cf^3*psibc*psicc + 0.019448083311586176960200809116658449338344439725471977\
64234505192855709991728`50.*asl^2*cf*nb*psibc*psicc - 
 0.03834747409537205498857575392407184592108645784545455983282125569877169710\
96`50.*asl^3*ca*cf*nb*psibc*psicc + 0.052339491786126314212795183747619524514\
66703568356196959715415072491578999195`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.90188534711061853825572818553055298999681679087731482859993397150079935`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.191547006349900085872346879291959813864469\
5657344550430140646931161309808726`50.*asl^2*cf*nc*psibc*psicc - 
 0.15886911898781456279603954313043955448596604515615712261626160560456566747\
215`50.*asl^3*ca*cf*nc*psibc*psicc + 0.82360146929337544460952175567852601702\
83225850116680189361210612018372252154`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00007686047466840294945183256641583074106217985717475961349601235138680075\
082`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00037850500724135787888389189520767784\
14402152418592710351257983445027336886`50.*asl^3*cf*nc^2*psibc*psicc - 
 12.9410447363649174632570900649957242026813362403641713664686600472674677873\
5478`50.*asl^2*cf*nl*psibc*psicc - 28.708072189703629708691408976828671426810\
63021602161161566444445633663829005406`50.*asl^3*ca*cf*nl*psibc*psicc - 
 121.341681634999754875494691150138158886571961177486221933244769066738437346\
45039`50.*asl^3*cf^2*nl*psibc*psicc - 0.0051927454262850915738189680223104131\
1636877946755272534785810857086787813312`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.05114410634746100647143097560041378489805586959825542515829267230636395980\
861`50.*asl^3*cf*nc*nl*psibc*psicc + 1.72766513258598640223655511517214030443\
199417704867873183380330303593905281744`50.*asl^3*cf*nl^2*psibc*psicc + 
 56.5679799971409823252012098739856739169769917883246186885091227713628009828\
4072`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 90.6392278591536375017403262792636\
7080315268026930198530923211857794875332574008`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 4.039703469081903997799003425345635171966879917665441993576958085\
06495846687885`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.02269856301314754078423280405333919139907791395523722572498239504915808944\
051`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.223561454563635926369551711460\
2246866229928724348385133552673461290320259878`50.*asl^3*ca*cf*nc*psibc*psicc*
  Log[mu] - 10.28508727220745133185476543163375889399581668878629430700165868\
570232745142538`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 33.1463389391578291757445700265884087327895126724902797767705228534976769639\
0288`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 3.18987525908810437792786707204\
780929056993940397375484329841936764018162983672`50.*asl^3*cf^2*nl*psibc*
  psicc*Log[mu] - 0.004127011456935916506224146191516216618014166173679493260\
78278634397094108498`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.04064753719338835024900940208367721574963506771542518425750321264179427800\
83`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 2.7461749847544401564170489533892\
6262363910300854698308179503471566026014303941`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 33.01127000331763797529931559557566115285458996579829026317961745\
755160850758501`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 12.0040981830245956273815693074820586010380327148357419135123661254395016855\
0894`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 1.09128165300223596612559720977109623645800297407597653759377338092372968909\
753`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 96.9346638476904453784684309342\
2010228974939098374240587533827854298000606489608`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 116.140651911379512289455642716653578556758403650654567892\
77195026289460908339605`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcjpsit1mb475100mc150100qq8.m <==
186.1808649151173910916831474922671609502986063822191415539345`50.*asl*cf*
  psibc*psicc + 
 141.3975296142351385984332045250580100256828404837669830820494`50.*asl^2*ca*
  cf*psibc*psicc - (0.4872184502068525426994515513471578682268328535794942737\
4053105506288028779209`50.10716095646525 + 0.22903345226604436907790600272325\
153684515102227561481940498291635888881256768`49.77933614981291*I)*asl^3*ca*
  cf*psibc*psicc + 
 155.8417379206621254559523289229887421998382851423874140586941`50.*asl^3*
  ca^2*cf*psibc*psicc + 10.13262419893192314443736524107654465547941411660315\
460370334548927313314260155`50.*asl^2*cf^2*psibc*psicc + 
 (1.2992492005516067805318708035924209819382209428786513966321732506637953237\
4376`50.10716095646525 + 0.61075587270945165087441600726200409825373605940163\
951841322811943965815538273`49.77933614981292*I)*asl^3*cf^2*psibc*psicc + 
 1213.1932023298060909318296721903831589409007541455972127833091`50.*asl^3*ca*
  cf^2*psibc*psicc - 
 3046.6450333203463621666900218397679445527951039892826373881603`50.*asl^3*
  cf^3*psibc*psicc + 0.026883664271786089856555408620518804240376564258874451\
87637339421689042137768`50.*asl^2*cf*nb*psibc*psicc - 
 0.05287018433454252392796815840606431533232763270033973343319482144478777828\
702`50.*asl^3*ca*cf*nb*psibc*psicc + 0.08244555790567170100264010023220902978\
124306818902847436586406851690581370106`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.8818780061399534568041711470040832683403901892568654549938074874392876`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.266101834815173545575776999102015956661247\
10632156604469902904011340167830465`50.*asl^2*cf*nc*psibc*psicc - 
 0.21932991524199340824372110781296005535443336028206496804071527343469995808\
562`50.*asl^3*ca*cf*nc*psibc*psicc + 1.37732056368017753805042047768271245521\
48738462805631054463871933100433121099`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00007684777264880496290132476503824798181643086735110404183697612434144049\
212`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00038033009742588379634161083430869181\
17292045010293498370040252677118550398`50.*asl^3*cf*nc^2*psibc*psicc - 
 28.1099910154559231148159540152825635867553818132659461944987818851021874227\
2369`50.*asl^2*cf*nl*psibc*psicc - 65.357114915102371327710263759244604508702\
91157342711326166298523511161337386923`50.*asl^3*ca*cf*nl*psibc*psicc - 
 274.293036093710389055217932627453233840655912600884012203861`50.*asl^3*cf^2*
  nl*psibc*psicc - 0.00811790794383703169922895084262492122345424930748380110\
660195843083437123135`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.08035326497447696262293550114494510786204155054646667346333375693554651916\
728`50.*asl^3*cf*nc*nl*psibc*psicc + 4.24410744492600585973081867387486547830\
545604091033754624035888283988366800808`50.*asl^3*cf*nl^2*psibc*psicc + 
 108.649218188006324812945288857837240489115205765372272316884195160793841414\
45905`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 191.7542753200479903899921891549856270170935357160729373857023`50.*asl^3*
  ca^2*cf*psibc*psicc*Log[mu] + 11.826153003518859807369887575521682823616559\
06243486360971545280837250578194577`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.03137689908670338995795566044360672102969278519527223132397041389213347157\
684`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.310577097428824443362032115944\
0119738787742170012436968731618077322828728042`50.*asl^3*ca*cf*nc*psibc*psicc*
  Log[mu] - 19.75440330691024087508096161051586190711185559370404951216077283\
887644305007742`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 70.6737045235412548721373449744307253659883541627055534139820979961781469972\
1815`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 6.86622603819190168197380148981\
333672931503995756318691743514488268408570570165`50.*asl^3*cf^2*nl*psibc*
  psicc*Log[mu] - 0.005704890743036979992355574626110312914489597308231316075\
15673102927591785705`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.05646856316887717152036947562618399525068622127295339945714312970009300171\
594`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 5.965125360504768833568724705992\
65305226432279199923371576300492211624225283662`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 63.40422050486724308407693928954852468083950394350873541400009258\
351765186842815`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 23.0560801835880883942097961052903726112143650703668128798406363493157933035\
9507`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 2.09600728941709894492816328229912478283766955185152844362148097612448395682\
535`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 
 186.1808649151173910916831474922671609502986063822191415539345`50.*asl^3*ca*
  cf^2*psibc*psicc*Log[muf] - 
 223.0695002836326501799819684487350277732511035934161608004875`50.*asl^3*
  cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcjpsit1mb475100mc150100qq9.m <==
497.5989520055654589049516956219537324408130293613466835445661`50.*asl*cf*
  psibc*psicc + 
 439.168198945417185432910096029554344474581712054167074468851`50.*asl^2*ca*
  cf*psibc*psicc - (0.8063932787752329225493295914621822133209225517659347605\
3694889469445839133094`50.10113361701095 + 0.40748324284570149620462436580268\
545013367419265316376732450738713965407548348`49.80469647142068*I)*asl^3*ca*
  cf*psibc*psicc + 
 537.6357303974303586192188948682993775810397903141216129799092`50.*asl^3*
  ca^2*cf*psibc*psicc + 37.41277187071574193135871029166270888823335411470415\
434941192140709528608340041`50.*asl^2*cf^2*psibc*psicc + 
 (2.1503820767339544601315455772324859021891268047091593613077945455538576856\
5198`50.10113361701096 + 1.08662198092187065654566497547382786702313118040843\
671286544489191912842265105`49.80469647142068*I)*asl^3*cf^2*psibc*psicc + 
 4262.2512410532137115068304663972340172050634953312657568958283`50.*asl^3*ca*
  cf^2*psibc*psicc - 
 12489.7351752376623865789151073588414831606253126700695893388039`50.*asl^3*
  cf^3*psibc*psicc + 0.043836512650403128748646351393866492503164563804608088\
70504966493758310982958`50.*asl^2*cf*nb*psibc*psicc - 
 0.08590629644088219791907976588116174551217522358335374416949479870259373111\
639`50.*asl^3*ca*cf*nb*psibc*psicc + 0.15584481241907301647275599209291456028\
497111427050402212363894637474033066324`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.86182453480621621914668587127813064937819742231483376802767285911004595`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.436093551241517280427630328690139030049479\
97153399313009820548271258162179218`50.*asl^2*cf*nc*psibc*psicc - 
 0.35649728328510503182876189999524553160139472071676323584348627369129754612\
67`50.*asl^3*ca*cf*nc*psibc*psicc + 2.967692396907419922986119213031825720669\
16496224566489029924863958561508167878`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00007683625698449695609863498242616670542925489356745151188988633352269749\
803`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00038219048626997669503176074473514151\
237795976436497985369355641393099012756`50.*asl^3*cf*nc^2*psibc*psicc - 
 88.1877807956082860063857305521238989738311863287201275561721462262188877365\
0847`50.*asl^2*cf*nl*psibc*psicc - 
 221.1866706778384137468604111549160344012764033643356083416801`50.*asl^3*ca*
  cf*nl*psibc*psicc - 
 936.049391028060728288381641307661418963503552580520717236444`50.*asl^3*cf^2*
  nl*psibc*psicc - 0.01553799401255339737978649379612780375098389199741298522\
024700633170701993917`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.15457477291003280031451982115495457593063678616310251692891365535456681319\
44`50.*asl^3*cf*nc*nl*psibc*psicc + 15.62922238945405540782596759421603261262\
589666782100163569177966679275957912188`50.*asl^3*cf*nl^2*psibc*psicc + 
 290.3828872597859399144693284151509567490353207406638294566379`50.*asl^2*ca*
  cf*psibc*psicc*Log[mu] + 
 583.9936538416924854169597769601147292713505478583782809068154`50.*asl^3*
  ca^2*cf*psibc*psicc*Log[mu] + 43.665802238621394402209305903368817671309326\
74547656388491211604035707780138146`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.05116318295896177283436004243243218780876279924962816508656342105782589645\
757`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.508980591757632318998363564174\
65650071262015924458332332682940458487112410141`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 52.79688859268835271172169607548199213618824013466615081029\
780674312918343148672`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 217.1287564951877528083660917616896993824951089209896148022427`50.*asl^3*ca*
  cf*nl*psibc*psicc*Log[mu] - 20.54356546975611454191934807093226571904428281\
498290606605382516019876079372874`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 
 0.00930239690162941324261091680589676141977505440902360917227248253878141736\
099`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 0.092541925774114967090611557122\
66481831138548349901514965980299287766838167645`50.*asl^3*cf*nc*nl*psibc*
  psicc*Log[mu] + 18.71402831190076951546554844662255231907455585911105837164\
316488537023234507847`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 
 169.4581969545354647470707096342989070261725591347163575364351`50.*asl^3*
  ca^2*cf*psibc*psicc*Log[mu]^2 - 61.6211625289219871807529853215632389186082\
0332171503907990723328512759051514135`50.*asl^3*ca*cf*nl*psibc*psicc*
  Log[mu]^2 + 5.6019238662656351982502713928693853562371093928831853709011989\
2337490768475033`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 
 497.5989520055654589049516956219537324408130293613466835445661`50.*asl^3*ca*
  cf^2*psibc*psicc*Log[muf] - 
 596.1898910296014951626527915811834986284194509121415064441961`50.*asl^3*
  cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcjpsit1mb475100mc150100qqf1.m <==
9.662709545414686279352532402381920543314719740760516423183503655515629238717\
91`50.*asl*cf*psibc*psicc + 3.71449304404562179625980551738725357185783038988\
037443606528674424091786639562`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0918265355546930798920150751358764716549301365578031631538829303438001656\
6577`50.12877539168654 + 0.02979733053695466957337590572107131983534819680194\
259645738584976151208020523`49.63998455072717*I)*asl^3*ca*cf*psibc*psicc + 
 2.84323783997837776920011478670902704903134755202547783485718275316175030981\
465`50.*asl^3*ca^2*cf*psibc*psicc - 0.584568845041658106330314222590897112115\
97664712524178439008867876327064077897`50.*asl^2*cf^2*psibc*psicc + 
 (0.2448707614791815463787068670290039244131470308208084350770930500082242005\
9209`50.12877539168654 + 0.07945954809854578552900241525619018622759519147184\
692388636358470239479101935`49.63998455072717*I)*asl^3*cf^2*psibc*psicc + 
 26.9387846722012131311817948034414429549359827256411127006801058169348040759\
1538`50.*asl^3*ca*cf^2*psibc*psicc - 55.3360901787360171792094668888292922953\
3506694516330421327313716156150284694148`50.*asl^3*cf^3*psibc*psicc + 
 0.00626366575167571870044681627537929808820196002504972569216086084122252269\
804`50.*asl^2*cf*nb*psibc*psicc - 0.01257429865258190985112137395681034277564\
866133728867721503545159703239097679`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.00893502941120916126721972531517068489114813556533367905407986709793541046\
754`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.06030093984695004865302267288696775955313097555495087561046039468543948`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.059391789399925136035936219540143714592564\
88210519288725936354203842007422601`50.*asl^2*cf*nc*psibc*psicc - 
 0.05160285195477159893698872830322304299011314899411025135084975943052498347\
411`50.*asl^3*ca*cf*nc*psibc*psicc + 0.12649585389359349856121523505977356079\
681283995007977823185768131705416594058`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00007699917201207413695997247937392617967480964194838052415424755867138784\
965`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00036505129658988192079302319924709880\
504034150652840907198235675038498805159`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.68648535399837744938153800017043708918491035628222887686500804469543304228\
065`50.*asl^2*cf*nl*psibc*psicc - 1.41180603280843172477201785942067883615418\
388445569878893202241518923828596564`50.*asl^3*ca*cf*nl*psibc*psicc - 
 6.81807937947433173710373458569830487550507145982116903887374143697189647243\
793`50.*asl^3*cf^2*nl*psibc*psicc - 0.000890001873834050539641449970606460930\
54535232512001238557830485636384796681`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00843895666721190440781975159986917029435396094217707720584342022622182372\
51`50.*asl^3*cf*nc*nl*psibc*psicc + 0.048771220850564524074660651481058559830\
90247423801038754113358215671927104379`50.*asl^3*cf*nl^2*psibc*psicc + 
 5.63884928865129022897648892227961668104318275382538661660294693070641948211\
115`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 5.722288801434864456552782660753346\
63606346864623486382540937988102360989210435`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 0.682271489283267244779886258495376138636093608800572623538561162\
97050993799164`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00731055135253375409875159663615079610587799232161964563533203159565894072\
465`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.069318310321853396165175930385\
36972401576323727450236323051718905047916988978`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 1.025245325209325496177543440414475760189669591604615748473\
26306768185101153273`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 1.99739400015229766951746657879560990656535476265556573647041278303552175450\
892`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.120709930395516116949098421733\
98467052096325668661563728929193258760620910086`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.001329191155006137108863926661118326564705089513021753726840025\
63147361145339`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01260332914942789021185016916097631345741149768627315698090614511821666154\
85`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.1456767165987085162065413244256\
0944722763656615488960128807092729210411969527`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 3.290652704676592170666489635190046687003401494743676600047880754\
77505937599733`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 1.19660098351876078933326895825092606800123690717951876368404032298590731967\
91`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 0.10878190759261461721211535984\
099327890920335519813806942170489582815851630119`50.*asl^3*cf*nl^2*psibc*
  psicc*Log[mu]^2 - 9.6627095454146862793525324023819205433147197407605164231\
8350365551562923871791`50.*asl^3*ca*cf^2*psibc*psicc*Log[muf] - 
 11.5772143966795161208349141557071917336301428787298667438302618464617925785\
4921`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcjpsit1mb475100mc150100qqf10.m <==
3.219135396580990025928820613340059345649436063289760554824390721442061739897\
69`50.*asl*cf*psibc*psicc + 0.73942355604882749915934047723231479043708781720\
851066326899053075960909283268`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0438183497430291251235081630724122479834005495794517113932242476419012955\
9729`50.13573533200874 + 0.01162901451531296607186654643527600135944193474405\
985928149823631711398155876`49.559622227185294*I)*asl^3*ca*cf*psibc*psicc + 
 0.53563732066032575706960413368242984756903902800592661533652080078661859199\
249`50.*asl^3*ca^2*cf*psibc*psicc - 0.357530657567301989773908549106557844873\
46138797870259152615529626927782595217`50.*asl^2*cf^2*psibc*psicc + 
 (0.1168489326480776669960217681930993279557347988785378970485911709130402036\
5319`50.13573533200874 + 0.03101070537416790952497745716073600362517849265082\
629141732696487492252815074`49.5596222271853*I)*asl^3*cf^2*psibc*psicc + 
 6.56411325023693588340321455087808219290497980556093876813398446362083714873\
348`50.*asl^3*ca*cf^2*psibc*psicc - 14.28352000114197936439082784878870680805\
749260464675557952859736424752575257787`50.*asl^3*cf^3*psibc*psicc + 
 0.00369233484389144554499821617847936453853738408254403277894647522191746956\
873`50.*asl^2*cf*nb*psibc*psicc - 0.00757500993852285933193745284421989175554\
316739974985471505584156755391652224`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.00357958752061056391221026132003738822030047034953347338789397214670017303\
239`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.23509263198270240280262001518699134478145831308196376522213833230077102`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.033660283551068906925128245054658024295525\
13281978362597756552942317004821035`50.*asl^2*cf*nc*psibc*psicc - 
 0.03099365963939534931261972531157885137162429542710332208083851763819322689\
441`50.*asl^3*ca*cf*nc*psibc*psicc + 0.04949300244305937990738253534923520702\
507797311826253953714852329757472050163`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00007721640906616083382397285387365717825493002115316296248219189336217591\
032`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00035196242132024737197138764076724484\
03881543291390978956069753765376465495`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.13038423294782380502276178546357665815994681893865086679990065666969008909\
474`50.*asl^2*cf*nl*psibc*psicc - 0.31715722433293859777657372929967593588385\
589265951319286490263672354870215834`50.*asl^3*ca*cf*nl*psibc*psicc - 
 1.75004512381306126442302277951195557860007443441845562881119464814489276077\
414`50.*asl^3*cf^2*nl*psibc*psicc - 0.000299100340370039982410404097632238952\
3638449419563477429933851680847987366`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00272667639657135089129987803030960172773330789803807269829394476933034795\
272`50.*asl^3*cf*nc*nl*psibc*psicc + 0.00528093606110757433258321632601386450\
934521894379480034523139498338581090693`50.*asl^3*cf*nl^2*psibc*psicc + 
 1.87858480644249576558678907401091416889351723106546432628846082467542525796\
217`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 1.325077398186812948481676085977976\
67831548692328309195597239420661380612943404`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 0.417286990697367022254513457472760463533458568910492758942222097\
8913344685614`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00430945784100894527045055517813576456103612082445503774550952517379752448\
498`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.039286137095534505218110958356\
60569254902524387836648680930212859122775778226`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 0.341560873898635593743052558911075303435184951102811695688\
81105903189550144768`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 0.44498947021360219484278870086319409541632140284211021034904227686478145175\
734`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.005671290226657258110469400196\
00043049779052716934640175836262289253543751407`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.000783537789274353685536464577842866283824749240810006860573867\
37033175872745`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.00714293401736991003965653788301921682709549888697572485950662269320444987\
355`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.027668393566521763370865855286\
58199697165422520643236801438406324891282739696`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 1.096282212529733635662899276457420254218749144835750584617850401\
79339085149378`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 0.39864807728353950387741791871178918335227241630390930349479706873515222359\
192`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.03624073429850359126158344715561719848657021966399175486357289092923559891\
705`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 3.21913539658099002592882061334\
005934564943606328976055482439072144206173989769`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 3.85695342315690351639951760419650310400077766196290511275\
359666971711557262943`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcjpsit1mb475100mc150100qqf2.m <==
8.234373483593266516184376194705607420036387641523659669816726695323244172584\
37`50.*asl*cf*psibc*psicc + 2.98813572347210503013219149413785540065578242277\
542406318560839291393559543585`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0829084648449962525648625444454301834779297593273897836747825580000717824\
3512`50.129867946310156 + 0.0261852096691625940850165917170052970383289579002\
3131173928275786725122877059`49.629325128318726*I)*asl^3*ca*cf*psibc*psicc + 
 2.24742950166878997534934091179431360275080400223861425152591754936110703366\
065`50.*asl^3*ca^2*cf*psibc*psicc - 0.561431332800054871939819860114345128137\
56372557157354794041530760033683607202`50.*asl^2*cf^2*psibc*psicc + 
 (0.2210892395866566735063001185211471559411460248730394231327635272023056223\
5372`50.129867946310156 + 0.0698272257844335842267109112453474587688772210672\
834979714165634949619740175`49.629325128318726*I)*asl^3*cf^2*psibc*psicc + 
 21.9206998355206791171333290595980060901891059407485189373358974879347980357\
3001`50.*asl^3*ca*cf^2*psibc*psicc - 45.2005523279207954763437195391446736607\
4779901795908558173228682397367066752141`50.*asl^3*cf^3*psibc*psicc + 
 0.00579615541771359587550833995938239644610520139485523098889050509724944942\
248`50.*asl^2*cf*nb*psibc*psicc - 0.01166304862896771518905554368295679480589\
554176425418920835814702559747196754`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.00783728246417922521929176004954307701081931639263882209360286012597612331\
324`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.07989966610434850334936370019364339027244145408156569887068315623916523`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.054710035488225315772821754978294157926352\
34300013322164092392293460256589433`50.*asl^2*cf*nc*psibc*psicc - 
 0.04783336401619309964363672717548341619203387894450916504269488066423371044\
251`50.*asl^3*ca*cf*nc*psibc*psicc + 0.11056557277271819301765722063826057490\
904421045105838235124035533136462952723`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00007702052116781145309935721280926017443646082312938431714181785941171523\
326`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00036349917684529461556308218842850428\
817147114463239118182268071602265792343`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.54877342653329630514421275350448275787701647814562487723365692566778350192\
584`50.*asl^2*cf*nl*psibc*psicc - 1.13794812075565034458132297066433292630262\
972406713421955242812804844527806982`50.*asl^3*ca*cf*nl*psibc*psicc - 
 5.58879848888339062749468916639923256904434629564661337003973962703079875697\
937`50.*asl^3*cf^2*nl*psibc*psicc - 0.000772560553789749011690849628759637642\
61945131292108758338403850151089913303`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00729221566168995574725610878426028415791328372257636076230142203286456516\
454`50.*asl^3*cf*nc*nl*psibc*psicc + 0.03657257886943453700579727555764874135\
170795658902636665577807207211246353095`50.*asl^3*cf*nl^2*psibc*psicc + 
 4.80531789165522704019054067165602173715399408871933252413355043947149862520\
841`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 4.669509850354019860977010556501365\
12649204818001656044136252574949739173798362`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 0.655266860026531018781440169057815243320196634020398392135071889\
19296037265968`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00676490309482524672792059743969348432642524253277237249608760441210926620\
81`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.0638540656210165454833887014716\
2413238117420134263571437644316719803959060225`50.*asl^3*ca*cf*nc*psibc*psicc*
  Log[mu] - 0.873694162119132189125552849392003952209817107039878640751554625\
35845429549248`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 1.62222731510473763310618485290186321069363470140311269355711723156441681134\
666`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.089439687881954579229774307762\
15484160548336456030496756537766074332225660423`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.001229982380877317586894654079944269877531862278685885882939662\
48858611087745`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01160983011291209917879794572211347861475894569866103851132001997288289921\
385`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.116453337960334905786207890148\
15939819834675726819420951642129459463592023344`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 2.804230350477798499999374995388074576367534784471740611765001857\
77206104881882`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 1.01972012744647218181795454377748166413364901253517840425798909835753587052\
692`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.09270182976786110743799586761613469673942263750319803675335537337394524669\
329`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 8.23437348359326651618437619470\
560742003638764152365966981672669532324417258437`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 9.86587734980921238859104059808327843685959724623088077239\
641414455662295131242`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcjpsit1mb475100mc150100qqf3.m <==
7.106704581313799042873909911297357347975831108812378136233000017530343921893\
47`50.*asl*cf*psibc*psicc + 2.43629909246322779801993290477448225216241517359\
611768460205979352991485982668`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0753482965551532802412278854681621971706462925380499489277926168932486515\
2487`50.13085168811403 + 0.02319692566044238174448969776340654517328983712696\
374155259025971278506451868`49.61920868041455*I)*asl^3*ca*cf*psibc*psicc + 
 1.80570002758188974148203105417089029615235702673828057438970947786806995282\
646`50.*asl^3*ca^2*cf*psibc*psicc - 0.534630123352391531634386882596391557639\
1575890797714273799822637419811876618`50.*asl^2*cf^2*psibc*psicc + 
 (0.2009287908137420806432743612484325257883901134347998638074555013405464277\
8019`50.130851688114035 + 0.0618584684278463513186391940357507871287728990052\
3664414024216895242926231161`49.61920868041455*I)*asl^3*cf^2*psibc*psicc + 
 18.1335963292365105448819010018614852122037527680289460186137653956298309774\
1402`50.*asl^3*ca*cf^2*psibc*psicc - 37.5766197746357088125347185402774485640\
2052461048911768698436776219110476604951`50.*asl^3*cf^3*psibc*psicc + 
 0.00539755559936665808396042392844327663218469372488583353706846251005116364\
837`50.*asl^2*cf*nb*psibc*psicc - 0.01088671945193646209196005488185161638253\
562618466284110980929487677292088067`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.00694073992216151095935803693740192051110614170116549358025951486745136798\
152`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.09945370810228687332352139656574631567752900461982901712716354683881395`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.050719188192735426602240350457822558119267\
67040675738343298792838122979218324`50.*asl^2*cf*nc*psibc*psicc - 
 0.04462582097031445856416396000674953538106563310238621574658925168463787294\
238`50.*asl^3*ca*cf*nc*psibc*psicc + 0.09761789332885209037244981596672650041\
300877741747211294536306044728971996576`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00007704263912836549076637970118416572056154633404626118264929046104678344\
973`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00036197312291466500875910009244579356\
325624968177889749830141074856110053217`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.44474374153748691543009575194789490942823594723207533348051127844954603239`\
50.*asl^2*cf*nl*psibc*psicc - 0.932395340601314058963442740158030860955914148\
98587324299381897535609797467814`50.*asl^3*ca*cf*nl*psibc*psicc - 
 4.65497024207193840612564729331624887610443221528882070445575839651594974905\
502`50.*asl^3*cf^2*nl*psibc*psicc - 0.000675567429306358007042622081890052957\
13949448265848602108243364423547519984`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00634810164584356980038008068359551252351155486370305179853267649529816383\
578`50.*asl^3*cf*nc*nl*psibc*psicc + 0.02783244939670711891678557116928463553\
265369322653444875515556313384681251417`50.*asl^3*cf*nl^2*psibc*psicc + 
 4.14724626510300170347120843479644901137875301253001018628136689900854981271\
2`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 3.86357758834746901290399807006887721\
518746520587818189798894140185931113222897`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 0.623986196953994290742929571802385534949588866646378404941754836\
35234562430107`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00629968279785197090898033998150877047815460052527465770316326001066146316\
223`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.059196203076867535534950405932\
31499466145003588909092840506819337796347729522`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 0.754044775473273036994765169962990729341591456823638215687\
52125436519087503859`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 1.33610015029315525658696472665451688793317195069727091372221302810092586171\
303`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.066562894183967505308399863555\
62238000475571795948561480709983795973657613899`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.001145396872336721983450970905728867359664472822777210487034054\
33215850553769`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01076294601397591555180916471496636266571818834347107766462024640102620571\
774`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.094377553166500450464292969022\
78726364557345918725783411560200967966429509103`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 2.420200725471993615406759341098087749940710771035342718649477599\
20134132796167`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 0.88007299108072495105700339676294099997844028037648826132615313782523095051\
586`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.08000663555279317736881849061481281817985820730695347830250739692664434577\
585`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 7.10670458131379904287390991129\
735734797583110881237813623300001753034392189347`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 8.51477964902477309323532726172240708385477577917173732429\
196508767035606428463`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcjpsit1mb475100mc150100qqf4.m <==
6.200488145818110588506218662783644475690797860718281305492565721107744516559\
57`50.*asl*cf*psibc*psicc + 2.00893686326614023827361507693616225489504358982\
994645919952225091416367999245`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0688673411546205994202613443023088643267705504199335875864622286539649461\
4769`50.131742768446074 + 0.0206941605173385812842044048311388838956155842754\
7955444234574574408279753205`49.60957726590742*I)*asl^3*ca*cf*psibc*psicc + 
 1.47141619601252224480741979673948203788060372208057606232601683165220747763\
19`50.*asl^3*ca^2*cf*psibc*psicc - 0.5065903901533650402698676142335799628939\
5869249299328504456858375888901662675`50.*asl^2*cf^2*psibc*psicc + 
 (0.1836462430789882651206969181394903048713881344531562335639421394035269581\
6106`50.131742768446074 + 0.0551844280462362167578784128830370237216415580679\
4547851292001147092703109393`49.60957726590743*I)*asl^3*cf^2*psibc*psicc + 
 15.2143710512726755423151785477973863523549697857725799439761497165399740643\
0918`50.*asl^3*ca*cf^2*psibc*psicc - 31.7098911437130271983822505051540679202\
7064549182767180262754654088250736373257`50.*asl^3*cf^3*psibc*psicc + 
 0.00505367020476933874449349914798753446128689360894420100326564848830553533\
386`50.*asl^2*cf*nb*psibc*psicc - 0.01021748768793802020640437307857529391408\
961926370457131900855993021106676031`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.00619833415493469335077844094205527860164911952324010182194901478927819394\
728`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.11896320708207769387963778493784008030142615416759519695222756385823254`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.047276895592629456479760681152978986157070\
94053880553106464255972179913882749`50.*asl^2*cf*nc*psibc*psicc - 
 0.04186396252917662114418281592482985734112968126960251641752308707384212049\
607`50.*asl^3*ca*cf*nc*psibc*psicc + 0.08693675376258315129472410523099747202\
669356278893784953590308547098291001072`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00007706549323591628468822314960968341085608570399385749689827836346865262\
164`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00036047240222269310344572000859219279\
54305013821903852035999361306160162412`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.36463034207644927882565087120650929887885248412979808017429168386417833817\
267`50.*asl^2*cf*nl*psibc*psicc - 0.77488499073843928815465281944360929608542\
408039368784931754694640521387178361`50.*asl^3*ca*cf*nl*psibc*psicc - 
 3.93068739778017840293841734296021355044005216117993628826242429545959497183\
319`50.*asl^3*cf^2*nl*psibc*psicc - 0.000594379491475818113127658033505723450\
73067478756685340417818399656846458616`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00556039789347215848025228158526672681153793650759599735544276348725973293\
824`50.*asl^3*cf*nc*nl*psibc*psicc + 0.02144271277293860659541777867525756160\
238341520522318029672185574342336980823`50.*asl^3*cf*nl^2*psibc*psicc + 
 3.61840723929539440363192238384728104755787887114703800062788042715355206956\
37`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 3.2347108330550921948591450484106578\
4120743283132586083256965382742504691939124`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 0.591260007915572367113696476010492943661970174231731939591780942\
26016357009078`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00589832168819865514664026670093126288020379470556363890278203897653733043\
763`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.055178578602447069445517869136\
62928166570489699637971591177642610110509415777`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 0.657892225326435346114894978881323826828705249299461454659\
61462311882764901147`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 1.11364993191739186860375171783705983629510914813582579559804110822904176297\
527`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.049558379902630643618282715695\
63178531982720608805590663350393241187328906874`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.001072422125127028208480048491078411432764326310102479806786568\
61550244283265`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01003246883680855808100324893393259666649179945388722103757148050910856515\
046`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.077376961790340819107367764118\
01535537828761431591499739126977972625745459377`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 2.111587126928988883812614563489143420473603974416985284276495130\
24435736329436`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 0.76784986433781413956822347763241578926312871796981283062190295047625123808\
664`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.06980453312161946723347486160294688993301170163361934824183962096383760242\
213`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 6.20048814581811058850621866278\
364447569079786071828130549256572110774451655957`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 7.42901153044287223310891745383651056780766794352193010815\
415940931655896344057`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcjpsit1mb475100mc150100qqf5.m <==
5.461024658749912555425536139008101316474275238112344535260658102949151129513\
44`50.*asl*cf*psibc*psicc + 1.67246603123417379060178253346827063103214552671\
265570432616180774454411277885`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0632578307181266576882281588778191272564038074172582427301123725146954065\
0953`50.13255426482457 + 0.01857553912002660118598773034252078469365628052847\
804192841553926583166590914`49.60038139731497*I)*asl^3*ca*cf*psibc*psicc + 
 1.21392933214384238248759160283777998097900233640299937711362130219884220366\
655`50.*asl^3*ca^2*cf*psibc*psicc - 0.478676791894483893626405526235960120903\
52321650574922459132599087787350277436`50.*asl^2*cf^2*psibc*psicc + 
 (0.1686875485816710871686084236741843393504101531126886472802837766527767802\
3766`50.13255426482457 + 0.04953477098673760316263394758005542584975008140927\
477847577090098499169663597`49.600381397314976*I)*asl^3*cf^2*psibc*psicc + 
 12.9226787710625193145966776697998351621634425341940948904485771245542058859\
2332`50.*asl^3*ca*cf^2*psibc*psicc - 27.1062833891501210998446476564213251781\
6134817246989531023138946358801756470747`50.*asl^3*cf^3*psibc*psicc + 
 0.00475395193653618781614094559510598720967561903186469259356664400521856452\
622`50.*asl^2*cf*nb*psibc*psicc - 0.00963468060253136274216271416247357071814\
639011554172726528378803792529173161`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.00557616594673713538749954090772613222632316567262476967867085572764490844\
318`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.13842830368569834881542285978739546582178062465009874018755228743068201`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.044277394938979283675395166267643867570594\
75966458839162264378045044001583235`50.*asl^2*cf*nc*psibc*psicc - 
 0.03946143226870433583111507099587987107541441931195806179033001836650592138\
464`50.*asl^3*ca*cf*nc*psibc*psicc + 0.07801170997674268996028865683474119156\
802080089820066240650183565424528311831`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00007708905217180330231518788351783988374618998440354473516440432443410239\
246`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00035899631023294537989127832973607955\
295578184462647570819012201202033174747`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.30190357280279506268340912397892368573585809751361952829506472961811202843\
966`50.*asl^2*cf*nl*psibc*psicc - 0.65201177425529694392965701267528357554707\
705529373623305461894073853887442796`50.*asl^3*ca*cf*nl*psibc*psicc - 
 3.35877329072453992261122215019528025630612981604856597416590276643460351470\
51`50.*asl^3*cf^2*nl*psibc*psicc - 0.0005256284907168254172355918696892262144\
8787154852081614996165823355198401537`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00489560277119796327748070925233473496618708518536028994807447222526402809\
683`50.*asl^3*cf*nc*nl*psibc*psicc + 0.01669023177272318485497723463164526998\
903358384641850189571397324211117338806`50.*asl^3*cf*nl^2*psibc*psicc + 
 3.18687991888485808846294631711166100683739409790773442961195327675464548117\
477`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 2.735862164137246201198000861677942\
50621707872191618453120683495946627029020048`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 0.558681035538102477883258420519088482730517767333915881839179612\
29558423036151`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00554850963275416572418378890732146596517714130155680930196339474410497023\
158`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.051677752659651231273800376544\
32667731689409365098675421591282116181365190339`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 0.579432712524519652447808421293029273970435290528678987202\
17332304629917839551`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 0.93781986929106416670213440312326973950812011435097687136809244550951045862\
92`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.0367510004832968984303474502584\
9611488137518436430643572487595033697920659087`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.001008819933228030131669779801331175630032207509373965327872400\
82144826601035`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.00939595502902749659523643209896848678488983520927031876203760552876591190\
816`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.064065927931558304846130536835\
20580576951715103769455115330916714763181260068`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 1.859761537813019913722636303633108502301976465491914242072065819\
29832686604922`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 0.67627692284109815044459501950294854629162780563342336075959137962583090317\
041`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.06147972025828165004041772904572259511742070960303848734077985106282768810\
529`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 5.46102465874991255542553613900\
810131647427523811234453526065810294915112951344`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 6.54303567780356189640718236601690645731171163862367039918\
030316174680960664104`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcjpsit1mb475100mc150100qqf6.m <==
4.849550427710747610658073724819100099746035642803448533535154512619185422604\
83`50.*asl*cf*psibc*psicc + 1.40372836208763916190500706736691901142474285191\
482046338865800726217393351768`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0583617062262984346291346245751010645441366531167048742906218537763047234\
4993`50.13329688421416 + 0.01676523119715403637350106563982454784825814246337\
324704558947355369858810081`49.591578450892236*I)*asl^3*ca*cf*psibc*psicc + 
 1.01251786449081112508887414392768338766644750156523022548981846654832937203\
949`50.*asl^3*ca^2*cf*psibc*psicc - 0.451642829605857937010005879022228406496\
63896530879506095922431049543813083158`50.*asl^2*cf^2*psibc*psicc + 
 (0.1556312166034624923443589988669361721176977416445463314416335667862558657\
5066`50.13329688421416 + 0.04470728319241076366266950837286546092868837990232\
865878823920646873171617673`49.591578450892236*I)*asl^3*cf^2*psibc*psicc + 
 11.0947680714946585110945727388612837020024741836612387501059039626599625473\
4375`50.*asl^3*ca*cf^2*psibc*psicc - 23.4320982614673156510390009129374954400\
2095026746926947308608531010354373611407`50.*asl^3*cf^3*psibc*psicc + 
 0.00449040076890091776171390531852797366463725702495777631042692789242459143\
231`50.*asl^2*cf*nb*psibc*psicc - 0.00912261846534475495676189363364872474217\
564786216153503803724002840782971851`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.00504927840804479226246512984609218453596159832777409937762552488630495477\
771`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.15784913795902510423374283027111506284091506924992285741934672114996888`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.041640466834391537562008082098022354667503\
85956715276331544612561204762996954`50.*asl^2*cf*nc*psibc*psicc - 
 0.03735275560619800630437092889424609276888609885581670281402439660405191251\
585`50.*asl^3*ca*cf*nc*psibc*psicc + 0.07047028258873732465124656646128806420\
888833131134187072949179905094122715285`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00007711328589228045711765456077349965489681450178192041583579735236684448\
711`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00035754416910034492428085074441319989\
430050401527124421518078485386277407867`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.25207684809570699794348249755089714039042846230159138749837195236579763110\
068`50.*asl^2*cf*nl*psibc*psicc - 0.55465208034488010109006145523437163147061\
912758906037782935430263986551661086`50.*asl^3*ca*cf*nl*psibc*psicc - 
 2.90006971635117850799289434533340228690188178593351566521719779337333524400\
38`50.*asl^3*cf^2*nl*psibc*psicc - 0.0004668169098905167644625189686995463822\
3605776083693339069930881899371737178`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00432889513752399833424686905541827814345253688243166228522569817905956978\
571`50.*asl^3*cf*nc*nl*psibc*psicc + 0.01310280989816653574255164789745742746\
385015433351542582325423001124949844535`50.*asl^3*cf*nl^2*psibc*psicc + 
 2.83004304859312931159571142638369736388723185322966662477257998881296348383\
122`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 2.334438690700825501138864629402172\
50837589799745948128590037840784611203072916`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 0.527128718187741280637870416590998525331637970305358588953289204\
76206614067678`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00524090951145100991966063086363572917353803990363587950839423033163086020\
224`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.048600098281881962065677049226\
93560893773837023319019347332445376889553105617`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 0.514553281562387147562856622978854066161314882405393931776\
8327252387206334237`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 0.79682268275675620220924482130374000725177904073807165562243153359520404652\
134`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.026998962242170716784797852694\
30812393741600502963943856769043795812672108769`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.000952892638445638167211023793388314395188734527933796273641207\
78262033734039`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.00883638150579672037557764531398829253413424913330730791295882071472877589\
722`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.053492368551275456530283968506\
64018151070104284544075908214055661542166223769`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 1.651522914603662767221521037890361172635930217256028988879111930\
01007794468906`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 0.60055378712860464262600765014194951732215644263855599596134958575129705424\
381`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.05459579882987314932963705910381359248383240387623236326849628912462853393\
344`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 4.84955042771074761065807372481\
910009974603564280344853353515451261918542260483`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 5.81040801912117040391646006549659113284238350483090513631\
291979338613336100359`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcjpsit1mb475100mc150100qqf7.m <==
4.337968968285877503678876768229902347824991666690402515220379532381989506514\
41`50.*asl*cf*psibc*psicc + 1.18637162467381861582195133590128796607095056163\
732102258057668047059577364811`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0540565984302843133200794527387930234004578678207137074619564364097500805\
5175`50.13397947983813 + 
   0.015205499090659404549666176238117107473872595427935132498739362169223952\
561`49.58313144564191*I)*asl^3*ca*cf*psibc*psicc + 
 0.85282297333801215710507429500730115318127507656542679785214101350137846539\
577`50.*asl^3*ca^2*cf*psibc*psicc - 0.425884136379350909531515864218493836878\
56815835284874094552028002971268974128`50.*asl^2*cf^2*psibc*psicc + 
 (0.1441509291474248355202118739701147290678876475219032198985734405142350231\
4826`50.13397947983813 + 0.04054799757509174546577646996831228659699358780782\
701999663459056429736392628`49.58313144564191*I)*asl^3*cf^2*psibc*psicc + 
 9.61623688081203078062293527066568529849232687120421319843292729210759431516\
212`50.*asl^3*ca*cf^2*psibc*psicc - 20.45586835777900758193826776377775148157\
350886144992333640393419552286041320334`50.*asl^3*cf^3*psibc*psicc + 
 0.00425683874583285179412511869771794955389021564562638797590240469474599322\
075`50.*asl^2*cf*nb*psibc*psicc - 0.00866919358087354849669195792098455204138\
056358632899236618539742820490928706`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.00459894314381787671495527769273156857838758704609399714647611087736924186\
679`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.17722584935504584728193084650687856621070924151404165737884955761276305`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.039304163075432005127887947301858850366860\
8088632782661603302922617593554648`50.*asl^2*cf*nc*psibc*psicc - 
 0.03548739665752084320764266550398851323041252263339052515562110318531224292\
039`50.*asl^3*ca*cf*nc*psibc*psicc + 0.06403508987469138896516299868148570944\
590545399578793868997680872551565644031`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00007713816556790354000058020139975682131666712192085474627239155557393626\
231`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00035611532640137302500944537243708949\
429757498276826972938176543406643121886`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.21199342694702194344118275211241562461629405586125884175642431389598423043\
902`50.*asl^2*cf*nl*psibc*psicc - 0.47644145790089811725796359104448466873805\
785614555372511325928267357216987682`50.*asl^3*ca*cf*nl*psibc*psicc - 
 2.52708428842379142461438217736033246142387334494002092502794457182352266843\
256`50.*asl^3*cf^2*nl*psibc*psicc - 0.000416057302524483372774856423509348891\
81481836046505388723831033881311054851`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00384153242430309992399867673233869380006291399122072224605388049061493311\
958`50.*asl^3*cf*nc*nl*psibc*psicc + 0.01035996647216694615094806216732504347\
612570441208884171431637234874443322723`50.*asl^3*cf*nl^2*psibc*psicc + 
 2.53150041570047144122828402918339687533132106130531825938043014040749163290\
519`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 2.007322208179019977332082805450750\
0907632174349724079099077023062144508189084`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 0.497064813587441631361192737199847631400618760375898472258308836\
67237843302614`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00496831080785895269834738974917001056905265648482850100143677130086587174\
089`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.045873313475329668089201008549\
26239251816325927553621218988857054363916965135`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 0.460272802854631171132415278033344886423876556600966956250\
98729825590756961925`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 0.68231782045555840455441985689766291952983525586173653128938360670634146270\
577`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.019506616965351862843877423419\
5630297981491575297918125363003428624003341204`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.000903329237792536854244979954394547376191392088150636541261000\
92696552501586`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.00834060245005993965258200155441134409421150168646112955265167962308012904\
008`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.044986402402145531437631436574\
90081312134205051062449006217913417428436681061`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 1.477302950192365699339489828018197166265517865486063962775774985\
57262835555965`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 0.53720107279722389066890539200661715136927922381311416827955411147731963450\
265`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.04883646116338399006080958109151065012447992943755583348038414225714738247\
063`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 4.33796896828587750367887676822\
990234782499166669040251522037953238198950651441`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 5.19746521986891936640778488524185366634071668225066093356\
93773970646076940718`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcjpsit1mb475100mc150100qqf8.m <==
3.905509150128162615804649748517513338418449148853400137640451097554061949975`\
50.*asl*cf*psibc*psicc + 1.00860701210858347034263976371546271217929600142700\
308949406280807390501217249`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0502463049937526950129707170034103574688405175593065509111802828748789562\
3516`50.13460943734659 + 0.01385169061677085717206152958675533025194347051833\
239101153260697597105880214`49.57500809001018*I)*asl^3*ca*cf*psibc*psicc + 
 0.72467775360083811318394441251201058072799356195282929854480824123445006068\
406`50.*asl^3*ca^2*cf*psibc*psicc - 0.401585008638964554379918994084900182033\
55956890657484338998879969638877438321`50.*asl^2*cf^2*psibc*psicc + 
 (0.1339901466500071867012552453424276199169080468248174690965283652850380973\
5198`50.13460943734659 + 0.03693784164472228579216407889801421400518258804888\
637603075078147723353453319`49.57500809001018*I)*asl^3*cf^2*psibc*psicc + 
 8.40538121337878018585156101942051380894198164613116905089006902737751169085\
598`50.*asl^3*ca*cf^2*psibc*psicc - 18.01324552887988583048400502332299927626\
86518211108110314201457023774244311652`50.*asl^3*cf^3*psibc*psicc + 
 0.00404841918784299984531725985126671628214375543903017558197003232964764233\
476`50.*asl^2*cf*nb*psibc*psicc - 0.00826490838529844132981546296342270977155\
397618093145848609997326585103832738`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.00421086732037508160452030732691600155353507654302080823130708970554038044\
775`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.19655857673705169580243948252844252651454903544381149144087160553711924`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.037219885092974803631221637186512542192117\
05405599765526078146184405751853898`50.*asl^2*cf*nc*psibc*psicc - 
 0.03382573435324190665688006676541500717630351054517229059386702165417246884\
55`50.*asl^3*ca*cf*nc*psibc*psicc + 0.058495856584695881638353391608104971622\
48561158475012483437418277056458880079`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00007716366352631184224622692729565179937623138263092681742442233098704072\
231`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00035470915393676329083218966263349540\
819279700537107705573859808337023128358`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.17938556377903620707476686985552322202074485032914506158766023590402934992\
608`50.*asl^2*cf*nl*psibc*psicc - 0.41284310475392839335115604019667394479075\
497126635830267086048946102889037117`50.*asl^3*ca*cf*nl*psibc*psicc - 
 2.22008997223792625017174875133864454504197563559054499351721874153122512390\
643`50.*asl^3*cf^2*nl*psibc*psicc - 0.000371899248220300608627799570896566878\
8990260074528689281406028195846719337`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00341912401919484872581114080451848191956417841911819334120705598981516240\
525`50.*asl^3*cf*nc*nl*psibc*psicc + 0.00823943287682905045649155537435170052\
700750851125517647429889879355223072792`50.*asl^3*cf*nl^2*psibc*psicc + 
 2.27913065062292220787951609857163389186015063939513123868564272261380962259\
607`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 1.737772119078375357581421128115426\
04896624217989198477161400633602862965448412`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 0.468704420774279803226550377470777552488573956140409366538444214\
95525800008731`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00472505678665745834215701090901639188738167559750307005577324806253737674\
319`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.043440677088301448341917400727\
84646070989093337245259523268167560122885662007`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 0.414387391022349492341730199740297071247300116253660225215\
57140411160174956292`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 0.58827995367094729428144800360251158392533330324184632401984796389658523307\
414`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.013708716858917919837530790198\
87085406189250318999175210055965593705390039409`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.000859101233937719698574001983457525797705759199546012736339672\
87141920875628`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.00789830492514571788034861831415390194725289697680956277755663960160651818\
148`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.038066798926346758329981018012\
71312859519495657857948032102078937526530626186`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 1.330027999662580441258370435380053277359735546786445344438353574\
06449644404166`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 0.48364654533184743318486197650183755540354019883143467071085821148874381708\
442`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.04396786775744067574407836150016705049123092716649406097290608220109903136\
495`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 
 3.90550915012816261580464974851751333841844914885340013764045109755406194997\
5`50.*asl^3*ca*cf^2*psibc*psicc*Log[muf] - 4.67932069640688923541607768535711\
664787042454021288715157827914168277342433005`50.*asl^3*cf^3*psibc*psicc*
  Log[muf]


==> anc/dataset/bcjpsit1mb475100mc150100qqf9.m <==
3.536544677831651020088363776682025424884369493910096790596379604485890717133\
03`50.*asl*cf*psibc*psicc + 0.86177806871833165727900578864918057599503968622\
970022390027283643784900556998`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0468541648318294114670756383263363832734403316476167764648588855198387035\
6679`50.13519296766204 + 0.01266879358471809015398199944104554743541279471004\
603037363532649164398706787`49.56718002676136*I)*asl^3*ca*cf*psibc*psicc + 
 0.62074466951228288788091951017559711449701378856105842774608073192902008250\
979`50.*asl^3*ca^2*cf*psibc*psicc - 0.378804957744117380363367544806311424598\
25623268729060483881183286017164692436`50.*asl^2*cf^2*psibc*psicc + 
 (0.1249444395515450972455350355368970220625075510603114039063578814893001802\
9531`50.13519296766204 + 0.03378344955924824041061866517612145982776745256012\
274766302598012877210761427`49.56718002676136*I)*asl^3*cf^2*psibc*psicc + 
 7.40270222767042654316885945418610830049231991146843221046775149228474005876\
994`50.*asl^3*ca*cf^2*psibc*psicc - 15.98510843628275765680501990603091258659\
610190984193246840311853040860757623692`50.*asl^3*cf^3*psibc*psicc + 
 0.00386128642960999135124864553025777517200175253348743809360566371451798187\
368`50.*asl^2*cf*nb*psibc*psicc - 0.00790220843333789678124855191270614067913\
922418939751153604835682296207068364`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.00387397925352437344719930719801575796073374131439475912160307440828799397\
975`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.21584745838180764338169783297487830787050072664557585022688185858230532`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.035348971881859010240168260533438057446233\
63046666149389947346918016761128511`50.*asl^2*cf*nc*psibc*psicc - 
 0.03233627182373587698701858630009756426821506074820064300111990545641175901\
299`50.*asl^3*ca*cf*nc*psibc*psicc + 0.05369064938377188181963219055468133836\
612556287515051500587992218351362332138`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00007718975319818355353489011935970252162572325855127722285383790460676484\
069`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00035332504660186873142757214920125315\
574623164114280586953480690720761808449`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.15259390960987084909855629349600496265966386172682366487206754892241054117\
977`50.*asl^2*cf*nl*psibc*psicc - 0.36056052556327136606154617244973583242637\
738438278419244934935083801426356634`50.*asl^3*ca*cf*nl*psibc*psicc - 
 1.96465641969652650746372206812045321842562633366740396018196104812551734819\
695`50.*asl^3*cf^2*nl*psibc*psicc - 0.000333211564446564513424123001762414153\
84153203255426670403595272974731263686`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00305045648310570031167947293534637999033139440593833528882121276415474107\
484`50.*asl^3*cf*nc*nl*psibc*psicc + 0.00658408230948803486615945852769404048\
701938505086832084865105332120032181287`50.*asl^3*cf*nl^2*psibc*psicc + 
 2.06381474545488638853986399625861555452385563983587693849590761895463992868\
485`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 1.513442187633913374473615129072524\
9998041028682737171807289887853075885294109`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 0.442116997613080672958933537709155667033653909034251921760697801\
82177662597604`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00450664736108462992370698161097033394114029868383240905975410457831031350\
582`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.041257066460238047092510177119\
31423770225282067356819055470942914790898080729`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 0.375239044628161161552702544774293737186155570879250352453\
80138526447998703358`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 0.51027574129802111601741424872484314068083231709480227462276662446409909818\
71`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.0091968145335544870723451935082\
8368627976209625215805542937167985709139502231`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.000819390429288114531583087565630969807480054306151347100860463\
7840745053406`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.00750128481095237219863821402169349776404596739519421643100132460059361145\
396`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.032381433333505087714037478329\
14266993941038486634650643968460813383128189463`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 1.204376500671985304538922916011527857176844405029407447342307986\
77483333890067`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 0.43795509115344920165051742400419194806430705637432998085272215018699779025\
38`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 0.03981409919576810924095612945\
492654073311882330675727098647054627751869900565`50.*asl^3*cf*nl^2*psibc*
  psicc*Log[mu]^2 - 3.5365446778316510200883637766820254248843694939100967905\
9637960448589071713303`50.*asl^3*ca*cf^2*psibc*psicc*Log[muf] - 
 4.23725206333269547553520491963529072906812590297015063470654228345469519788\
765`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcjpsit1mb475100mc200100qq0.m <==
17.24550498764842950216904705138720375407788939822840287107870488604500973109\
059`50.*asl*cf*psibc*psicc + 7.1518579955488675094624926723344531544749778610\
7756993764537819431370692893132`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0893541804716156180339829647589989357235981589230368951430704125316378184\
6674`50.11594846413393 + 0.03711744909006204016035515382349359484330182950030\
90486342377792698987606157`49.73441170970237*I)*asl^3*ca*cf*psibc*psicc + 
 5.75817716504787818607977577986185066012510469576871774688502248262053147789\
369`50.*asl^3*ca^2*cf*psibc*psicc - 0.032444848036961753517803424444842666848\
26546406504824068891801872896303845846`50.*asl^2*cf^2*psibc*psicc + 
 (0.2382778145909749814239545726906638285962617571280983870481170474935587118\
8444`50.11594846413393 + 0.09897986424016544042761374352931625291547154533415\
746302463607230672269540594`49.73441170970237*I)*asl^3*cf^2*psibc*psicc + 
 75.5832146630397219366723705341678598111896600179974652247098435825039960230\
3396`50.*asl^3*ca*cf^2*psibc*psicc - 
 147.4223024631419388698879652000220915452277827454114061587136`50.*asl^3*
  cf^3*psibc*psicc + 0.009038146486806844164230628734206398223293267310107851\
99192774631106874644415`50.*asl^2*cf*nb*psibc*psicc - 
 0.01854967935447575614300305806071059326349983117641525278467534041360457366\
008`50.*asl^3*ca*cf*nb*psibc*psicc + 0.02205575565259109539875746326244979590\
95597516121621026035124865629114268288`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.73677587147987378746175517391052372393732417150222935659699994046225072`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.049774351464331867040877444796585300960341\
8264394631929799054011884403134034`50.*asl^2*cf*nc*psibc*psicc - 
 0.05923048143931378806326839499939370821650871607316281782284980428761104457\
184`50.*asl^3*ca*cf*nc*psibc*psicc + 0.15628775684469327743118728766700503014\
130116478793567752673977117343355031389`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00005217218981324633911189624673380858151094634857257121186936204225603787\
441`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00014365981543998045953843135273639264\
697404274369286870506303997451533064956`50.*asl^3*cf*nc^2*psibc*psicc - 
 1.42085023544419113334137277300749991701457565670533193057527530786888070254\
635`50.*asl^2*cf*nl*psibc*psicc - 2.82336270796938672522237569721159752850542\
981000637206631205726780513847269349`50.*asl^3*ca*cf*nl*psibc*psicc - 
 16.9176148053313463062618824428803220867031968673182534491633165665341911679\
8727`50.*asl^3*cf^2*nl*psibc*psicc - 0.00148929852421905665490679278962252270\
938907983491759148290762900975605361322`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00820177768616578878268854963701406389013401223525659384560499834720716215\
547`50.*asl^3*cf*nc*nl*psibc*psicc + 0.11706328072200429863483433361070859597\
017684199432398181502939616702087088197`50.*asl^3*cf*nl^2*psibc*psicc + 
 10.0639270046340042336041988001592077747489871727933142752918075257273750684\
5181`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 10.8225839353739450138661051423839\
3929551839323733228485650688572872556105485063`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 0.037867558248284159843309129291013491888571565006525603117496731\
33053318923793`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.01054874839160235163474419007299754826066705800249112178963527474388214991\
012`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.058093449881439394198096001313\
90171006426718961025101410654018370019051966515`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 1.829804909933455315200763418210765049954361304144238959143\
96514295346933311857`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 3.90405345848917966221575359466751471117835419693188482529126616075838342314\
41`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.4299487338739975066390565362201\
1177539663087742949853050262385752309121766914`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.001917954253018609388135307285999554229212192364089294884040200\
34279949729207`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01056244543298898076329018205707303819350312538368200284050944682472974144\
904`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.301513784485635105295324103265\
66464306415571320102937936849124118399638874305`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 5.872987008912883313319849080781757960504545622123653921037527400\
20806510835416`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 2.13563163960468484120721784755700289472892568077223778956948504762443671139\
784`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.19414833087315316738247434977790935406626597097929434449158400962498105389\
19`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 17.24550498764842950216904705138\
720375407788939822840287107870488604500973109059`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 21.5627953309211844872799538920979920738573335891429207366\
0938203515778651562286`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcjpsit1mb525100mc150100qq0.m <==
7.941688888888888888888888888888888888888888888888888888888888888888888888888\
89`50.*asl*cf*psibc*psicc + 2.81431309959211636058826552696544227921191660974\
763086450967747173357020477709`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0809702270987297882166567448034951686828926499108373065519517737845070143\
4591`50.130923629481785 + 0.0248799734345641866719920415988298090118520808244\
7275492204899981449857042152`49.618448184433745*I)*asl^3*ca*cf*psibc*psicc + 
 2.10020538981161060442294260903995055840401852324642944221078666824745767795\
366`50.*asl^3*ca^2*cf*psibc*psicc - 0.550182595993630391469765272771127173431\
82090581362380818322451487272586339749`50.*asl^2*cf^2*psibc*psicc + 
 (0.2159206055966127685777513194759871164877137330955661508050516030619116361\
8214`50.130923629481785 + 0.0663465958255044977919787775968794906982722155319\
2734645879626142934393830291`49.618448184433745*I)*asl^3*cf^2*psibc*psicc + 
 21.1658002888895189913225270963932480468786463278750620374016810006141172035\
2094`50.*asl^3*ca*cf^2*psibc*psicc - 43.1503367983390157525792990304000806782\
776476707581083676834756791890167946513`50.*asl^3*cf^3*psibc*psicc + 
 0.00474809446063181768088385124180709920141538305303150477890711296248726366\
487`50.*asl^2*cf*nb*psibc*psicc - 0.01000424888974645144383002519723379770138\
599453786110949116091369798596382335`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.00572775752835310183665750351552189848412274984381731337349834329880346014\
159`50.*asl^3*cf^2*nb*psibc*psicc + 
 2.83874139650876059038123234298453699563724850857367709518161391898736779`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.054563610507217804665138411083836132072726\
21876145876591915270488474363922306`50.*asl^2*cf*nc*psibc*psicc - 
 0.04754460410996566792870479956331904426468809454739620808225075966531729217\
375`50.*asl^3*ca*cf*nc*psibc*psicc + 0.10951646336058079512382224134097675921\
247707910023330792531248404844331307555`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00006524384936908287405301512767297811944018570845256958969897412328455134\
484`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00037488091427866340960102782188883081\
554712983338555332586972905387992915923`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.51416992868649129675829951785002644613334240047832276234402897156796802590\
458`50.*asl^2*cf*nl*psibc*psicc - 1.07162592720209809797680346652508659703968\
576252163212006723600301713393980411`50.*asl^3*ca*cf*nl*psibc*psicc - 
 5.37663147336094035305061760375966010893701885803983022230497739315315843538\
187`50.*asl^3*cf^2*nl*psibc*psicc - 0.000614813152309558406107094714624552985\
07350098783995983085259919076235296831`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00706523967782847736113121969580286148188075151187942693451734134018219992\
571`50.*asl^3*cf*nc*nl*psibc*psicc + 0.03328897911568269709667940266891055238\
54771634445197981379391327278306646292`50.*asl^3*cf*nl^2*psibc*psicc + 
 4.63451649160371157535664179266053791933850039938929631188229647629813483853\
056`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 4.424623703178316302577229933984426\
7890774956457910471653584158679675832970422`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 0.642138051540461576543439082908841049209138541477548953824741484\
98177030738311`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00554167316029653642587039610741396501577585640982876943158793306981896785\
415`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.063683167717873675388183155919\
25615719424776018629416154586108253590816640273`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 0.842639362109765740973934871392825076243363708979872056705\
87207037618225113073`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 1.53259769967759632314859712745286471613717636463995867408405247796101573423\
8`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.08441295657799947976119619577639\
045140234114196870656146726587493088352788805`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.001007576938235733895612799292257084548322882983605230788094314\
79854545831747`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01157875776688612279785148289441021039895413821568984803540271936524144794\
152`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.109110247652883207259295176015\
97806438164572261721393202317197038657198303331`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 2.704556097758676859451155501437527522476036232302174505847270305\
66960914948544`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 0.98347494463951885798223836415910091726401317538260891121959448983500256364\
112`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.08940681314904716890747621492355462884218301594387353738332921539724782937\
522`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 7.94168888888888888888888888888\
888888888888888888888888888888888888888888888889`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 9.36334924554183813443072702331961591220850480109739368998\
628257887517146776406`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcjpsiv1mb425100mc150100qq0.m <==
25.98227269949922767298173115786772235455463291707126172355235873523006964745\
643`50.*asl*cf*psibc*psicc + 12.617686924949499847708630378942524950147489470\
62323472360558674825538670529286`50.*asl^2*ca*cf*psibc*psicc - 
 (0.1759831534612832236255540171732446473163399364344471626916053396480182281\
5058`50.12562368207122 + 0.06133133181886475592602944640715232196511657328146\
133165265809265153427657449`49.66783498202546*I)*asl^3*ca*cf*psibc*psicc + 
 10.4674657260472778982663401227121634350258486497700425476260694991360353554\
2154`50.*asl^3*ca^2*cf*psibc*psicc + 6.13368283562280369107474616454689902860\
368939707529394007758909883282400122649`50.*asl^2*cf^2*psibc*psicc + 
 (0.4692884092300885963348107124619857261769064971585257671771392050240847830\
2212`50.125623682071215 + 0.1635502181836393491360785237524061919069775287505\
6355107375295265336932002589`49.66783498202545*I)*asl^3*cf^2*psibc*psicc + 
 94.9518627726870289960767262505345895180189632327749879177201352696175466415\
5175`50.*asl^3*ca*cf^2*psibc*psicc - 
 187.1413649945072990936939043429883229125814334825177325402945`50.*asl^3*
  cf^3*psibc*psicc + 0.014967829994506779453863409139169562375956669135410290\
6644091810994095398179`50.*asl^2*cf*nb*psibc*psicc - 
 0.02803817534487680031071502118574409459931571466396965082970966402902211069\
303`50.*asl^3*ca*cf*nb*psibc*psicc + 0.06193913314393498258618989905509007114\
504703240474798146406969499111622068975`50.*asl^3*cf^2*nb*psibc*psicc + 
 8.62264580683793684690872813067207480325521757375778350185590899770589167`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.115526100249257461884987657862969761274252\
13738606419898851346231901571366124`50.*asl^2*cf*nc*psibc*psicc - 
 0.09726709794886224594180037792534624103998155708339275510705853364520696391\
239`50.*asl^3*ca*cf*nc*psibc*psicc + 0.42385140432722424105791630932739323694\
537666100728417346052090638939931744935`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00013310421674487008385523984614349014380542631737336936764167484243107180\
645`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00051366868453577257926105977283495944\
868870109826868052251760877274598439494`50.*asl^3*cf*nc^2*psibc*psicc - 
 2.31619398379587617932648077646735818463361996446955049533948048544112391747\
123`50.*asl^2*cf*nl*psibc*psicc - 4.83132083183892258407643416804901865376019\
558809481929009738622201567448180708`50.*asl^3*ca*cf*nl*psibc*psicc - 
 23.1206607116385487068971707810855470586060225548417675950320909887790675685\
4188`50.*asl^3*cf^2*nl*psibc*psicc - 0.00266861934556050212900613277836694208\
021305775706316364809063645361787126978`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.02059718650969948869976821021689628460582620985698442539393148765327752168\
069`50.*asl^3*cf*nc*nl*psibc*psicc + 0.20647749458328215224262651320281005191\
315339559354316404058032465797944983446`50.*asl^3*cf*nl^2*psibc*psicc + 
 15.1624261539186530695209162982398377519434664302659571812644589223311229967\
9325`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 18.4560121764166752509232073546438\
0061025863840193098258088545575895441204495924`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 7.158843579413405253972308006087273853013591208512300762376462067\
87710190291496`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.01746949696055586410791312891454351524292461673493081388975650004216516731\
985`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.134834699345860557348104242164\
00020375376485579462006670775257250980155632469`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 2.756804755257936921731075690589061409444266623684719487502\
62887810305332264241`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 6.47776804482797998880615572005182448107733220144575499673141676064589631095\
151`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 1.959746579437525145740865803036\
59923075152815209651500680118482607064035389941`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.003176272174646520746893296166280639135077203042714693422499567\
03734626810936`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.02451539988106555588147349857527276431886633741720364847034256520932325024\
412`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.491511628907764027736739181931\
64664456647597406490652599426346197863072421095`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 8.848308596093958560805998448167609128292877757378633219416934025\
61651625841449`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 3.21756676221598493120218125387913059210650100268313935248901132406513920513\
285`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.29250606929236226647292556853446641746422736388028539568440042743634870913\
965`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 25.9822726994992276729817311578\
6772235455463291707126172355235873523006964745643`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 31.6715227077386615837322992595432318178235270183203250184\
0708126862165704663167`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcjpsiv1mb475100mc100100qq0.m <==
12.22681607071495252234247246603836927242636592660809831651784770249907326981\
768`50.*asl*cf*psibc*psicc + 5.8301212344645679070500446860591388760671214305\
9204210157938187683673678414528`50.*asl^2*ca*cf*psibc*psicc - 
 (0.1440105364599831644748292704289267346160672942161192402748148349253716143\
5201`50.14086602319416 + 0.03069729053311481580066804390200436341270471610003\
056622949030237877364903469`49.46957179957772*I)*asl^3*ca*cf*psibc*psicc + 
 4.67809555460913871783271532918013515717826437274848127449213942836224293801\
512`50.*asl^3*ca^2*cf*psibc*psicc + 2.248346812672751055453041684154179071534\
94979033633979850943904970591135986704`50.*asl^2*cf^2*psibc*psicc + 
 (0.3840280972266217719328780544771379589761794512429846407324873945562894271\
7121`50.14086602319416 + 0.08185944142163950880178145040534496910054590960008\
150994530512690957319909291`49.46957179957772*I)*asl^3*cf^2*psibc*psicc + 
 24.9585151066030837422328400084277067185670468000872823445965622445684053865\
6691`50.*asl^3*ca*cf^2*psibc*psicc - 62.5284627555158084510812847181573460499\
2511037648855212564570620240983151223928`50.*asl^3*cf^3*psibc*psicc + 
 0.00699053917468570382736354541425924887299650922431133546073315850804077581\
951`50.*asl^2*cf*nb*psibc*psicc - 0.01318483726909779625540847798579696959147\
406116527638401477923400348580934046`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.01525927444775685368166834801184593415712630370210138030560250952668672754\
463`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.99675906386297575477140639963962929727222301023684582694058845844502498`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.140977416492284130223415755259859077339422\
12854245324903767754821279503006526`50.*asl^2*cf*nc*psibc*psicc - 
 0.05389657908849577126639442102688171815507986988686957585231138070238007790\
237`50.*asl^3*ca*cf*nc*psibc*psicc + 0.28889677348933636534400507731180935936\
966271391487471988272923331096759671123`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00016120438011588864868523934456416675722579799886636553797090030859241949\
771`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00162549529214246154244961252336688623\
522107676941604546046727423019917580852`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.95060190010370561082398442456794330713426204970157073757425944605037725306\
368`50.*asl^2*cf*nl*psibc*psicc - 2.08372600054228795288324456496311142998987\
022698541393873058469690674002389098`50.*asl^3*ca*cf*nl*psibc*psicc - 
 7.73937516631833936407002821254271292687851040675326191040646608916638981157\
902`50.*asl^3*cf^2*nl*psibc*psicc - 0.001086991050453750156002147159558798255\
00006852929849960713105820494584545889`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.02192122613347539473724364999483284931535468073922467076225139344575296909\
829`50.*asl^3*cf*nc*nl*psibc*psicc + 0.07390672823198326722053152758436882794\
585358722070464422780866157576385069116`50.*asl^3*cf*nl^2*psibc*psicc + 
 7.13518012507560188919414247221205123580338354629252252302035313337130489977\
184`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 8.559562755781593466089985946258621\
38200220481323837160509115586365522591980546`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 2.624127066159690352501392171983814497608186885727186578506703108\
41955504328461`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00815891167321096665496283851647090027922070819434906567020295843862410612\
532`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.164539853126527323205937244925\
05423608289871192639760696869318269321314217357`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 1.297305477286473070762571358584009315600615190235004095094\
60974790625505030514`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 2.86285353588229786899819004626398966656193312464840066242626860417603025907\
564`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.786822881144533717563164361435\
73351226040220487351576335320914311434610807332`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.001483438486038357573629607002994709141676492398972557365358045\
56573125955256`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.02991633693209587694653404453182804292416340216843592858870523713525333772\
083`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.201723988418737121829387136525\
13148275343207936308370108961312178471330994023`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 4.163863684775043563345806661119981781792061700410811415871922660\
66829600904286`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 1.51413224900910675030756605858908428428802243651302233310480243135980819895\
223`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.13764838627355515911886964168991675311709294877391112118247474981128153653\
787`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 12.2268160707149525223424724660\
3836927242636592660809831651784770249907326981768`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 13.7022006186304619161853101958722367681224270954458115034\
1965478191216245139933`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcjpsiv1mb475100mc150100qq0.m <==
15.95608740871624254936993700300684213873838389187657344411435534603199150372\
123`50.*asl*cf*psibc*psicc + 6.7995545198029829277850449879103932310286138983\
1643033437965571014676090797078`50.*asl^2*ca*cf*psibc*psicc - 
 (0.1281199454050974811018778164221928086825017157854060336567957614111040145\
204`50.129782532112635 + 0.04055213923406076128940274350988377757912839279107\
904720948559221634810710466`49.63017955653354*I)*asl^3*ca*cf*psibc*psicc + 
 5.26607009214931837292331233496416287197716663643455919340116884107366364074\
247`50.*asl^3*ca^2*cf*psibc*psicc + 3.591592289030477700536875525912429602253\
89869881134939897708482123844577073766`50.*asl^2*cf^2*psibc*psicc + 
 (0.3416531877469266162716741771258474898200045754277494230847893422025625618\
4303`50.129782532112635 + 0.1081390379574953634384073160263567402110090474428\
7745922529227233125863443857`49.63017955653354*I)*asl^3*cf^2*psibc*psicc + 
 52.1820968272563590977775695026437541793449883360302281442349086862807166740\
8807`50.*asl^3*ca*cf^2*psibc*psicc - 101.419348850596770494288633106107941900\
6384140146996358773035533440438414932217`50.*asl^3*cf^3*psibc*psicc + 
 0.00945400423082605863433596833842221519923820088174641304992234021739160156\
651`50.*asl^2*cf*nb*psibc*psicc - 0.01868510128180929369123933671696904452824\
419797860925072368293414618098799418`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.03440054717480322677682993281687046321174830129381203645003852591945038793\
308`50.*asl^3*cf^2*nb*psibc*psicc + 
 5.60151080318430003985140754979599258387936330092974804128651261134866802`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.090054189641660289380251910202471297159352\
31111689137726370737913071691055693`50.*asl^2*cf*nc*psibc*psicc - 
 0.07573281252334440496554557570070926350761108460364138241984618348650807284\
982`50.*asl^3*ca*cf*nc*psibc*psicc + 0.28966093159065808234813872487554983225\
303639996837377552730149540513686935424`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00010671446803566568674882342054457725955692511581459836814054049051992395\
055`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00050825474092013583231492215049000744\
235226085227484610979833415974580010888`50.*asl^3*cf*nc^2*psibc*psicc - 
 1.21016882996639335147685171683831628474060367628795544426403398060209174824\
638`50.*asl^2*cf*nl*psibc*psicc - 2.53802110041334793416212703430292520346358\
38841283024363817705268962195670199`50.*asl^3*ca*cf*nl*psibc*psicc - 
 12.8748984178615815615714983001572009076254553562625678099475227065565273263\
7416`50.*asl^3*cf^2*nl*psibc*psicc - 0.00143405346755199209898160140743745438\
641069492944623033220528778244013249153`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.01366008727837469919793725808499931662835551444557846421740452195142056980\
457`50.*asl^3*cf*nc*nl*psibc*psicc + 0.09178369104585254087553354871789531611\
109866965066533326858314481024576631101`50.*asl^3*cf*nl^2*psibc*psicc + 
 9.31146400617965141903621010524337643115976787862123286748044433375023297820\
02`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 10.226316914711165505822156394880626\
36121630567330500552672379719952679191818577`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 4.191877553379529075605451794710078019023197790555119871319604269\
85912470803453`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.01103411103921616671877378628455071172542304476396489981449357134258375613\
841`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.105105509135771421025412433600\
25161753501376717413316713698047046907103551174`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 1.692993455669027530733856382771522987483594159749315066814\
62644093688980001811`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 3.52896288553837012639577774902435404992517880878360284198004140095869306799\
157`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 1.166331970797847335756718078806\
5717832986357791887059226861690737843978985873`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.002006202007130212130686142960827402131895099047993618139827798\
64846520924977`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01911009257014025836825680610913665773363886675893330310128122413455384029\
541`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.256805801686515862315568294519\
02047339822347876836535594606433869654966006982`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 5.433873588021098662582549783552607706736064209957864395955284912\
64218187980137`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 1.97595403200767224093910901220094825699493243998467796224147872192664877914\
445`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.17963218472797020372173718292735893245408476727133436019288252880933199589\
272`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 15.9560874087162425493699370030\
0684213873838389187657344411435534603199150372123`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 19.1175201939632207398184338545359311278270823536537185291\
748796185924634203252`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcjpsiv1mb475100mc150100qq1.m <==
19.46780351490215743741957241842361563178721783655375343403605891059078599418\
096`50.*asl*cf*psibc*psicc + 8.7495492797820828023367871858266641757152283652\
448780958450752617643319901366`50.*asl^2*ca*cf*psibc*psicc - 
 (0.1463661138785607076604833674612056006834467894467160961540526442088113742\
4602`50.12832452092935 + 0.04801052096830960759300819713754898731331141375725\
179034420753998835971864841`49.64422039734263*I)*asl^3*ca*cf*psibc*psicc + 
 6.96457039764974544149244200882941314549983570365245531868206969193570919363\
943`50.*asl^3*ca^2*cf*psibc*psicc + 4.394181889282172062736854183884710569642\
6636123574602427668594722269581129135`50.*asl^2*cf^2*psibc*psicc + 
 (0.3903096370094952204279556465632149351558581051912429233786777728712305223\
5505`50.128324520929354 + 0.1280280559154922869146885257001306328354971033526\
7144092540818720412865915462`49.64422039734263*I)*asl^3*cf^2*psibc*psicc + 
 66.9145543648825245348486895298169717623641998689468644412456455206844227392\
3204`50.*asl^3*ca*cf^2*psibc*psicc - 
 130.3405912280612776152244014557385306904861406091696582931885`50.*asl^3*
  cf^3*psibc*psicc + 0.010448551061918113698404595353174522094787768250175673\
94860297221519123126482`50.*asl^2*cf*nb*psibc*psicc - 
 0.02064659438706889184752931932380646665997346503267884282187778268944160656\
844`50.*asl^3*ca*cf*nb*psibc*psicc + 0.04070128021014223059963266463208030464\
426515627923900039132045580360154941384`50.*asl^3*cf^2*nb*psibc*psicc + 
 5.60783445394552649564851093800092051675719706761955704586692079458465444`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.099989481336684585367645156724925471618806\
92477109466945076259713097571178394`50.*asl^2*cf*nc*psibc*psicc - 
 0.08391073727599908748271544397689014452453634748431496103554180843155822385\
508`50.*asl^3*ca*cf*nc*psibc*psicc + 0.34227208789481293270337152476445063420\
384407820676033650175245467420676827909`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00010733056768333711879151452281722187429519259201201475270771171850839385\
345`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00051356057555882123352792279424307767\
879343458338580311142074485417736877958`50.*asl^3*cf*nc^2*psibc*psicc - 
 1.57923341338035525681800006645502736882727788016621532325432248530860062520\
83`50.*asl^2*cf*nl*psibc*psicc - 3.294604471466141297708917262190192855223242\
6602431749712852721563032974750942`50.*asl^3*ca*cf*nl*psibc*psicc - 
 16.3885546879641623475786819429632409618131659602081967474071083696334775751\
1218`50.*asl^3*cf^2*nl*psibc*psicc - 0.00169517849774485035417830403273948017\
465666710691314297836529835985535018903`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.01622234678838727150549541599559156546802611738926975428435775573267338187\
305`50.*asl^3*cf*nc*nl*psibc*psicc + 0.12810783569024029308062384771168655663\
199190436721795747609573826423245890195`50.*asl^3*cf*nl^2*psibc*psicc + 
 11.3607895886409938134518004534946419860034230587082332405531633896275707070\
307`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 13.00629239780763838570551337517303\
343547318709605711448436012758648684258170572`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 5.128608969177035655178870919514956025392229287764813034372599032\
55226600106507`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.01219488269745049307278289393524211571907364038750593262629863904344592570\
547`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.116701348220806550329020679836\
81725279641129854174685329584701864836763242383`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 2.065598107025635238809418264271753088364258737946951498282\
39334356864921946012`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 4.52176795946662801056611817100532201600447935187882165081623998149500667181\
107`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 1.425599581793775862311906597032\
07235105723124356201778932831054627696962492098`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.002217251399536453285960526170044021039831570979546533167119696\
17993801657895`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.02121842694923755460527648724305768232662023609849942784028308893078413851\
55`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.3351237387138267506648630944246\
0862761865708450565320514226410165864087813829`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 6.629794675016899436200615334616857991032881793353264343200169469\
85785830061137`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 2.41083442727887252225476921258794836037559337940118703388259723186676415582\
818`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.21916676611626113838679720114435894185232667085465336671660129890474509078\
103`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 19.4678035149021574374195724184\
2361563178721783655375343403605891059078599418096`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 23.3250243179881048976869703669272813422986585972362704477\
6640338274250705916134`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcjpsiv1mb475100mc150100qq10.m <==
5626.195215806723499414256428924424917586505954764034742436421`50.*asl*cf*
  psibc*psicc + 
 6434.7454907652517493795250671169036766971324455852396918009934`50.*asl^2*ca*
  cf*psibc*psicc - (3.2778517530153361699321917321801352378332888955666254818\
8259948319041252841631`50.092854813861464 + 1.8076645004341704615455711543881\
9341788121214063201504580864659282232275613537`49.83438333523922*I)*asl^3*ca*
  cf*psibc*psicc + 
 9541.005389330861016371663602979836935324190235875441619590129`50.*asl^3*
  ca^2*cf*psibc*psicc + 
 1417.8387129556070667516400588383542937428874088454587481440576`50.*asl^2*
  cf^2*psibc*psicc + (8.74093800804089645315251128581369396755543705484433459\
107230046201636305857928`50.092854813861464 + 4.82043866782445456412152307836\
851578101656570835204012215953703106890704434937`49.83438333523922*I)*asl^3*
  cf^2*psibc*psicc + 
 85548.2538673627237713201935437330058176904444405371628092766016`50.*asl^3*
  ca*cf^2*psibc*psicc - 
 365654.6926177406836109152959177262096720000738286345786810623264`50.*asl^3*
  cf^3*psibc*psicc + 0.178534049057999722299460791401705622032675391906935421\
92289137273251172556705`50.*asl^2*cf*nb*psibc*psicc - 
 0.34955352732755564507047425613970308819556726089643170702159067658587930103\
919`50.*asl^3*ca*cf*nb*psibc*psicc + 5.70555935277989782175110704707406884818\
840827870989904498319470184967071755505`50.*asl^3*cf^2*nb*psibc*psicc + 
 5.66535739525950213336570773451713910836109157161339950512706620721431085`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 1.785142633296669560639564791792701717930153\
83900209964746386424762601098251171`50.*asl^2*cf*nc*psibc*psicc - 
 1.44790274535438292003814974602669594023993948871608884725311952539381805420\
583`50.*asl^3*ca*cf*nc*psibc*psicc + 42.0208383304608235356247697513583077822\
4821768493217186607089480130378296871403`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00011329459083577700120037351066120362281943141757264471979023421224478136\
176`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00056641017578989769397702531154236837\
457605096688767495547583641842633569976`50.*asl^3*cf*nc^2*psibc*psicc - 
 1302.0529338477135363063923728961827129556992264106019695223004`50.*asl^2*cf*
  nl*psibc*psicc - 
 3835.7632243605958090034338721084939736425460806713933921543602`50.*asl^3*ca*
  cf*nl*psibc*psicc - 
 17831.9307123899014693151815953723673224993221456138463549905166`50.*asl^3*
  cf^2*nl*psibc*psicc - 0.082635164067746728992784293660401817663923312909482\
03726127134206318837524374`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.82626006168087785800481624272485440340258590575954426361547374648568072007\
468`50.*asl^3*cf*nc*nl*psibc*psicc + 
 301.3300778789895272761860146680723129184488729504067499543396`50.*asl^3*cf*
  nl^2*psibc*psicc + 
 3283.2681911172472120875703310599515339549892639666794065198642`50.*asl^2*ca*
  cf*psibc*psicc*Log[mu] + 
 8317.7994589997675137758533658112527013922680989553956867566753`50.*asl^3*
  ca^2*cf*psibc*psicc*Log[mu] + 
 1654.8109576088623047711678952872860032566588395539876385595037`50.*asl^3*ca*
  cf^2*psibc*psicc*Log[mu] + 0.2083735603971383697936315852627394464519590960\
2473306053603388523925492270683`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 
 2.08350467756381593643419296304323297033820551315466519449097272645348036743\
398`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 596.9578529304085840159218783745366425372707752666689830036116`50.*asl^2*cf*
  nl*psibc*psicc*Log[mu] - 
 3122.6905636238299041162340383574420847680185167185153817142024`50.*asl^3*ca*
  cf*nl*psibc*psicc*Log[mu] - 
 443.3879092323464970125908610054441298043224794603270594627387`50.*asl^3*
  cf^2*nl*psibc*psicc*Log[mu] - 0.0378861018903887945079330155023162629912652\
9018684969344984874965628053997803`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.37881903228433017026076235691695144915240100239175724076005289738406758851\
423`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 276.3042141188909467946241905785210201006171828418216261472537`50.*asl^3*cf*
  nl^2*psibc*psicc*Log[mu] + 
 1916.0106610798839370619778317042719594085028382790935172292032`50.*asl^3*
  ca^2*cf*psibc*psicc*Log[mu]^2 - 
 696.7311494835941589316283024379170761485464866469430527948452`50.*asl^3*ca*
  cf*nl*psibc*psicc*Log[mu]^2 + 63.339195407599468993784391130719734195322407\
87699482298109777538347133123571762`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 
 5626.195215806723499414256428924424917586505954764034742436421`50.*asl^3*ca*
  cf^2*psibc*psicc*Log[muf] - 
 6740.9320278985623154315344360419843079243123346012821594044907`50.*asl^3*
  cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcjpsiv1mb475100mc150100qq1100.m <==
15.98634307845118992518632970425559791731973496086816169240348580305354458380\
775`50.*asl*cf*psibc*psicc + 6.8159933408869463191463770816030185024931450936\
1024773391901460607651711576506`50.*asl^2*ca*cf*psibc*psicc - 
 (0.1282844502909513192200761204925303171717493879414429107691530445990279792\
3724`50.129768826035296 + 0.0406182783161850779336658340402571763586177155168\
1888014800512588441033511335`49.630316319544406*I)*asl^3*ca*cf*psibc*psicc + 
 5.28018386168249977370129975688505234183468386104468218357065314112209819168\
198`50.*asl^3*ca^2*cf*psibc*psicc + 3.598465475487889739743545310361670726490\
15348071318605995253708658195816161637`50.*asl^2*cf^2*psibc*psicc + 
 (0.3420918674425368512535363213134141791246650345105480191140726127082371722\
803`50.129768826035296 + 0.10831540884316020782310889077401913695631390804485\
034706129178584490612816443`49.630316319544406*I)*asl^3*cf^2*psibc*psicc + 
 52.3056857151805717580123409878646883041279811861789173731956872545878300677\
4645`50.*asl^3*ca*cf^2*psibc*psicc - 101.660630430733444691907868589014171848\
20307338646344012535682456883917635432706`50.*asl^3*cf^3*psibc*psicc + 
 0.00946301660764214997521032191154395534177451766486483593945779690142073547\
097`50.*asl^2*cf*nb*psibc*psicc - 0.01870287365367793472986693899364779426876\
411081217279649791569059181860178808`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.03445566426342550866082831272602177320133295838622516906161373137401298222\
688`50.*asl^3*cf^2*nb*psibc*psicc + 
 5.60157397330089818222984478909051691247663127316696931718097176780247775`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.090144188798757459934236420005906388069509\
86824531195212355614745483482418694`50.*asl^2*cf*nc*psibc*psicc - 
 0.07580686851087580676483002749362895535745859577206108437956598421339564148\
317`50.*asl^3*ca*cf*nc*psibc*psicc + 0.29012196269933354634817517476972402237\
32422729806632270042214636071489577711`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00010672058662808533604986223865719546701333453190148686583499428259569200\
005`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00050830729293802328204792317179323024\
209745174465801459222899869361734319975`50.*asl^3*cf*nc^2*psibc*psicc - 
 1.21326684912158881812691427544697116605541931132746261839494021008066984733\
956`50.*asl^2*cf*nl*psibc*psicc - 2.54434427562959585657983474614839365192172\
223261545534338151162961025874933752`50.*asl^3*ca*cf*nl*psibc*psicc - 
 12.9044793432617464158307728135883167220039572362360939981915241702066539619\
3052`50.*asl^3*cf^2*nl*psibc*psicc - 0.00143637156870670524902082316836290302\
40373460939700326290844308254617307525`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.01368279854545522640267627191503959085540449580937677964220732402871987111\
217`50.*asl^3*cf*nc*nl*psibc*psicc + 0.09207962321049111462039196308078323550\
080430091156102975570407499107790433978`50.*asl^3*cf*nl^2*psibc*psicc + 
 9.32912025062751809436550778052686480204158141661101117504882746146580511525\
871`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 10.24984610740971822836212255581974\
682500677216814570516452322997428139812900268`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 4.199899498442451333507005465979798073914661940234160706050805891\
43891822606341`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.01104462971089094343648422564122490864987562852220613977624915556302424880\
276`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.105210550414429625028846756903\
95337770963270921957827603994560313197030324341`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 1.696203681932276017157365051004884509462105712111092940917\
96862935741911186521`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 3.53734443061997013357431475072249865919211175078262455326415871378194201458\
448`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 1.168556891331192331837615494196\
32059427335647803603499401714060434520484019637`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.002008114492889262442997131934768165209068296094946570286153617\
97572194290167`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01912919098444175000524486489162788685629685622174157153273070047362947739\
263`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.257463221769639510527613932501\
86084881721014650634924265821371959673812803148`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 5.444177209482260312799706060688803808994841239694091606898715201\
83828318232451`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 1.97970080344809465919989311297774683963448772352525860492584653570978932248\
719`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.17997280031346315083635391936161334905768070213865987317381767501816041035\
603`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 15.9863430784511899251863297042\
5559791731973496086816169240348580305354458380775`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 19.1537705203949856890299144963254403846713517811148401290\
5836312349855355067952`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcjpsiv1mb475100mc150100qq12.m <==
17.58118176306255944803652523987803010395073424389054489168435257274100958056\
333`50.*asl*cf*psibc*psicc + 7.6917333171751119513698310167539214798072927988\
8394116288714533669632020518531`50.*asl^2*ca*cf*psibc*psicc - 
 (0.1367675053267752068105412069210332995020383193003873952177887862391258583\
6165`50.129076278602085 + 0.0440567778104012490052150994723936484502687013571\
9003950552556146166766869485`49.63710608413888*I)*asl^3*ca*cf*psibc*psicc + 
 6.03732020090275390423254302229837168278681758291985437490208508544604749334\
977`50.*asl^3*ca^2*cf*psibc*psicc + 3.961827224816573871790935111611587699133\
95884434240629974402187377755690990368`50.*asl^2*cf^2*psibc*psicc + 
 (0.3647133475380672181614432184560887986721021848010330539186200840208147537\
0801`50.129076278602085 + 0.1174847408277366640139069319263830625340498702858\
4010534788610226641701910948`49.637106084138885*I)*asl^3*cf^2*psibc*psicc + 
 58.9046429745690568442498182885686188806523043171618043919024702906068671678\
372`50.*asl^3*ca*cf^2*psibc*psicc - 114.5767591462617829609574722547573250116\
8038458041832253205043245120769991741244`50.*asl^3*cf^3*psibc*psicc + 
 0.00992656731776974133960018641747575636036795286501540204316297219760219467\
74`50.*asl^2*cf*nb*psibc*psicc - 0.019617053345549324725242509863683027064477\
34105624546951480549710938440420736`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.03733964383228070539500046126816669261743800395467592200418798131786967348\
458`50.*asl^3*cf^2*nb*psibc*psicc + 
 5.60467095114371418474371532658037754307210154689602504800657678390434246`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.094774123773948603231382158171777651251733\
52487620644049275260876603725695828`50.*asl^2*cf*nc*psibc*psicc - 
 0.07961723827740308847000743417911886295660936521243814070544116533740594109\
517`50.*asl^3*ca*cf*nc*psibc*psicc + 0.31422513945557061345164269316634362704\
185479906628871716284097174823496302135`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00010702144284763514058566547564842604152780918866353579862427342145651014\
521`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00051089481117764657617247241275150005\
61963531196524261325424189629722957586`50.*asl^3*cf*nc^2*psibc*psicc - 
 1.37865320839951456193251003047827408010088779874119670806870459293595038241\
489`50.*asl^2*cf*nl*psibc*psicc - 2.88259557366704226243535693837151228114108\
300988209498910620866750622825911683`50.*asl^3*ca*cf*nl*psibc*psicc - 
 14.4812163705172905647708370913066756600672222177733247695970050289477766124\
8356`50.*asl^3*cf^2*nl*psibc*psicc - 0.00155681160293665076754534390398460868\
987256929997261642793302681940664431276`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.01486369364415768129944331577428903198910301241151150992756274650591169900\
925`50.*asl^3*cf*nc*nl*psibc*psicc + 0.10810903923555050997507943008842236431\
371322796245810068980116213179979977811`50.*asl^3*cf*nl^2*psibc*psicc + 
 10.2598172709577957709615059918929082307917954701323649522822808451754100027\
3452`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 11.5008744816604522801138219911356\
9590476456976898597477593350570733569223386718`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 4.623992167707758582755330264732030202551373357190517530743786762\
46523712725965`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.01158565654808841624933639026789763022048945333289333705757090757171332984\
143`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.110614315356064921563279328342\
43011132554214971013125472621911792398523682454`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 1.865421321992326503811182907616892405598508267296793627687\
68742639552909140627`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 3.98354020015037611006605969918199670421020309476087210643285542706754187467\
862`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 1.286062385190283258966899739781\
18232282263554217140954486691926586440954889038`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.002106483008743348408970252775981387312816264242344243081044262\
93832334788667`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.02011169370110271301150533242589638387737129994729659180505833950043437534\
626`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.292559297235044881102347834018\
2324196588885496646773681671378642700774185946`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 5.987302324272620612708622521046488511712076304949907990202615257\
55055924950621`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 2.17720084519004385916677182583508673153166411089087563273679454099889898785\
364`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.19792734956273125992425198416682606650287855553553414843057443023267535319\
212`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 17.5811817630625594480365252398\
7803010395073424389054489168435257274100958056333`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 21.0645999097173545600074954407391971352135063887467248528\
9007896248676161212561`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcjpsiv1mb475100mc150100qq14.m <==
16.73909320405306165114985383812225595314993507202522733286869065337078822177\
344`50.*asl*cf*psibc*psicc + 7.2271159647826767316412628368888806792766578468\
4511857241635422540404671519849`50.*asl^2*ca*cf*psibc*psicc - 
 (0.1323334842588335180424190391399669360589696739157536908545905416932489124\
6826`50.12943482901341 + 0.04225274968828338582879953866274955346038309785633\
489191854245255367279327525`49.63362005850956*I)*asl^3*ca*cf*psibc*psicc + 
 5.63436568492979893011812332892561192267404811398707173192937795746819468973\
735`50.*asl^3*ca^2*cf*psibc*psicc + 3.769713417988059866626047413288189482230\
6012148222256463338200114047179698932`50.*asl^2*cf^2*psibc*psicc + 
 (0.3528892913568893814464507710399118294905857971086765092405465239366292308\
1868`50.12943482901341 + 0.11267399916875569554346543643399880922768826095022\
637844939524260432672897042`49.63362005850956*I)*asl^3*cf^2*psibc*psicc + 
 55.3999426093847022933537195190854578616972045250886108723774771598189239768\
7039`50.*asl^3*ca*cf^2*psibc*psicc - 107.708956473562200818734242251519232137\
48331913153285653290415557867620125954973`50.*asl^3*cf^3*psibc*psicc + 
 0.00968455747102784298144267610375998955217804332038899893829645571517046196\
217`50.*asl^2*cf*nb*psibc*psicc - 0.01913976563934974095282628926821587298498\
638651639527070402358741219911721361`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.03582200404984204336063693582146064355410094428359257714326904668961063445\
369`50.*asl^3*cf^2*nb*psibc*psicc + 
 5.60309045814569804086268829418273732783009739557909816039159918675350614`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.092356733919342001529307807025910856850492\
28710675743998295742540694626345563`50.*asl^2*cf*nc*psibc*psicc - 
 0.07762761281521872989586418557357049762523256196929434304096745857576948588\
805`50.*asl^3*ca*cf*nc*psibc*psicc + 0.30154617952820907999160300599151317350\
732207773713071271826888855270269229272`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00010686768830007153727363747890814040763986361256854725137735704693770527\
533`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00050957158767613602429310621237210331\
984180792284574901147600350980112846919`50.*asl^3*cf*nc^2*psibc*psicc - 
 1.29082624439288864721493282570854106888241082475187534345292298487972996714\
355`50.*asl^2*cf*nl*psibc*psicc - 2.70280196905294804445982504667670568993908\
66018866114094597658518418463443739`50.*asl^3*ca*cf*nl*psibc*psicc - 
 13.6444630276297236857809784765042040087126700409792736047881200294447609532\
8613`50.*asl^3*cf^2*nl*psibc*psicc - 0.00149363896795879679407919053159539686\
062298083973986986568711077125277855935`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.01424408055277826862378673251732053852365994366256347558584184774024161815\
562`50.*asl^3*cf*nc*nl*psibc*psicc + 0.09954137735549510833009481148083999368\
655593856176060006280192261373273434733`50.*asl^3*cf*nl^2*psibc*psicc + 
 9.76840122977032228389690346431059960515533995890912881278637288476737567239\
235`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 10.83773073077570818955993948163873\
776298371278689869341407513701337125906980645`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 4.399769179759388769047526306848632187527862610081320060459136906\
18796585239868`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.01130319808325859185244917368265812900237180663251013248881365227293233058\
629`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.107792892027965436782880765580\
09662525175016079544586285947794485751657376902`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 1.776072950867331324344891538965563564573698174347114329597\
52234268497739498042`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 3.74688871511163334353155352977464730136282106331477748130141137311969184528\
223`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 1.223964216817042337223230872450\
85035391590188266243670698987686495367639726815`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.002055126924228834882263486124119659818613055751365478620583058\
20787022428751`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01959870764144826123325104828729029550031821105371742971957330559955311654\
841`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.273921836623833564534148609502\
3973945200981200983436062447785904817572708618`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 5.700527586683952209440595201764776077579016708929534038210841008\
26432030954316`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 2.07291912243052807616021643700537311911964243961073966119821074293517656284\
626`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.18844719294822982510547422154594301082905840360097633283632395981859239045\
337`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 16.7390932040530616511498538381\
2225595314993507202522733286869065337078822177344`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 20.0556655375494415996310115452488789326673755409624923750\
8774056149198706144749`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcjpsiv1mb475100mc150100qq2.m <==
24.28055903246548049723239228210764656212408665010852012027013176184238421534\
349`50.*asl*cf*psibc*psicc + 11.541298701306219701925935664053914473093038220\
24000425970695012645919202523158`50.*asl^2*ca*cf*psibc*psicc - 
 (0.1690813378074838483981592075771843500486828416950679527900860709204451558\
4031`50.12666544895807 + 0.05760928803817627303843541089208992824831681943621\
984698717032250981521262674`49.6590622816079*I)*asl^3*ca*cf*psibc*psicc + 
 9.46801565250370099756212822295906179000324016277013714526369491073996035770\
543`50.*asl^3*ca^2*cf*psibc*psicc + 5.507739536188095251961097341424962409220\
31595104000440820989064330753865467962`50.*asl^2*cf^2*psibc*psicc + 
 (0.4508835674866235957284245535391582667964875778535145407673153168991845446\
2709`50.12666544895807 + 0.15362476810180339476916109571223980866217818516325\
292529913277192784253830803`49.6590622816079*I)*asl^3*cf^2*psibc*psicc + 
 88.2502758342190775751621334549323488043875630420010136960081425448535074785\
4583`50.*asl^3*ca*cf^2*psibc*psicc - 
 172.7716976726800191799885587418173449252379703004862736603451`50.*asl^3*
  cf^3*psibc*psicc + 0.011675411069139841139376188793249368437969534363359137\
543743680286696820966`50.*asl^2*cf*nb*psibc*psicc - 
 0.02306679756013141813315859991874473205712121665503796455044582640539333449\
27`50.*asl^3*ca*cf*nb*psibc*psicc + 0.049069465832008173124318036597586772406\
50877886361950789528105260780282739322`50.*asl^3*cf^2*nb*psibc*psicc + 
 5.6141715456850211525037013957730525135749499497025481621144186421734954`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.112253725831942319627577900715734048820389\
12735449071882576794575955065027937`50.*asl^2*cf*nc*psibc*psicc - 
 0.09401172637613747266755006095664561296547395087608330767848246351881513559\
669`50.*asl^3*ca*cf*nc*psibc*psicc + 0.41187889910201970130943457604013636128\
110054930046112615341734341361304166329`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00010795537214592438063567099945781925876503529531237108344289675777812230\
471`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00051897071011850431247539812613892945\
978015041233403343376137997502885403473`50.*asl^3*cf*nc^2*psibc*psicc - 
 2.11192769437934482509579252541223221299274239314442188470858265800645821642\
016`50.*asl^2*cf*nl*psibc*psicc - 4.39763914972219033497720493307797740336117\
160629466100950273253843656365388136`50.*asl^3*ca*cf*nl*psibc*psicc - 
 21.4404405993983042912009520239843461462630747416046280535190863684161515208\
6466`50.*asl^3*cf^2*nl*psibc*psicc - 0.00203105900051229733598993892541631388\
997128997166778894669955933357489700128`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.01952770132390748840507353025409826792892723401028304173531447402243955134\
155`50.*asl^3*cf*nc*nl*psibc*psicc + 0.18369587703160707322854651651033952050\
304511631942483716989400731925369730489`50.*asl^3*cf*nl^2*psibc*psicc + 
 14.1693603005219790174805901654779729474321557025574634731796580418664714519\
091`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 16.95545930137334983589275691223282\
431820476198929248320280886716879505112543243`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 6.428282464611320948140001642979838946452005846724949063900184961\
53576610413172`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.01362679548474519950403534848575830816263363359082790921146032831812151544\
448`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.131015392541997342765829683896\
88993000777930600091755391065509132334786032441`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 2.576247327367632548632834575541449626805846491374084267850\
84691670299480943799`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 5.93910326072492735530531758501639162418779232551820874054938446981986938315\
158`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 1.783812375096095598722112573409\
18817537616666101146721621654169553926996720643`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.002477599179044581728006426997410601484115206107423256202148401\
0715034932124`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.02382098046218133504833266979943453272868714654562137343340188403076118182\
69`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.4481649760175231341467470031060\
4283587164741785054085447574188583735459578619`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 8.268787018353167398477287248550590266508004150493183707352786729\
68680712259788`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 3.00683164303751541762810445401839646054836514563388498461053359375792697191\
249`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.27334833118522867432982767763803604186803319505762590769188128328952942778\
481`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 24.2805590324654804972323922821\
0764656212408665010852012027013176184238421534349`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 29.0913471287646410330840369396025749342996056850500215734\
3298720158875527454355`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcjpsiv1mb475100mc150100qq25249211000000.m <==
27.55556635157261451694616869351554820110940804112027255563445269258692394017\
183`50.*asl*cf*psibc*psicc + 13.507133424053483693197047839631352345184852214\
07234724578361442297967555616738`50.*asl^2*ca*cf*psibc*psicc - 
 (0.1833533175564024950270685861383403484873007086481307929765436589310787359\
6175`50.12569931711836 + 0.06379706552045992088686108400653553825382510791011\
04900692492600607336496076`49.66721124761455*I)*asl^3*ca*cf*psibc*psicc + 
 11.2718086466459115501445828527065704089561166601940589905595129782648800367\
2807`50.*asl^3*ca^2*cf*psibc*psicc + 6.27288851626622271256732964405420699831\
895766298365356092305900512356262523548`50.*asl^2*cf^2*psibc*psicc + 
 (0.4889421801504066534055162297022409292994685563950154479347436738771463588\
9196`50.12569931711836 + 0.17012550805455978903162955735076143534353362109362\
797351800951529577054378337`49.66721124761455*I)*asl^3*cf^2*psibc*psicc + 
 103.434329121859050883255996431508647302412404070003642396952811917133255092\
58046`50.*asl^3*ca*cf^2*psibc*psicc - 
 203.3371465494907332831108071406006473222360655732042108596606`50.*asl^3*
  cf^3*psibc*psicc + 0.012441603112466284916627085432098747548743581982615977\
95816427938954077889175`50.*asl^2*cf*nb*psibc*psicc - 
 0.02457844188055508808312327033185317910725261052406175230985775580353481293\
401`50.*asl^3*ca*cf*nb*psibc*psicc + 0.05462149833218133002897171826204040554\
499380731846110234098247404948653780705`50.*asl^3*cf^2*nb*psibc*psicc + 
 5.61750341231134162004238320171176042814502728715485660470895806891408028`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.119916495303566153609286095072626071420403\
32719703078503378819108814230651922`50.*asl^2*cf*nc*psibc*psicc - 
 0.10032538725668628565568128877615328041613874098584837907887097272182196225\
764`50.*asl^3*ca*cf*nc*psibc*psicc + 0.45790709895452702967448450166851785760\
094784946038793057301665220548108003578`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00010828690088743180691640231373695496038631065442215532908202411703897707\
482`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00052185339478858249453851710208454233\
937958752529192313407635818547037842495`50.*asl^3*cf*nc^2*psibc*psicc - 
 2.48927250739369635529443362146858698145506143640288373950072192196062211729\
365`50.*asl^2*cf*nl*psibc*psicc - 5.18609161764506052047718437307789078974138\
81000127902682259043697298103573872`50.*asl^3*ca*cf*nl*psibc*psicc - 
 25.0151798625355679114531618202975386088198894306496229927185688610775604667\
0745`50.*asl^3*cf^2*nl*psibc*psicc - 0.00224786093529147561413330669488575171\
121722722449805901944517763078298204852`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.02166566501545606321495412021231325792031582367775233723134582253606962526\
232`50.*asl^3*cf*nc*nl*psibc*psicc + 0.22487208344794056366582029050396815994\
666726978879571497472412350617139124185`50.*asl^3*cf*nl^2*psibc*psicc + 
 16.0805501800147799686118894482134197437393679176214058874520083933655051069\
4384`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 19.7199453920171527248229051196456\
879425109413204307806588725164658700411113382`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 7.321315575406465930638134552884709204195540624890957694386016558\
88860612514445`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.01452104599246780937957269529968707538920519928795737790152911651340254025\
568`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.139958888562669773480137153621\
41822639601405447167406254403041230238817044683`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 2.923736396366323630656707172402439953407157803203891979536\
72879879372820126249`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 6.93494066256768750830040841176804057726261970700544854593472894883524099112\
356`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 2.029138936106617333716790692505\
37839521676288230927828143274779061239985121735`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.002640190180448692614467762781761286434400945325083159590404666\
20975333653111`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.02544707064775814063275220974934876843563891899484982954986250206655599295\
099`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.528240032339284473164517664326\
37049968532397041148171255675450247859690141633`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 9.384096512217605211743634847743020369880712779091289186902404998\
53086728516362`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 3.41239873171549280427041267190655286177480464694228697710540820363548246724\
782`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.31021806651959025493367387926423207834316405881293517973694747693922738170\
875`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 27.5555663515726145169461686935\
1554820110940804112027255563445269258692394017183`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 33.0152425646975352065704362506574288180225520876675692246\
5749225274481313685122`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcjpsiv1mb475100mc150100qq273100.m <==
29.01743655490871574658149129564914000971473973553249892451195370989874662248\
507`50.*asl*cf*psibc*psicc + 14.399843575597415677244771539969683483415967143\
95912739861321962468293969270293`50.*asl^2*ca*cf*psibc*psicc - 
 (0.1894648239421700576392224284400105583814145339161128279599789567601107224\
7464`50.12530175882683 + 0.06648050959783732265934091375464926071047748719137\
911155023141591277191309946`49.67046750801243*I)*asl^3*ca*cf*psibc*psicc + 
 12.1005354295497796304212780020461022736237329928597119166201069445356972736\
079`50.*asl^3*ca^2*cf*psibc*psicc + 6.616093168413776656177877332722260780150\
56985832391172160670444258991978302582`50.*asl^2*cf^2*psibc*psicc + 
 (0.5052395305124534870379264758400281556837720904429675412288861143714759837\
1849`50.12530175882683 + 0.17728135892756619375824243667906469522793996584367\
76308006147258684806637405`49.67046750801243*I)*asl^3*cf^2*psibc*psicc + 
 110.370596514202432766717626514580688993692979802439574586677144856518355587\
85579`50.*asl^3*ca*cf^2*psibc*psicc - 
 217.3957980319930092919003281360404220443673752797781812201383`50.*asl^3*
  cf^3*psibc*psicc + 0.012768842959817411166147168448956294892118868783196182\
01580199124858078964968`50.*asl^2*cf*nb*psibc*psicc - 
 0.02522409288692564671305030522608209466476149116786387380956219864972125257\
26`50.*asl^3*ca*cf*nb*psibc*psicc + 0.057067887909927208823551539794914963552\
72147468500378055822988708283359019586`50.*asl^3*cf^2*nb*psibc*psicc + 
 5.61880613485471869352465661190061637811551680409941666110507477422611943`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.123189951335194496441855884772832406542409\
9202250198704345903543069196567418`50.*asl^2*cf*nc*psibc*psicc - 
 0.10302296352056129804545551096682013286788614189824991204375344035726357081\
839`50.*asl^3*ca*cf*nc*psibc*psicc + 0.47815220204436633412030164118598613814\
676459863510383966279868792993045697111`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00010841709879162660745420580449637797482920670495748919146839504755323820\
683`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00052298775879981686562003107382359452\
302617686309154774466473907415477940638`50.*asl^3*cf*nc^2*psibc*psicc - 
 2.66112088763376448142262042979588657978029045784327218610933850110482167950\
274`50.*asl^2*cf*nl*psibc*psicc - 5.54695130269577950277000039247467329360099\
390476861500862974029677624503198074`50.*asl^3*ca*cf*nl*psibc*psicc - 
 26.6434138418244363783832625962175443102449300805523140135157846951709702936\
5978`50.*asl^3*cf^2*nl*psibc*psicc - 0.00234200113762546297466857928926622894\
116130003507940081635079742035960990721`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.02259492164473894607193651272490974951898791370211684603066151579650662498\
957`50.*asl^3*cf*nc*nl*psibc*psicc + 0.24404514041757304518555560935697428714\
176622808492639960970487803641195114638`50.*asl^3*cf*nl^2*psibc*psicc + 
 16.9336510330869937007919920863334246232201663569733255561650461946552989479\
9553`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 20.9716941974274805290700989012317\
4013066248844672756646420363047253260257056407`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 7.721882165870195600334366491146920036482326965308435886670756751\
98561994400532`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.01490297948053998215534075439999140238030095939159706687079394482815023952\
872`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.143779457757805730053727783980\
10846641448940347241096370697919570548053761699`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 3.078845642379453400143998561151531749676393883086059192030\
0083990282361723628`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 7.38666612241399051715694963494231240720352819362320633152228955364731012485\
54`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 2.1389988301152106029615784328242\
0653050256143478976406245119727583769540824517`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.002709632632825451300971046254543891341872901707563103028665294\
27642575932469`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.02614171959232831455522323345092881207536170972225653885664033924777654712\
244`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.564707391242674384542582000825\
71674839835839614711911877299804108759604109027`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 9.881938977199575527888325285166305487577637819197318000821166728\
84381959632498`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 3.59343235534530019195939101278774745002823193425357018214352726267711650072\
057`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.32667566866775456290539918298070431363893017584123365292218150746098782712\
128`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 29.0174365549087157465814912956\
4914000971473973553249892451195370989874662248507`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 34.7667579843212959598375041043604229503062201684660047114\
2192213828668495328677`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcjpsiv1mb475100mc150100qq3.m <==
31.12641298274329645874972821138436024346062306781550537103682146287956487519\
855`50.*asl*cf*psibc*psicc + 15.702986407633572933437405587808230855044059312\
60058579281272662861581415211003`50.*asl^2*ca*cf*psibc*psicc - 
 (0.1980302640096568872599639947079408079873107373376068735231598303876579986\
2076`50.124759807754145 + 0.0702735105646274666323890729004806434725094186025\
2800250035085002017330017561`49.674819890868214*I)*asl^3*ca*cf*psibc*psicc + 
 13.3200535081968981534705640625684554434025011223556885970818159249988601338\
4662`50.*asl^3*ca^2*cf*psibc*psicc + 7.11286031758851777529928229769222544614\
27954428537834142775442073161447174348`50.*asl^2*cf^2*psibc*psicc + 
 (0.5280807040257516993599039858878421546328286329002849960613083751208096551\
099`50.12475980775415 + 0.187396028172339911019704194401281715926691782940074\
67333428618650025302998199`49.674819890868214*I)*asl^3*cf^2*psibc*psicc + 
 120.539753125204904235561105814754319535913038005454227123913724015963102327\
39215`50.*asl^3*ca*cf^2*psibc*psicc - 
 238.1111234137086845666650648467574571805300917396903122791162`50.*asl^3*
  cf^3*psibc*psicc + 0.013226741576816053991900771924995149851842453252494803\
0563302882292975200078`50.*asl^2*cf*nb*psibc*psicc - 
 0.02612755675768197019253337606706226398399239911947451241692076740125996840\
809`50.*asl^3*ca*cf*nb*psibc*psicc + 0.06056576821054045872402412420487912914\
634160552024168798386404628317624880018`50.*asl^3*cf^2*nb*psibc*psicc + 
 5.62052212173841291331622824681586389656681010597788536727286037122717228`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.127771039192353513742632411900058471200854\
69184558814090162478177237008834155`50.*asl^2*cf*nc*psibc*psicc - 
 0.10679849090355719824835788212388692811346486044118844607931161680966779364\
77`50.*asl^3*ca*cf*nc*psibc*psicc + 0.507062130552552003624627715972013515266\
44578076245271724790722192573172537223`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00010858909552703298402889215821987445248798762654814780538138528497283487\
328`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00052448826870429548734983880127166514\
334906346967719475934789612117332652143`50.*asl^3*cf*nc^2*psibc*psicc - 
 2.91245789335948431991340121136447493448759606499548847885108527656472494765\
136`50.*asl^2*cf*nl*psibc*psicc - 6.07662127692108136498680506956831378323670\
942130375822693606402253787078855339`50.*asl^3*ca*cf*nl*psibc*psicc - 
 29.0257374536542892998982532959843263004488292840052755664314758532184825201\
8209`50.*asl^3*cf^2*nl*psibc*psicc - 0.00247521793983656514177264925027629026\
44014138211207162807687057732201445517`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.02391073920691242453459858348036072401511540936449954854890761464266154570\
689`50.*asl^3*cf*nc*nl*psibc*psicc + 0.27251488905241583699241294340054683461\
028175820331441099501509573254749783556`50.*asl^3*cf*nl^2*psibc*psicc + 
 18.1643824520522521808000271030569000922310040558227601890655694138236324486\
635`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 22.79535841768302185858735493592971\
949051581342221697711996707643577156779086905`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 8.301677113153608295057540912817947803968904950431499410673693605\
15332062802365`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.01543740955496201038790147860258992578434973681574544574402056550723316073\
034`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.149126211457309915133645349048\
94052023851971654315527157063944479384763265411`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 3.302614991282227669236368564192163653132909828331410943466\
46716614975135430243`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 8.04558114527079216345587704907369564543614990056247280850235918229218153099\
271`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 2.297837090243146540916629956525\
85537950022087382220872367719092475947887580256`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.002806801737265820070527541564107259233518133966499171920247630\
65867013738915`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.02711385662860180275157188164526191277063994846239186755712045457326468206\
132`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.618042760366893468624289076595\
67806061679023997147503118262434734087487323384`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 10.60015460333792766218292496195929435913453520255491872194036001\
252074417316617`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 3.85460167394106460443015453162156158513983098274724317165166154810451575329\
112`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.35041833399464223676637768469286923501271190752247665196837099966267180042\
983`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 31.1264129827432964587497282113\
8436024346062306781550537103682146287956487519855`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 37.2935929417241682637766743609999814863649545183186841685\
515836887247693291379`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcjpsiv1mb475100mc150100qq32.m <==
21.67523483854195497990748017802037661472090284593991981628300133355622874377\
085`50.*asl*cf*psibc*psicc + 10.014448597336349173035015151470850723437924328\
40965681843560961725782176291345`50.*asl^2*ca*cf*psibc*psicc - 
 (0.1570728996024909648689667256891785986109892303219973934550118065658163522\
6256`50.127522663448026 + 0.0524944309585251439487872549953548995083243140633\
9917298669630420823482885271`49.651534634773824*I)*asl^3*ca*cf*psibc*psicc + 
 8.08950039872395822736625551848168920307615360324166200570723400867190919103\
732`50.*asl^3*ca^2*cf*psibc*psicc + 4.903167598693273070225700322482063518977\
33212527531273767483872344685355269686`50.*asl^2*cf^2*psibc*psicc + 
 (0.4188610656066425729839112685044762629626379475253263825755599787209727582\
7125`50.127522663448026 + 0.1399851492227337171967660133209463986888648375023\
9779463180276357687119668294`49.651534634773824*I)*asl^3*cf^2*psibc*psicc + 
 76.5470221341324548237696883427314439886006380375679683645757668460352208025\
1189`50.*asl^3*ca*cf^2*psibc*psicc - 
 149.4193326404059909012498678165784310316961019416064239694524`50.*asl^3*
  cf^3*psibc*psicc + 0.011028135437375792572889053028342034622153162092962128\
44869561331011624587925`50.*asl^2*cf*nb*psibc*psicc - 
 0.02178987107151585408223846619144245751001860537093621261815175474203094034\
229`50.*asl^3*ca*cf*nb*psibc*psicc + 0.04457358182305112113434772433454489696\
334025249550585301524862309009013871668`50.*asl^3*cf^2*nb*psibc*psicc + 
 5.61100131698895384504114912703976214603491772659914171566651986253662023`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.105782287213580002438013697695038339033230\
32916456429850785073875798718766786`50.*asl^2*cf*nc*psibc*psicc - 
 0.08868105401261881660673585994850367665373585140470342932742553827600389991\
387`50.*asl^3*ca*cf*nc*psibc*psicc + 0.37451819606305912466077184907968921472\
342368850571254350674307849769367322381`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00010764186860779766810017285381432977574429564439194383979091145441846839\
694`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00051625241301833343994559805298047975\
80088318703712292266278825769134763982`50.*asl^3*cf*nc^2*psibc*psicc - 
 1.82005563825941762485158428479919098031443954770559460906107207366238678034\
436`50.*asl^2*cf*nl*psibc*psicc - 3.79173489059630316363554585413571503564107\
711734685236589164046258652076798483`50.*asl^3*ca*cf*nl*psibc*psicc - 
 18.6740322057505572507180113058857605981594806989646073401805493708157410574\
5044`50.*asl^3*cf^2*nl*psibc*psicc - 0.00185205099107793443044053881395343960\
896056559700080475921001417361800211616`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.01776494231367731987516677497684743025002851831851911278819802027365648497\
21`50.*asl^3*cf*nc*nl*psibc*psicc + 0.152828910553235209950832395779512510706\
58223969673543915728486345012511852661`50.*asl^3*cf*nl^2*psibc*psicc + 
 12.6489761465159107814075242242975540666042392571367910548446612027487183201\
3707`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 14.7994532786618714164319151895657\
8168898483701729004969054242604897273567543098`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 5.722664641027055207113731977309639321259326272429810524432868006\
33200083889434`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.01287133663159856266656260214164609245806018147133120823274547667791863760\
993`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.123462341945124254716265343730\
3947741381137536013140352274794062930949539769`50.*asl^3*ca*cf*nc*psibc*psicc*
  Log[mu] - 2.299813844821074687528640768054100739382588955843052919062665673\
22703969457036`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 5.16445176068974444803744638921166422864258691449512985069839207904912303495\
826`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 1.589524592578414039236500649725\
13553383213605857563077143549697059243307547499`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.002340243023927011393920473116662925901465487540242037825560697\
97340360857985`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.02244769853547713722113915340552632257056613701842073368339522510864919233\
231`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.386227802041681140389798011386\
42177145100329613406976918501992506354331123145`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 7.381539288821431576790497235103259391775920566021715339143221319\
08980614164238`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 2.68419610502597511883290808549209432428215293309880557793859929016694333426\
11`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 0.24401782772963410171208255322\
655402948019572119080050708532317745831999191881`50.*asl^3*cf*nl^2*psibc*
  psicc*Log[mu]^2 - 21.675234838541954979907480178020376614720902845939919816\
28300133355622874377085`50.*asl^3*ca*cf^2*psibc*psicc*Log[muf] - 
 25.9698213678850676599264822506254805679842710631488159292158733311115028655\
3664`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcjpsiv1mb475100mc150100qq335100.m <==
34.22064557911330970361208927000039184965165112800978693184959128207663716121\
02`50.*asl*cf*psibc*psicc + 17.6453153494207769530743730370860724290400280711\
829442674914426740373049945662`50.*asl^2*ca*cf*psibc*psicc - 
 (0.2101117751056748694130340748713097181002655860884401629678451889267691872\
1412`50.12402387890682 + 0.07568391457657538721638333367251249400700124388810\
035528429428219970887571576`49.68057707390172*I)*asl^3*ca*cf*psibc*psicc + 
 15.1575053865212968137275114219529711212450428357942230889345661641253270835\
2928`50.*asl^3*ca^2*cf*psibc*psicc + 7.84491344529535743560558424034561866755\
116197828374365114573925501487081146171`50.*asl^2*cf^2*psibc*psicc + 
 (0.5602980669484663184347575329901592482673748962358404345811030734046212866\
3233`50.12402387890682 + 0.20182377220420103257702222312669998401866998370160\
094742480690597953280408042`49.68057707390172*I)*asl^3*cf^2*psibc*psicc + 
 135.7892489336428935968283399081736729592461932229583195054332`50.*asl^3*ca*
  cf^2*psibc*psicc - 
 269.3980242824065409303200042872404969736296754323227220589403`50.*asl^3*
  cf^3*psibc*psicc + 0.013871339772098520282972548290374308688422166277565510\
55145520257043416597182`50.*asl^2*cf*nb*psibc*psicc - 
 0.02739941697748721208007783034893525327077422159360741853402363557794454128\
476`50.*asl^3*ca*cf*nb*psibc*psicc + 0.06563621149048802717173325688428755387\
931739681349919201300764390847904868719`50.*asl^3*cf^2*nb*psibc*psicc + 
 5.62274801707548220745391647505716468263077410969935709191389304656187836`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 
 0.13422109052824720304050232397989771918680985510857414413896984728696454507\
6`50.*asl^2*cf*nc*psibc*psicc - 0.1121149126824789277482895951707185328331707\
1935853177299121916819573890145046`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.54889562179932218472070187943759208027972601095611460233669482302534801189\
95`50.*asl^3*cf^2*nc*psibc*psicc + 0.0001088130466150693322530942056719926984\
5736346351816868043823456493353012493`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00052644539101236689941864576670509338971606355917230736130568502481702914\
762`50.*asl^3*cf*nc^2*psibc*psicc - 3.288009017106485005048461599626393803853\
60221348383846464378781937294829283923`50.*asl^2*cf*nl*psibc*psicc - 
 6.87202057759529487889120170950177697584953390919286451777432676834585630422\
657`50.*asl^3*ca*cf*nl*psibc*psicc - 32.5885565716223649808003931868063324642\
9427365261414775479125778559758208523569`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00266558911897590947735758858559470151932076413576313257778573482858418006\
713`50.*asl^3*cf*nb*nl*psibc*psicc - 0.02579262597033551731655212940501773104\
504308496377963836982011584605348421815`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.31592049517534780651740843773319026548847379347001498650398978094977279837\
224`50.*asl^3*cf*nl^2*psibc*psicc + 19.97007796560956121118115249917069962742\
462584975332818169256821933443787420759`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 25.5064619550521304161822077124829252274558599301453751815463658011304528462\
2121`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 9.156082854943399363718990691888\
99108504841257045928656720820260100555364795291`50.*asl^3*ca*cf^2*psibc*psicc*
  Log[mu] + 0.016189743474935685687575435897526673334979575268193752446928745\
85038444291713`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 
 0.15665430018153898158865036303948509330824187711144165226912367562732282054\
793`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 3.630923266474465674760209545303\
76356862265924540969603303501240351535234076499`50.*asl^2*cf*nl*psibc*psicc*
  Log[mu] - 9.026705190341393610061981364651916015814607330502741988563671411\
75743891306755`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 2.53156141603260971016736878845928643374685698127993271828178674004439857694\
201`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0029435897227155792159228065268\
230315154508318669443185811306942168259505608`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.028482600033007087561572793279906380601498523111171209502914919\
04090823553093`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.69773718400429511806261404721763832111451293306612880433115410438397832245\
775`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 11.653900947910109880937092020223\
98384581162424275195049143027332078463285657788`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 4.2377821628764035930680334618996304893860451791825274515096012\
352885326321726`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.38525292389785487209709395108178458994418592538022976831914010239879807932\
721`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 34.2206455791133097036120892700\
003918496516511280097869318495912820766371612102`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 41.0008961565216267995544312240298028214626316048394593826\
1339030143208820408465`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcjpsiv1mb475100mc150100qq34.m <==
18.48845034201568434632458804587928185015647621955806783793866294932937276716\
224`50.*asl*cf*psibc*psicc + 8.1976105068835599015515805122520012955409789401\
9839601654636059839300471186428`50.*asl^2*ca*cf*psibc*psicc - 
 (0.1414388521432424189787486638313635534597024913792137762955301655221714987\
2408`50.128706360829995 + 0.0459728470934432894425002526147522302588704483986\
4173332527160742969617838968`49.64063903808693*I)*asl^3*ca*cf*psibc*psicc + 
 6.47911843867812908481704663712506721596609614397570772174828732078434341318\
109`50.*asl^3*ca^2*cf*psibc*psicc + 4.169420773423787166048304874494497638001\
44086372420021973978871002446390696513`50.*asl^2*cf^2*psibc*psicc + 
 (0.3771702723819797839433297702169694758925399770112367367702819715643978073\
3707`50.12870636082999 + 0.12259425891584877184666734030600594735698786239637\
795553302826767074732463449`49.640639038086924*I)*asl^3*cf^2*psibc*psicc + 
 62.7299405027986354096387995620483356668780556231106700483746188345004503466\
3729`50.*asl^3*ca*cf^2*psibc*psicc - 122.093451947406377638245985340014454451\
83409427982470520634913130364724770753539`50.*asl^3*cf^3*psibc*psicc + 
 0.01018090943562135649652154970622154202652720946720524164335139929107010768\
916`50.*asl^2*cf*nb*psibc*psicc - 0.02011869314143885730342789537611883405484\
506930734355872532266688611238699269`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.03896263322897358308834718651617633154645732613719537946090039181696063951\
908`50.*asl^3*cf^2*nb*psibc*psicc + 
 5.60625228285214588153330902185509956807019685419304044605276728120305814`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.097315139918924938934885142314769483936674\
20590624269715983641815291276649841`50.*asl^2*cf*nc*psibc*psicc - 
 0.08170894269945302755150404170543579060131180390677833321498874314140938089\
042`50.*asl^3*ca*cf*nc*psibc*psicc + 0.32777248710648638235355467202979523792\
809081396773489488168457447017436317291`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00010717573489411002898489034155820651745332136744404830938727183297843614\
383`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00051222445809416904047934128148238988\
290082541593366686875303381162360130971`50.*asl^3*cf*nc^2*psibc*psicc - 
 1.47447454681829912147410030594111847622515268764519867215398108798221775152\
415`50.*asl^2*cf*nl*psibc*psicc - 3.07918206637094211053113260793798857354725\
228268028983655653868148258640182119`50.*asl^3*ca*cf*nl*psibc*psicc - 
 15.3929412946467498779191035686040658698153596906925655502476440516192709707\
7668`50.*asl^3*cf^2*nl*psibc*psicc - 0.00162387777759521327051011035208027208\
718592644697994881679728783969521559779`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.01552198201321750274521826176883133230839968617890003159564432543118003699\
498`50.*asl^3*cf*nc*nl*psibc*psicc + 0.11759099053717674907254932848823547642\
552347389122783029822299766808018824623`50.*asl^3*cf*nl^2*psibc*psicc + 
 10.7892702941497433639942065323484147125787711623717405139400787775484523786\
3125`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 12.2215299164101786491508390015872\
7226593338323853880346807501095061895473108261`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 4.866282123416479943408641310949579794421184817535617991961277352\
60322409003151`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.01188250845356708652790764820494141495493506210967424795142672713940604079\
459`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.113580027409026425395174668795\
38141749048372335028500264248566064838087443132`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 1.961685508027226066180764824063348129559776574976680093443\
6506868269913415693`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 4.24102953409074751206187430992776122381592853159394751633603913684547875743\
946`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 1.353096485985308877422460278552\
70828554154203683821294578637416012988129236778`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.002160456082466743005074117855443893628170011292668045068967896\
69356327276334`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.02065091407436844098094084887188753045281522242732454594508122691250083111\
278`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.312893216785752748796934440828\
06115306745420238012053320512556283612931080451`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 6.296274232117757268125287207109660785917835607960021299071472909\
22367003548236`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 2.28955426622463900659101352985805846760648567562182592706235372545589599582\
778`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.20814129692951263696281941180527804250968051596562053882384355576539323421\
206`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 18.4884503420156843463245880458\
7928185015647621955806783793866294932937276716224`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 22.1516286364470586048096997573694968940674793745265063455\
6224336835649915809598`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcjpsiv1mb475100mc150100qq4.m <==
41.33531178960041754671698600842434633328861517785821443422676671546664030274\
667`50.*asl*cf*psibc*psicc + 22.233222049658632939414086050999280488267874241\
18836947367609247555490755551724`50.*asl^2*ca*cf*psibc*psicc - 
 (0.2360411463437814873933181749763984891327316826078535972893186154859437943\
1225`50.12254651428929 + 0.08751436283604012701348531812579532909249394142982\
297363813855363758004570708`49.69163813432484*I)*asl^3*ca*cf*psibc*psicc + 
 19.5792016196911819917906438209895104362170540235777874469662287771492645627\
9482`50.*asl^3*ca^2*cf*psibc*psicc + 9.54060606776448394160637794319561737055\
030484111188385429449064475351123716583`50.*asl^2*cf^2*psibc*psicc + 
 (0.6294430569167506330488484666037293043539511536209429261038889011249524683\
9926`50.1225465142893 + 0.233371634229440338702627515002120877579983843812861\
26303505297093643430821242`49.69163813432485*I)*asl^3*cf^2*psibc*psicc + 
 172.2152966705508464583044816237676584759707491364923150955511`50.*asl^3*ca*
  cf^2*psibc*psicc - 
 345.1349830939804766504649522170750312783710771044283781620673`50.*asl^3*
  cf^3*psibc*psicc + 0.015250871992810058753074082741888671791203052500686941\
51112848001608532250087`50.*asl^2*cf*nb*psibc*psicc - 
 0.03012139687429127770047009555126829051490220831898802899554055739817377017\
456`50.*asl^3*ca*cf*nb*psibc*psicc + 0.07705456353309983747206623915980394861\
61924045542312370170345509082640860771`50.*asl^3*cf^2*nb*psibc*psicc + 
 5.62688622563131409647708138052718267841067813003054870722196638177878135`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.148028817999341948328512616271235526131975\
16151722036836081365141618574617695`50.*asl^2*cf*nc*psibc*psicc - 
 0.12349729236673758675790285865119639789952499177234930951829784219914571136\
794`50.*asl^3*ca*cf*nc*psibc*psicc + 0.64280564071454830241227830498747294915\
966599132064288229796907475848516083194`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00010923195964003469882265231444343047110949863425616834141536531846851994\
398`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00053011650353137757306320081351968427\
429308738890519923295488249643184778339`50.*asl^3*cf*nc^2*psibc*psicc - 
 4.17871159176009824897056748047822903361776431059157112561402371483289974740\
781`50.*asl^2*cf*nl*psibc*psicc - 8.77565198592561235651653921951587713114912\
551132126769990627155175970094819002`50.*asl^3*ca*cf*nl*psibc*psicc - 
 41.0592776603696596621042544933160379440965741094785189422110070220112571561\
7653`50.*asl^3*cf^2*nl*psibc*psicc - 0.00308351348141220256225326702569307036\
523340217509800443240161820630261892824`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.02992936116398292197282154392060607661450639792119884759574341068926266680\
933`50.*asl^3*cf*nc*nl*psibc*psicc + 0.42243858364952260721142743823863439843\
456559853831595745070437088837681224578`50.*asl^3*cf*nl^2*psibc*psicc + 
 24.1219703837185509459494963098282153515060435720000935989214514093235195175\
4038`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 31.8824015758533509379872710912465\
0464713484475040591934976512304255623032294401`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 11.13518718236648369936873338168744065692526374075548916768208304\
125934986080448`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.01779984553686141229694448504832869179485411955129362281859780944542058551\
364`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.172769799434069198219861812403\
3648265822630026925021437428953210574498849619`50.*asl^3*ca*cf*nc*psibc*psicc*
  Log[mu] - 4.385812797039736535627181147241493700273826104000017017985718438\
05882173046184`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 11.3402214930114302917091875060843661212454833287652441499626370942597724800\
1639`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 3.07161516688984540124815361109\
477182942300278437488276635720762120181047254789`50.*asl^3*cf^2*nl*psibc*
  psicc*Log[mu] - 0.003236335552156620417626270008787034871791658100235204077\
28869276331552568739`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.03141269080619439967633851134606633210586600048954584431489302713338360734\
112`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.886750140778695748393908585301\
44543465833114386983499888349334016150465028827`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 14.07681302017873912943493917170485521198083717919333922992999869\
364566487606119`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 5.11884109824681422888543242607449280435666806516121426540950866670713143880\
362`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.46534919074971038444413022055222661857787891501465584231010610485815671928\
283`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 41.3353117896004175467169860084\
2434633328861517785821443422676671546664030274667`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 49.5252148988465802766398448362268234867908661317645219874\
6156342735776396806422`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcjpsiv1mb475100mc150100qq5.m <==
57.53336857471841982736457148628688528273033484861593411656989054892307907306\
932`50.*asl*cf*psibc*psicc + 33.192692906109794632236017268058872961466745911\
2294183306621119381530510504472`50.*asl^2*ca*cf*psibc*psicc - 
 (0.2879533185315277883724910416850101516657726901302020681766734281723293438\
4574`50.11994114275424 + 0.11196603349827626834686035674524996439155635773278\
16061379449843772260010923`49.70970534800417*I)*asl^3*ca*cf*psibc*psicc + 
 30.5023881246173326128818038856481750412936003490901263637801616739741237192\
742`50.*asl^3*ca^2*cf*psibc*psicc + 13.45035323547719143211718745951470413031\
326323727671030932468193343346785094022`50.*asl^2*cf^2*psibc*psicc + 
 (0.7678755160840741023266427778266937377753938403472055151372184649672955626\
0307`50.11994114275424 + 0.29857608932873671559162761798733323837748362062075\
094970122103397888300417119`49.70970534800417*I)*asl^3*cf^2*psibc*psicc + 
 261.2098544411959905042367236178800630130367420864412661985466`50.*asl^3*ca*
  cf^2*psibc*psicc - 
 535.3093743787772048886729973369769643759044903797566858007752`50.*asl^3*
  cf^3*psibc*psicc + 0.018002795569008545156959968437199792976442315738506535\
82243500815005871514096`50.*asl^2*cf*nb*psibc*psicc - 
 0.03555083573713882523074224235268919916259568004656419291451046524928793768\
276`50.*asl^3*ca*cf*nb*psibc*psicc + 0.10208433441391363185885652539346407471\
984067445522398052106271734097751463207`50.*asl^3*cf^2*nb*psibc*psicc + 
 5.63326390108038137953715102602265738303232119695534535326488510586118237`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.175584059471803059958132976829655743637516\
4367175590617915053121868935398871`50.*asl^2*cf*nc*psibc*psicc - 
 0.14621298932906212998628361753580422124813043358437980396665316029203760627\
497`50.*asl^3*ca*cf*nc*psibc*psicc + 0.84740760128856893856278398035645946057\
803421771707403661097894231900018523229`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00010988419437816585752781040366744813420622904113746090333861028554784171\
213`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00053585880167192280673129067736430614\
519442553178511271898750116006470635005`50.*asl^3*cf*nc^2*psibc*psicc - 
 6.32083057177846738311996245514778078566432894670936036897495032073381910822\
424`50.*asl^2*cf*nl*psibc*psicc - 13.4357390794717357561013260457208438164709\
9997931415567158952547211681078933709`50.*asl^3*ca*cf*nl*psibc*psicc - 
 61.5801339108368228097730710467050036143649977320270232288309942669503847311\
8503`50.*asl^3*cf^2*nl*psibc*psicc - 0.00395570860629462338412797324088490756\
687809528998462860527697357835116445242`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.03858064001884399061741373073065955962066713857322566708303853556046604940\
41`50.*asl^3*cf*nc*nl*psibc*psicc + 0.694430034376356601818720964916440702765\
09277297549819595925025715884387097134`50.*asl^3*cf*nl^2*psibc*psicc + 
 33.5746400051126150964642339118616430059783020302109622431648783976507767555\
7167`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 46.9986395247554365104008452429878\
1090398404431783477935709582125281936288118425`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 15.69839482756059318439509826579948968548962827409436757033282398\
32276306653777`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.02101171529805759044011768803080149018216679885119854778216080400329786946\
425`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.204930520615911069581706382648\
51820301205040965178344746300946261174737763136`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 6.104480000929566381175315256702116910177873096401993135120\
88698139105031919478`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 16.8498741048648166842410902585409452734545430830492311855025884974547264450\
3634`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 4.31159085574135442830308850863\
763646377981761152297508805991974917897259420332`50.*asl^3*cf^2*nl*psibc*
  psicc*Log[mu] - 0.003820311872374107352748670551054816396757599791127008503\
98845956874426606477`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.03726009465743837628758297866336694600219098357305153590052876842404174122\
625`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 1.341321906593218976959499453784\
84956586951101097917940160520691165550265767821`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 19.59308970426342619644239418861835989295401210713376657117068166\
55253145634787`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 7.12475989245942770779723425040667632471054985713955148038434806422904000707\
759`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.64770544476903888252702129549151602951914089610359558912623656180547630729\
619`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 57.5333685747184198273645714862\
8688528273033484861593411656989054892307907306932`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 68.9326466683226294091597385834365268200819718599550378628\
6624027941769446172415`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcjpsiv1mb475100mc150100qq50498421000000.m <==
58.57843307140560960637820182305365268040727487113814112452319917804977609987\
277`50.*asl*cf*psibc*psicc + 33.920463391119889918345115806130883688299250587\
09671188864257032368483617536884`50.*asl^2*ca*cf*psibc*psicc - 
 (0.2910383380588169750301064197662206689252187048872276890728206827492849878\
8554`50.119799068431305 + 0.1134472161900680568350825782816407878402867505256\
6279161196422137641313731999`49.71064271016623*I)*asl^3*ca*cf*psibc*psicc + 
 31.2424664541407658808197043053143601609751865263309211556141164511184288958\
3261`50.*asl^3*ca^2*cf*psibc*psicc + 13.7044523930886697502175975551693810314\
2877275332223957773692368689382767508668`50.*asl^2*cf^2*psibc*psicc + 
 (0.7761022348235119334136171193765884504672498796992738375274108075886495086\
7149`50.1197990684313 + 0.302525909840181484893553542084375434240764668068434\
11096519147536806841702137`49.710642710166226*I)*asl^3*cf^2*psibc*psicc + 
 267.2066146312493857003741042538693513048905442647853987018441`50.*asl^3*ca*
  cf^2*psibc*psicc - 
 548.3559145688131977818004260004125675564438425977915866643604`50.*asl^3*
  cf^3*psibc*psicc + 0.018166078661407802195550436518359958940625894161125905\
12104050490656350546469`50.*asl^2*cf*nb*psibc*psicc - 
 0.03587295444544164187330480308077375908738950180550040365415803123976728300\
411`50.*asl^3*ca*cf*nb*psibc*psicc + 0.10366189137224511969884053531640738373\
258845455613316523504164673793755113491`50.*asl^3*cf^2*nb*psibc*psicc + 
 5.63358213303839179120675660128193247394682577954408183619773360080640527`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.177219392323636585105155681813838726329206\
52459000227632392682430874610350091`50.*asl^2*cf*nc*psibc*psicc - 
 0.14756097346138222317027601938627154148249856998294660536078766970878604570\
422`50.*asl^3*ca*cf*nc*psibc*psicc + 0.86025165849257654716870284416364903976\
331557141321953264190995908516403540186`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00010991695245086971629871194823761665967796720185428980894625254201367774\
757`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00053614805601363633281887588979004307\
961088838895667163812836047609032940326`50.*asl^3*cf*nc^2*psibc*psicc - 
 6.46361671406895989874127423627155058193354112749422721656251052533193921423\
507`50.*asl^2*cf*nl*psibc*psicc - 13.7498815027834452322467313324268325124480\
5638297268154037937478100606728357817`50.*asl^3*ca*cf*nl*psibc*psicc - 
 62.9559067225205950956637983314191568071296345069285926214344116194660339454\
3914`50.*asl^3*cf^2*nl*psibc*psicc - 0.00400893514928392566877487644310487251\
678438036736199287478753457855801172343`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.03910921362078405682815442370895381734067574418071004805967704946770563170\
464`50.*asl^3*cf*nc*nl*psibc*psicc + 0.71320345792563093686114592364293018925\
199573671207935577211264173441536407697`50.*asl^3*cf*nl^2*psibc*psicc + 
 34.1845063336038515098826883307358932350280955245344667369786006690855741302\
2901`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 47.9980536657090344870266129742817\
0915970079055297230497064943010472741209384633`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 15.99496316533585126971066059155208487661911564544701204502029078\
983777420752094`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.02120228891410118834680227976587459724871810565267930671403510664624472837\
894`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.206839176867023461328068066603\
32454718116321912233130580941764086557206879525`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 6.215364787927973001796852423770162406368744640824448497632\
47284892464984185974`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 17.2150823358477616942869718444402290774813097551883040323402419008386491907\
9774`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 4.39198416464722477428991177171\
006378463959325233685100954977030352081610158993`50.*asl^3*cf^2*nl*psibc*
  psicc*Log[mu] - 0.003854961620745670608509505411977199499766928300487146631\
13705442260267927714`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.03760712306673153842328510301878628130566603984042387378305671438552706568\
501`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 1.371622067060625118632252666571\
18616636700229424299732452997076645565542275427`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 19.94898825388060775060497681808576118397447103699163412844760507\
452085002041385`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 7.25417754686567554567453702475845861235435310436059422855609633662236611469\
84`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 0.65947068607869777687950336588\
713260112312300948732674805061927992015373949967`50.*asl^3*cf*nl^2*psibc*
  psicc*Log[mu]^2 - 58.578433071405609606378201823053652680407274871138141124\
52319917804977609987277`50.*asl^3*ca*cf^2*psibc*psicc*Log[muf] - 
 70.1847732772867743897219362109280163981519695989396448193287751933594103594\
779`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcjpsiv1mb475100mc150100qq541100.m <==
67.05387025188692410773841589744218404476585537513628104007862437263707252338\
696`50.*asl*cf*psibc*psicc + 39.902165565942500776144865983017802553560431375\
50638054507073295692123998136576`50.*asl^2*ca*cf*psibc*psicc - 
 (0.3151153928970224678413089787929546257685182633071869774857978433347835060\
9971`50.11873321283186 + 0.12510258329331399241196231227677262787968456579129\
439987178525137105473933945`49.717529872236064*I)*asl^3*ca*cf*psibc*psicc + 
 37.3833148557894882814773708726524961157444002958822241023251003815274261236\
7744`50.*asl^3*ca^2*cf*psibc*psicc + 15.7718338802463457433194155476659406423\
3454203660621856397256218564906474475157`50.*asl^2*cf^2*psibc*psicc + 
 (0.8403077143920599142434906101145456687160487021524986066286391722123497566\
3955`50.11873321283186 + 0.33360688878217064643189949940472700767915884211011\
839965814941365661081743656`49.717529872236064*I)*asl^3*cf^2*psibc*psicc + 
 316.8595840172264724470539022609072151960706179466266262181372`50.*asl^3*ca*
  cf^2*psibc*psicc - 
 657.3827347735927766863143023340947348875956062734603959048267`50.*asl^3*
  cf^3*psibc*psicc + 0.019439849434879535658827945026180004923153537433848197\
51402457237247665110551`50.*asl^2*cf*nb*psibc*psicc - 
 0.03838563602642278489623438195316063487343731256008328406048545684410223528\
543`50.*asl^3*ca*cf*nb*psibc*psicc + 0.11631778290712174607844745526592041488\
610838657962586610387852001711268225034`50.*asl^3*cf^2*nb*psibc*psicc + 
 5.63588268106197373471355764803806832869526429966190779996140586105508143`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.189977734738917148759399271179967108791992\
49714890086735209591677566083991829`50.*asl^2*cf*nc*psibc*psicc - 
 0.15807653740133824021047050942456346577053986661640213425682656549153289167\
066`50.*asl^3*ca*cf*nc*psibc*psicc + 0.96309438255014533415845257740821218750\
976616270126453464282526919950607041578`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00011015437424956410750943536036449515225080330020078958542827294474102501\
112`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00053824692834213751459181122064962231\
874880933051084256708621458384505545682`50.*asl^3*cf*nc^2*psibc*psicc - 
 7.63915667307002877048639152464351094238865529108914039312700708464716018415\
963`50.*asl^2*cf*nl*psibc*psicc - 16.3506287679971194427840354277062491535245\
0443502936301092765327904970304155735`50.*asl^3*ca*cf*nl*psibc*psicc - 
 74.3199344824326045072840744594603807740690221083720325178596787043380900972\
6514`50.*asl^3*cf^2*nl*psibc*psicc - 0.00442939549875594737826447307137934798\
632921526468065521121745669549362257748`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.04328667904220450027815417130341714232769906658994018801910058562069032682\
522`50.*asl^3*cf*nc*nl*psibc*psicc + 0.87029599419830905189861354326192657957\
863282078215374878172745051589133145035`50.*asl^3*cf*nl^2*psibc*psicc + 
 39.1305013147781222241134123474470301619318527484062971544195407648877778638\
362`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 56.19606531997171528512068210532366\
289003491165332155722868673904316485640078538`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 18.40787904021318232091898619081468697767678063421541224408719887\
42049555721037`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.02268895295717061880558821445854082287183289834215494823445559482174042010\
793`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.221729900781396673709775866085\
76802797645703237327382058658129245136721002029`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 7.114636602686931313475165881354005483987609590619326755349\
00741179777779342467`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 20.2142631464369126025319702680086773732451321898259885931888826791283030410\
3523`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 5.04538147365080978308129380025\
057924477306896117896048492486350768607828127842`50.*asl^3*cf^2*nl*psibc*
  psicc*Log[mu] - 0.004125264174031021601016038992461967794878708789482717770\
64902035847575836981`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.04031452741479939521995924837923055054117400588604978555561290625037627461\
725`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 1.621079394096710575250668039314\
86159943176793007378839186769634475221664893265`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 22.83531326967310807695765040359966390096135226110168326245994883\
392915227560442`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 8.30375027988113020980278196494533232762230991312788482284383853873087964060\
287`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.75488638908010274634570745135866657523839181028435316571358497386910207704\
513`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 67.0538702518869241077384158974\
4218404476585537513628104007862437263707252338696`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 80.3394770777941200042849873672553954435021301867966161901\
5293049896600046295903`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcjpsiv1mb475100mc150100qq6.m <==
85.51732266472970603350624333700101676196415506396825185538565935726125529943\
474`50.*asl*cf*psibc*psicc + 53.361611154401578187056469767677344324627947335\
79059944878359459862613008006847`50.*asl^2*ca*cf*psibc*psicc - 
 (0.3628028664968089228525408397630710860277066402717719000546019546007816051\
0768`50.116822579989375 + 0.1486358690465090078328312849711232626014228951026\
9531525635228080401472642744`49.72927549695131*I)*asl^3*ca*cf*psibc*psicc + 
 51.5230865097342516321661193512973147690263052880580428027948330346430663960\
0219`50.*asl^3*ca^2*cf*psibc*psicc + 20.3091463452342591548839560828606795000\
6101845444013954172039252358670602003509`50.*asl^2*cf^2*psibc*psicc + 
 (0.9674743106581571276067755727015228960738843740580584001457577993369545432\
2077`50.116822579989375 + 0.3963623174573573542208834265896620336037943869405\
2084068358316036205402517266`49.72927549695131*I)*asl^3*cf^2*psibc*psicc + 
 430.7085009552109687080864019283683514806575212989100164791194`50.*asl^3*ca*
  cf^2*psibc*psicc - 
 913.4139311821601092299432592152133223984067435958458681517318`50.*asl^3*
  cf^3*psibc*psicc + 0.021961061285183871873906928889597394296748282965262170\
0827323520860874535694`50.*asl^2*cf*nb*psibc*psicc - 
 0.04335805782694135751159521544990186835103206260798144500920643552390605517\
993`50.*asl^3*ca*cf*nb*psibc*psicc + 0.14316814989185821903772227240044012861\
462411335443360453676722214902701000633`50.*asl^3*cf^2*nb*psibc*psicc + 
 5.63965519199438397174300493108986507470376150937205331266565311677156034`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.215235527266671308152831304873471137984870\
15519341407532776025306375234534619`50.*asl^2*cf*nc*psibc*psicc - 
 0.17888750357617503607671299745175334320228835804707822607599599649563017595\
939`50.*asl^3*ca*cf*nc*psibc*psicc + 1.18022331221392784652556265322583492469\
197870227410224248888833235899598082251`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00011054603810700749466886677560718125049625377830642178863861149121574067\
397`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00054171869223951495017574870679078948\
446109245189518419365008084923690855471`50.*asl^3*cf*nc^2*psibc*psicc - 
 10.2943481980594841055068746695215620489273952222110596295204752219183814206\
432`50.*asl^2*cf*nl*psibc*psicc - 22.3079297427383764158176069380145554708700\
6575192034963023089914208932118153864`50.*asl^3*ca*cf*nl*psibc*psicc - 
 100.224596467029649611113253063932152454827620066747080602167700648919982217\
6257`50.*asl^3*cf^2*nl*psibc*psicc - 0.00528722847311139081924684335954167241\
674555949146758202068575275484429784914`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.05181896236304590852552058931943158000622337856074529566936856927340826041\
802`50.*asl^3*cf*nc*nl*psibc*psicc + 1.23920629786738772404980123282728461172\
27451590263065274504780435641539652751`50.*asl^3*cf*nl^2*psibc*psicc + 
 49.9051836142797943665027578937616952993721393096830609735614565186323517884\
939`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 74.55528553679631195299919290094700\
798097370299535302464707409789888049009263217`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 23.70354089268537284012822313756219544805831935869446691714064367\
230568793123343`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.02563155069992780980386241986909208163228232737717921294061412388535483797\
829`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.251209186018861831906660518883\
81583451794552609807961896631456241541810448104`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 9.073669748050871703000501435229399145340388965396920177011\
17391247860941608966`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 26.9488910083473542465203927121653262620795658074614525355722835121535887646\
5672`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 6.47591379633951004273999659358\
652085865467109497553693788229681678168236716743`50.*asl^3*cf^2*nl*psibc*
  psicc*Log[mu] - 0.004660281945441419964338621794380378478596786795850765483\
09578821937046888329`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.04567439745797487852848373070614833354871736838146902163506444159789604742\
257`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 2.184528535507083316805109933239\
48750155764506914151075458997077287344962691664`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 29.12307441311139029874651986640008044888135295564018859241737386\
821432441532337`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 10.5902088774950510177260072241454837995932192565964322154460740010405809934\
0877`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.96274626159045918342963702037686216359938356878149383776860945882176352600\
734`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 85.5173226647297060335062433370\
0101676196415506396825185538565935726125529943474`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 102.461154862034818455611613683505484883067986320642494822\
99941889620102479933641`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcjpsiv1mb475100mc150100qq7.m <==
140.2652546877022479078346478125202888040957163237570988419052`50.*asl*cf*
  psibc*psicc + 95.8241098485899655785671386390432440327952758633179939395714\
0192737248411269018`50.*asl^2*ca*cf*psibc*psicc - 
 (0.4796689974964111175728037245480520340656514684140160659071215885070940491\
0493`50.11300830404491 + 0.20827737405961664675314494496801831005039161181286\
290459387565621586511466084`49.750708747975644*I)*asl^3*ca*cf*psibc*psicc + 
 98.1740533390523950703233724256024860500725925775563004756788630239572247624\
3325`50.*asl^3*ca^2*cf*psibc*psicc + 33.9330779667850098300168254353733211995\
3916053609525213228329611199194949265454`50.*asl^2*cf^2*psibc*psicc + 
 (1.2791173266570963135274765987948054241750705824373761757534409229978552069\
4609`50.11300830404491 + 0.55540633082564439134171985324804882680104429816763\
441225014895992785123810299`49.75070874797565*I)*asl^3*cf^2*psibc*psicc + 
 804.7458637593773407182121760771380358303218152774002173113249`50.*asl^3*ca*
  cf^2*psibc*psicc - 
 1800.1672900723839267647135356795404982298335895733501354708169`50.*asl^3*
  cf^3*psibc*psicc + 0.028141536274098105104709813739396270063306385210890229\
67410117017429068036525`50.*asl^2*cf*nb*psibc*psicc - 
 0.05554057646978378635329375792452911361317161205827701655620646929442757563\
732`50.*asl^3*ca*cf*nb*psibc*psicc + 0.21880180057407028237353255271300052784\
191531753003283788319432206874490300829`50.*asl^3*cf^2*nb*psibc*psicc + 
 5.64606014247527907373726800409192259014009469153150757364871165215211482`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.277170091315850730437107334133848772506271\
95667480784479938966152901236966313`50.*asl^2*cf*nc*psibc*psicc - 
 0.22986435303903626597648161573725011870133902300805737787567298132185021983\
835`50.*asl^3*ca*cf*nc*psibc*psicc + 1.78567544724939756345681026150016280018\
261682466398374539599252871296713614986`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00011121773808098979779889733896698230032462474444529157995121067662540585\
766`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00054769985404498402497864685657739851\
909612686542014189674049819110681057796`50.*asl^3*cf*nc^2*psibc*psicc - 
 18.7257980150763373539504236372640514469772953028343504325123356178684516281\
6296`50.*asl^2*cf*nl*psibc*psicc - 41.784865321114196986790624880031928947477\
26523323464084217319905718879071644066`50.*asl^3*ca*cf*nl*psibc*psicc - 
 184.3677836658649888148486834728315946533690697630127387937023`50.*asl^3*
  cf^2*nl*psibc*psicc - 0.007513945278550973337164717122623593480862136890866\
28227887172534697346464315`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.07400594191850047866417466160404028319233739441280605126542154381444921833\
862`50.*asl^3*cf*nc*nl*psibc*psicc + 2.49994563573255756287651698323696485193\
522817953856523573917568292255553203931`50.*asl^3*cf*nl^2*psibc*psicc + 
 81.8543316345020080575848558990015617883515328966762178910769069248329623967\
8384`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 131.9732344726219390002667429887052177679412098780954748085055`50.*asl^3*
  ca^2*cf*psibc*psicc*Log[mu] + 39.604525346734448658654708937820635132749701\
93223589792573174252966840864323606`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.03284500709763234294159615760553578731974512383041755381673497508666152462\
34`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.3234952608077641484424487025431\
4874482013047634294192389838386020580381429844`50.*asl^3*ca*cf*nc*psibc*psicc*
  Log[mu] - 14.88260575172763782865179198163664759788209689030476688928671769\
147384105212121`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 48.1116660062920086033807270330940219414247761614854038400416744935133412165\
5343`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 10.7537831975283439057955610620\
6857702287921207496220476355497785791750546214681`50.*asl^3*cf^2*nl*psibc*
  psicc*Log[mu] - 0.005971819472296789625744755928279234058135477060075919071\
13660910156139304436`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.05881732014686620880771794591693613542184190478962580436165893108120407846\
331`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 3.973737756586401477803316827352\
47231422161952742426179219461417596517893204764`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 47.76757880808574912342881020869376076087680206235966913428511704\
883065836784508`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 17.3700286574857269539741128031613675494097462044944251388399258555901002682\
0629`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 1.57909351431688426854310116392376068630997692768131137626005534197019939368\
825`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 
 140.2652546877022479078346478125202888040957163237570988419052`50.*asl^3*ca*
  cf^2*psibc*psicc*Log[muf] - 
 168.0564771498256532933069526991076420258138809180375053591147`50.*asl^3*
  cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcjpsiv1mb475100mc150100qq8.m <==
271.101613611150864635666133695941950222788210788748848386288`50.*asl*cf*
  psibc*psicc + 
 206.8011545070217028740133627425565042477096652282797159728539`50.*asl^2*ca*
  cf*psibc*psicc - (0.6871435975158013328766203056298236842523942166811715607\
5761528308528560547773`50.10820346738127 + 0.31871234828495740493058457515903\
15621154381366807515486056905618227014478334`49.774554853317326*I)*asl^3*ca*
  cf*psibc*psicc + 
 228.3422168561260589402468556906318355717623390332843736004673`50.*asl^3*
  ca^2*cf*psibc*psicc + 66.94459636829145213266395769697725628499658467889792\
667644070526833471942117378`50.*asl^2*cf^2*psibc*psicc + 
 (1.8323829267088035543376541483461964913397179111497908286742827557534450793\
2487`50.10820346738127 + 0.84989959542655307981489220042408416564116836448200\
412961508154755480135315497`49.774554853317326*I)*asl^3*cf^2*psibc*psicc + 
 1851.3200863467896435264300116008648392967065652073825761278606`50.*asl^3*ca*
  cf^2*psibc*psicc - 
 4518.8696540272864450990336586756055581181739592127604057675164`50.*asl^3*
  cf^3*psibc*psicc + 0.039145831485875061971371511962187947929710069955858115\
67988254962711316768887`50.*asl^2*cf*nb*psibc*psicc - 
 0.07720476636573654286939887157477079524917153984915268166509311368242126215\
882`50.*asl^3*ca*cf*nb*psibc*psicc + 0.38643072992619055060281515527313098830\
631951035089882038093060876912852798292`50.*asl^3*cf^2*nb*psibc*psicc + 
 5.65247879681929468326463331126135698262866733579315316154155360233190245`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.387476107365660023073740612623950822371749\
03321125319377662630791797961815317`50.*asl^2*cf*nc*psibc*psicc - 
 0.32042139069355336535486078103204420291462963843145554935170136319302668601\
349`50.*asl^3*ca*cf*nc*psibc*psicc + 3.10547961881632748660255654348674975905\
598542444027504196085413110490652398695`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00011189955088570577045844220017375739186178441920467727461503804016659969\
337`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00055380612376063362710112557534126710\
090439065478496434353203207026126078207`50.*asl^3*cf*nc^2*psibc*psicc - 
 40.9315099398610450707670326078494629165662781224258169695574549291137715324\
981`50.*asl^2*cf*nl*psibc*psicc - 95.5221290764259230798214077047909250918192\
1692142437715042330420715443122025509`50.*asl^3*ca*cf*nl*psibc*psicc - 
 415.911041962887366823882288924566205205761087122129675942077`50.*asl^3*cf^2*
  nl*psibc*psicc - 0.01182064517599252943217123892865494235607269674840222908\
08450398245128585423`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.11700396710175708843166523189149818933079643330260790705011212147246049622\
942`50.*asl^3*cf*nc*nl*psibc*psicc + 6.17992819607486095277608386199803316400\
243500644165640341964890456811081134587`50.*asl^3*cf*nl^2*psibc*psicc + 
 158.2062602501469507311678743699322273946187569192748554004217`50.*asl^2*ca*
  cf*psibc*psicc*Log[mu] + 
 280.2786003667326322283706940678099127197527312134802775123783`50.*asl^3*
  ca^2*cf*psibc*psicc*Log[mu] + 78.133465118905747706744601392529119927807473\
68769466911897116149045599154747739`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.04568851893774204755782603055542891295154006502263172832252869257272613614\
524`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.452237410659838819535426536400\
17485373926194525958350188253616494847373672397`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 28.76477459093580922384870443089676861720341034895906461825\
850433051666244993563`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 103.102357117938863775701320452400517294945341138066010434989440407590535208\
74169`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 21.0731686616811507898634258829156502258050577972762343247685116813662430230\
4845`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.008307003443225826828695641919\
16889326391637545866031856673746745703301695044`50.*asl^3*cf*nb*nl*psibc*
  psicc*Log[mu] - 0.082224983756334330824623006618213609770774899138106091299\
26390393165844405705`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 8.68593618019191054081238937905266284666587734372182792141799221244789308756\
218`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 92.324130605276977336121477910794\
78210118306359346018144564560189417566192251803`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 33.572411129191628122225991967561738945884750397621884161908158\
38853654563647724`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 3.05203737538105710202054472432379444962588639978380765108204628558071256995\
427`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 
 271.101613611150864635666133695941950222788210788748848386288`50.*asl^3*ca*
  cf^2*psibc*psicc*Log[muf] - 
 324.8158799879735559488127836522312486269299816196929535465579`50.*asl^3*
  cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcjpsiv1mb475100mc150100qq9.m <==
729.1548999685513655240876331886054693192111717374189026197601`50.*asl*cf*
  psibc*psicc + 
 644.8855288194656875978359853772978162137256944681761960222491`50.*asl^2*ca*
  cf*psibc*psicc - (1.1572594395167487457077764764086393472779968220040214383\
1886987422231498447386`50.10187735882749 + 0.57984560079594886780370882038219\
365788878487207818896611352408800811869672871`49.801758993493124*I)*asl^3*ca*
  cf*psibc*psicc + 
 790.3940436394497213790550104952773355175592195569704715241613`50.*asl^3*
  ca^2*cf*psibc*psicc + 
 183.5829589572089643264258452794955317065145047085311292702933`50.*asl^2*
  cf^2*psibc*psicc + (3.08602517204466332188740393708970492607465819201072383\
533336627887839494021779`50.101877358827494 + 1.54625493545586364747655685435\
251642103675965887517057630286005704588947297726`49.801758993493124*I)*asl^3*
  cf^2*psibc*psicc + 
 6469.5534745125010610676457023571542916087090665877556784436455`50.*asl^3*ca*
  cf^2*psibc*psicc - 
 18519.4929154890091250797637627158374589358393484341335592010541`50.*asl^3*
  cf^3*psibc*psicc + 0.064235681903561020344551089171210305846221341020613832\
9539341624827950520275`50.*asl^2*cf*nb*psibc*psicc - 
 0.12647884801787697820899455781876376031347060275750775540293406802782650986\
664`50.*asl^3*ca*cf*nb*psibc*psicc + 0.91690411956450899614715717855362720216\
077899263928027169159352008994987296298`50.*asl^3*cf^2*nb*psibc*psicc + 
 5.65891119951801980627435157375409243671260612378807324423857013018105743`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.639028174096480767359299887585550261854683\
52264387112133202387565804039628953`50.*asl^2*cf*nc*psibc*psicc - 
 0.52580857338157934959809825874513195512817217608648549200092074203044431754\
18`50.*asl^3*ca*cf*nc*psibc*psicc + 7.176205827728519721986059242131374820102\
28778802131287188832409329372092117303`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00011259174290797573764948492474329378617356162621765172039310076595405177\
928`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00056004150463323317687822366555248459\
239542618936650513214501335902758949385`50.*asl^3*cf*nc^2*psibc*psicc - 
 129.2256589876240230588622586308350202784853027391146423595392`50.*asl^2*cf*
  nl*psibc*psicc - 
 324.7247995382922319471859998257093918528088045128001891079457`50.*asl^3*ca*
  cf*nl*psibc*psicc - 
 1414.5908971623162930809630147381634970316122115959703969201055`50.*asl^3*
  cf^2*nl*psibc*psicc - 0.022768545681761413982261396849771435199461544709080\
41398610452412963008862373`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.22650560782856291531236567852409185383895291437761556936118040586609790448\
288`50.*asl^3*cf*nc*nl*psibc*psicc + 22.9022268677148534688934970687522062046\
3992779047037863447904347213196453178256`50.*asl^3*cf*nl^2*psibc*psicc + 
 425.5115575687952386865491149053697188005666086100816510849744`50.*asl^2*ca*
  cf*psibc*psicc*Log[mu] + 
 857.3309638518758965906172968528852702153742158566362309986591`50.*asl^3*
  ca^2*cf*psibc*psicc*Log[mu] + 
 214.2663261601598986160479331770007449320708457725613447091094`50.*asl^3*ca*
  cf^2*psibc*psicc*Log[mu] + 0.0749717928507558651434186760396036019375930127\
6183226874773690861296853217834`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 
 0.74583294633791666546294858908761546639077013433859734567923333500553576399\
686`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 77.36573773978095248846347543733\
99488728302924745603001972681254550414445542821`50.*asl^2*cf*nl*psibc*psicc*
  Log[mu] - 
 318.4557594375370090008142190568134071232114012244209184729043`50.*asl^3*ca*
  cf*nl*psibc*psicc*Log[mu] - 57.42722322815780490695987994044528266082344064\
10337532901162179707390848981016`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 
 0.01363123506377379366243975927992792762501691141124251641085472688851138385\
571`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 0.135605990243257575538717925288\
6573575255945698797449717787212172860883216645`50.*asl^3*cf*nc*nl*psibc*psicc*
  Log[mu] + 27.42253653625063255731585316930829448735677492226174890102166735\
678014244625361`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 
 248.3149816759529582432323269888736459393419678409705041699929`50.*asl^3*
  ca^2*cf*psibc*psicc*Log[mu]^2 - 90.2963569730738029975390279959540530688516\
2466944381964183622529721761040606606`50.*asl^3*ca*cf*nl*psibc*psicc*
  Log[mu]^2 + 8.2087597248248911815944570905412775517137840608585290583502716\
89697884528149`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 
 729.1548999685513655240876331886054693192111717374189026197601`50.*asl^3*ca*
  cf^2*psibc*psicc*Log[muf] - 
 873.624790815653676079926862911041166306990878564326167858822`50.*asl^3*cf^3*
  psibc*psicc*Log[muf]


==> anc/dataset/bcjpsiv1mb475100mc150100qqf1.m <==
13.31546566779677438867946737013523501313387822749121443790650410629714271257\
216`50.*asl*cf*psibc*psicc + 5.3922638252909377597118713222327649423638355604\
1299307341652997964354145051373`50.*asl^2*ca*cf*psibc*psicc - 
 (0.1131843438184586854756326004907886090010498282605305036290955897252751821\
3257`50.13107420399097 + 0.03463850262835537120496668716495788211378701415515\
478047826340584346784168927`49.61684695644204*I)*asl^3*ca*cf*psibc*psicc + 
 4.07285686475651427047359766761990561449579845741987346895098662945810390826\
614`50.*asl^3*ca^2*cf*psibc*psicc + 2.994877756738919183476441631839799709245\
57725512958547747477057047277920366186`50.*asl^2*cf^2*psibc*psicc + 
 (0.3018249168492231612683536013087696240027995420280813430110096989886248447\
0235`50.13107420399097 + 0.09236934034228098987991116577322101897009870441374\
608127537090246419276729793`49.616846956442046*I)*asl^3*cf^2*psibc*psicc + 
 41.6405302522515656271984378149938840427386336857288244682986651064127860839\
5813`50.*asl^3*ca*cf^2*psibc*psicc - 80.9234097652252858651047742225837112574\
4677433330332591621295676770434244925029`50.*asl^3*cf^3*psibc*psicc + 
 0.00863149470435760118869766116160275714202877172911880262978728881255101623\
974`50.*asl^2*cf*nb*psibc*psicc - 0.01706333167554681152312991849226359151732\
20033441332974535601650155217974258`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.02952537003638067534546513612777800674475454666405698157445148006840085793\
381`50.*asl^3*cf^2*nb*psibc*psicc + 
 5.59520055025464252514569232390382894240096261063439057739620853643689436`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.081843434182392180012277099552525789196458\
12431628070125126447133786006504217`50.*asl^2*cf*nc*psibc*psicc - 
 0.06897871954420136039427533086137069797772453101171251323088849829826608756\
827`50.*asl^3*ca*cf*nc*psibc*psicc + 0.24882299054916221347266335025242898498\
233380007800327805781368404989284630168`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00010610686645984145502863991571081075038986803545959328237863101623128562\
073`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00050305020386687638991962228574088103\
487868289540227693359247562086976775134`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.94599471500707506991124417155702690129764183174832284707654739864920009550\
768`50.*asl^2*cf*nl*psibc*psicc - 2.00061512361476107750529616528484463293154\
408979321425534095757138045383087201`50.*asl^3*ca*cf*nl*psibc*psicc - 
 10.3439579492436122121367607842335272632352467021675639595536243187630416505\
7189`50.*asl^3*cf^2*nl*psibc*psicc - 0.00122644578517168975667536867457873573\
296752461934601334322922373543714238868`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.01162910229746146976124137091974522535907249738773005052574560513264257727\
745`50.*asl^3*cf*nc*nl*psibc*psicc + 0.06720801383504236092225117708749224259\
751923824232343906971821723986007785269`50.*asl^3*cf*nl^2*psibc*psicc + 
 7.77048132886769975687635344969630604091611776132362401543050415860709136750\
159`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 8.204786461302491414381879896566294\
74681819185465152636154691450357787076335664`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 3.495430392233749534180615824761479718921587982291066845632449948\
6950953514414`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.01007413035544688646755341063454672089078159090874960463339364015936519771\
783`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.095522438804788665106573907793\
61935897889161188665130158294317823810712430933`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 1.412814787066854501250246081762964734712021411149749820987\
364376321358935818`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 2.81051978915777542123246971768977690471487933358463618785912990421850807132\
033`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.972817484140474642618905402282\
31270041372015294303445590064252466323964994828`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.001831660064626706630464256479008494707414834710681746290243102\
81563797929023`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01736771614632521183755889232611261072343483852484569118411376548086445349\
528`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.200746313376246372426146331610\
7094803509330706789912568960384002044794679975`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 4.534605216872771333879333947934142548198355877300410957228222540\
91027925661786`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 1.64894735159009866686521234470332456298122031901833125720387331267917588735\
894`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.14990430469000896971501930406393859663465639263803011428689315462627735607\
016`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 13.3154656677967743886794673701\
3523501313387822749121443790650410629714271257216`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 15.9537032654429086208898258384046962437361373002981403918\
7037945322481658868978`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcjpsiv1mb475100mc150100qqf10.m <==
4.210251314015434109556958737843131699859637127667767427660037352186507047586\
24`50.*asl*cf*psibc*psicc + 1.13516282635349672437415795669663248311162914498\
282081208289574099851092128399`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0476881937423685319988264129824087412234290855670227443529510954048169261\
3835`50.13831470638105 + 0.01146429952584833531046701398146844883632520678540\
399710072763571447425760561`49.519251357429276*I)*asl^3*ca*cf*psibc*psicc + 
 0.73716375840639461688359930696490822764685580663787055978840291256883205421\
981`50.*asl^3*ca^2*cf*psibc*psicc + 0.999860902364458429983371816041756528559\
42105460566723631921812724351981136504`50.*asl^2*cf^2*psibc*psicc + 
 (0.1271685166463160853302037679530899765958108948453939849411994265619635817\
7018`50.13831470638105 + 0.03057146540226222749457870395058253023020055142774\
399226860454876017613565402`49.519251357429276*I)*asl^3*cf^2*psibc*psicc + 
 10.0546014813048282441622067994681607318843853481074163441385754044332829643\
7798`50.*asl^3*ca*cf^2*psibc*psicc - 20.3260446277833299718389312377781755592\
6903411094119544273808266083726612934839`50.*asl^3*cf^3*psibc*psicc + 
 0.00482914065832391251908568393791928200515670594040753668508655057861503502\
9`50.*asl^2*cf*nb*psibc*psicc - 0.0095755130451476497138363521913769813541904\
7241956145490276559508922945992462`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.01120588165699132230172969726217046799856278996199507777099025909412738183\
771`50.*asl^3*cf^2*nb*psibc*psicc + 
 5.53900414928808727125121741116715022117051811891243006840769508373165901`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.044023700650037099902076531177884301835787\
55441258374553446180942584983329002`50.*asl^2*cf*nc*psibc*psicc - 
 0.03794121164879476332363261869472626689938501230593439208859300371512945071\
604`50.*asl^3*ca*cf*nc*psibc*psicc + 0.09422315167988650585244736143059826584\
139890818597275453927193166099039405571`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00010099000125302053204266509697155587117117040589137609241298944166147813\
254`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00046032554220039422986713830711870127\
586997915087121322506023419648065803678`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.17052727532942668030548554479152832633149636976776536131482235054006833851\
201`50.*asl^2*cf*nl*psibc*psicc - 0.43683894793331717727668061809611299985735\
490311071855795891982065765371766072`50.*asl^3*ca*cf*nl*psibc*psicc - 
 2.61050086628145860937946268489690542405955839674667423053942014199132232011\
129`50.*asl^3*cf^2*nl*psibc*psicc - 0.000391188143997577919730821902170125176\
2977116596813314418762987715770542497`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00356617273499964591651097515452298564602800962274332590444967665020297883\
039`50.*asl^3*cf*nc*nl*psibc*psicc + 0.00690684461862779251698759293257380653\
396158009616145679652056853948133333927`50.*asl^3*cf*nl^2*psibc*psicc + 
 2.45696846371058124166529500665973221099540959877773701211286852290529284357\
017`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 1.929222182845371069267599470700827\
44283495129987854792514349652567737898800178`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 1.166973903447927666628782998909575354156103267670920948789533579\
33034589315001`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00563626511549420201508202692085624916077541429850959335881488991052467117\
733`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.051381656858776129129378065012\
1742885936349955284397316720330549066619396142`50.*asl^3*ca*cf*nc*psibc*psicc*
  Log[mu] - 0.446721538856469316666417273938133129271892654323224911293248822\
34641688064914`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 0.61766245064591738234689980057586214002602372563680803543968120943974826113\
758`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.318823984996106594285329168067\
93349096124233279385956107517216083003316941818`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.001024775475544400366378550349246590756504620781547198792554909\
43069442882904`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.00934211942886838711443237545675896156247909009607995121250336372762952921\
718`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.036187011734227827667799103768\
24085853486059853792851242602371141034958604064`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 1.433808478741609915854622595578810512764005597699638445774093074\
70320919658551`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 0.52138490136058542394713548930138564100509294461805034391544470747403414938\
652`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.04739862739641685672246686266376233100046299496527730399265454614535538243\
831`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 4.21025131401543410955695873784\
313169985963712766776742766003735218650704758624`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 5.04444244103235878779717749576778419399182656389634108066\
041275289972697728133`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcjpsiv1mb475100mc150100qqf2.m <==
11.27996367615515961121147423932274989046080498838857489015989958263458105833\
474`50.*asl*cf*psibc*psicc + 4.3488618876884936035758272149277642144468388991\
9292348408789217756370038379149`50.*asl^2*ca*cf*psibc*psicc - 
 (0.1007671572484203713237630172409567690178475726171039052979445206234521240\
9407`50.132226557353036 + 0.0298702309358719630576354762425329434609576031723\
5177999563736187388641800161`49.60414613082093*I)*asl^3*ca*cf*psibc*psicc + 
 3.21013323881442317588300405125728009657777380762544274063504432887801373613\
167`50.*asl^3*ca^2*cf*psibc*psicc + 2.539624952187029109203283210386919304801\
22423610989325684674188099293905616206`50.*asl^2*cf^2*psibc*psicc + 
 (0.2687124193291209901967013793092180507142601936456104141278728551301433437\
7549`50.132226557353036 + 0.0796539491623252348203612699800878492292202751262\
7141332169350030005876499902`49.60414613082093*I)*asl^3*cf^2*psibc*psicc + 
 33.8726739536995963107677693023577413984379128446684983050642330066122895267\
902`50.*asl^3*ca*cf^2*psibc*psicc - 65.92585974388894674595886210114225013446\
847496808666400823553317297954236296353`50.*asl^3*cf^3*psibc*psicc + 
 0.00793993892837478887055936980737314581658246766418524792998220577326811887\
788`50.*asl^2*cf*nb*psibc*psicc - 0.01570016006922261021345484961770203649838\
004441720812061584482469469521005808`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.02566758769657941837855424254250738394629067882541507521009166380510187523\
634`50.*asl^3*cf^2*nb*psibc*psicc + 
 5.58890365219773767582104616464882656201704308778297027683216799833761451`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.074945254093459336675098294490813914967605\
94931525098854921085333507200807355`50.*asl^2*cf*nc*psibc*psicc - 
 0.06330801796090176415077639457541306193113399817241322461246502072186674265\
509`50.*asl^3*ca*cf*nc*psibc*psicc + 0.21642105203551570790468003726695997837\
916234946857782842786294738577165746776`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00010550756324357733301281809973871256772117920976627988358755517827040667\
72`50.*asl^3*cf*nb*nc*psibc*psicc + 0.000497944077870266596661756422504800394\
75543992415396052302870915255548947775`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.75174441990862507554001747055408596969454312074743133867624236392847055058\
328`50.*asl^2*cf*nl*psibc*psicc - 1.60769061951741886207550580917639632781497\
612582719238719851342124791843696585`50.*asl^3*ca*cf*nl*psibc*psicc - 
 8.46739190309767282865295339263492999294939309141420901523522504074541873120\
413`50.*asl^3*cf^2*nl*psibc*psicc - 0.001058302128479108235192944696931010469\
34171412728916107314276107741587609343`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00998933652286295307843302573186340295604559414051556268808537615997776621\
215`50.*asl^3*cf*nc*nl*psibc*psicc + 0.05009942310881443425451681583239553609\
82300775192142008983262028903707469459`50.*asl^3*cf*nl^2*psibc*psicc + 
 6.58262724884277676738430228993975580432053984756072948511445265681027208932\
651`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 6.694821653236921204024656287876463\
81786230172264350300256784304097771567844879`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 2.964088341427282893434246006794714380944246003144554685195818563\
42670703007006`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00926699054085650236701451704067600592660992127777037308826676870959918426\
514`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.087471322768515815730669454070\
71798956325233060635029014457600872089525179355`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 1.196841317971413957706236779989046509876461790465587179111\
71866487459492533216`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 2.27645334734370849316189420289133278190844904987056452528763514665865229484\
206`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.824649970764432806164931119977\
5363313174731560143463575929328538402504279956`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.001684907371064818612184457643759273804838167505049158743729669\
78461126890961`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01590387686700287558739444619467599810240951465570005275522990273238000942\
517`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.159525120493609459981106698833\
09506602513254420300576646085090377181836672933`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 3.841411439010682876711472596422019967626759978728411796951384126\
69766876034364`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 1.39687688691297559153144458051709817004609453771942247160594420992311431384\
751`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.12698880790117959923013132550155437909509950342903840651144571970308839524\
886`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 11.2799636761551596112114742393\
2274989046080498838857489015989958263458105833474`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 13.5149004791907019021795076686072307354241058167546311950\
6358101994057938535947`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcjpsiv1mb475100mc150100qqf3.m <==
9.677882573007381839762041469194045707585783990653588186993779928178974056314\
26`50.*asl*cf*psibc*psicc + 3.55753249763155911385562878224304632473750122689\
733093234605161812284491126289`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0903083724724553486978723375561406967028538221518670225896635671768880163\
3314`50.133260975671185 + 0.0259704912741031154034396508503092563331086914289\
8411760510308551345364519658`49.59201312522416*I)*asl^3*ca*cf*psibc*psicc + 
 2.57108503482294602183133986242278540082224553847030622431749031436416116044\
07`50.*asl^3*ca^2*cf*psibc*psicc + 2.1846343361492547634568040025828020707379\
6341617403639637193419981920467046448`50.*asl^2*cf^2*psibc*psicc + 
 (0.2408223265932142631943262334830418578742768590716453935724562759597282243\
4146`50.13326097567119 + 0.06925464339760830774250573560082468355495651047729\
098028027717699721798560065`49.59201312522417*I)*asl^3*cf^2*psibc*psicc + 
 28.0056389584165887855350208472008757848987070645961322760983130818926219301\
0278`50.*asl^3*ca*cf^2*psibc*psicc - 54.6540741728328089434674656908936124419\
6976164138355707558749343602329704902276`50.*asl^3*cf^3*psibc*psicc + 
 0.00735037015740030729137047056873026262019998777404401328198665801301453294\
549`50.*asl^2*cf*nb*psibc*psicc - 0.01453837448668045479701800077042095530247\
213701240383905310505613365826632569`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.02255693637649740581482696896198004410596635532420068744366814555613363881\
071`50.*asl^3*cf^2*nb*psibc*psicc + 
 5.58262006624161259893155287717823384910079400702737399326626539880356293`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.069069192606963959671803200844292773294549\
27512145834328378922893284881526587`50.*asl^2*cf*nc*psibc*psicc - 
 0.05848060754161188629946863215661891450640440553806612898799258102785385514\
69`50.*asl^3*ca*cf*nc*psibc*psicc + 0.190235761190985641243940663374343597190\
53984856193216247601178789653816761913`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00010491636539379915930644272888531953112908407654441162271472683146410389\
362`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00049293358659707785513753049026479064\
558267347169007020377787173420927662783`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.60565029211950739311422682451498386635424107646620490757375477742485105625\
434`50.*asl^2*cf*nl*psibc*psicc - 1.31332375858899016687351091496119925243503\
866120759988760532876665603725387871`50.*asl^3*ca*cf*nl*psibc*psicc - 
 7.04181773714509948809458898269562163469333177702211615608816530908027908179\
487`50.*asl^3*cf^2*nl*psibc*psicc - 0.000919985089596438949597976335293778410\
53225233192359156346660207499497474866`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00864482005506853450916683788343886504858032866974651882759668434021561673\
447`50.*asl^3*cf*nc*nl*psibc*psicc + 0.03790212100398098637913382897547042748\
281879460367223422674830463852336206353`50.*asl^3*cf*nl^2*psibc*psicc + 
 5.64770378390913003417131807462159048292285099240376801223447093350446606810\
252`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 5.541272369245143377035778857529442\
50245167159186704160881188580597208896213264`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 2.549765925273858039636172049986467226763399809180723441072816738\
21169385337828`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00857888345677301890438986305910285269384321749853376278609280732644527827\
829`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.080613158404273051703833824788\
20959891327388030535017680359908771468163431667`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 1.026855233438023642576603286294834633258700180437048729497\
1765333644483760187`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 1.87038096890414753432637270278529583112440992070418189238899687102835995216\
884`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.708737433957412246292117382061\
69728427252082501496690710101798893148231354905`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.001559796992140548891707247828927791398880584999733411410401721\
32435966556656`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01465693789168600940069705905240174525695888732824548669822709144641592460\
324`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.128522983701159980389357374083\
29513267891858630579830188727557596853977932715`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 3.295819905869111658816713125529232489797802669426120006998683644\
80143197410628`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 1.19847996577058605775153204564699363265374642524586182072838980071272715485\
4`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 0.108952724160962368886502913240\
63578478670422047689652915689266749102639193912`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu]^2 - 9.6778825730073818397620414691940457075857839906535881869937799\
2817897405631426`50.*asl^3*ca*cf^2*psibc*psicc*Log[muf] - 
 11.5953937068059110949468939522903592971154473253350857931101475246155014493\
3866`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcjpsiv1mb475100mc150100qqf4.m <==
8.394367412926091905405418606768929586555416057320761372236550738418827190366\
05`50.*asl*cf*psibc*psicc + 2.94569014972695821497586486415588326939480121169\
080072813423463354844883152817`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0814009359728176613230740678243796141845116562547808602550625934403023679\
9552`50.134194626995175 + 0.0227419941655302713323419287879471163579933448889\
5169798801823145047017021883`49.580393772204715*I)*asl^3*ca*cf*psibc*psicc + 
 2.08785525789724392982322130533064248870531626181183028120113917226105585477\
034`50.*asl^3*ca^2*cf*psibc*psicc + 1.902596801501087437238519963067434285633\
43510716211256581250466377061555298721`50.*asl^2*cf^2*psibc*psicc + 
 (0.2170691625941804301948641808650123044920310833460822940135581440973926919\
0965`50.134194626995175 + 
   0.060645317774747390219578476767858976954648919703871194634712321254292115\
513`49.580393772204715*I)*asl^3*cf^2*psibc*psicc + 
 23.4801073294236709690306923115980621377506056820109871301283491144739966780\
6382`50.*asl^3*ca*cf^2*psibc*psicc - 45.9880949849646531791842734225325973257\
2518487844424209804704973967885496723584`50.*asl^3*cf^3*psibc*psicc + 
 0.00684177817696544213487960001739988200027863386501776206077550907581454775\
496`50.*asl^2*cf*nb*psibc*psicc - 0.01353647139230660898708303075942596846357\
535533471053322113951388794179283938`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.02000831037446186199792686617775682541205436130648294523044061497654437487\
911`50.*asl^3*cf^2*nb*psibc*psicc + 
 5.57634974980010518381070611206366933666859742788880566420928487065939466`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.064004578738649465413506959482627972477556\
70691312860041682307755969879753447`50.*asl^2*cf*nc*psibc*psicc - 
 0.05432232125676628709797011888682369572796008696520338597483372362550932208\
576`50.*asl^3*ca*cf*nc*psibc*psicc + 0.16874119795978923089301475432933877164\
068543229892720034013889915833125140628`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00010433308634207473594819819010458420057355181294448325482187543528505378\
362`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00048801605862567306357452031898686913\
395274610834409998287875681774752914284`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.49364517588103268629890531411053216459998323866822279423522840479233803557\
954`50.*asl^2*cf*nl*psibc*psicc - 1.08816130790818742954191087142971030001872\
674125701761517909970452693186729968`50.*asl^3*ca*cf*nl*psibc*psicc - 
 5.93622597351837086232281588421116792095453373576538031249673387883229906462\
584`50.*asl^3*cf^2*nl*psibc*psicc - 0.000804685004925183687732284933761864898\
53768632052592667231092428994817568576`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00752779809946834481409932011177712740676559278379260527447554600895934213\
245`50.*asl^3*cf*nc*nl*psibc*psicc + 0.02902965139402592184524177866756420707\
238149881424287123961595536592952172097`50.*asl^3*cf*nl^2*psibc*psicc + 
 4.89868524895461371878452719364615436368977381018808657238315315787345139311\
586`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 4.642935346197420566593031158640433\
86529887466789935188934414969145796927609613`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 2.220589694911336154402035922331897556918078009788962471094749015\
26815084460626`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00798528732028357996435015982197060836324699612535143216280165452194285277`\
50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.0747020639696502586712097020876430\
0847534142659590374969836873976645577549076`50.*asl^3*ca*cf*nc*psibc*psicc*
  Log[mu] - 0.890670045264475221597186762481118975216322510943288467706027846\
88608207147543`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 1.55563239419702849440217309885434184279677970635181442675390622793240303939\
119`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.616375391444555304921896976441\
3403017573016990521624817098400652775356477203`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.001451870421869741811700029058540110611499453840972987663783692\
57300810684291`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01358219344902731975840176401593509245006207756289159086681692846580872912\
359`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.104754759833245894876421780913\
52243501634254407935802793549161402202732024871`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 2.858716564082421833189415984233381140048421041106053988983537789\
76800610216265`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 1.03953329602997157570524217608486586910851674222038326870287099880335307409\
593`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.09450302691181559779138565237135144264622879474730756988467127982825595238\
844`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 8.39436741292609190540541860676\
892958655541605732076137223655073841882719036605`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 10.0575714096738482482630788800567468353049291588112482254\
5568599139087748435056`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcjpsiv1mb475100mc150100qqf5.m <==
7.350233262049718608612034817871944296455008505280347319194046919211298355474\
63`50.*asl*cf*psibc*psicc + 2.46469639591639410953880396765591384236486699727\
580745153122737003479672049524`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0737419386997826705127761215165773444038626510824884679593367093707272973\
9096`50.13504146918939 + 0.02004078734220764149402009096765350533413602569394\
442651294755058150007907711`49.569241697677924*I)*asl^3*ca*cf*psibc*psicc + 
 1.71589044166720395209109285487301442530214409658409725529555133326639015601\
894`50.*asl^3*ca^2*cf*psibc*psicc + 1.674852929226530917601356260621538239581\
76468612642202563047198199228739069265`50.*asl^2*cf^2*psibc*psicc + 
 (0.1966451698660871213674029907108729184103004028866359145582198649380971506\
0712`50.1350414691894 + 0.053442099579220377317386909247076014224362735183851\
80403452101588793465296622`49.569241697677924*I)*asl^3*cf^2*psibc*psicc + 
 19.9254677684739044164938051646154918307267367764888153339142967773196668536\
8924`50.*asl^3*ca*cf^2*psibc*psicc - 39.1945176278018631202604240533774168498\
4426091711977690555015678818747620392909`50.*asl^3*cf^3*psibc*psicc + 
 0.00639855298842629862485321888028088493117489647795538835801580862451513937\
463`50.*asl^2*cf*nb*psibc*psicc - 0.01266361184709687612657516543742476155155\
401693427620329799911999983089799138`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.01789124713644585949434017874853201757210727742588457370066972053734969886\
346`50.*asl^3*cf^2*nb*psibc*psicc + 
 5.57009266047183844693236252499576690561680185929623969423641044721668586`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.059594893151772771771175742157250749367479\
30547798364823709784927851148002175`50.*asl^2*cf*nc*psibc*psicc - 
 0.05070376435364342681172382040609556518357768798561084545467309036087370732\
011`50.*asl^3*ca*cf*nc*psibc*psicc + 0.15085818957789729954066793297567604602\
622327503165209518376505014343453870827`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00010375754566594114898733909385813298285227462433361786944184109807138324\
11`50.*asl^3*cf*nb*nc*psibc*psicc + 0.000483188922467041799053375707538557419\
40210724813312481643172161152796293909`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.40634529624239422769320253136486636494095124074223072196862113480793543296\
718`50.*asl^2*cf*nl*psibc*psicc - 0.91281211775624221124472329927558080023663\
842654764128219074767424451347803042`50.*asl^3*ca*cf*nl*psibc*psicc - 
 5.06337761483065554066205278889344658202430513985319499345878685738016740348\
754`50.*asl^3*cf^2*nl*psibc*psicc - 0.000707466502601765748916584182557343395\
27287185504802464709797206427842035263`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00658920707654873194859171489037414309745078762671264925714058781689753343\
268`50.*asl^3*cf*nc*nl*psibc*psicc + 0.02246411697310868823696463009715805709\
69167916448703008418123165076956758817`50.*asl^3*cf*nl^2*psibc*psicc + 
 4.28936184062349033368966947010299953630351333658007180413394948126307321947\
864`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 3.931676814017128936482830244876498\
76313913645970192719959973393820703700413051`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 1.954781566014513386871248918587432656011510770575215218983421131\
86540161653079`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00746798313611873887940342632124024156826315853610774625381107011970000252\
456`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.069555360073011842747566894584\
94314517006480411373262527098714809211003292944`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 0.779883971022452787943576267291454461146093333923649418933\
44536022964967626899`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 1.30759111706725965106962083789249955526681035640550907335229440424377961442\
978`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.541598413723996716275980690226\
38815406028928531104807534794578684444824585718`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.001357815115657952523527895694770953012411483370201408407806633\
30552767305819`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01264642910418397140864852628817148094001178256613320459059007060830517503\
393`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.086229149998823473237789372968\
44724676144541973061834822380643548198376285947`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 2.503134845364923128691798589829938689893529618886898034063047499\
42933566579179`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 0.91023085285997204679701766902906861450673804323159928511912237678523929763\
628`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.08274825935090654970881978809355169222788527665741811682825953444748431836\
366`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 7.35023326204971860861203481787\
194429645500850528034731919404691921129835547463`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 8.80655947903716952226503264978630552639262752379322680137\
036074880436360297266`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcjpsiv1mb475100mc150100qqf6.m <==
6.489452651909499515166319270101508270907895796879840713953009655222779769850\
94`50.*asl*cf*psibc*psicc + 2.08105796607767099999734380576397803883173872935\
97125522513884747229970650886`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0671013844521571015625230605382710861306945433984174588499787979845819524\
08`50.135812976386546 + 0.017759688054512853219733781179859224324660527091286\
51416720352315768256153382`49.55851682886623*I)*asl^3*ca*cf*psibc*psicc + 
 1.42509646810131025369255073877467587438062029876503198178845113978973930234\
507`50.*asl^3*ca^2*cf*psibc*psicc + 1.488315869322870264092715450593701567450\
85699262173223804480052739136437398428`50.*asl^2*cf^2*psibc*psicc + 
 (0.1789370252057522708333948281020562296818521157291132235999157213563425402\
8011`50.13581297638653 + 0.04735916814536760858595674981295793153242807224343\
070444587708221953180244902`49.558516828866225*I)*asl^3*cf^2*psibc*psicc + 
 17.0889713266471246904187307084275345611267703797589385805182088496807016001\
7097`50.*asl^3*ca*cf^2*psibc*psicc - 33.7780903525868430769301193975899372181\
5947347105712358895828105312835019525557`50.*asl^3*cf^3*psibc*psicc + 
 0.00600885455512961870464428559803019984056341808041366088556415846518821561\
568`50.*asl^2*cf*nb*psibc*psicc - 0.01189640369746949184182563632204820473082\
620201949544330419964035202792307393`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.01611150915853844877081051138592637068134118342583403480757412799603423081\
753`50.*asl^3*cf^2*nb*psibc*psicc + 
 5.56384875603920176696739546907888814919037459537964447471141733575034793`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.055721420357051967081168138793013639157238\
43775713028002428595470689917934421`50.*asl^2*cf*nc*psibc*psicc - 
 0.04752680919329155436713734210458021643303614740010885587773121814491856782\
049`50.*asl^3*ca*cf*nc*psibc*psicc + 0.13580480523652133978117454729832597543\
839508711604668145447721315855230709641`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00010318956882511308909053232363904112951834128629045408248977141332450506\
414`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00047844970187026264731976410644804325\
819597282332860889556519687230008403735`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.33731802457653377663323155187642655314451548300755447875008181690902395481\
831`50.*asl^2*cf*nl*psibc*psicc - 0.77409738137204830834003413125924199008556\
046438951138670367798830464235047596`50.*asl^3*ca*cf*nl*psibc*psicc - 
 4.36349941352766646423445361614264369423261542665788174978551915480304443791\
976`50.*asl^3*cf^2*nl*psibc*psicc - 0.000624673622638304531107168240212774544\
04101761847980236729309939413586649287`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00579273490373916594456181392587617690082256291681632927860261301990771516\
922`50.*asl^3*cf*nc*nl*psibc*psicc + 0.01753359733208541853433674402191409823\
372353382785066023364930401466218279805`50.*asl^3*cf*nl^2*psibc*psicc + 
 3.78703771421142077862717261396733462798653087050624466967759347508425493315\
566`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 3.360363473021568528934677343479478\
62895236168690133583346575801159698351920406`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 1.737067401555538448144132024863216380478532124502001414055966971\
98012163493994`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00701315196830695721618239934736065025030406786381654761989547200859202939\
592`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.065034489563458683415191711442\
91564306315803611674637108471723172589462299504`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 0.688552311674803777932213202539515386906641976455680849032\
28972274259180602805`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 1.10927657020625160895931059276434846461523333570290126744751668162125533908\
094`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.480210192617056099559380693241\
00990681417836703804196889149119450806911582899`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.001275118539692174039305890790429209136418921429784826839961162\
92879010198587`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01182445264790157880276212935325738964784691565759024928677997341584770572\
046`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.071581108007131713982658475036\
0103694718241802995048132383075417204756086827`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 2.209994496937993576390462148352382039331986185839894126168704471\
34493941701581`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 0.80363436252290675505107714485541165066617679485087059134006495336026218562\
622`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.07305766932026425045918883135049196824237970862280641739364784156272619240\
942`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 6.48945265190949951516631927010\
150827090789579687984071395300965522277976985094`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 7.77522953734116835243793932815095377631711355076829982074\
423263491091986825074`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcjpsiv1mb475100mc150100qqf7.m <==
5.771479749247661547505157872150535306347525770138255773576197148440618904747\
68`50.*asl*cf*psibc*psicc + 1.77115753060015771622026262989309557786129846934\
310408160855009760245991114309`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0613015648651137787889281366660399868605894516099789085310101132273334951\
2944`50.136518674088926 + 0.0158174744871538759961741469708392813060232798410\
703689210538367115733754825`49.54818425568668*I)*asl^3*ca*cf*psibc*psicc + 
 1.19463874496142798715905647466671412816652626456423076754900625875933238329\
587`50.*asl^3*ca^2*cf*psibc*psicc + 1.333595922560261281084200434133573797028\
34104359787143687711514135974039601998`50.*asl^2*cf^2*psibc*psicc + 
 (0.1634708396403034101038083644427732982949052042932770894160492309781639242\
4205`50.136518674088926 + 0.0421799319657436693231310585889047501493954129095\
2098378947135896654397375019`49.54818425568668*I)*asl^3*cf^2*psibc*psicc + 
 14.7938803901943618599652068706017431379425504728153019805551218794589035849\
9935`50.*asl^3*ca*cf^2*psibc*psicc - 29.3953537556312535035532334797460283254\
2989858193256353652135864897314814046949`50.*asl^3*cf^3*psibc*psicc + 
 0.00566353950362515341181695044284660674196109237282187540842928090858088820\
353`50.*asl^2*cf*nb*psibc*psicc - 
 0.01121678243517845258005659883068763123073961542807045990712381582379538585\
3`50.*asl^3*ca*cf*nb*psibc*psicc + 0.0145995584196831952539319323555042787484\
987498583861078501262581920892883654`50.*asl^3*cf^2*nb*psibc*psicc + 
 5.55761799446733895539127800506129115245581596317941387516233983735699389`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.052292485932793390497369796841739570786546\
20380946766803064440178659101590082`50.*asl^2*cf*nc*psibc*psicc - 
 0.04471569857697453079349352287935216610567069191051338454755522389189597150\
319`50.*asl^3*ca*cf*nc*psibc*psicc + 0.12300245128528927895258741920120098887\
092048590107195962137846571825650429937`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00010262898691163002445240803494394111430121120140494878199714627545633625\
653`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00047379601139341251080005317440389468\
856563374190672348031225176931965439183`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.28204806893347040299617985717940949697241568021814373049218625005938211169\
52`50.*asl^2*cf*nl*psibc*psicc - 0.662836606024015126031895403199538117625256\
77052821077328396660774848526632694`50.*asl^3*ca*cf*nl*psibc*psicc - 
 3.79460924261833148976652332878696298952053587516378902099546578044960831960\
77`50.*asl^3*cf^2*nl*psibc*psicc - 0.0005535462133551199134365223901418881336\
6228979997148485536234801467238951269`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00511099243794371439007375185532296550170182731661872431154444658879280095\
928`50.*asl^3*cf*nc*nl*psibc*psicc + 0.01378348649659032749317074074760973062\
26771328028510299687056266855002061026`50.*asl^3*cf*nl^2*psibc*psicc + 
 3.36805161384097243169530776985924791036529591040261688590708073337206725701\
162`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 2.895610799968170615720566969396313\
39888479524395768198948576946256158832217392`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 1.556488143192854984491517733204425761159151794084098952379701052\
88250166327552`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00661012225425319129229965554546171848453607658894838317855820862110953247\
707`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.061032455900294775954708281780\
75183470593457724540956000736095744674722741377`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 0.612373020698358623944601412701681438248235620073203070164\
92376970401222854776`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 0.94869530977867491084780716221050718439455124192309782359933142203797499257\
278`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.429191134107271691463517342373\
18505013619861452518498335346309735835183469939`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.001201840409864216598599937371902130633552013925263342395802541\
27398924794312`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01109681016368995926449241486922760631016992313552901091147329664672592542\
693`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.059852459147047273038200760635\
43078336891966446936735463145014585222779794671`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 1.965487564081896112030245366295336035664299209744134002974734914\
63721393866668`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 0.71472275057523494982918013319830401296883607627059418289538811543866908873\
656`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.06497479550683954089356183029075491026989418875187219844567469948695737466\
733`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 5.77147974924766154750515787215\
053530634752577013825577357619714844061890474768`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 6.91500227023193155545084648521929470171184887606164885084\
74276767849868637417`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcjpsiv1mb475100mc150100qqf8.m <==
5.166386791374401744182053653741437022577140454328773868169348967089749451164\
64`50.*asl*cf*psibc*psicc + 1.51799172212466432371013554142124470226760494496\
260606254746304447122594742204`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0562030604145279871918852096361823740621041016741482066728031288467674246\
9222`50.13716653998327 + 0.01415163998965532974680312097031943382932914835084\
329544659929992561540726992`49.538213347032695*I)*asl^3*ca*cf*psibc*psicc + 
 1.00977785607646757307998100109496869886391359376776414631367463741326824892\
306`50.*asl^3*ca^2*cf*psibc*psicc + 1.203819986655914242799482381785732902043\
76379583954319187673395083328874490526`50.*asl^2*cf^2*psibc*psicc + 
 (0.1498748277720746325116938923631529974989442711310618844608898597477300434\
5519`50.13716653998327 + 0.03773770663908087932480832258751849021154439560224\
87878575938895149526468424`49.538213347032695*I)*asl^3*cf^2*psibc*psicc + 
 12.9138664951228725787745014051819631613966099484148147667870267925153126426\
9933`50.*asl^3*ca*cf^2*psibc*psicc - 25.8024987988364373447978618389001338763\
847239654544369147702785653698014938559`50.*asl^3*cf^3*psibc*psicc + 
 0.00535543474973868409999065479073537727705823922932129054461523956429607216\
137`50.*asl^2*cf*nb*psibc*psicc - 0.01061057665988819306878433266223912523832\
183502678037725460925147042762867361`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.01330311514556773431773935049432835660837114297483530439747179503214712180\
383`50.*asl^3*cf^2*nb*psibc*psicc + 
 5.5514003339031431084980429336271853228830287562181300256978196558091835`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.049236172629248041986242423164138865252353\
62889066547174290003890704784361635`50.*asl^2*cf*nc*psibc*psicc - 
 0.04221102187192387079306909875064846937942398950388196993161720374029631167\
085`50.*asl^3*ca*cf*nc*psibc*psicc + 0.11201503765745842319978440873730895549\
907945450345557491536192906001008562626`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00010207563641306893682911677904680431093745302671949561342439434048388017\
064`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00046922555222238976620632883508900000\
368728956734822492175829135175895091752`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.23729945869947585490762868018070644314506826822232274861435211757057868956\
973`50.*asl^2*cf*nl*psibc*psicc - 0.57249451638692875941613771445442595191501\
060034433011774512515406478056606105`50.*asl^3*ca*cf*nl*psibc*psicc - 
 3.32657292255288665127274762651187422471107604456601571569373585158723105729\
25`50.*asl^3*cf^2*nl*psibc*psicc - 0.0004919653980747630503835746915685725605\
7432829015931892532145971981540762426`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00452297421202035762799471611609523886392115128735692361904422940799936097\
289`50.*asl^3*cf*nc*nl*psibc*psicc + 0.01089950005157936599535886838938194206\
289874204206083409185055751281679691436`50.*asl^3*cf*nl^2*psibc*psicc + 
 3.01493865116367971725213069886129617443066048114479284345258422369363446678\
779`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 2.513277766970215195831133005141154\
7715515818074532372616199115863336649432305`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 1.405021944106793714567640058085939082595605411898662392720598242\
60856637385081`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00625052202739813938719375772733666427719420797667549487752395154262764321\
048`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.057465321854385183720090948406\
51837848644849963463518144162169272337720735561`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 0.548170663847941766773114672520235668078301905662689607900\
46985885338808487051`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 0.81719882541875909372482775146513109810740149971189480009080253658971252295\
304`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.386324641506192801396150240170\
00490385069356223982874696932327482902558093341`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.001136458550436025343126137768606666232217128723031908160328698\
48278290532039`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01044824033716094249456199061936697790662699993357003299140395065012249801\
132`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.050356509126736863003550148962\
11604426250316029343728179756063701413776220767`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 1.759422094655540805382899753631103727647844663249856193924372130\
1985020443044`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 0.63978985260201483832105445586585590096285260481812952506665711077463741520\
357`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.05816271387291043984736858689689599099662296407437541136923579467869470391\
129`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 5.16638679137440174418205365374\
143702257714045432877386816934896708974945116464`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 6.19002022763871654309599121766940707798375788301311493058\
263597576913180908873`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcjpsiv1mb475100mc150100qqf9.m <==
4.651694030564205038864893698444185592631413838417119845434271075932383808529\
05`50.*asl*cf*psibc*psicc + 1.30909169878113844055812331997240298097420388129\
752241695416478725309373604071`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0516950085074641743599384194528244406793232484312722949197775127090503951\
0182`50.13776330866166 + 0.01271341890353258992723286314519469708925414232059\
48102193931652190883747841`49.52857705463316*I)*asl^3*ca*cf*psibc*psicc + 
 0.85988499043421332889108666412960511453238156890560671145884126828210518362\
324`50.*asl^3*ca^2*cf*psibc*psicc + 1.093867098290702413255775351067735996496\
25659677275832228847429181503709350013`50.*asl^2*cf^2*psibc*psicc + 
 (0.1378533560199044649598357852075318418115286624833927864528408691011593344\
1716`50.13776330866166 + 0.03390245040942023980595430172051919223801104618825\
282725171277849213706964954`49.52857705463316*I)*asl^3*cf^2*psibc*psicc + 
 11.3568627520954448633515611436202741138551538891033721798983258572551006553\
4017`50.*asl^3*ca*cf^2*psibc*psicc - 22.8228563403735876150089002746711297948\
2350922725582196839801235285846395441809`50.*asl^3*cf^3*psibc*psicc + 
 0.00507883391025843156758620279486447498628030016846907961121475014398771444\
08`50.*asl^2*cf*nb*psibc*psicc - 0.010066513311955771844023620233722679444094\
38820220635867659152144603248246272`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.01218222061991893128024080071746147732921188924531032012162193254229446203\
517`50.*asl^3*cf^2*nb*psibc*psicc + 
 5.5451957326742581871710920661240845144404026621360235684985333409160481`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.046495270516487144645795436890764597423058\
81006990669300677278207131893414686`50.*asl^2*cf*nc*psibc*psicc - 
 0.03996553716179752113447160156933162137637054842203025502260744511023558671\
369`50.*asl^3*ca*cf*nc*psibc*psicc + 0.10250848968052986190087909231466819221\
268833225649521619185410288107189821322`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00010152935898801249487347793872410214362430716553136356993107420364606882\
245`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00046473610822144127489584676574640479\
070780557135740551627418427883622882931`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.20071008373854324268206835618031225092099405915010578031519727373370743063\
107`50.*asl^2*cf*nl*psibc*psicc - 0.49832881605279266824528359602513586474684\
87516216777535860274846879846831681`50.*asl^3*ca*cf*nl*psibc*psicc - 
 2.93734092840878636169651156369842615905474242540257834819972844445337327947\
139`50.*asl^3*cf^2*nl*psibc*psicc - 0.000438280408266010913497779988098447340\
63763544985808276037274885696657670672`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00401233166992217957810666543220106859730755751936432298920532357887433309\
248`50.*asl^3*cf*nc*nl*psibc*psicc + 0.00866018647177594347841805778615995371\
559606281130920268041545760765290169792`50.*asl^3*cf*nl^2*psibc*psicc + 
 2.71458036195630275065677098690255156478431065317907738088690301817709482265\
693`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 2.19558483094320074853884100611003336509441751426298206753810323120699082292\
9`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 1.276691942376058444834723013053482\
32741370243154270874898594726540066751723987`50.*asl^3*ca*cf^2*psibc*psicc*
  Log[mu] + 0.005927691161042705551978610721859308774340243558542450590723706\
75983424592375`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 
 0.05426631564268779745548796848256760735810004852193469761283541789050442878\
157`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 0.493560065810236863755776543073\
19119359714739148710497834307327603219905866485`50.*asl^2*cf*nl*psibc*psicc*
  Log[mu] - 0.708435211234364730701080291773243658959399767823949925518554038\
97779861081829`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 0.34995459398442844631679892790853471032753275778610918500675512968934286234\
189`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0010777620292804919185415655857\
926015953345897379168091977157123364031482215`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.009866602844125054082815994269557746792381827003988126837791321\
30123156027162`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.04259200260716986297260528610658651929463861500372629713005086806711155829\
668`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 1.5841425710936173575520848877506\
7652739222335535329099010667653749585908651174`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 0.5760518440340426754734854137275187372335357655830149054955201\
7678591890743385`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.05236834945764024322486231033886533974850325141663771868110239436757779056\
745`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 4.65169403056420503886489369844\
418559263141383841711984543427107593238380852905`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 5.57334967448665953056532463656259356471811796693549852414\
29813184437867871256`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcjpsiv1mb475100mc200100qq0.m <==
26.37080183162308416466020892546663623112865273802196342880787141613204649034\
727`50.*asl*cf*psibc*psicc + 11.195173400240512860353022954874267015635600295\
41538609144215789762515904592989`50.*asl^2*ca*cf*psibc*psicc - 
 (0.1265696532303687189810967417760903839549628536729858756786219551034728862\
1995`50.118088116712755 + 0.0507949093632239058039825078530387459158705357630\
7599421421522865950954629737`49.72157871618945*I)*asl^3*ca*cf*psibc*psicc + 
 8.98815012243820866694414455352391503369949602381043142673282432973400776843\
05`50.*asl^3*ca^2*cf*psibc*psicc + 6.6091729302912162814139847382904333332569\
9877498175317674303132085541804694613`50.*asl^2*cf^2*psibc*psicc + 
 (0.3375190752809832506162579780695743572132342764612956684762543610379377480\
3118`50.11808811671275 + 0.13545309163526374881062002094143665577565476203486\
931790457699828835543543356`49.721578716189434*I)*asl^3*cf^2*psibc*psicc + 
 123.340327937342922784496087571136341017176425016868818742565766940664450933\
73633`50.*asl^3*ca*cf^2*psibc*psicc - 
 234.671780235081917207204427858015283208488378678584746215094`50.*asl^3*cf^3*
  psibc*psicc + 0.01382059673517648478718703978981050818207900342052712039857\
831978253845489874`50.*asl^2*cf*nb*psibc*psicc - 
 0.02827081865471412858984634455470625486595541285407963874208569672491495609\
114`50.*asl^3*ca*cf*nb*psibc*psicc + 0.07069473092692226431239457286980338186\
003083354293345521766473528570548555746`50.*asl^3*cf^2*nb*psibc*psicc + 
 7.24319629474894101711306915628596383732793330670276763320082038889089638`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.076111981626722815455329224114370147401984\
66973489202113884777185351228694316`50.*asl^2*cf*nc*psibc*psicc - 
 0.08998335010314020381541859865948696401838235160609796637051193292995601229\
82`50.*asl^3*ca*cf*nc*psibc*psicc + 0.349705725178218459952308530428444300037\
65145941586963450647767678873188259453`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00007977861359654790873745346388930097218861865089595677688997416269850305\
373`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00021967605627371394603110806786559349\
771071929592021148061734671203982714467`50.*asl^3*cf*nc^2*psibc*psicc - 
 2.17267978050800909556711727291630873052870903843910486848586714841721500909\
615`50.*asl^2*cf*nl*psibc*psicc - 4.37849919082195946756449977995708115478884\
111858333590690121364973027296688318`50.*asl^3*ca*cf*nl*psibc*psicc - 
 27.4715838582569620378515310982237127747872117721319987471248671978225615112\
7935`50.*asl^3*cf^2*nl*psibc*psicc - 0.00227734683782459634685121689661079863\
760384812425330748982289514140214747767`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.01254167124614880576450629717296454155606926335875259197201033006797646620\
76`50.*asl^3*cf*nc*nl*psibc*psicc + 0.179006215236413553789980456137020322583\
3063069547713439410590711829609304434`50.*asl^3*cf*nl^2*psibc*psicc + 
 15.3891593709319445705821202594466120862477103821047584769361718610518402701\
3852`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 16.8515139045755523653276109867270\
982112986135368801403973275228212079155881736`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 7.713805305103286885854185106293924314630196065083884575250719686\
03333502366308`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.01613051943714235133083701636450464738970622896396732641157348230719314054\
478`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.088833052765691322573578475502\
71963830703221223246813193145959330307185254667`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 2.798028976533080831014930956263020379317765524019046995806\
57692587287177576649`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 6.02480326692309868119978092019378237688173101537809786880032141485796471484\
604`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 2.070490269267719832683345994095\
62126303129150590321272604060706042973060999064`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.002932821715844063878334002975364481343582950720721332051844573\
40749605427375`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01615146413921660410428699554594902514673312949681238761650555556033705748\
433`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.461056969098218448795352366007\
81909858081630955073442139850967264586709342002`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 8.980622874346865362876976994122648656102439864715919923925115884\
49991038318485`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 3.26568104521704195013708254331732678403725085989669815424459755538264137870\
54`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 0.29688009501973108637609841302\
884788945793189635424528673655453603255627681631`50.*asl^3*cf*nl^2*psibc*
  psicc*Log[mu]^2 - 26.370801831623084164660208925466636231128652738021963428\
80787141613204649034727`50.*asl^3*ca*cf^2*psibc*psicc*Log[muf] - 
 32.9725457743819495419585465508406569611437132657160763585162891574819758243\
5054`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcjpsiv1mb525100mc150100qq0.m <==
10.6496`50.*asl*cf*psibc*psicc + 4.008947719988143117334817942517056600200871\
68877311261247202704022688505688016`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0970621881063764098366842185592337117698048255682276644554810088391429917\
5882`50.133105239114364 + 0.0280435075045369199515579781698442288625112366108\
8717041807021257610083843794`49.59388749307308*I)*asl^3*ca*cf*psibc*psicc + 
 2.93156841986053389149753367685058666578708685128615021609052725761355709609\
508`50.*asl^3*ca^2*cf*psibc*psicc + 2.285982573198531772242703991629539403841\
81612807528046363064787506118964604851`50.*asl^2*cf^2*psibc*psicc + 
 (0.2588325016170037595644912494912898980528128681819404385477546146922247140\
6082`50.133105239114364 + 0.0747826866787651198708212751195846103000299642956\
9912111485243873429985967658`49.59388749307308*I)*asl^3*cf^2*psibc*psicc + 
 31.7954690968337270550716880224768019386730964738543871973362750980566979263\
5706`50.*asl^3*ca*cf^2*psibc*psicc - 61.5322142679325713006337301781813670580\
2057428654918985677933991979373379479405`50.*asl^3*cf^3*psibc*psicc + 
 0.00636707222801057499900757129273845967410429589919410956025071981129432000\
802`50.*asl^2*cf*nb*psibc*psicc - 0.01317822506636254622206229685327476036034\
26997147392559320844084509053343386`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.02061813089811402415055229196022928502132942853517188540884704133400562086\
337`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.80667900735272193781781299861536766177143926078075129437545470647117322`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.073168394605667428605400505407551030974314\
81484344613882568328334114619815718`50.*asl^2*cf*nc*psibc*psicc - 
 0.06158657300592274334427367188133957841781390102006646349351288609372087090\
299`50.*asl^3*ca*cf*nc*psibc*psicc + 0.20994537839763349215360471263206618489\
128469877604037237367879554038584860388`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00008749031949779594572152171848410819455016307036046581104848643147524717\
921`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00050270563863156010227301152046983616\
526090762757718898720791248934436191297`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.68948861497214305697101482622868875871176000981047293059313913665847861353\
4`50.*asl^2*cf*nl*psibc*psicc - 1.4808249748800134145213085437514642272670342\
6487462554113194632324762585579837`50.*asl^3*ca*cf*nl*psibc*psicc - 
 7.93263128276414779391389017918088955920716830021712012920574606801374074676\
382`50.*asl^3*cf^2*nl*psibc*psicc - 0.000824448582466685770940172855141234375\
39942252810630716579028022825284798968`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00947430420981010717767739489293908072641888741421080746520230005113970204\
433`50.*asl^3*cf*nc*nl*psibc*psicc + 0.04463966253908166831302567463911214474\
614129653878299578382647479113123619863`50.*asl^3*cf*nl^2*psibc*psicc + 
 6.21476710048864474861578326351040614971466529201773832080491333913472471065\
733`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 6.207614148575747954294542185522789\
18267152157294424580571390607236246134088332`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 2.668053126540829778819731802750821470665567453766092528387329777\
91282453756606`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00743124079948074225589497243057230838791719426876751876349359015697671629\
312`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.085397485650329169288451911089\
4323254066130423128529194344891929940834942868`50.*asl^3*ca*cf*nc*psibc*psicc*
  Log[mu] - 1.129957654634299045202869684274619299948120962185043331055438764\
8597515573902`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 2.10504814990133729733114905949800232706495703532721299508324725716478551822\
018`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.754858087791329133386681374258\
81913321270433873576967111002356506075372327814`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.001351134690814680410162722260104056070530398957957730684286531\
54630606470905`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01552681557278712168880943837989678643756600769324598533113686770524089624\
287`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.146314028371201550135673760388\
18834994444182860990292317147428033841191789591`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 3.626739982094730000639371847199893640454971222686010512144853782\
16747514274569`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 1.31881453894353818205068067170905223289271680824945836805774543884885220711\
449`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.11989223081304892564097097015536838480842880074995076073179963839326843231\
093`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 10.6496`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 12.5560098765432098765432098765432098765432098765432098765\
4320987654320987654321`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvetacat2mb425100mc150100qq0.m <==
18.05041740024216531194414055905282450532258193648708461974739953127629372713\
045`50.*asl*cf*psibc*psicc + (0.278897538341539295760847535275448352047174736\
26382304084582039684307010642027`49.708169209672825 + 
   0.720191386540432820779989245062386520823552982228891170988327767187177271\
01463`50.12017245156442*I)*asl^2*cf*psibc*psicc + 
 8.25159130979304481962176158280358465416398240257763966067316259145091553936\
674`50.*asl^2*ca*cf*psibc*psicc - (0.3785694544788627092986795223966896758929\
7298607702096285871779378587265787327`49.976463177660584 - 
   0.419677495380381029771910385155304184178996403137689286542523659773741174\
80011`50.02123328980982*I)*asl^3*ca*cf*psibc*psicc + 
 6.93403705431329889813088462314475156376662469304195770751837011615050780095\
987`50.*asl^3*ca^2*cf*psibc*psicc + 3.918298081973818106937861483055959404367\
91257680475248638819845785778816776415`50.*asl^2*cf^2*psibc*psicc - 
 (0.1386503472492163430747697443680351662732288835076289910152196135881129336\
9701`49.400739246137036 - 
   0.766852202964514999112603605310769133009322135539093238757750704262873718\
507`50.143529954059574*I)*asl^3*cf^2*psibc*psicc + 
 64.7003980616320136805265054931183397914736118008886567915240413464002732286\
3684`50.*asl^3*ca*cf^2*psibc*psicc - 126.935859798178078401646937549974838970\
62065878420893094137839269420288082860518`50.*asl^3*cf^3*psibc*psicc + 
 0.01039845829121480299325852367836096615994256796767478888704669009697808671\
75`50.*asl^2*cf*nb*psibc*psicc + 0.009244897956511939174064158004018559371806\
50128424171410853208668747804793241`50.*asl^3*cf*nb*psibc*psicc - 
 0.02148334997380499762737669933033333335126896753379166472281485698063845080\
564`50.*asl^3*ca*cf*nb*psibc*psicc + 0.02964038395288870855881815553539527513\
630129768767121559242989322884920630543`50.*asl^3*cf^2*nb*psibc*psicc + 
 5.99032877947095177842696423239547556983910612189320695889130734745096806`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.080258349769437559700843910136479303096429\
20227721292333456665068560191039132`50.*asl^2*cf*nc*psibc*psicc + 
 0.04400763765921958589907727348697595073813524677766513247603730519549668593\
074`50.*asl^3*cf*nc*psibc*psicc - 0.07891556209275343906330963155109179480896\
209811813055472205920831587827686626`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.27010447590944518683899176776376018834025415781963199510089815902866799680\
834`50.*asl^3*cf^2*nc*psibc*psicc + 0.000092470227595737384342910414851859457\
04743437017522586562346895132536184487`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00035685616375978983223819587323969077227224358907671997784564060547526138\
885`50.*asl^3*cf*nc^2*psibc*psicc - 1.609107435326513979240166924520956602181\
8036833908026267311856664384454047775`50.*asl^2*cf*nl*psibc*psicc + 
 (0.1409393548219474680302443160394593138292314012141130075260182879323217944\
8516`50.12454657917241 - 0.05023327168946489242215871972822182059660723892254\
306993709200993407140981243`49.67650576472624*I)*asl^3*cf*nl*psibc*psicc - 
 3.28085871012069920852072576074997389448939555370164149409936749728165442164\
313`50.*asl^3*ca*cf*nl*psibc*psicc - 15.8066194017726694216909583659354423198\
2895137697201587771870194273310154673156`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00185394455776982710018221087739343150106727024923922269591480009391600213\
692`50.*asl^3*cf*nb*nl*psibc*psicc - 0.01430928764664526590726133113515434430\
535193523294228559200005090323719208117`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.14344414763441061321948928883064785283531805774619753352757091102829444448\
94`50.*asl^3*cf*nl^2*psibc*psicc + 10.533648231775163638670276322721278587297\
37093307607025294676850741276809222455`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.3255114268502608165873172652118529076940414366243737405336634132736782594\
152`49.708169209672825 + 0.84056147369418240185076917225895363613053384233341\
009861830920775733598800323`50.12017245156442*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 12.22165834539667393681955616985874522740084697436418680846689796\
659447258106122`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 4.57318772719325488537588366906555644778421324276614938839231310944740363742\
784`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.0121364176089327540401868538452\
9001353988272286833547515225904293087795664265`50.*asl^3*ca*cf*nb*psibc*psicc*
  Log[mu] + 0.093672429328164617014816518546853557700985087705765550014785011\
97862265727654`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 1.91520876941366611612186842231295974314497653328655822780850335413556841079\
221`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0591838957909565121067849573112459832170984430226134073695097269360888824\
978`49.708169209672825 + 0.15282935885348770942741257677435520656918797133334\
729065787444893467860567067`50.12017245156442*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 4.391127034052752079758345167490942979673467526415636367368239360\
48251450186968`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 1.28871109172919727884794098319789151825099885531250460902169568720917833605\
883`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0022066213834423189163976097900\
5272973452413143060645005778216360150499609098`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.017031350786939021275421185190337010491088197764684646468372967\
04399402296904`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.34146320306418264908294582297549488940844930247925338467365429527291032433\
252`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 6.1471013445534736958146020275002\
9242856868557243975233337591090825769205104764`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 2.2353095798376267984780371009091972467522492990690008487631918\
2459017993552682`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.20320996180342061804345791826447247697747720900627280439316886959784825501\
222`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 18.0504174002421653119441405590\
5282450532258193648708461974739953127629372713045`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 24.7553456027895858862296294434646959898138623722521359009\
9572468797911360875829`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvetacat2mb475100mc100100qq0.m <==
10.03610673967170541893538851437441180461084243835538504872660640657444969307\
264`50.*asl*cf*psibc*psicc + (0.421691813885691330379362857270245820728049034\
25316800556650086146706600774471`49.856673873921814 + 
   0.714359388569837763750696641737357515742591854700635212135265642619861898\
92404`50.085595460470216*I)*asl^2*cf*psibc*psicc + 
 4.30310698356221131281096578453615770792555268613871563407061255290656297633\
505`50.*asl^2*ca*cf*psibc*psicc - (0.1394506373624555587242696839090359614843\
0583562192942581721747938197710322473`49.39235984242791 - 
   0.786790588387517909617892917157052239346634972132710653444407966547140513\
66375`50.14379849510288*I)*asl^3*ca*cf*psibc*psicc + 
 3.45527582905748326256421975174722352193640557378161049265911527806110977582\
048`50.*asl^3*ca^2*cf*psibc*psicc + 3.676340764299612607436077099151859762322\
37870221862583562686077417838715606926`50.*asl^2*cf^2*psibc*psicc - 
 (0.6611878392422691752497292117483664192888318592250470684165991313145066020\
583`50.15049200258186 - 0.006804218730700839597661587042690601356668617999157\
88530177456112696002359933`48.162945411419784*I)*asl^3*cf^2*psibc*psicc + 
 22.2712793152782995359684962845712669146388044762426666416367664974112212243\
3593`50.*asl^3*ca*cf^2*psibc*psicc - 53.1955532936332257374028390202179888066\
0554385763265073058193071882262027800504`50.*asl^3*cf^3*psibc*psicc + 
 0.00573802672087630878676650063631868920465807436679973222775380153558253530\
417`50.*asl^2*cf*nb*psibc*psicc + 0.00525671547965781566020719766897767798782\
734151497915491011234371594954866129`50.*asl^3*cf*nb*psibc*psicc - 
 0.01239272902996427995111349419496032082393003171178988633536311695536771344\
748`50.*asl^3*ca*cf*nb*psibc*psicc + 0.00995193872026951176715677179285280035\
129803241744570496526847044655779933175`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.28064970845134159955114389255132264548186327733677549370563030554051592`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.115718138852888200860103886067086290340668\
72472576544740434892719710840301133`50.*asl^2*cf*nc*psibc*psicc + 
 0.05137407688017098832310680115600729662252474407661673329777260164714772071\
609`50.*asl^3*cf*nc*psibc*psicc - 0.06478473698966063286897323620363393847627\
367079388155792901526227941667411426`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.29021617988296872103766315529542066870601690245782589988607050405616550147\
188`50.*asl^3*cf^2*nc*psibc*psicc + 0.000132320986623876341715338466207824115\
94165256498813523974815679388578171048`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00133425121981258852414955922763039294412781932580749033056688926921334468\
96`50.*asl^3*cf*nc^2*psibc*psicc - 0.7802801711580556924750867944998440680228\
9882831394708859093315680362312392062`50.*asl^2*cf*nl*psibc*psicc + 
 (0.1014062727083208030564641835658617924571996154915499575029181957063357936\
5719`49.95180021251887 - 0.12407518109822084061403180318974774824718131663558\
719509685729201802173013098`50.039420310208385*I)*asl^3*cf*nl*psibc*psicc - 
 1.64849751917306181801411600904214388577455217553349518615138759757229021508\
622`50.*asl^3*ca*cf*nl*psibc*psicc - 6.62841040349960438140960632686440794150\
216953237576935464712702439355287030634`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00089223213503233839943935010537417486499129047233092131142534418874889650\
211`50.*asl^3*cf*nb*nl*psibc*psicc - 0.01799354501348734189336864819000831004\
461616676385867961235168399899087251265`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.06066467419041824283424414659011480582792540241362888223608003794528308754\
608`50.*asl^3*cf*nl^2*psibc*psicc + 5.856751989061004215499119048894955099234\
12373137124657306824923784989201588865`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.4921718020361657022210040013924056969065430535974444471005295321610550809\
1149`49.856673873921814 + 0.8337547374566202956626418083743036455221735541143\
7910682705905909681642731703`50.085595460470216*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 6.462878281840534294248118455258545074870813859022698282184116809\
56263248137917`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 4.29079057094247888822793119395045768301283259439676103469670914120929623984\
21`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.00669705898561952066594249823529\
396127407281833203757437555492953491942172468`50.*asl^3*ca*cf*nb*psibc*psicc*
  Log[mu] + 0.135058834561430737596458306581189329126951572447299009644005249\
8048012467648`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 1.06486399801109167554529437252635547258802249661295392237604537862852141401\
284`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0894857821883937640401825457077101267102805551995353540174473579326210325\
0674`49.856673873921814 + 0.1515917704466582355750257833407824810040315552935\
2347396855338759998209927308`50.085595460470216*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 2.247536857693294639510721195644392251057157312543171656568855208\
83282313321476`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 1.03436129367745496331154044537794099261511166955126682665193482614702723084\
621`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0012176470882944583028986360427\
8072023164960333309774081079086515763009170158`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.024556151738441952290265146651125332568536649535872548676773475\
18639729787788`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.16558059498185960806542611732304796673414603709290986825062567379720744232\
041`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 3.4178137749152794466313230693134\
2123112735499321939322694942337291562323311759`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 1.2428413726964652533204811161139713567735836338979611644089002\
5454203245513132`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.11298557933604229575640737419217921425214396671799647078827957749394517999\
543`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 10.0361067396717054189353885143\
7441180461084243835538504872660640657444969307264`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 14.0929198924753594997463851948855555807027488178166197738\
4199267615070015186666`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvetacat2mb475100mc150100qq0.m <==
11.50994521455774361196442212460142207251155313714015527630843632934037441173\
836`50.*asl*cf*psibc*psicc + (0.231350255682588708463946531431543156277458308\
95938671605820367797489236998125`49.7433059964886 + 
   0.543675995030413486069578763265166599728664350823191982131161903018178147\
33653`50.11437617066699*I)*asl^2*cf*psibc*psicc + 
 4.52143826130338060914215044407357357045856984453325610823762172395821909743\
928`50.*asl^2*ca*cf*psibc*psicc - (0.2800222672600484540813388655634083186809\
6910515418162445072288305332778383382`49.96744616774935 - 
   0.322144066731686196870067051438330941092088514845369680145938431639911302\
52111`50.02830373700315*I)*asl^3*ca*cf*psibc*psicc + 
 3.57745528439827502747249958119854712444949623338498313335891104166352355290\
354`50.*asl^3*ca^2*cf*psibc*psicc + 2.821314849189638954509437990287979004846\
1072503416692132770602828897735297847`50.*asl^2*cf^2*psibc*psicc - 
 (0.1795671794572873087839325588018330196958383643665562115155339266387029090\
2213`49.73803200851599 - 0.42806780470868437048657355957005393440109747218940\
156702012428332689315456229`50.115317612929985*I)*asl^3*cf^2*psibc*psicc + 
 37.3260706044965438977274460134896960621355197898035571146064175333416134422\
4344`50.*asl^3*ca*cf^2*psibc*psicc - 71.8922517451740965126484551618282944016\
9194187506557779255615640215029227134839`50.*asl^3*cf^3*psibc*psicc + 
 0.00681965872758777040406559445817537631534236706848139903517608365354046750\
091`50.*asl^2*cf*nb*psibc*psicc + 0.00612925368908953234806110256841207465002\
875294846609332472000727707703027882`50.*asl^3*cf*nb*psibc*psicc - 
 0.01492610448818138273787935436094987418682032013636431289511863482767094612\
836`50.*asl^3*ca*cf*nb*psibc*psicc + 0.01779392401814583576292130249959546633\
687142630678638514148775878146779086606`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.04065738748618832604416398659608221793892450004904284143491852152457844`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.064960711392862516852943877927134024896840\
89685702245565319864727023876601954`50.*asl^2*cf*nc*psibc*psicc + 
 0.03414934464393325838086800712101197764034915837424035803287969534338272425\
769`50.*asl^3*cf*nc*psibc*psicc - 0.06447481328925569127720719112523217787792\
837620759516689640408147677348997603`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.20346166867296585816848730029171165487312899982972714399690307584982667025\
734`50.*asl^3*cf^2*nc*psibc*psicc + 0.000076978625726268031873678299846885596\
15065760381328730793536240065661890004`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00036663024419347095579689924855617023341572546343826061268323390773056210\
205`50.*asl^3*cf*nc^2*psibc*psicc - 0.872956920859541582457220873578774638911\
5327600033927245245153227640494259647`50.*asl^2*cf*nl*psibc*psicc + 
 (0.1057995238674399574853563675580393559154519617295610947071491942643699960\
1771`50.12167212584317 - 0.03987556485269103346639971656703965354949459340194\
89210322877821227509095194`49.69789526066416*I)*asl^3*cf*nl*psibc*psicc - 
 1.78386918828033213016282609680827252997824621352638291656591071821330500135\
162`50.*asl^3*ca*cf*nl*psibc*psicc - 9.20737214479672844798245191445372469513\
980474619349640111851258158881313589072`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00103445640672872078707618760985150425873787696397080777207165822785804417\
8`50.*asl^3*cf*nb*nl*psibc*psicc - 0.0098537224178329924754850113050981556975\
8942379871592459357891929012889625547`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.06620828956794065718832406527785475640554658089125020932266186705140562871\
509`50.*asl^3*cf*nl^2*psibc*psicc + 6.716837143917159361461525613755289647233\
89742379461365494738004785437310216806`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.2700172697013575037040719243151052227733407893346125820027836220055750201\
2209`49.7433059964886 + 0.634543961696296884867337484515364362466444604430978\
45465810011454603791459552`50.11437617066699*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 6.929252963718946995172610486205772642974653698194075773401668334\
25898259093744`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 3.29285883129203923539135732006713199851668594702984592310357015369106497737\
641`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.0079594709090994456682181717820\
1779718787948823649251804575288225509906717749`50.*asl^3*ca*cf*nb*psibc*psicc*
  Log[mu] + 0.075818001049560519653196158183532856000257228266962546292078833\
08817579248243`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 1.22124311707584715662936829341005266313343589523538430089952377590825915574\
285`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0490940490366104552189221680572918586860619616972022876369444073262124736\
294`49.7433059964886 + 0.1153716293993267063395159062755207931757172008056324\
4630147346283025003076821`50.11437617066699*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 2.464255862341843116340350999893266451931034946673509510477078678\
37439810236501`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 0.89025192388882466994583853965642558499612516076753924367217746651113528638\
107`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0014471765289271719396760312330\
9414494325081604299863967980571357824141703543`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.013785091099920094482399301487915064727319496048538644858738008\
92554604594699`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.18524721208143536122168966974899071445942120671155868514055284896413449545\
51`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 3.91973205579143576498184469521673\
242412933929091284866780263146958084759973558`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 1.4253571111968857327206707982606299724106688330592176971033489\
2030016719262844`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.12957791919971688479278825438732999749187898482356524523102796378945226479\
897`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 11.5099452145577436119644221246\
0142207251155313714015527630843632934037441173836`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 15.8653084837463937947317594565506001847499248442339900328\
6354863636277208914017`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvetacat2mb475100mc150100qq1.m <==
13.75819220129041658565911694842981218651440532053995302459849793238487709563\
812`50.*asl*cf*psibc*psicc + (0.241244125868326364501613845323690122881788784\
4466229082737223634722256683336`49.72426613758264 + 
   0.596819177914847410493806174832351891994442296123378233048901271921510360\
67529`50.11765216032499*I)*asl^2*cf*psibc*psicc + 
 5.73703646640694147234741570191743752113487566886855252247494196910341135273\
886`50.*asl^2*ca*cf*psibc*psicc - (0.3101687836420458169320131050947086680994\
8655979055080549038239621577381930833`49.971394602443596 - 
   0.351136097397335181624626960973400428990416090472650256929135973856932828\
45182`50.02527199350696*I)*asl^3*ca*cf*psibc*psicc + 
 4.64835128148647584695276119914560722329183382069664261062587523636511113385\
169`50.*asl^3*ca^2*cf*psibc*psicc + 3.179388894177914039133744901886784803629\
33424817320587960001029237439291706902`50.*asl^2*cf^2*psibc*psicc - 
 (0.1534673572674685112578673835001685191358670841820425918102840704398664334\
3221`49.56945528036986 - 0.56439923983510095006008993408333809964952069150168\
40846822691671148759461782`50.13502568595899*I)*asl^3*cf^2*psibc*psicc + 
 46.6654858909281193676541325971908371676797691640335212103946928999715420518\
3609`50.*asl^3*ca*cf^2*psibc*psicc - 90.3689977740550079968891209381050101009\
1349215064430451270540133083965921829244`50.*asl^3*cf^3*psibc*psicc + 
 0.00738414961014100704677479022537342057314180054320627202775178450126809822\
007`50.*asl^2*cf*nb*psibc*psicc + 0.00656122430779623988500841653895955041668\
749403520550973429915178578534071381`50.*asl^3*cf*nb*psibc*psicc - 
 0.01610253811328416923129452975348688229331493446545747169279578882572854111\
6`50.*asl^3*ca*cf*nb*psibc*psicc + 0.0195707570105764697120984112754733962439\
1568610268357264302450033801491444349`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.96314171710956927581247052630904971156190020622851567029749566987468769`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.070664083972513910819175921258843899308484\
48635642039706111794104518206591833`50.*asl^2*cf*nc*psibc*psicc + 
 0.03686384360783640902468005528671465156209759290966200355376987039424486253\
598`50.*asl^3*cf*nc*psibc*psicc - 0.06982087527285847371272491470348584107264\
953431651530807900290277394789654685`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.22927248055699840772871908187113176718588628711123346839515605509873391851\
247`50.*asl^3*cf^2*nc*psibc*psicc + 0.000075852141107269827007899234389310253\
07518673139842863802193295440128820096`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00036294105291000021187764406537848107141840377948094813236017054658248767\
489`50.*asl^3*cf*nc^2*psibc*psicc - 1.116068220811609485343332146756876202672\
46688109127146535102254143649191377767`50.*asl^2*cf*nl*psibc*psicc + 
 (0.1163990064182234761733539041178534147493592349958662099017793460825760307\
7668`50.123114044224174 - 0.0426873779382955518326235262213528436775918852777\
6031235309454858236120315614`49.68746425022298*I)*asl^3*cf*nl*psibc*psicc - 
 2.26841024635959660899454732538081372991364123221735532568358426364297127336\
965`50.*asl^3*ca*cf*nl*psibc*psicc - 11.4489988154868367885762308618271213377\
0519765217797792510773166653819647852408`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00119800837159751971080214322213956651927451320094175611774563938798479482\
761`50.*asl^3*cf*nb*nl*psibc*psicc - 0.01146457867728999002674232174507576060\
196698146389702198312223213385375872345`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.09053575173842699132410907391399919167549481923398835818055971050646626085\
947`50.*asl^3*cf*nl^2*psibc*psicc + 8.028842421760359723506591534628760187738\
3442834650514042853156570397091693159`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.2815647642414017986416767457023209645112806776094152217742016136164729967\
3541`49.72426613758264 + 0.69656929684605484626997829187690607743163637577258\
430867261862603038834512401`50.11765216032499*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 8.670731341768078574371898172009174376910279579836394516761020972\
31644717272147`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 3.71078002914585963866884958272282645202233011803373745346093571820401126665\
071`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.0086183086805495761127465470590\
5790518998898664641349686060474749200437677565`50.*asl^3*ca*cf*nb*psibc*psicc*
  Log[mu] + 0.082474613930766674954977130347046338343210171961114361259977400\
75297401520023`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 1.45978953122915631336483482447795639777060805153910025532460284673449257623\
924`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0511935934984366906621230446731492662747783050198936767062987325732570349\
6424`49.72426613758264 + 0.12664896306291906295817787125034655953302479559501\
532884406866688929469481203`50.11765216032499*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 3.100872426438062750253101827026255430174129144510124369084821676\
37212137402497`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 1.02318635767990134747723995843095009273597644166190169105355333361122241500\
067`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0015669652146453774750448267380\
1052821636163393571154473908314048139253490875`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.014995384351048486355450387335826606971492758538384429325878280\
80045231113635`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.23683703222659278036072123012007736130230790589606381293972939699016643253\
189`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 4.6853765153399056660034826833603\
0880850687631603861777169316829670405017829532`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 1.7037732783054202421830846121310213849115913876504064624278663\
7920216845725822`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.15488847984594729474391678292100194408287194433185513294797147512825363557\
005`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 13.7581922012904165856591169484\
2981218651440532053995302459849793238487709563812`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 18.9642921302587102216725268017156531178914562938322712491\
0656954999931458862758`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvetacat2mb475100mc150100qq10.m <==
3162.1670294542762870346681260346157149459665813709424441097581`50.*asl*cf*
  psibc*psicc + (1.9445302518201979936350188738652729632238861410588534122506\
5263316263516206448`49.46073966294945 + 9.31824155517301557365415061755267881\
986410400010568426806558470287992830961889`50.141258923323015*I)*asl^2*cf*
  psibc*psicc + 
 3592.0419871744113751425453478716024988966106181720227533421251`50.*asl^2*ca*
  cf*psibc*psicc - (5.3598543468206333834480303069795630568363928044251819055\
2038611598098063245743`50.01365765466212 - 5.02250838772387664221004522385666\
065127012522502713352935014637182103215816234`49.985425337396*I)*asl^3*ca*cf*
  psibc*psicc + 
 5324.4939335569897180043456435793402602496014267839117445910846`50.*asl^3*
  ca^2*cf*psibc*psicc + 
 303.7608621792375363672555672763888961342420194657161846562202`50.*asl^2*
  cf^2*psibc*psicc + (14.1432415839424661828914867960454966757437808484745002\
1104540766978797063334053`49.40531055335319 + 77.3779619227953481215007311456\
6834032880399311762390356632396374833227096374661`50.14337888017893*I)*asl^3*
  cf^2*psibc*psicc + 
 46786.6309285851259402915958998814449305883501589894450242782045`50.*asl^3*
  ca*cf^2*psibc*psicc - 
 203001.2155284198938659359783749396602125640207923783685534480153`50.*asl^3*
  cf^3*psibc*psicc + 0.100343920164744802059200621652296837020285543399088828\
20216251644197155207127`50.*asl^2*cf*nb*psibc*psicc + 
 0.08526582189300891337913067146258074002869631511193600910433494029690619246\
919`50.*asl^3*cf*nb*psibc*psicc - 0.20732200983046586393023409577612104201656\
371712899104912426000777824851506317`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.03001266180135473559793597446115801235677164596034159912735045226420476994\
252`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.18417788188954708065380856880245222159984306638549402411406872652065792`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 1.003327997227075554729098631635496968417304\
63021003046146487162280644062452547`50.*asl^2*cf*nc*psibc*psicc + 
 0.51816325485164394596889357072731044454076104976499742642662959173330982419\
822`50.*asl^3*cf*nc*psibc*psicc - 0.92227707045907779412892261942505906711572\
133893967579029630250491258635767337`50.*asl^3*ca*cf*nc*psibc*psicc + 
 10.1029218802250826848056818132357076094140501469029499364193936181981359257\
6967`50.*asl^3*cf^2*nc*psibc*psicc + 0.00006367650001725674282951981296598948\
507836705322468493623089840769487010528`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00031834721589435588945142728063784529508839238332177768186899283573086298\
27`50.*asl^3*cf*nc^2*psibc*psicc - 
 731.8105220469284549349096996372938057568603188753758619161106`50.*asl^2*cf*
  nl*psibc*psicc + (1.9138628983477967760248469276078058653927139538626839115\
3677951948361024038963`50.13727671358577 - 0.47984644908159970347390297722285\
445914380261644908310575782547255706331637233`49.53646817551168*I)*asl^3*cf*
  nl*psibc*psicc - 
 2145.6185246481307542376931401628350049674100828212998933742447`50.*asl^3*ca*
  cf*nl*psibc*psicc - 
 9786.0496931638476710250445855124984894905866282823040050401704`50.*asl^3*
  cf^2*nl*psibc*psicc - 0.046444565335101956994371721433610420718590160297047\
07980535962752364090788636`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.46439418196183065356443194824641646863915334121941539642775495883312891686\
935`50.*asl^3*cf*nc*nl*psibc*psicc + 
 169.360642619508330313549086197683892999170610606973315373421`50.*asl^3*cf*
  nl^2*psibc*psicc + 
 1845.3398832728312364935786298134554480629449660497198647413711`50.*asl^2*ca*
  cf*psibc*psicc*Log[mu] + (2.26953174483869180108274321656163443784185669855\
821779423552928822574487869656`49.46073966294945 + 
   10.87565749915403429184234253358287645883562886118691356709545708854267137\
565354`50.141258923323015*I)*asl^3*ca*cf*psibc*psicc*Log[mu] + 
 4646.2946296416086957915965269693183896235217519452313183909772`50.*asl^3*
  ca^2*cf*psibc*psicc*Log[mu] + 
 354.5303133803318235875827314886798271707846507011195050605329`50.*asl^3*ca*
  cf^2*psibc*psicc*Log[mu] + 0.1171150266252094173260134135860960405478758627\
9782754293731243870484436792387`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 
 1.17102047554199056184811696406714142833467803025099952819531380845590785110\
476`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 335.5163424132420429988324781479009905568990847363127026802493`50.*asl^2*cf*
  nl*psibc*psicc*Log[mu] - (0.41264213542521669110595331210211535233488303610\
14941473116864518496688659119`49.46073966294945 + 
   1.977392272573460780334971369742341174333750702033984284914032995067345367\
47121`50.141258923323015*I)*asl^3*cf*nl*psibc*psicc*Log[mu] - 
 1749.8752829576872990489380179403394148587407651146754220980692`50.*asl^3*ca*
  cf*nl*psibc*psicc*Log[mu] - 
 144.5586835530127598542399394676411727960411810173435663492093`50.*asl^3*
  cf^2*nl*psibc*psicc*Log[mu] - 0.0212936412045835304229115297429265528268865\
2050902396809427783976993140887987`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.21291281373490737488147581164857116878812327822745441560816394121189872204\
387`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 155.295015987238820283930968413657718859933836525260479948692`50.*asl^3*cf*
  nl^2*psibc*psicc*Log[mu] + 
 1076.8815350608048692706902869815139678404133986304380551540029`50.*asl^3*
  ca^2*cf*psibc*psicc*Log[mu]^2 - 
 391.5932854766563160984328316296414428510594176837956287358089`50.*asl^3*ca*
  cf*nl*psibc*psicc*Log[mu]^2 + 35.599389588786937827130257420876494804641765\
24398142079478546422714473508109233`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 
 3162.1670294542762870346681260346157149459665813709424441097581`50.*asl^3*ca*
  cf^2*psibc*psicc*Log[muf] - 
 4358.7310333997744340485865449261143014815203357617070649608906`50.*asl^3*
  cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvetacat2mb475100mc150100qq1100.m <==
11.52945315923166697960839854007373588914976874543555336092618677475346789869\
762`50.*asl*cf*psibc*psicc + (0.231439823902139301943672236804617562977205093\
49356006292723831829828321246389`49.74312193300698 + 
   0.544158779569221144400368791287597786449860176597952351332411033433224059\
70656`50.114409483373656*I)*asl^2*cf*psibc*psicc + 
 4.53174803835301662395758294288835451329757660893575442778612837265530064941\
695`50.*asl^2*ca*cf*psibc*psicc - (0.2802953080319911818855918200591349763700\
2699223635025134241250618503136966443`49.96748470279612 - 
   0.322407949170242765029033162207636089027612877983368586746952616329645514\
3246`50.02827461586074*I)*asl^3*ca*cf*psibc*psicc + 
 3.58641436281714461301979709281795575121400517805049691842652715211108568071\
511`50.*asl^3*ca^2*cf*psibc*psicc + 2.824462087908874051945944482348689460435\
62197637577770936088611322447839994002`50.*asl^2*cf^2*psibc*psicc - 
 (0.1793346283159023275354193859364454553404531288443192752534457996665346971\
5328`49.73651921829171 - 0.42926715916522693919298675932128108705018127161841\
375232617867688503182366174`50.11558272557887*I)*asl^3*cf^2*psibc*psicc + 
 37.4050947614681943036374157175246625138288425410680307943748465125980751290\
1028`50.*asl^3*ca*cf^2*psibc*psicc - 72.0474996542907174632178502227286219099\
0629300994329633664559813154286508769275`50.*asl^3*cf^3*psibc*psicc + 
 0.00682478827005205363576144200982605862323670226748069264867971041253110606\
118`50.*asl^2*cf*nb*psibc*psicc + 0.00613313805313596393856757454951610490802\
035353927146015267610019211220968124`50.*asl^3*cf*nb*psibc*psicc - 
 0.01493679761283864862822578643705997475131506133948305489931216616340433359\
907`50.*asl^3*ca*cf*nb*psibc*psicc + 0.01780989435235762228373609479695449484\
136455429409140841607080595827476523568`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.0398910761648026590461965641904235487510046937169267603275173903861789`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.065012567116312767297441269219004484186409\
83406198254074623270271411250113306`50.*asl^2*cf*nc*psibc*psicc + 
 0.03417383753200763629297461252181661716315877452112792214821087963564080926\
321`50.*asl^3*cf*nc*psibc*psicc - 0.06452343875200232045610821504070777682087\
420448553507017059110498241167571724`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.20369142705469530845971071939461965324611955812775001781672890022199744792\
932`50.*asl^3*cf^2*nc*psibc*psicc + 0.000076967571546290336592267241758956306\
07547659189270431748955136370364041948`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00036659447977971045516588156432092889330859667661629546382818543697834869\
032`50.*asl^3*cf*nc^2*psibc*psicc - 0.875015833073888076380113565759882526298\
53898831390681478060484546260587639154`50.*asl^2*cf*nl*psibc*psicc + 
 (0.1058955467110306561817457702368034629307419181121003254765250788588616894\
8798`50.121686371576374 - 0.0399012291162019206557344161081674730436845236400\
2814188301203745601735391723`49.697794948617634*I)*asl^3*cf*nl*psibc*psicc - 
 1.78794886832798812231979267661550865219653953071158756822821089478318360952\
878`50.*asl^3*ca*cf*nl*psibc*psicc - 9.22640023406010209121120548687764939412\
672956369061808339635676410725620872468`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00103592038775765546587948065901263451159611360171437740204055816905831866\
491`50.*asl^3*cf*nb*nl*psibc*psicc - 0.00986812206787151377907388563969875443\
523174155459333560770832288593746271734`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.06640841482728345984747033326648512594268183199251042853980367856778156775\
445`50.*asl^3*cf*nl^2*psibc*psicc + 6.728221358606692454523818003332612556549\
23766269943071762690592970662482954032`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.2701218080171838957156780116445013954065596369390030276061897976995620407\
4585`49.74312193300698 + 0.63510743703216047004459034626158614381160237944267\
494719672399894625568822648`50.114409483373656*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 6.944086016299650753381835006734744357571437499513258755620762964\
71055849095998`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 3.29653208768658669302103155753417462960096886642222472623210301568051302026\
193`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.0079654577840520423624438711952\
8511721465333815023316107096320537975821449411`50.*asl^3*ca*cf*nb*psibc*psicc*
  Log[mu] + 0.075878523744135086580812669722398021250821109345021144313811566\
88792659570715`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 1.22331297429212590082251236424229319209986139321807831229580107812847724173\
459`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0491130560031243446755778202990002537102835703526483975088489423492602021\
1454`49.74312193300698 + 0.11547407946039281273538006295665202614756406898957\
726291883095727925066295255`50.114409483373656*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 2.469670266079579874766884756116225134636869207967422027440048176\
39848131895125`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 0.89141393069903108724786182186677525106015888758067187902891719306264711359\
253`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0014482650516458258840807038536\
8820312993697057276966560153421195310397917166`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.013796095226206379378329576313163276591058383517276596906062216\
35905849865764`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.18568412682317606049076148289051181954511026139892842598400771328226905989\
432`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 3.9263755206086504789476206866808\
8483633976781510671165302966385314855547489347`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 1.4277729165849638105264075224294126677599155691297583088140064\
7775707922328779`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.12979753787136034641149159294812842434181050628452348261940803219049051562\
208`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 11.5294531592316669796083985400\
7373588914976874543555336092618677475346789869762`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 15.8921982346849297646922165476376375496040412387083667527\
006558503201801515648`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvetacat2mb475100mc150100qq12.m <==
12.55418083877677662571714858350787049445052966703892637756606961603859328215\
863`50.*asl*cf*psibc*psicc + (0.236048869762251275634228748307016822079562275\
83253987173304624126667479636273`49.73394872319616 + 
   0.568959635747134921038305209953733443819065943298318777902561779288995549\
52184`50.116028254806785*I)*asl^2*cf*psibc*psicc + 
 5.07935830529818116988809962758363074171672503071438059527869417256839260973\
793`50.*asl^2*ca*cf*psibc*psicc - (0.2943431038292788780153199786201606153360\
8945644619676018447042365575668332159`49.96939655603524 - 
   0.335950776966232451445144518584480689070037483921772194759182007383789765\
58175`50.026818340698746*I)*asl^3*ca*cf*psibc*psicc + 
 4.06544011830780158569226760350136986817992744870594546755363331334793323058\
663`50.*asl^3*ca^2*cf*psibc*psicc + 2.988744956963693300991738859529076159232\
34005144519352683832388021134497319692`50.*asl^2*cf^2*psibc*psicc - 
 (0.1672774188781561098521473525682212385326650254520473160453568372531019566\
614`49.6583502130329 - 0.4918527085271023442327276143323458869912038971341599\
0056975342646065741356894`50.126747961714585*I)*asl^3*cf^2*psibc*psicc + 
 41.6068141735140685500654343043839275724995590602377949371389936677095171248\
7662`50.*asl^3*ca*cf^2*psibc*psicc - 80.3292742157614215546643521998720971506\
7590017243381213211371498054737301747316`50.*asl^3*cf^3*psibc*psicc + 
 0.00708825623300219285096519936210276899460023890065441274546876259757633278\
625`50.*asl^2*cf*nb*psibc*psicc + 0.00633370717996080239531718729837122427722\
964767653141187557289289507797438685`50.*asl^3*cf*nb*psibc*psicc - 
 0.01548595504713940180435575154145730868597722047510996464641664461130296246\
602`50.*asl^3*ca*cf*nb*psibc*psicc + 0.01863463876923678197580055284872947258\
232980759679052766991227250615240687676`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.00212304330562182035380738594303231594357236429753814290911847385472134`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.067675285127562695676762463722695971659599\
51884300980758833753163203593932855`50.*asl^2*cf*nc*psibc*psicc + 
 0.03543634203554125227958785633732464772877683399889828954856843763606721200\
463`50.*asl^3*cf*nc*psibc*psicc - 0.06701981770312037770463471151563320952608\
181790152952503460682262133389830944`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.21561179836472095010106916911827458421958407508966828612631196195497188808\
483`50.*asl^3*cf^2*nc*psibc*psicc + 0.000076420718768678607672832876750471213\
08576963725352168086232940652847118258`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00036481426195093410167482550082855316340729068870864361948233965685903926\
048`50.*asl^3*cf*nc^2*psibc*psicc - 0.984453828272825021759920093005941771613\
49167858991755426096746032263914622348`50.*asl^2*cf*nl*psibc*psicc + 
 (0.1108352096849338728915900885471489871719446115822929428830243809555744286\
3601`50.122388762842455 - 0.0412165162646388905990725013019897640554462651840\
0794471281798987350888624511`49.69278229681075*I)*asl^3*cf*nl*psibc*psicc - 
 2.00539820531001259257690938313797822688240176388321296691317220320915196248\
762`50.*asl^3*ca*cf*nl*psibc*psicc - 10.2365640602399164531888164862492736476\
9777984652195124411505026832850851402383`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00111167125501398042269420792726687434777887698539916849047256079722429482\
467`50.*asl^3*cf*nb*nl*psibc*psicc - 0.01061370620335520703943937154695957534\
06078508512158007808813914411935233001`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.07719733787867360737265843516313968917145129391375100614795713175994180895\
893`50.*asl^3*cf*nl^2*psibc*psicc + 7.326219768856562702598887283346222775764\
96412064552633586780844198090752282133`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.2755011925153936467793441062045028942670638902172520300012426540442614878\
6228`49.73394872319616 + 0.66405341529208555527196202957817765138302416141231\
959313055959697070318959488`50.1160282548068*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 7.730309523016066448870058151022138397933006666500465678692903773\
22709794589631`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 3.48827257930613573273476373152129504061500842007414284025451130017274194790\
06`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.00827296079415106699653195229969\
212649068629066111564148244212898343064794458`50.*asl^3*ca*cf*nb*psibc*psicc*
  Log[mu] + 0.078986278456836898469034503319706757288153848723928972503683879\
35159192320358`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 1.33203995797392049138161586969931323195726620375373206106687426217834682233\
114`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0500911259118897539598807465826368898667388891304094600247805154181159109\
5168`49.73394872319616 + 0.12073698459856101004944764174148684570600439298405\
810784175513127071026879638`50.1160282548068*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 2.756866917412085317449268508194515082595783106175755391542069995\
26193111942781`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 0.95223249361686599804734604603680890029692341425089113385324634462607832666\
594`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0015041746898456485448239913272\
1675027103387102929375293051658839823506321209`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.014361141537606708812551727876310319506937063404350722294224059\
58353169218938`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.20890759068714662651369084427575225467364481467764919655586652724567736457\
358`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 4.2753483314339777381737854974428\
2067137750532030296489341346394991239761739224`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 1.5546721205214464502450129081610256986827292073828963249287843\
0213894628196767`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.14133382913831331365863753710554779078933901885299057499346995145145844042\
355`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 12.5541808387767766257171485835\
0787049445052966703892637756606961603859328215863`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 17.3046828681699089008885176075072486895506100930464561188\
3707035874759698012745`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvetacat2mb475100mc150100qq14.m <==
12.01396989766088496575545712972945473133519178281430775015817288802429739022\
126`50.*asl*cf*psibc*psicc + (0.233642061168785856074218064194203783720054446\
02524912285662544722584445172059`49.738666989472655 + 
   0.556019118536345530337435217425519140434732471389215941789303894126532575\
16423`50.11520568549524*I)*asl^2*cf*psibc*psicc + 
 4.78921322745282831437504528185163088997671880590569500836338221295249387983\
508`50.*asl^2*ca*cf*psibc*psicc - (0.2870081402816662136009681209813024177045\
2387906185034764005136599321475484693`49.96841534926622 - 
   0.328887540407942366726852103131131425294223229203783031146299228333719017\
84766`50.02756855562058*I)*asl^3*ca*cf*psibc*psicc + 
 3.81087486607156348036443293042463154625175043923944325566958878074685889742\
081`50.*asl^3*ca^2*cf*psibc*psicc + 2.902387639553003425140906454009750502314\
53039062835806146908911124355675699579`50.*asl^2*cf^2*psibc*psicc - 
 (0.1735959167899522266810100459636820036485640216657489976260360483719607519\
5918`49.699244882775325 - 0.4589594860743510475080054018668271238762526013511\
2467171207899996200271226766`50.12147972757451*I)*asl^3*cf^2*psibc*psicc + 
 39.3794974342539610070145773989812459972487372579102647811939407394849963424\
9173`50.*asl^3*ca*cf^2*psibc*psicc - 75.9325195883847046059347769321651277804\
543885565095625665459424778552418019528`50.*asl^3*cf^3*psibc*psicc + 
 0.00695079360098929006926519427669563895866484193078377146084144535392488078\
094`50.*asl^2*cf*nb*psibc*psicc + 0.00622880827427469394547118584673274470027\
608068982406390137933998178842291631`50.*asl^3*cf*nb*psibc*psicc - 
 0.01519945326550625279143238704774312907421958338028377343042466451151732025\
077`50.*asl^3*ca*cf*nb*psibc*psicc + 0.01820325594479826535516557824169599494\
363981970969795929370470206102420807868`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.02144604115915814465636530053771138802639723313371444029230496217909541`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.066286208435985571783684381979755905616988\
85240694439907075973108272609763919`50.*asl^2*cf*nc*psibc*psicc + 
 0.03477656462040727416280285788699531674951847306567100315336309925285242541\
244`50.*asl^3*cf*nc*psibc*psicc - 0.06571762933370749839280264054487258253274\
598015289706534439487545844029461595`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.20936336582058610159627354911327316447671238601957820243902568358437211979\
381`50.*asl^3*cf^2*nc*psibc*psicc + 0.000076701000144905813534892955411777516\
54132089055690263407754121408281739421`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00036572935226634851223812546649333981739446946398210167785760541575806801\
62`50.*asl^3*cf*nc^2*psibc*psicc - 0.9264508808333688213203427946272755075631\
9908227577073275046628738635785822421`50.*asl^2*cf*nl*psibc*psicc + 
 (0.1082561447178272049198966211257976234511990564912883982551321123356991785\
5899`50.12202934152692 - 0.04053097200930536112324698146478267356884560894700\
81359520994952367344335851`49.69536380391872*I)*asl^3*cf*nl*psibc*psicc - 
 1.89000288149444949402532024684672508571474131333481992928738092147353172662\
561`50.*asl^3*ca*cf*nl*psibc*psicc - 9.70145439021037268470170358732330124125\
750549395662560798499097775105602602026`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00107201348246781486486329271549704461144869865770676477843999230929346032\
512`50.*asl^3*cf*nb*nl*psibc*psicc - 0.01022325121766449512270516835010757817\
032867198897785663464937230933829840092`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.07144276553947732159787512225361799456969155712951669296803868405748183337\
304`50.*asl^3*cf*nl^2*psibc*psicc + 7.010969883023193184962978152245061887202\
92443277721130572138773109821213167306`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.2726921189607357743992789221392332358188707898406237394647949055157575251\
6819`49.738666989472655 + 0.6489500685701577859404872005590098507748277162080\
8545690880337108897172141757`50.11520568549525*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 7.314129701470276710974513493997981586547975597825918377652394094\
38796732696143`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 3.38748182376031041001877107469478448211596929987629773744197693349831514530\
302`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.0081125231733990452536549085656\
016714210004876703214058257804564299120805229`50.*asl^3*ca*cf*nb*psibc*psicc*
  Log[mu] + 0.077365036696983172185589241947854650699382915175615489696701399\
41279013115366`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 1.27472179691330785181145057313546579767325898777767478285843413292694766030\
419`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0495803852655883226180507131162242246943401436073861355532414901585059003\
555`49.738666989472655 + 0.11799092155821050653463403646527451832269594840147\
008307391100575740639931174`50.11520568549525*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 2.604792705428738125648053127972611790511089306856357620057994107\
49709898526457`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 0.92022319870684236832070000557621378369426154582361772516845111175219558817\
758`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0014750042133452809552099833755\
6394025836372503096752822331641750449317229066`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.014066370308542394942834407626882663763524166395566452726051605\
71038324949585`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.19659898295529482936370251875745898294958944274575307458931945068462171925\
59`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 4.09137854675567750515463744793740\
102449492471637546613486622911133011512571917`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 1.4877740170020645473289590719772367361799726241365331447659507\
6924216338470566`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.13525218336382404975717809745247606692545205673968483134244957126216976183\
394`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 12.0139698976608849657554571297\
2945473133519178281430775015817288802429739022126`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 16.5600561069357638367973221076190804016724283534312418028\
1802550885269152268097`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvetacat2mb475100mc150100qq2.m <==
16.79707981690727804914484124418585964039023157047101079406321351501762569007\
744`50.*asl*cf*psibc*psicc + (0.253477667565044084705104440818710584399603702\
2969569162814624985656941944625`49.70385401210369 + 
   0.662060906823368678866091046463706222333704265531577393469759825363256039\
98357`50.120812254442185*I)*asl^2*cf*psibc*psicc + 
 7.45707962159923166835404242529635151938509677931104707498129185454587869033\
43`50.*asl^2*ca*cf*psibc*psicc - (0.34737924688739250900854327183459829519661\
590621859739981863146565880290440917`49.97552984082103 - 
   0.386601751668591657223467389712183693423907962813062121765213734877578580\
40432`50.021989788991334*I)*asl^3*ca*cf*psibc*psicc + 
 6.20631797299378680665640600181654868618969695741643469428728499428957921224\
104`50.*asl^3*ca^2*cf*psibc*psicc + 3.651057612709848566560958508780633133767\
64020439629098304327373953429277958116`50.*asl^2*cf^2*psibc*psicc - 
 (0.1199819662716313263515845436678057582469637559332455364748403559181306304\
5512`49.35290535260341 - 0.74325786642233638506738124745892203130964832230744\
508758421083799904258450953`50.14492889204591*I)*asl^3*cf^2*psibc*psicc + 
 59.9683854813627963883899732892470078196244951651219269331104264480785502672\
1149`50.*asl^3*ca*cf^2*psibc*psicc - 117.105522041384835582209435279656174779\
97758617434457029618153342242103284584183`50.*asl^3*cf^3*psibc*psicc + 
 0.00807694795500065109502630527317050664877663049222614278824739452663689314\
702`50.*asl^2*cf*nb*psibc*psicc + 0.00710170163453143997508832588986663639188\
638134274103044685384918878414770926`50.*asl^3*cf*nb*psibc*psicc - 
 0.01754559163294439032131626573850854315682058681825021200148024265129154143\
437`50.*asl^3*ca*cf*nb*psibc*psicc + 0.02179869938743358294213761107115248693\
911630770320007778955931065827712469961`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.88383510579762321040661886168975814278570571108879752161564018310301036`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.077656152398436015632635268517782863381882\
06226073452699591380863526961238502`50.*asl^2*cf*nc*psibc*psicc + 
 0.04023939058027873591114069512419048070944012661909407101632932046834868046\
676`50.*asl^3*cf*nc*psibc*psicc - 0.07636991200775115728227131512756610634566\
872549068915979337814926963906117939`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.26233964314890356106696070216584854230103280110899630950625670727988384340\
178`50.*asl^3*cf^2*nc*psibc*psicc + 0.000074682588657634053422153203789109048\
05618639091868311675405347950734764975`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00035901942903546117769161832912167967141742168051234905715109131491173349\
822`50.*asl^3*cf*nc^2*psibc*psicc - 1.461013232957046772549453805264683636694\
17181116701830670191465160816386657886`50.*asl^2*cf*nl*psibc*psicc + 
 (0.1294803060039499202881863103414415985652138761260230330717555283009394487\
643`50.12458906114925 - 0.046109001192888812035465797592064222437200324329162\
50515790985319339730107821`49.67617105873025*I)*asl^3*cf*nl*psibc*psicc - 
 2.96478428414430382079698007326838570948381619513864834429591981347291125871\
356`50.*asl^3*ca*cf*nl*psibc*psicc - 14.6208429497188353411879954436172329920\
0787264387577643592792476365208150535955`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00140506897303462985133529751988143100037576150958471656076156698517326656\
986`50.*asl^3*cf*nb*nl*psibc*psicc - 0.01350909414152370932294590889013370770\
748135129292256313239698351582813557352`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.12707921199058887903837451747132456098918895845101185056563873033357560715\
767`50.*asl^3*cf*nl^2*psibc*psicc + 9.802240368689639067663522211902756763158\
0990560377594180888939527129314989228`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.2958429742134603400732294784036667461134795192674363237908823373399086214\
1981`49.70385401210368 + 0.77271528362484032488928982038934413458187736163908\
735599654283399007497656286`50.12081225444218*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 11.11445295303110536043003376600351861399601087114591744333933348\
353018216367236`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 4.26128168822449272212844629033564899998366676438301069622648738172041810423\
495`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.0094268987423184129182321427117\
1792976455550915209815992396814644526053688618`50.*asl^3*ca*cf*nb*psibc*psicc*
  Log[mu] + 0.090635310448529994079775780215686262244708509154079718463345558\
87757522493594`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 1.78222552157993437593882222034595577511965437382504716692525344594780572707\
686`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0537896316751746072860417233461212265660871853213520588805842313543659290\
1215`49.70385401210368 + 0.14049368793178914997987087643442620628761406575256\
133745393386350588938365164`50.12081225444218*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 3.996767952353510888957782455511511593868463056983083580813326058\
84812779218561`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 1.20025349096405649324315451955013161764261883591054164236044007384869852866\
033`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0017139815895124387124058441294\
0325995719191075492693824477003908074681385394`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.016479147354278180741777414584670229499037910755287221534589691\
08398632777676`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.31003663726371306951841665563359045047552438026445285146614507319263071721\
361`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 5.7202750295235550883995420531312\
9419279069003652770040422024275775449131529062`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 2.0801000107358382139634698375022887973784327405555274199236303\
0674385458765188`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.18910000097598529217849725795475352703440297641413885635668825658351752004\
806`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 16.7970798169072780491448412441\
8585964039023157047101079406321351501762569007744`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 23.1530948196249920629412491709857889283138951967372412785\
3673350910029525120274`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvetacat2mb475100mc150100qq25249211000000.m <==
18.84366246602743655806989487747018719629220182582333402009576717017217999875\
829`50.*asl*cf*psibc*psicc + (0.261133666498181529245561811568743905309349612\
71079076086685379297167279337376`49.69253799424357 + 
   0.702663505284174990265938692279530706157377030480312179414957286284805442\
30155`50.12242252553359*I)*asl^2*cf*psibc*psicc + 
 8.65766199967022785237980543149958514797255852238776954144867679733630106618\
067`50.*asl^2*ca*cf*psibc*psicc - (0.3706194562432369813738098251168279305758\
9920487489465562920282866926126290281`49.977772460111005 - 
   0.408618322152446367314505141817097358605811206262914311164931569813317668\
91402`50.02016208175325*I)*asl^3*ca*cf*psibc*psicc + 
 7.31802901536253656742713684115353367772522353641369250471062736267349158732\
175`50.*asl^3*ca^2*cf*psibc*psicc + 3.962384264550570660105792691038694207567\
93800969496602725818617621804221087987`50.*asl^2*cf^2*psibc*psicc - 
 (0.0983083042534731331876297936736536161108037931731273736141108316002783535\
5122`49.205446598120695 - 0.8606843848871212598794893768763588843469225857224\
704663881821720901307935571`50.147700316992626*I)*asl^3*cf^2*psibc*psicc + 
 69.3196897891157863363253395549464475498905236648642815590772502685793449840\
6443`50.*asl^3*ca*cf^2*psibc*psicc - 
 136.1677278977762746724737656877961253357862268080625769714057`50.*asl^3*
  cf^3*psibc*psicc + 0.008508094756477800036746294233958904408692661473984437\
88440880726235039609945`50.*asl^2*cf*nb*psibc*psicc + 
 0.00744254859945654798952819401298852288985193291330947327544255033199416626\
04`50.*asl^3*cf*nb*psibc*psicc - 0.018443254407338592691364340783845702326187\
41835213081173196892684470639508211`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.02320741891653837494714792218704498512091358882246506478847251384191684058\
668`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.84148657490072229257350433475941048855267325724847202856924185464555796`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.082003974542893191516232127699660230332613\
87982100839824871407315803323515248`50.*asl^2*cf*nc*psibc*psicc + 
 0.04235941906665875783559473223743063262942638268074165049651433182132015651\
205`50.*asl^3*cf*nc*psibc*psicc - 0.08043977464393310173841624791884220098195\
045682635407545607438652163371987056`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.28364951774357227982818456665234724741216655512819724645254973922723895045\
416`50.*asl^3*cf^2*nc*psibc*psicc + 0.000074051165698449812946610262786043036\
2575500030641903539538991968636512571`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00035686543701125555170489008613645958406200798558130448672520257331971205\
025`50.*asl^3*cf*nc^2*psibc*psicc - 1.702269890475743614082571747094351870526\
94221640422568726859141603668440258064`50.*asl^2*cf*nl*psibc*psicc + 
 (0.1376518236990873460498230466001571966263566525021131061093473464845536476\
7692`50.12537554112061 - 0.04822516680964783472174616635544066862313592004493\
185233933239065582583253577`49.66986731007536*I)*asl^3*cf*nl*psibc*psicc - 
 3.45726004063785363405295335445753188421226140827207834663129004892249380462\
307`50.*asl^3*ca*cf*nl*psibc*psicc - 16.8385450578735220983258407333513742302\
7170474702154726589576009094042466488812`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00153718244055556898200605608245473621742430108239620402434450735743888403\
351`50.*asl^3*cf*nb*nl*psibc*psicc - 0.01481589866252099232334558269639917573\
651149844654753234418154076578232649178`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.15377704760125589518480217389637203263940573916672141422657461670383921416\
42`50.*asl^3*cf*nl^2*psibc*psicc + 10.996560767219429567978390686296501699989\
43772577006235989059750729133129144733`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.3047785680932377502636957378190672752963239829146490351492103199666722169\
4166`49.69253799424357 + 0.82010404810586683294182820356366516928055027627347\
318039592261955849554423331`50.122422525533594*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 12.80945925007412641367421951352668770906921801514072223159003137\
14516234586164`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 4.62464230897362926072739103494188725149449334983017560884766864955701473479\
442`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.0099301058031096340467675816507\
8077289979442009804002828752207172240064366748`50.*asl^3*ca*cf*nb*psibc*psicc*
  Log[mu] + 0.095709811279011597989611943550003587447217167015703850235854158\
07779405058522`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 1.99937468494898719417788921569027303636171595014001133816192681950751478026\
314`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0554142851078614091388537705125576864175134514390270973007903364564162189\
6551`49.69253799424357 + 0.14910982692833942417124149155703003077828186841335\
876007199000884623190951915`50.122422525533594*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 4.619519742996488869297396349646446715387834569256752757303770429\
23522972633317`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 1.31815960248067183614789262101354740002279576443655344573182426987196901342\
567`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0018054737823835698266850148455\
9650416359898547237091395032315908352098511696`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.017401783868911199634474898827273379535857666730127972769221542\
99069206574956`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.36123289006095184124860686954286430455533105872724122883660234568842516191`\
50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 6.41724234474904982643248937487974620\
776438153339545594316537597293902884864656`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 2.3335426708178363005209052272289986210052296485074385247069255\
1743831026672667`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.21214024280162148186553683883899987463683905895522168406431892731921262192\
056`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 18.8436624660274365580698948774\
7018719629220182582333402009576717017217999875829`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 25.9741043431722185516435430991049060313691709967148836133\
0000546736533291028842`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvetacat2mb475100mc150100qq273100.m <==
19.75261104363274919039323494325114307128008599082793280949130874807735280011\
446`50.*asl*cf*psibc*psicc + (0.264407117043222209356655498329253964899676000\
83946139681756677112672038724346`49.68799705804251 + 
   0.719976577680610660192247034267670862190392082060588871827030646787705064\
22241`50.12304228534022*I)*asl^2*cf*psibc*psicc + 
 9.20053402225292852131451117730958025397859489075989047598762403134488776990\
884`50.*asl^2*ca*cf*psibc*psicc - (0.3805445336459123609712935882305927984497\
435707530855470041821167442195636814`49.978661668682264 - 
   0.417995536424784585286738684353632288175531699146819455502951875671467154\
71562`50.01942782498429*I)*asl^3*ca*cf*psibc*psicc + 
 7.82638624636803122363248411443761020696733591433675725311437726784964048615\
701`50.*asl^3*ca^2*cf*psibc*psicc + 4.099270029471552652779566619142005591299\
38257053865164625239847500421593919758`50.*asl^2*cf^2*psibc*psicc - 
 (0.0888684633925759420005360928536014570036458274748299531167864954623483006\
1888`49.13715108431355 - 0.91213697601361544991881560726289554432615710598243\
737010141423603759379609498`50.1484634748028*I)*asl^3*cf^2*psibc*psicc + 
 73.5660592079597876663000601286504859394932694936723440859112241607259189880\
321`50.*asl^3*ca*cf^2*psibc*psicc - 
 144.891483022231627794453939641258185681471753256979995981004`50.*asl^3*cf^3*
  psibc*psicc + 0.00869194589209277979588595864483822242149562111195017813744\
596511648200078745`50.*asl^2*cf*nb*psibc*psicc + 
 0.00758876922345903870686945158693128211041032965962863927132861776668737864\
036`50.*asl^3*cf*nb*psibc*psicc - 0.01882595469830396838045582439516701358558\
509779909987073060282551316034166103`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.02381266586562896611179398385676517349832462704867993846267168125123614793\
614`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.82480691915523009035367084566937729075468332197370090477269739519497846`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.083857276248494535419453992933537057921834\
22694965936190003259506647039872157`50.*asl^2*cf*nc*psibc*psicc + 
 0.04326724055954577225280723493865702409923664866694104945956682076383977731\
645`50.*asl^3*cf*nc*psibc*psicc - 0.08217404993877788591787694417353105805008\
946286156885530717180847379091065006`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.29290055664653838605650690252299951048403561574348799428774853624752027271\
305`50.*asl^3*cf^2*nc*psibc*psicc + 0.000073801170508558846009650305364245742\
74274293147012299019970350533287484603`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00035600573333230816276596414310435144894078794194085715238784057697758263\
813`50.*asl^3*cf*nc^2*psibc*psicc - 1.811465521223807455665054588856583080193\
88825710579773494556517783822818571206`50.*asl^2*cf*nl*psibc*psicc + 
 (0.1411422106687168699324636644975513067678613894486023903722651964376167464\
8342`50.12568495322457 - 0.04912491570222135094360758499190386018513682251310\
635678139114137892954248385`49.667329855987006*I)*asl^3*cf*nl*psibc*psicc - 
 3.68148794355166196611549979261890525386027696622642252023203971736747004166\
239`50.*asl^3*ca*cf*nl*psibc*psicc - 17.8428047677834180617195461251876676811\
3255924443167648908713083049521202433707`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00159423584670285189167351827663401128744052110877141261754968921255628139\
702`50.*asl^3*cf*nb*nl*psibc*psicc - 0.01538070731938544127524570285330942648\
157578135664855326580511549320288117132`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.16612524426943553448245212199313922824924503413775127522183863681679392731\
805`50.*asl^3*cf*nl^2*psibc*psicc + 11.52699418407428295982278973969673425539\
429695935892722601178591734119797074034`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.3085991308847783604903215249545695574267334534355100972391493335363060259\
2504`49.68799705804251 + 0.84031076248720444198506056393296791027783658295657\
148761923025000456536155302`50.12304228534022*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 13.57353383953329518814643942893096268607682575678011604197630919\
732880847584493`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 4.78440664723161857449510131325994608202589986624118548592137456284990456974\
075`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.0101446851279683052393405268782\
9967617640120201739645249666152377552889525784`50.*asl^3*ca*cf*nb*psibc*psicc*
  Log[mu] + 0.097872866880583623972103605792477914331397484009441659962124729\
62221949864896`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 2.09581712437714235633141631630849713734441762897435040472941562133476326740\
732`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0561089328881415200891493681735581013503151733519109267712388161676243679\
8101`49.68799705804251 + 0.15278377499767353490637464798781234732324301508301\
299774894908262387950404373`50.12304228534022*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 4.900540170456349582753948409588216387614939725355910795113691789\
40706489412543`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 1.37023160042037183532309404529023900213146458555324821853584018665864884910\
931`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0018444882050851464071528230687\
8175930480021854861753666829933710390137028724`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.017795066705560658904018837416814166242072269819898483628165291\
25529193737284`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.38440492259107413087461948463108015896612676958479209205810384839560791073\
907`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 6.7267863790854870483557945098222\
3393925971308829299486170460010603393388965342`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 2.4461041378492680175839252762989941597308047593792708588107527\
9780231579549387`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.22237310344084254705308411602718128724825497812538825989192349802262690224\
736`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 19.7526110436327491903932349432\
5114307128008599082793280949130874807735280011446`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 27.2269990625433814840380350457773756094524705297572225846\
0281997834982309967777`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvetacat2mb475100mc150100qq3.m <==
21.05950104525372138880073972404439547586285743752557192606269374324124851509\
269`50.*asl*cf*psibc*psicc + (0.268991021400106909689096688404767670121903863\
1028221338007480678837270141659`49.68191180833713 + 
   0.744176703563988806339317019997818162562168519462731779042830241534689581\
10695`50.12385009464402*I)*asl^2*cf*psibc*psicc + 
 9.99072317345855617216813921076408043828959819440270105576685997894530475492\
806`50.*asl^2*ca*cf*psibc*psicc - (0.3944311212664675764893320584156522126305\
2651730022211892844345855376439469306`49.97984333232721 - 
   0.431093392524653831831368764707749719687818213664970939024346723775011956\
11469`50.01844352452037*I)*asl^3*ca*cf*psibc*psicc + 
 8.57209508390918129145546615495144542112407286461458862800818939662861098247\
829`50.*asl^3*ca^2*cf*psibc*psicc + 4.294739452579351515579716401914624617919\
8162890757117597913294699989670351837`50.*asl^2*cf^2*psibc*psicc - 
 (0.0754735746167740063263441413875562010138936817246199306986027423495406909\
2418`49.033421317950015 - 0.9854134914410959544026615618418049382397989106085\
5805053572631326297595713335`50.14924490217066*I)*asl^3*cf^2*psibc*psicc + 
 79.7667388835631823654354406026271657676680938205760961551395246239622427797\
0781`50.*asl^3*ca*cf^2*psibc*psicc - 
 157.7024051295251361116435407319796697955166510506696967683905`50.*asl^3*
  cf^3*psibc*psicc + 0.008948945650007530458017444840048314262489276025964075\
30109277239393785891952`50.*asl^2*cf*nb*psibc*psicc + 
 0.00779395003125425791042822851111108025349136268089029083272046552107026091\
913`50.*asl^3*cf*nb*psibc*psicc - 0.01936083842750717993667425469725381743148\
911001681894099470317419689242970075`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.02466287503055243597248653932311586071032794058853459673191806376076839054\
993`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.80273151176283566592138578302253360714230777653476743966232185349947705`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.086447299112696295487513272383304773669264\
45026886514061522420315510859959705`50.*asl^2*cf*nc*psibc*psicc + 
 0.04453966355163576012270007240306899286789678968005516490180183928513671177\
608`50.*asl^3*cf*nc*psibc*psicc - 0.08459720195728698643692931010523775712967\
258308778766628582851050031972259893`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.30599263036117220913834271842833608413915597442270893205985683318194063075\
007`50.*asl^3*cf^2*nc*psibc*psicc + 0.000073469184259122413533767099928063610\
22130600270566033926627419408092761448`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00035485814729519612011986685911132406815356378345200725093177399258043131\
651`50.*asl^3*cf*nc^2*psibc*psicc - 1.970510064345224085501267415415444484402\
38512683354084215367839595385424059759`50.*asl^2*cf*nl*psibc*psicc + 
 (0.1460265008993420976565971745216806428186610078999011285466867524802636387\
9779`50.12609408320454 - 0.05038025527290686728724428904953058599633843282502\
609443608008817528570840907`49.663922768179944*I)*asl^3*cf*nl*psibc*psicc - 
 4.00946142768034499941347335078748847021159460331311995544238531423766065125\
658`50.*asl^3*ca*cf*nl*psibc*psicc - 19.3064308051163153434265337564895531402\
5012085851727841489916693291324266164709`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00167468236125114716878952796319656885653656346279476572462814966094281885\
534`50.*asl^3*cf*nb*nl*psibc*psicc - 0.01617752220919037623977690945437639547\
851694131284946165290501958157286212826`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.18437805840423407375686765008995282827204121907536928252446851119669109250\
389`50.*asl^3*cf*nl^2*psibc*psicc + 12.28965353147057668212111020679594364957\
924485174618640697620594555810543581938`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.3139491718232086479962491257676803526908588707688043847510859033535695217\
6327`49.68191180833712 + 0.86855560664429995805374970396071737504494225485680\
49995506870880522197626222`50.123850094644006*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 14.68338106770168264778770339689107672910829732781575748282195067\
171221403488617`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 5.01254609657841906147383615709875731485305596959839527926724029181423681145\
48`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.01044463886150236071594407006725\
063378449602587372615267795642902711799771873`50.*asl^3*ca*cf*nb*psibc*psicc*
  Log[mu] + 0.100895776452014375794605027587779244189404808319976485309085651\
02892264279964`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 2.23448246026737757856747458305380793628713542759021571035931017191965553378\
532`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0570816676042197541811362046850327913983379765034189790455674490264220939\
3971`49.68191180833712 + 0.15791920120805453782795449162922134091726222815578\
272719102638036868890481999`50.123850094644006*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 5.309023351955189014231491925417111453248622575172682181349459537\
36721450980036`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 1.44481541076525169548011143548907667321921085239081809863403027439321576987\
795`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0018990252475458837665352854667\
7284250627200470431384581767568581340404728026`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.018344686627638977417200914106868953488982692421813906418124907\
00003581660333`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.41815522287049487419886727860344176765253844977345217077163490385098962268\
537`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 7.1718500642078039778521209153339\
5739252858686756936597597175122435031600602277`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 2.6079454778937469010371348783032572336467588609343149003621887\
8630481730768402`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.23708595253579517282155771620938702124061444190311953639657427433433729220\
866`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 21.0595010452537213888007397240\
4439547586285743752557192606269374324124851509269`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 29.0284162407777295623229396356227947239293626918852483428\
8481705568373695320377`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvetacat2mb475100mc150100qq32.m <==
15.15725776110379643837127424203562915459657898204381564834500322225322558708\
85`50.*asl*cf*psibc*psicc + (0.2470194182655175578651641883489048695873125966\
5047490505570468304706544903732`49.714240850184986 + 
   0.627678621091091698654076809003827334769722761559270790482917550292019988\
83016`50.11924709228418*I)*asl^2*cf*psibc*psicc + 
 6.51887827568911398125034470419813442885863741450432522256940054552633130153\
199`50.*asl^2*ca*cf*psibc*psicc - (0.3277460877936669397820680702620848253483\
0489105676991667626853128462539604746`49.973439370964925 - 
   0.367926597839099041216709427461877087340265588679533205133506732640645019\
30594`50.02366303923044*I)*asl^3*ca*cf*psibc*psicc + 
 5.35095055735315016865381529467149536441037688708969344051027224401340053109\
857`50.*asl^3*ca^2*cf*psibc*psicc + 3.398088868224007626810680180342783112498\
31377768283694522277309335198110475298`50.*asl^2*cf^2*psibc*psicc - 
 (0.1378318372038113008172580897666218375663123848326937752694135337899143115\
8833`49.46902792060481 - 0.64745908271939235990706356133565166708494071303690\
656167500304369228586854219`50.14089070320669*I)*asl^3*cf^2*psibc*psicc + 
 52.6987558079370778178675124017084817107249566929876176179153303373910027754\
4754`50.*asl^3*ca*cf^2*psibc*psicc - 102.436714606903246604360314072108317661\
27538615160850381023345279606552348982867`50.*asl^3*cf^3*psibc*psicc + 
 0.00771185607416986472538896933196458427720130586826077030264252860300748491\
48`50.*asl^2*cf*nb*psibc*psicc + 0.006815643655997677703666659896989134563672\
05663514689744392597557160633981351`50.*asl^3*cf*nb*psibc*psicc - 
 0.01678522955470702419712299171502366353816165773023129762284161323186500654\
673`50.*asl^3*ca*cf*nb*psibc*psicc + 0.02061868700769210434361883908237943923\
547794172838545398771719153580503022234`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.92371265608005719166142390140425913625560823942001284916750572942630595`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.073972411639310362720778219432442315494370\
38568496341158649375774163286212977`50.*asl^2*cf*nc*psibc*psicc + 
 0.03845523856972397273693489432543142201278911755757718424358996020448427824\
437`50.*asl^3*cf*nc*psibc*psicc - 0.07292021855352795775994920917532921691956\
979854504095934386370010471243775928`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.24472875138655555060839120386759731798587644921096648252654732046609304907\
523`50.*asl^3*cf^2*nc*psibc*psicc + 0.000075272796836050678705606349886654359\
81242318190531207912529462437121742831`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00036100974001890286247586414389252771300552985529794575112032039293020431\
632`50.*asl^3*cf*nc^2*psibc*psicc - 1.272745262237906231144809761218021663637\
59503180777947454162539892941614193857`50.*asl^2*cf*nl*psibc*psicc + 
 (0.1225781608420143853295587475473628893805830428048626979682440539588974095\
9706`50.1238476039152 - 0.044309450879743911533231465732625774019610412806964\
87603389133534370650990886`49.68193087090763*I)*asl^3*cf*nl*psibc*psicc - 
 2.58350239952770738349768915048368446240239974525568828036411497405250194681\
945`50.*asl^3*ca*cf*nl*psibc*psicc - 12.8902652157435419466610657120697397252\
9346223599858262924934346858211883330082`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00129511926710752730631230632546800271357062870124595524130799067866928165\
533`50.*asl^3*cf*nb*nl*psibc*psicc - 0.01242283240598374249460129832447100529\
972284191737652348302075479642184161537`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.10687160752164131576336443634179794762438009881360885116436474183694674316\
017`50.*asl^3*cf*nl^2*psibc*psicc + 8.845292486791433311924031626253814392729\
4717432646878055461886741309482875589`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.2883053173487046132501388749871466176538193843857540477175519678542414786\
4749`49.714240850184986 + 0.7325864716115149214793097978017704496684594682515\
813552831432347786646798264`50.11924709228418*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 9.784066811525470899733120806536788591170516855667702244264972330\
79151285956292`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 3.96603269658489639236018343989309269031985433796666908655597292237069556602\
375`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.0090007867738608761041770087263\
7641356204267424038235219225909533415920328505`50.*asl^3*ca*cf*nb*psibc*psicc*
  Log[mu] + 0.086335883075381110917997486602275415117287194021843765621748140\
56137018703283`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 1.60823499759844242034982393204614807140535849877539778282657975893289968864\
707`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0524191486088553842272979772703902941188762517065007359563256132674727332\
2665`49.714240850184986 + 0.1331975402930027129962381450548673544851744487730\
1479187007129301136890550109`50.11924709228418*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 3.508712440190986038125529039065238117972395725304080232796582747\
57597377566726`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 1.10503467820628841989146628593807095537096619366156395714185170899101690185\
63`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.00163650668615652292803218340479\
571155673503168006951852832269336673653988874`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.015697433286432929257817724836777348203143126185789775573033397\
47368688806459`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.27008493304260449583840724286154214480814737153523244338651847916502263998\
103`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 5.1618307486770197972159316578731\
7182365001266642028166668360745962399173821886`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 1.8770293631552799262603387846811533904181864241528296970749252\
7884825125175782`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.17063903301411635693275807133465030821983512946843906337043424589892436250\
085`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 15.1572577611037964383712742420\
356291545965789820438156483450032222532255870885`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 20.8927640979054730106509644152219112266959244688491954896\
7875244155384614924279`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvetacat2mb475100mc150100qq335100.m <==
22.96847813527003666677599315179057979965176535349113566093079830038355057205\
526`50.*asl*cf*psibc*psicc + (0.275450431924071199121804075441990860065962210\
0001868419174547810266467692376`49.673836810936834 + 
   0.778197688163120511383052356985138277620805468269622778817155034236386456\
87826`50.12488328951106*I)*asl^2*cf*psibc*psicc + 
 11.1640634709497766794602393171438462365910656077059609364386391461329640718\
0202`50.*asl^2*ca*cf*psibc*psicc - 
 (0.4139763848877963935277055167296699547307954094715146210742065152003464917\
6555`49.98139333837498 - 0.44948956583742717835169155815936852120780135526821\
959968652338861077033541016`50.01713738544978*I)*asl^3*ca*cf*psibc*psicc + 
 9.69099610155014714937760890631970692022432730102582835090507619842488941066\
632`50.*asl^3*ca^2*cf*psibc*psicc + 4.577655636335273160867224544458710002684\
75717572891338441317391369214085004851`50.*asl^2*cf^2*psibc*psicc - 
 (0.0562470140619937476972033738570900225100005393254621331135516687246936647\
2374`48.86219203326002 - 1.09105360643841472918532219618084401282954546909207\
441836408058700192518285449`50.149938650075725*I)*asl^3*cf^2*psibc*psicc + 
 89.0165985152094931535209297868996223429118536351033350267670936960265007368\
5098`50.*asl^3*ca*cf^2*psibc*psicc - 
 176.9651088309451823908011088976363891381415490431524947936614`50.*asl^3*
  cf^3*psibc*psicc + 0.009310273341447635119970299657454717162692497027120866\
60384824417327898838458`50.*asl^2*cf*nb*psibc*psicc + 
 0.00808382272245027677362350391434472920756772355995519733602106141906891064\
976`50.*asl^3*cf*nb*psibc*psicc - 0.02011270127931325229571440310405474975057\
29286058130194760870826357543906035`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.02586575163834438842172478058551859735701898071875257393050818128513526467\
853`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.77391959458403255941745627788016123357699873752624073329859445826290528`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.090087551854129160378697008509202521467302\
76482875282871608148955280008637301`50.*asl^2*cf*nc*psibc*psicc + 
 0.04633473084681762787294343791599401607115530510850347410625135720587433190\
554`50.*asl^3*cf*nc*psibc*psicc - 0.08800189680775955129325820868496485999936\
797662243547153921558827487613347605`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.32470879012216722564443568259949816633636962107363771833588959295741407130\
558`50.*asl^3*cf^2*nc*psibc*psicc + 0.000073033984009225630649293228299598868\
73830918116498514472748190555377354304`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00035334369788340330400997971778438981143729947501681233663175875330616411\
353`50.*asl^3*cf*nc^2*psibc*psicc - 2.206871376619360558407513739956546947013\
29961468723165617963172246816176010144`50.*asl^2*cf*nl*psibc*psicc + 
 (0.1529027336481641596211528208933280501870514713842583110802409820209457351\
1082`50.12662733033243 - 0.05214087072636160704703343915852233182104684278963\
920799215709552103807439554`49.65939035977581*I)*asl^3*cf*nl*psibc*psicc - 
 4.49972195409215560135546701902331085024465857222233720414580472536070970026\
826`50.*asl^3*ca*cf*nl*psibc*psicc - 21.4840993071223492199778621395385579789\
561513031686679137643069077438877314419`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00178911076517447408067726517779980333808853224632273139449789673746509302\
203`50.*asl^3*cf*nb*nl*psibc*psicc - 0.01731169461082386612500076591764636745\
573444026658746584441566368699333763735`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.21204196657083272818501998224230840382592055869160030138306595264181271443\
23`50.*asl^3*cf*nl^2*psibc*psicc + 13.403671711929931614048344230071073808362\
04512542915173667788148034552019718114`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.3214881839950993076591390386187819364151750934350690240094042504485364168\
0742`49.67383681093684 + 0.90826273100820368862387714149271991767805997567909\
164577783511539366478805172`50.12488328951107*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 16.32684047098335417732583714214578354843423443396918513110063941\
193030114313584`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 5.34274783016505175731244506674183933465468149068808335324620669388053376770\
935`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.0108663575080726497319846528337\
3182870209514176299594322141615335711619189855`50.*asl^3*ca*cf*nb*psibc*psicc*
  Log[mu] + 0.105144447383302042180236251571234686152325110993605194444838345\
61979922259767`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 2.43703122035089665709969895092201341970219002280530031575961481460827639948\
746`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0584523970900180559380252797488694429845772897154670952751961029951090807\
9135`49.67383681093684 + 0.16513867836512794338615948027140362139601090466892\
575377778763541244838338141`50.12488328951107*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 5.914471342779295321154642622843979371334240718760043760241472319\
51904603746353`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 1.55320704417582457365629519475118950600105642603200901123064714102735005146\
342`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0019757013651041181330881186970\
4215067310820759327198972310566833608669029723`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.019117172251509462214588409376588124754968201998837308079767403\
43291448746574`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.46831265114264939803062786051909605497967568067289510921358161977667687031\
044`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 7.8219555646270705279486585662859\
4054041387052830391740023196434289158676309744`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 2.8443474780462074647086031150130692874232256466559699637473781\
4904307248015086`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.25857704345874613315532755591027902612938414969599726943161098503920835327\
51`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 22.96847813527003666677599315179\
057979965176535349113566093079830038355057205526`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 31.6597502616562185414840289604281351958399933632521813950\
2701237724868610852096`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvetacat2mb475100mc150100qq34.m <==
13.13421714663188837149099454458235765715271283972775452355660476793845890818\
452`50.*asl*cf*psibc*psicc + (0.238579604833069423781456845944443807022466592\
63325591496152006981250909539015`49.72914914908146 + 
   0.582542942761767446741152655070937888691827542755259462922627098840905795\
4999`50.116843779518604*I)*asl^2*cf*psibc*psicc + 
 5.39435589554649881437246917833644992070975539399284156376174576070379621991\
366`50.*asl^2*ca*cf*psibc*psicc - (0.3020535896320960940056366005770267308786\
4730103971158964571171964267867390069`49.97038967856366 - 
   0.343358032231669427609307957840199800528196627670675639248105722535639754\
02827`50.026052888644976*I)*asl^3*ca*cf*psibc*psicc + 
 4.34364523047643951672959254558837520985627274657552798470010120166692664030\
641`50.*asl^3*ca^2*cf*psibc*psicc + 3.080889984459733028849719361039304924027\
67074641958509213968495017810028517904`50.*asl^2*cf^2*psibc*psicc - 
 (0.1605798154572113211406503608254157004326976637344477961050558115662123472\
679`49.61516812245966 - 0.526930830552817896566506262130897336943062048454242\
89555448873304721356101823`50.131230777729314*I)*asl^3*cf^2*psibc*psicc + 
 44.0278935545015975698757141155851538090683456222000951959901245008556810787\
1064`50.*asl^3*ca*cf^2*psibc*psicc - 85.1250940181404388117746385154730252850\
0820699423715991491368545687953680345182`50.*asl^3*cf^3*psibc*psicc + 
 0.00723253019068692287459048818066280935308219219902065191601439426594326471\
963`50.*asl^2*cf*nb*psibc*psicc + 0.00644436123871908863150789425317940869031\
949614698246346821827008799856766754`50.*asl^3*cf*nb*psibc*psicc - 
 0.01578661374911870153582975473544094640058344787942627279289893925322936395\
982`50.*asl^3*ca*cf*nb*psibc*psicc + 0.01908982605965673609328238487402929138\
297592281456975537311860899450490048806`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.9826882999731701355107288473565343816433769472119544011952525286949563`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.069132791321366926572070697484803828347823\
30460272436268015864657366172028809`50.*asl^2*cf*nc*psibc*psicc + 
 0.03613117992006037777282974822317281819434534285073597825408543488103156838\
966`50.*asl^3*cf*nc*psibc*psicc - 0.06838590146822374626113860441050663594509\
37654007574316321119381019241236083`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.22223700176261718348881779618655980729103470020158402872538687763285528744\
375`50.*asl^3*cf^2*nc*psibc*psicc + 0.000076137769737797496069913942643356778\
23383247636167765444148272579686725177`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00036388486519801989776202262264396640520390879035250376795537429303189937\
891`50.*asl^3*cf*nc^2*psibc*psicc - 1.047468474471496543000970102209171225830\
1605709628096456722764755391391164071`50.*asl^2*cf*nl*psibc*psicc + 
 (0.1135460581601850043010786185498762493181634214516212620385402257519754421\
3144`50.12275034550366 - 0.04193447857142873425233789555210251912039065419016\
352277885324310685915850064`49.690149530768664*I)*asl^3*cf*nl*psibc*psicc - 
 2.13112543746026295136390503529451054950737126649591019013113384232167494406\
194`50.*asl^3*ca*cf*nl*psibc*psicc - 10.8173193045795333390875738932752306991\
2750826977176518867588549307264280901499`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00115360470758633799692038154084701920554096420342933992753085539590447732\
095`50.*asl^3*cf*nb*nl*psibc*psicc - 0.01102683451216098327711535290925168414\
274430052012670048120729862138552939301`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.08353677975340962017709343628533157334397131739290511719608563948145538301\
172`50.*asl^3*cf*nl^2*psibc*psicc + 7.664710469272245145159992871301136747501\
29401548449396163114881077332465626558`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.2784549051540229713719695978377823664412448388141747196743960900275173886\
26`49.729149149081465 + 0.679906985294785159195019570554526706657908519734040\
91982120101507167685654284`50.116843779518604*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 8.181212079845303691994035482189384874496845618536841729197691043\
17309216324889`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 3.59581838109324684766522637101802523795024422761311766134423887862051274432\
971`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.0084413481600007422960724658836\
6333419617876830944724557739253797333145117539`50.*asl^3*ca*cf*nb*psibc*psicc*
  Log[mu] + 0.080687386769264212313055418852991808459086397659992515084541964\
29651851146484`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 1.39358372168586275366545324932747940863659891190627162938748160195878630113\
919`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0506281645734587220676308359705058848074990616025772217755226181044894332\
0604`49.729149149081465 + 0.1236194518717791198536399219190048557559833672243\
7107633071030920392192168883`50.116843779518604*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 2.921745645491420478497611822487399795136520067914137354725279753\
02798477365435`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 0.98647876707682994585868215724973941899963380230878645380139365699608777192\
378`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0015347905745455895083768119788\
4787894475977605626313538727940260151113893948`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.014670433958048038602373712518725783356197526847271366389229768\
57076129209972`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.22227971392675393945986009466390882951302771002044657540696379625392527192\
962`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 4.4728807146938880889183956516468\
7938489447967465272961091267416128237768362213`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 1.6265020780705047596066893278715925035979926089646289494921835\
6231110697729229`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.14786382527913679632788084798832659123618114626951172268108345867154151340\
538`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 13.1342171466318883714909945445\
8235765715271283972775452355660476793845890818452`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 18.1042049149173949312631868802523217946192993782807368352\
7042401212637175904154`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvetacat2mb475100mc150100qq4.m <==
27.32596937869283095698780803706324328244782152729653072834109496539550990739\
396`50.*asl*cf*psibc*psicc + (0.289297872080298696401570155527126290619305559\
61253268498359968374497136125852`49.6582512609394 + 
   0.850850743022279309068198604998582777216239259140647251617200205397200125\
62105`50.12675940416656*I)*asl^2*cf*psibc*psicc + 
 13.9183497003250356453642044183289465200501114687527153436756391775193844115\
83`50.*asl^2*ca*cf*psibc*psicc - (0.45578990850372750100275520201043926523539\
808864645344374901424907225282203618`49.98432489286572 - 
   0.488718941282415751981453645578327826929699023179046734076234861024787969\
68664`50.014619358795656*I)*asl^3*ca*cf*psibc*psicc + 
 12.3651128371607946818548738087837027024607687658377463322101530380911142932\
6301`50.*asl^3*ca^2*cf*psibc*psicc + 5.21344001432895335606052021109840940976\
943552522867259221038459138575085745651`50.*asl^2*cf^2*psibc*psicc - 
 (0.0136350817697101677681150908280782921966768533984337495149879687131470095\
6172`48.16240001678177 - 1.32662992719314241696855612029498156136424413877089\
308556522410192289529952645`50.150492060268114*I)*asl^3*cf^2*psibc*psicc + 
 110.921692207599481338215339591678655569218255551463073864270831537494347656\
28779`50.*asl^3*ca*cf^2*psibc*psicc - 
 223.2512732631008734648979728733253011168698636551694165517334`50.*asl^3*
  cf^3*psibc*psicc + 0.010082054375086168665764165419958740000643463136130080\
27273160361348810701542`50.*asl^2*cf*nb*psibc*psicc + 
 0.00870763668201963936124007834481375254364671208851165102609826127670313209\
814`50.*asl^3*cf*nb*psibc*psicc - 0.02171807417391652680511688128866129268463\
881301916069295002276674820540685512`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.02846039205315615025658677679059768379894026913471220027589636604408319963\
739`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.71982486745568456332960508581488093539198914813406266150778235305169568`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.097858967857883792637637414091428542665854\
96258023694661218535777514633647292`50.*asl^2*cf*nc*psibc*psicc + 
 0.05018938246664053815755682019281331317767718532161242653043381432490567328\
497`50.*asl^3*cf*nc*psibc*psicc - 0.09526653510907663460385250127698242844974\
417913093878275214110545879485479059`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.36585478990445707944835922449225133467992747455258065170380101445267729358\
262`50.*asl^3*cf^2*nc*psibc*psicc + 0.000072211120590825321139698271759598266\
57419951714796789227941154961571849185`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00035044969338498286180152966068789489285423084802589735772883579428934581\
744`50.*asl^3*cf*nc^2*psibc*psicc - 2.762464828620300945311061923340814976556\
23990308408620473284219311893991982861`50.*asl^2*cf*nl*psibc*psicc + 
 (0.1676202812648721064085106153169246971804917827733434538003883841755018984\
2627`50.12762585855295 - 0.05588679803288451273320653543352951828182977647256\
130535997199858718376551515`49.65060852143863*I)*asl^3*cf*nl*psibc*psicc - 
 5.66419973621423420052341719944895751070921649376316431192736566172430367355\
714`50.*asl^3*ca*cf*nl*psibc*psicc - 26.6177664286160356791264387113427158613\
3538123560903930676726420705444806214893`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00203845069321711053523348035478088420040244338599605532664640066376840021\
896`50.*asl^3*cf*nb*nl*psibc*psicc - 0.01978571761726976865430907847456934555\
76120356319820611156839869776431252961`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.27926591820433476734810623519340862820600510806332088657621505691452918340\
944`50.*asl^3*cf*nl^2*psibc*psicc + 15.94656470512135087468856051352511157297\
895595524381082287523774757226150495824`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.3376500333620066072992647932271566493073408397489550920304375058765140546\
2562`49.658251260939394 + 0.9930587449596566564831442355158587926282417892790\
5658352963468885076280017846`50.126759404166556*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 20.16693484521428279778603130422994710182706137302556606437586171\
851669208449062`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 6.08479482448592021858187040353339436803604906287418411102820170855892591705\
108`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.0117671311289857128182629714398\
4093617685044839303575308418984363631087133919`50.*asl^3*ca*cf*nb*psibc*psicc*
  Log[mu] + 0.114214748709989472065866673505573300328536820387029322171217890\
55886525548367`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 2.89937540093115470448882918427729301326890108277160196779549777228586572817\
42`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0613909151567284740544117805867557544195165163179918349159796360640632438\
9168`49.6582512609394 + 0.180556135447210301178753497366519780477862143505283\
01518719998836730231365312`50.12675940416656*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 7.331363195671997529169539387106789362511779861689425129360505953\
45406823488568`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 1.79850122213057149187345337216094501977046198026035621733642959624566266937\
181`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0021394783870883114215023584436\
0744294124553607146104594989719473223287242469`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.020766317947270813102884849728286054605188512797641694938798514\
21620759373234`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.58621324345656853142616356595031920549047201721720381078912289876255365319\
041`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 9.3059068599009895230985232393044\
079217147578031412279808850176973456675351329`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 3.3839661308730870993085539052016028806235482920513556293822275\
8327140179312023`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.30763328462482609993714126410923662551123166291375960267117917908537553191\
786`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 27.3259693786928309569878080370\
6324328244782152729653072834109496539550990739396`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 37.6661161915901981911119945982879745405260771932255379559\
4536530030117085635184`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvetacat2mb475100mc150100qq5.m <==
37.12591388374181050959176685251725649174620201149696499497569412440814900084\
616`50.*asl*cf*psibc*psicc + (0.316999847088447949855313351807581770021856483\
80951601852506472663498798513677`49.63264348375143 + 
   0.995290158353060919916249183058244264027346072197431783765522168859040577\
95995`50.12953414071646*I)*asl^2*cf*psibc*psicc + 
 20.4291504563486910855403549149357391009848757458599510794150356422866989259\
8725`50.*asl^2*ca*cf*psibc*psicc - 
 (0.5391250802986562539713537378816779624916732630380402245373242240415482576\
6768`49.98896228106166 - 0.56654049176176178285151107867951692201876453548139\
738262723258743513858782641`50.01050370041111*I)*asl^3*ca*cf*psibc*psicc + 
 18.8953401475468272594732993917360183609184655673600637647053513212358245084\
2893`50.*asl^3*ca^2*cf*psibc*psicc + 6.60385514283386016041667004498770754233\
974337103890688955022433369036059895573`50.*asl^2*cf^2*psibc*psicc + 
 (0.0773327814382406544259539647884569235725492627283002190898372954180773230\
1655`48.77525997070438 + 1.83329612190511013177105532896114592076121986537646\
317295605363157939841906992`50.15012895966718*I)*asl^3*cf^2*psibc*psicc + 
 163.6737304938827567309108474295917189549591926749424016147725`50.*asl^3*ca*
  cf^2*psibc*psicc - 
 338.0281265843437798064807596784139189713173387387609455898904`50.*asl^3*
  cf^3*psibc*psicc + 0.011617088561286123788313974036278541916133433849107895\
95326359160238454805339`50.*asl^2*cf*nb*psibc*psicc + 
 0.00996257552661599888513630187543406460598191085437430714112606447771220516\
277`50.*asl^3*cf*nb*psibc*psicc - 0.02490893353308892562805933445767750217101\
705206645081786894193697507127805427`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.03369581492995036674788560053942673199222477485318926528089072449672644389\
847`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.63510907942565674401330045269661987736046839349229106685293393380219781`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.113303267873879483252603639066980230381462\
81053161186479415443848372307755185`50.*asl^2*cf*nc*psibc*psicc + 
 0.05791922518616256949366957997142940298191801967671759184341410324822150055\
007`50.*asl^3*cf*nc*psibc*psicc - 0.10968847161490030962447547866502280408076\
337560429784431548879610011955360447`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.45214264801434217411108154661721938690670046595359517491397398176054465468\
273`50.*asl^3*cf^2*nc*psibc*psicc + 0.000070907566143463863344836643295726129\
86364297998789295261222685309911745313`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00034578624922474834916649402782199963028571608644290903789756931253573611\
125`50.*asl^3*cf*nc^2*psibc*psicc - 4.078791443904575781496361949993207135977\
80503901808395751055415063775869227333`50.*asl^2*cf*nl*psibc*psicc + 
 (0.1969834200469536704916533159529879720387397318787340416679815715971350606\
1483`50.12918111606681 - 0.06329096589511061829475610584036124308565934915376\
397572778596224298230129394`49.63609316619504*I)*asl^3*cf*nl*psibc*psicc - 
 8.47872156936472392399995612432105636586417103742372759203924433517918936610\
917`50.*asl^3*ca*cf*nl*psibc*psicc - 38.8777701215880264699622161376821639684\
1476943824591893755102104234898553276496`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00255259340283099850447305960614497584543588475348752994579445595394114583\
145`50.*asl^3*cf*nb*nl*psibc*psicc - 0.02489583965623475040780234498470563993\
684505325870145508934521713073228967452`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.44811124905815858620558065910997532159117420249226185182181585465818165925\
963`50.*asl^3*cf*nl^2*psibc*psicc + 21.66549994180562760162798431598884914070\
498141386365407538101822404657183717727`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.3699820125723440165668245871291081625087831838619227256098317017808204934\
5798`49.63264348375143 + 1.16163922242576932441020033585558413008549813220181\
474578390048722497335405316`50.12953414071646*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 29.17259422038456654593810864264641532021879586025160676076521153\
357199840204096`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 7.70759872259551795881973827424567717113907813160604725003959724896053410074\
161`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.0135587251716766761429195461861\
6919962264181302347760529500369320369978777572`50.*asl^3*ca*cf*nb*psibc*psicc*
  Log[mu] + 0.132240351104349122733409832735098674701874495648698102368794652\
90080291755207`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 3.93918180760102320029599714836160893467363298433884619552382149528119487948\
673`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0672694568313352757394226522052923931834151243385314046566511840773708257\
3954`49.63264348375143 + 0.21120713135013987716549097015556075092463602403669\
359014250660670438046822325`50.12953414071646*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 10.66305635978586104551508991757049272591464342625472189845907985\
342037865639995`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 2.34179197055251318426794014121433711064695335990640046654497289898115152420\
849`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0024652227584866683896217356702\
1258174957123873154138295736748515656920474322`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.024043700200790749587892696860927031763977181027036018611400031\
49818955595562`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.86554642685112315361612687431065966291057855864910266955445647749400509028\
501`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 12.643295171083633355820723894836\
65473591351529481571299069315616138494435658639`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 4.5975618803940484930257177799406017221503691981148047238681707\
7333298268190439`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.41796017094491349936597434363096379292276083619225497489726062169899497112\
539`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 37.1259138837418105095917668525\
1725649174620201149696499497569412440814900084616`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 51.1743596973497116064212914295097863482229648526474165490\
7449678108419258276636`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvetacat2mb475100mc150100qq50498421000000.m <==
37.75375382496589768780695876523287974701874658751920657281074480268851455144\
718`50.*asl*cf*psibc*psicc + (0.318646257085666818963833806023787109244791728\
48583910842945648531808934145885`49.6313113887298 + 
   1.003844048965587106487449809456589931009498945454392282656747421222199947\
65184`50.129668815967904*I)*asl^2*cf*psibc*psicc + 
 20.8589506459302865526650274338749253616868145667484081549590121155942281956\
7398`50.*asl^2*ca*cf*psibc*psicc - 
 (0.5440664795374740333778257826935766024606099877757782678293854531378137017\
3515`49.9891972405942 - 0.571143764540862248213017330761463561051959798934346\
7764153794957394411996445`50.01029071091622*I)*asl^3*ca*cf*psibc*psicc + 
 19.3349332752740004822120585529087368336103960311817220401077035677916649787\
4986`50.*asl^3*ca^2*cf*psibc*psicc + 6.69141735237763539646264800954625565375\
673173138800175098910849806569728219711`50.*asl^2*cf^2*psibc*psicc + 
 (0.0829782774673106394808760175943121809029615741126907904068838734204240246\
6751`48.79841004735527 + 1.86483261015229454802271731461510892212689196005320\
895235248287068287562124623`50.15008548726354*I)*asl^3*cf^2*psibc*psicc + 
 167.1998586518673566541087598788779508589299361016734762083964`50.*asl^3*ca*
  cf^2*psibc*psicc - 
 345.8470492104776095556287564238127795598692654952458365473134`50.*asl^3*
  cf^3*psibc*psicc + 0.011708023342169935523982371609224005234696714558320668\
18187705815350628388811`50.*asl^2*cf*nb*psibc*psicc + 
 0.01003738012457996732724844718553253399794834573200696128207924830525417841\
062`50.*asl^3*cf*nb*psibc*psicc - 0.02509787455274779228407539101929327714994\
426273257873766850188293905842139061`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.03400816192947236116101518077243511163146852623102512130376382890191134274\
799`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.63083923300227979753525024231370409027445275374664389619113289164615497`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.114217758311166126818333292608930221237874\
3488494249233057651200685907928694`50.*asl^2*cf*nc*psibc*psicc + 
 0.05837921734880373597270824235133274509863692402912375346951903944120011182\
488`50.*asl^3*cf*nc*psibc*psicc - 0.11054180442307809716560455646566391683134\
532423160606636733250614093470251648`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.45743077670550738069725020071035386254541833190590630727159580368481060841\
002`50.*asl^3*cf^2*nc*psibc*psicc + 0.000070841388996563712918014876358912065\
23424349707778030278578237244338565147`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00034554699842856600471859281990418785355911445032275231284043500326747750\
159`50.*asl^3*cf*nc^2*psibc*psicc - 4.165795864570725348873597954440281319617\
21428647005530440518902748789494934613`50.*asl^2*cf*nl*psibc*psicc + 
 (0.1987258058642833373660230689985965193165793786167431704947077688565986467\
7151`50.129259191441 - 0.0637280298050439451868071476297742064623114072528040\
2934962570542298419074554`49.63533541683053*I)*asl^3*cf*nl*psibc*psicc - 
 8.66709800068180608153413377157429573611821030263873834156335779149470500872\
271`50.*asl^3*ca*cf*nl*psibc*psicc - 39.6931122724478175396052608635740703716\
6021610302923185976160016169063319291957`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00258375553579290182896077382367149159855738936627687740826628941437474702\
219`50.*asl^3*cf*nb*nl*psibc*psicc - 0.02520585727390906591966352277702006361\
695852238116637093174368986054995421609`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.45965906504901655375720968509434344047293346478108663246239676332278385944\
319`50.*asl^3*cf*nl^2*psibc*psicc + 22.03188731889886879500182029461990294447\
773877333008572027568459547979809597824`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.3719035973613748588208151173382185112510284441005164686272134616230434309\
0732`49.6313113887298 + 1.171622778232542612781445120109905017620144005151105\
24346281688058933844894729`50.129668815967904*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 29.76434870676093774609057236807886084531989947159245506966897399\
47372484721477`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 7.80979575142641248267866978900732196379447042472068154451055678751268013327\
011`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.0136648584507720143529126455072\
8091828924211279067089965365885392150049056346`50.*asl^3*ca*cf*nb*psibc*psicc*
  Log[mu] + 0.133307686043381669805893833633117847026681066875677429720521671\
12349985005239`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 4.00579769434524887181851278083998235354140704969637922186830629008723601745\
054`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0676188358838863379674209304251306384092778989273666306584914789670459904\
2847`49.6313113887298 + 0.213022323315007747778444567292710003203662546391110\
04426595033646068784287953`50.129668815967904*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 10.88231442510934265416969701577118349115072467640374145433948358\
103693722273665`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 2.37627662001745680647578101860451767503629559222021917491429945635680740659\
699`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0024845197183221844278022991831\
4198514349856596194016364743510487336628966871`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.024237761098796667237435242478748699459396557613759532674086063\
68496514335014`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.88400933834427562945064911408584960232536096591277440967008793447104750086\
565`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 12.857107165636799884959863099220\
61727510149081275461401597490056519940274885682`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 4.6753116965951999581672229451711335545823602955471323694465662\
6856581628935345`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.42502833605410908710611117683373941405294184504973930631333534235305694970\
872`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 37.7537538249658976878069587652\
3287974701874658751920657281074480268851455144718`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 52.0397742723329933728731119619970014432906402962364743399\
623306360258484577148`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvetacat2mb475100mc150100qq541100.m <==
42.82984095354664412841747071759527486853955445229207645080231579889087243432\
127`50.*asl*cf*psibc*psicc + (0.331498603755939477945706562031423361430658651\
60856518965415940026862254646173`49.62151762294981 + 
   1.070522129587960317928374368148031122852379571728289502293889425020575376\
18516`50.130631568775954*I)*asl^2*cf*psibc*psicc + 
 24.3823041121822654386293737801302616066182857339933343952629434175795559985\
6692`50.*asl^2*ca*cf*psibc*psicc - 
 (0.5826023433234490881444397172225931268779067129713708688911506987797294938\
0685`49.99090528313382 - 0.60701023289582294760179121745968857866197698735203\
162156969702442099344056646`50.00872906844827*I)*asl^3*ca*cf*psibc*psicc + 
 22.9719609632170357790211107230095634544568207397749508140878098288871333460\
4002`50.*asl^3*ca^2*cf*psibc*psicc + 7.39376294351166502897128606565399768727\
386544050374823056633717291443125770231`50.*asl^2*cf^2*psibc*psicc + 
 (0.1279611485370355352222918011923434044868354758659829059906059067337713760\
2626`48.931222635739154 + 2.1163040351688213804087537129047187275304362267289\
2434497998028624641768606872`50.1497225662386*I)*asl^3*cf^2*psibc*psicc + 
 196.2920287278420534473011227196482530979912171335300044720743`50.*asl^3*ca*
  cf^2*psibc*psicc - 
 410.9802926032645726763074287350649889634794275103645147887065`50.*asl^3*
  cf^3*psibc*psicc + 0.012416966482756515447096006901325545597125426023085524\
57926333650626089338442`50.*asl^2*cf*nb*psibc*psicc + 
 0.01062198664973994829436615312512389975959721380271062410369754870937943579\
109`50.*asl^3*cf*nb*psibc*psicc - 0.02657058544618954611741359884834563381577\
786918679671243303227248002026601476`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.03644869861363237694033523302666488211158911777512480997919048218870404686\
73`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.59985125326810999781229455772605848356651402436748526840634359703087098`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.121345958600412390951805603743046289424191\
32786167997748022507323965701850511`50.*asl^2*cf*nc*psibc*psicc + 
 0.06197183693327120466548111687884789969541631662521620523721667294533559444\
329`50.*asl^3*cf*nc*psibc*psicc - 0.11719096182973245079004755529525212087627\
243753518473392464234870439958516831`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.49930408910655758497352584763845581613001420441258502928616899742103100818\
835`50.*asl^3*cf^2*nc*psibc*psicc + 0.000070359761662131965687909391348160259\
24450290793886779779057270745148968797`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00034379865394839077573893990399711094263026469775309723527396316781099539\
343`50.*asl^3*cf*nc^2*psibc*psicc - 4.879418057417897649959812416895411401891\
41053963059082005495297963025789404385`50.*asl^2*cf*nl*psibc*psicc + 
 (0.2123186822643371204597436928971007193849292982490616318075459384788326403\
8947`50.12982483896285 - 0.06713054602039181241591732853827344948955538347769\
909926798330236726537099746`49.62975680846607*I)*asl^3*cf*nl*psibc*psicc - 
 10.2216641500252596226825203281581695603075077705891808090812865959649417903\
3146`50.*asl^3*ca*cf*nl*psibc*psicc - 46.403774491821268540217592965560173930\
67641213286460533673632479494428298656928`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00282922229573667466062127661024310408265332552491902758225384602124208038\
886`50.*asl^3*cf*nb*nl*psibc*psicc - 0.02764883774524063764774051453834921877\
755707100102469057151115559583995785074`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.55589094073169334490773218931042607464051652728740643434457954677797206597\
117`50.*asl^3*cf*nl^2*psibc*psicc + 24.99412996518769616799662437512275936599\
882650720947762509725919886820569519126`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.3869040370493415995017572340258799967726934027109265044578888563509847605\
6579`49.62151762294981 + 1.24944518316336714183949500519372863876355303025601\
856433138069432676851437969`50.130631568775954*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 34.60519539432755633023395663024613196926462556869102756712369650\
245662679931422`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 8.62952875040346636927739009045126792276457408513464875912560668764948933739\
168`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.0144922916888719566888505142374\
1481730032901146547839546265402692432375558668`50.*asl^3*ca*cf*nb*psibc*psicc*
  Log[mu] + 0.141627266993520890766875546050819569079619349642917821898854856\
2735048896199`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 4.54438726639776293963574988638595624836342300131081411365404712706694649003\
472`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0703461885544257453639558607319781812313988004928957280827998965911053545\
9983`49.62151762294981 + 0.22717185148424857124354454639885975250246418731927\
61026056931390041878451426`50.130631568775954*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 12.67718556365856778545933409817241508584967707366392875320916871\
275188289779549`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 2.65389777250268944895612462472929962330015568153056609553978876798319351544\
282`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0026349621252494466707000934977\
1178496369618390281425254667048646136822062986`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.025750412180640161957613735645603558014476245389621422161356296\
12368128247796`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 1.03544467099988265120314687479430353416766523383345494511700336823496504882\
968`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 14.585777551549907022176499733590\
81779094424528802624720119975387087554398518195`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 5.3039191096545116444278180849421155603433619229186353458273898\
4658304968056943`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.48217446451404651312980164408564686912212381117442139507536488494787967364\
807`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 42.8298409535466441284174707175\
9527486853955445229207645080231579889087243432127`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 59.0366527703686942666106416371333268787949218570393981797\
8591209719117856346844`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvetacat2mb475100mc150100qq6.m <==
53.80912164058003266850985835808496689970189475073776016235871694363848264768\
706`50.*asl*cf*psibc*psicc + (0.356975875601415740626172919110921357212231052\
35929638848833124579235620522403`49.60480296043294 + 
   1.202277318284282393647666250384311446876826837634097074235961146009117362\
87347`50.13216874685974*I)*asl^2*cf*psibc*psicc + 
 32.2621709795798835516189831167970026556055697029407723806332252175979608308\
8417`50.*asl^2*ca*cf*psibc*psicc - 
 (0.6588186144010012736465399901952728305293681983868798310724929589804862554\
864`49.99374046073857 - 0.677812455229554038911688154640255002071082572244048\
61555247491357991381628309`50.006084144427554*I)*asl^3*ca*cf*psibc*psicc + 
 31.2907155822073275588599769675565498561781315116060814054781406848287217491\
9797`50.*asl^3*ca^2*cf*psibc*psicc + 8.88369101406357564807668894937690187730\
846775480367876014080425605773296813251`50.*asl^2*cf^2*psibc*psicc + 
 (0.2218518891919775888476938471714579722026186621961599731675863579244532272\
3078`49.07317724502005 + 2.64164655642328505959176197809105945829518655635565\
022260114357532857044313768`50.14898882369256*I)*asl^3*cf^2*psibc*psicc + 
 262.4510575423233445336861419588082968768920039307544867402058`50.*asl^3*ca*
  cf^2*psibc*psicc - 
 562.8056627289321034304783964625598336318573968931776493681156`50.*asl^3*
  cf^3*psibc*psicc + 0.013818316350753435177676198806584167937730493329461621\
93865001137573441498203`50.*asl^2*cf*nb*psibc*psicc + 
 0.01178370367767321821902495361476385250899858222658756931856726674969888958\
381`50.*asl^3*cf*nb*psibc*psicc - 0.02948013145757312245401865668652091678081\
508552099686687102816679321644738888`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.04128821184862643089098245004512879604537576993545395508504922033004812314\
269`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.54857802818134688634108193793222666619084166836350075829356592363051091`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.135430276664208086175766536300902018997221\
60030277245785672181510709907013426`50.*asl^2*cf*nc*psibc*psicc + 
 0.06910145217309667763721982533516214794543760859471746063035657721467049395\
938`50.*asl^3*cf*nc*psibc*psicc - 0.13031679429793671082791264704547289409009\
490237749189398404889829564519992998`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.58531274171172621079062324161356492084473043048421823206628746728897831357\
492`50.*asl^3*cf^2*nc*psibc*psicc + 0.000069557664178809484569076283377653152\
27957824480354866201129300175351283012`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00034085967728400622072301910017821468296831208101012364944204587311677698\
493`50.*asl^3*cf*nc^2*psibc*psicc - 6.477399164746400826270053323199587085009\
79077660932236072891390879578794226335`50.*asl^2*cf*nl*psibc*psicc + 
 (0.2392262022988303983723150151554167219278027845450754629538149417360241506\
5494`50.13075683409748 - 0.07383441916363145910657020354518735522750447893682\
34152772541633633460168241`49.62020695091483*I)*asl^3*cf*nl*psibc*psicc - 
 13.7563112526521765610339249289024368493035110079323083553145792910181279507\
5742`50.*asl^3*ca*cf*nl*psibc*psicc - 61.574240407001132759285400261534870482\
94293252260573862628625069133221573092967`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00332682445130531594010216293629562013114144472399545944034800692009607117\
455`50.*asl^3*cf*nb*nl*psibc*psicc - 0.03260547409807744694665224018220778297\
137105692154428147539922633838812870706`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.77973210972869359360182753629593902409618261882676720901057573127521183323\
109`50.*asl^3*cf*nl^2*psibc*psicc + 31.40128820594842591857699884663151957736\
596528286149071330817767047895646015789`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.4166394845545007597019279164091326405015001824062952204362281648257797998\
3207`49.604802960432934 + 1.4032214399295510000582644264519261799127126058373\
7313502516787072893159644833`50.13216874685974*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 45.37802141780988922130811127997127132124236681640843910409826630\
3672788285628`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 10.3684778104546492278349559387606377086708470261366339635415275575768193704\
0978`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.016127857917819778559516221205\
94851039250661804002933376175034014707243410898`50.*asl^3*ca*cf*nb*psibc*
  psicc*Log[mu] + 0.158065585153018978180338533975947368447333975940145876825\
61648669681178525675`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 5.70932512835425925792309069938754901406653914233845285696512321281435572002\
862`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0757526335553637744912596211652968437275454877102354945792281491508104557\
4113`49.604802960432934 + 0.2551311708962820000105935320821683963477659283340\
6784273178380366511869087492`50.13216874685974*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 16.67792097139941473158933387463124787700257910706380355005782309\
754090443023965`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 3.24817875756355238086234611675418780701638372465217068789962987558464594549\
122`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0029323378032399597380938584010\
8154734409211237091442380965654242456244866915`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.028739197300548905123697915268354066990424359261844704880822572\
3295600961945`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 1.37454679393160507215149463985513071499791181602018076907102078490938032737\
701`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 18.324790870576395007997205497169\
1883398026440119896340001321022905189775318348`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 6.6635603165732345483626201807887957599282341861780487272797653\
0949191168082919`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.60577821059756677712387456188989052362983947147073170248012699487961232424\
401`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 53.8091216405800326685098583580\
8496689970189475073776016235871694363848264768706`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 74.1704932693755170302739887607843183745490917244169286077\
9521238585417521584756`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvetacat2mb475100mc150100qq7.m <==
85.96249567518768865276347598121239058207338421646243269313084469102948303377\
707`50.*asl*cf*psibc*psicc + (0.419570502812475931782546780628160741090070700\
64939825031688317416007727976868`49.57436021792975 + 
   1.524415391939094469615306052995135402836102373551710917080192079856396163\
70922`50.134658594836715*I)*asl^2*cf*psibc*psicc + 
 56.8611838901652233469083214980203681003292453944465360296974063229426101942\
7803`50.*asl^2*ca*cf*psibc*psicc - 
 (0.8453799193554813931410845123462811924356838619551421904820705427797067447\
6287`49.99864014762723 - 0.85067402009128461275438629621543055076582255343683\
183946764979445253228169359`50.001351389469264*I)*asl^3*ca*cf*psibc*psicc + 
 58.4197068077911486080528267945930734357604473982927222384604399574125604642\
7161`50.*asl^3*ca^2*cf*psibc*psicc + 13.0831020999485445229436036559847284758\
541367225330211269842423625867611881061`50.*asl^2*cf^2*psibc*psicc + 
 (0.4781893482499475464686030367558724991209464143351564079889430816229921127\
7354`49.21716005633744 + 4.07364412124292191133799966326335891805672893551536\
850406902003484918261941338`50.147543244234576*I)*asl^3*cf^2*psibc*psicc + 
 476.7577865210890966824600701911437174014977469766936206188841`50.*asl^3*ca*
  cf^2*psibc*psicc - 
 1081.7923301280473569796459767947769828953754653470668439201727`50.*asl^3*
  cf^3*psibc*psicc + 0.017246727962968521287751923669929342672539381724955433\
16051684014736698284265`50.*asl^2*cf*nb*psibc*psicc + 
 0.01464866882909572534009924723677220714768568178958519981844007598324207674\
373`50.*asl^3*cf*nb*psibc*psicc - 0.03659062956475432460520861101313622049788\
586280918347724607356261191779860152`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.05306142202197626605152516994952747387710071336934487559166055468782028257\
871`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.46022556804963160139591613717540263021205339110417914560136950592064826`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.169865536758043326144003712112784733394034\
57291519334220966404631081380041805`50.*asl^2*cf*nc*psibc*psicc + 
 0.08665114889151493798990249031383304756286015747150025030449999163084427558\
978`50.*asl^3*cf*nc*psibc*psicc - 0.16234473668362901063698841978052925901540\
915838909181993987186965307585457069`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.81232376329665426488293999740387265814823658371376659708605339509672180551\
325`50.*asl^3*cf^2*nc*psibc*psicc + 0.000068160531630428529217876679501391561\
46899395032377590133003647655570199305`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00033566150390892741531057768450627922805903504424375691798846738363447112\
458`50.*asl^3*cf*nc^2*psibc*psicc - 11.47623005048141609725857223778588423738\
247062094551264319359272391118618828396`50.*asl^2*cf*nl*psibc*psicc + 
 (0.3052025677679708602531405081709624184575865648202205294288959868142277078\
7636`50.13235078376313 - 0.09014979505841521116453144863830322646679252307558\
94842679874085072315665183`49.60272734436326*I)*asl^3*cf*nl*psibc*psicc - 
 25.1647337468009816358388860361594467244321741620430390916518197978785640072\
5757`50.*asl^3*ca*cf*nl*psibc*psicc - 110.14315780225900266488868952065226361\
113889824125930427687178806327613133265876`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00460497141611553923122936120152985111713761508625315780628516269143889211\
032`50.*asl^3*cf*nb*nl*psibc*psicc - 0.04535503447572646546018653008158023313\
938618217870538457113458926679512362364`50.*asl^3*cf*nc*nl*psibc*psicc + 
 1.53210833558416377276337582184274922794325184618244234488169619864130388153\
466`50.*asl^3*cf*nl^2*psibc*psicc + 50.16497239314658351992799905259139318093\
881287966379026241249508369115834221767`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.4896959429864884715402299002582870607183053753266709645258326357788179465\
6206`49.57436021792975 + 1.77920046298482329656273723858776654997936287665317\
723218007971223687274170182`50.134658594836715*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 78.70366313039906530306569652326659402156001829556051707556855131\
544785556975331`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 15.2697627146736244236063487484939018758375054377932545049371239169826377104\
9243`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.020129281388096136471732241780\
3649428361146970314998680956782723299626423608`50.*asl^3*ca*cf*nb*psibc*psicc*
  Log[mu] + 0.198256225464004699932756780531839567974412052973941169477992043\
62312607014535`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 9.12090407148119700362327255501661694198887506902978004771136274248930151676\
668`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0890356259975433584618599818651431019487827955139401753526265258603348928\
5654`49.57436021792975 + 0.32349099326996787210231586156141209999624779575512\
313312197609179065810371269`50.134658594836715*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 29.08973450036582727903823179743353508976444603206424400080926989\
957436299659653`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 4.95377594624186218774584608511961845044112265826236937577352856147522656376\
499`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0036598693432902066312240439600\
6635324292994491481815193954469500760881322291`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.036046586448000854533228505551243557813529464177080212644303248\
36323020678622`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 2.43533165412515855382455215312140748755061787951967733944398376964022980299\
732`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 29.274678863605065266434189314734\
22124832785800203278838275925224444022510775718`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 10.645337768583660096885159750812444090301039273466468502205802\
85465195479542101`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.96775797896215091789865088643749491730009447940604259110986043801890119059\
121`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 85.9624956751876886527634759812\
1239058207338421646243269313084469102948303377707`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 118.490704038678710038969175292503159178329952803971817224\
21142785518332569280669`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvetacat2mb475100mc150100qq8.m <==
161.632588668185782316177798963094582896523944503796680231719`50.*asl*cf*
  psibc*psicc + (0.5312335760840247474064873614324343862341487781336825610704\
4559442691899683563`49.54080969888403 + 2.09641228452982795166479644635927772\
742081476247382415464183686327504976804758`50.13700087842178*I)*asl^2*cf*
  psibc*psicc + 120.332508885035086022328748610150740671936840361828661377942\
87100643412380909732`50.*asl^2*ca*cf*psibc*psicc - 
 (1.1768950924566302228742273279907132559997086660101282418737499674959233752\
9124`50.00363440487467 - 1.15719640554489055868815552493600757082044378829202\
029892082489791006486338026`49.99630372897256*I)*asl^3*ca*cf*psibc*psicc + 
 133.0587340376252591075234649394170203857135822190490612326969`50.*asl^3*
  ca^2*cf*psibc*psicc + 22.39665782097805024034319133310822699606981129164747\
412773171121824725509889717`50.*asl^2*cf^2*psibc*psicc + 
 (1.0191058022245530376979099760834221057217986628961643568888824091415892380\
1857`49.304619594835906 + 7.0738172627060078941164094511119917383087662626422\
6183760218693760048111362388`50.1460541571395*I)*asl^3*cf^2*psibc*psicc + 
 1066.4001445756371201271776375817689087079393781087888234546289`50.*asl^3*ca*
  cf^2*psibc*psicc - 
 2647.1513700126062464034277666815450578238140964138087004760867`50.*asl^3*
  cf^3*psibc*psicc + 0.023339005601441797005619598149242458685075874708092608\
27461779909551685212478`50.*asl^2*cf*nb*psibc*psicc + 
 0.01978104724042020915159017173012913330804331534773392914437160444402377738\
043`50.*asl^3*cf*nb*psibc*psicc - 0.04920300038522270545605404848534680671422\
610224286568040788038207997851365753`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.07296833785552916788096885316160541855089299134922480912250230838024461860\
563`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.37004552703391144028595898350664538529011486279862186923997028703817372`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.231015837369429406654397301846537548543669\
93028062663093070242170940198654507`50.*asl^2*cf*nc*psibc*psicc + 
 0.11803885798891126367742292852342925449760657211699747560432834193920264904\
572`50.*asl^3*cf*nc*psibc*psicc - 0.21901785321505604008529327640668314185180\
974120603277292964453909801719871737`50.*asl^3*ca*cf*nc*psibc*psicc + 
 1.26596392186290797815747694525512720602042967077283967191275808586570917466\
566`50.*asl^3*cf^2*nc*psibc*psicc + 0.000066715257941644623337960783781630938\
93655769618536141554745422197677561456`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00033018290157474392429879429853446251699135859284262928080656428198679960\
526`50.*asl^3*cf*nc^2*psibc*psicc - 24.40363899554892354452643958092837094309\
04445474429618396759898545708942216195`50.*asl^2*cf*nl*psibc*psicc + 
 (0.4227259349188637654603781872555061664937370189355717250362170813874556267\
5073`50.133962731653995 - 0.1189704675174805952854915566999300343541865926099\
7116783730078039229209165668`49.58334300657289*I)*asl^3*cf*nl*psibc*psicc - 
 56.1519217565872661969699585943820354758754164401960368107833828741653933724\
2624`50.*asl^3*ca*cf*nl*psibc*psicc - 
 241.4682567814268822878936228567790672084128582618250638302035`50.*asl^3*
  cf^2*nl*psibc*psicc - 0.007047547427232239822478229094110788914320222658948\
36478540188104348455383607`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.06975854490571123900943900429166718674778830178567447846589696904612118992\
457`50.*asl^3*cf*nc*nl*psibc*psicc + 3.68451437381634918036813312769927013052\
475119955612851509809718450418084146306`50.*asl^3*cf*nl^2*psibc*psicc + 
 94.3236266546963953842611481091361569867846995480013775045627140427428881417\
6288`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.6200219635144847380201115206365747393456908969079805416062192501431930181\
417`49.54080969888403 + 2.446798770837630441788590155345973227051968471964953\
51915786801765888339045309`50.137000878421794*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 
 163.6449071257873933581010193366787962475599547421744851815853`50.*asl^3*
  ca^2*cf*psibc*psicc*Log[mu] + 26.139951206940370659291897108615856661329564\
07625600864163213317208449734763666`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.02723979946100523496102427848256357882596935733747193751684461261530307041\
946`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.269626957965625957411718547817\
94523340016010169952295698105500174802159156254`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 17.14975030085389006986566329257021036123358173600025045537\
502552760408187283854`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.1127312660935426796400202764793772253355801630741782802754855269284946272\
9119`49.54080969888403 + 0.44487250378866008032519821006290422310035790399362\
791257427607336893953125025`50.137000878421794*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 60.84139199206134782423955562283175020030077701214583935495381341\
989584502826854`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 8.84691970102080925588753740304658116326404191550402830182339514912271164171\
378`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0049526908110918609020044142695\
5701433199442860681308398117067530374821814622`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.049023083266477446802130645057808224254574563945367810411204197\
55843056220466`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 5.17861303409566237322540944318819459125072529483934159170144835218262426349\
407`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 55.044261918981085050885587708787\
49713396651801092835942533254764707382212286402`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 20.016095243265849109412940985013635321442370185792130699437923\
83719566749061476`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 1.81964502211507719176481281681942139285839728961746642722142820149173518339\
541`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 
 161.632588668185782316177798963094582896523944503796680231719`50.*asl^3*ca*
  cf^2*psibc*psicc*Log[muf] - 
 222.7943602202272823446194780907295730645686051040333440314013`50.*asl^3*
  cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvetacat2mb475100mc150100qq9.m <==
422.3768136484119888199809199555897586435397972823501613661158`50.*asl*cf*
  psibc*psicc + (0.7859507764886019651095763653462670389371084437989366138833\
6949949603299730098`49.503392411776076 + 3.3978148609101199670273578771723213\
7456826636813675544691054642875760329821482`50.139196775898384*I)*asl^2*cf*
  psibc*psicc + 
 367.6459928447136782480346307424487526643743435852783863416985`50.*asl^2*ca*
  cf*psibc*psicc - (1.9311795725102763555821432289013940143197155522488984907\
4349430660066691764185`50.00867829349371 - 1.85397875671599995625794978874495\
31498295367282652738714063708205573197503988`49.99096038816266*I)*asl^3*ca*cf*
  psibc*psicc + 
 450.7728904992027704055042600306430471598420493801521335743244`50.*asl^3*
  ca^2*cf*psibc*psicc + 51.72034103634899188505366203885500575784423576981377\
474898665031266373162668621`50.*asl^2*cf^2*psibc*psicc + 
 (2.5978792571049830685454001068253067513653458275104605600363333643620605647\
9219`49.3631029548412 + 15.70987226974898049891715750686432914120426390321234\
865329879847817965948722647`50.14465664654222*I)*asl^3*cf^2*psibc*psicc + 
 3625.9240592809926323709323591391197396397716644302648047450132`50.*asl^3*ca*
  cf^2*psibc*psicc - 
 10568.2236581712691412561191907152099314401059056143839760732735`50.*asl^3*
  cf^3*psibc*psicc + 0.037209737802117573129575957523082533322759867388703891\
51993851573724531607094`50.*asl^2*cf*nb*psibc*psicc + 
 0.03153779137735546543571769905578864356065177066243905463346037856404192154\
214`50.*asl^3*cf*nb*psibc*psicc - 0.07783498438426679744111269558336644725509\
307072440202628553466836270024758463`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.10847473151245889654736306190894258698718451019646680156307198611592617496\
403`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.27803170667141347911636000234446128297912202515380088160361227151639247`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.370169197269435542557670526835496658820329\
05016667575195775507895306247993765`50.*asl^2*cf*nc*psibc*psicc + 
 0.18987722927434172014291915179945974667189733038845539875926721656773950083\
05`50.*asl^3*cf*nc*psibc*psicc - 0.347201878615576014091219694677849072770667\
67394733350060273181462498806963811`50.*asl^3*ca*cf*nc*psibc*psicc + 
 2.48858223805243350382418650703996637611647059531747020392682779303105520778\
99`50.*asl^3*cf^2*nc*psibc*psicc + 0.0000652209038362672851246250750356690152\
8964377114594178810265719417178574958`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00032441466998034270544090730595588873316584522350545839346193358187765957\
385`50.*asl^3*cf*nc^2*psibc*psicc - 74.85641540249272122939685001910074354138\
195242249916428302974781727232783509483`50.*asl^2*cf*nl*psibc*psicc + 
 (0.6908766605518611839251978398306891500648161697214703913952712418260439725\
094`50.13559757335157 - 0.184234812868637899317692376395507902046262027843397\
38554184860954684106277995`49.56156874948163*I)*asl^3*cf*nl*psibc*psicc - 
 186.2273208483668606570506138340276208902262999035174769740785`50.*asl^3*ca*
  cf*nl*psibc*psicc - 
 797.9517786755713949846238893014014747813111702782678909513754`50.*asl^3*
  cf^2*nl*psibc*psicc - 0.013189112185744724228613154209895272704953021845933\
99212712500759692628007943`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.13120767193946239448693633035480664967068749410279447707122496779422362850\
596`50.*asl^3*cf*nc*nl*psibc*psicc + 13.2665495496987892973079892485269248645\
942673244876524660056792380019300609449`50.*asl^3*cf*nl^2*psibc*psicc + 
 246.4856450450133345187001440039435170840445754797709873263905`50.*asl^2*ca*
  cf*psibc*psicc*Log[mu] + (0.91731164143721224033954245352116949874330097187\
364232817424969427574574532892`49.503392411776076 + 
   3.965712892716273665994423580372901504640228106323360119655605565249331302\
54881`50.1391967758984*I)*asl^3*ca*cf*psibc*psicc*Log[mu] + 
 489.7202333349439377626037509258305828615035829130673969115227`50.*asl^3*
  ca^2*cf*psibc*psicc*Log[mu] + 60.364684851779314139390740111657764999182232\
08804638459371857700929186630744296`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.04342883381730937251951390604940627258948872095380835087280654953045437137\
877`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.432037888522457008676962563468\
64638685672006559702111066908786549754907600537`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 44.81557182636606082158184436435336674255355917814017951388\
918829720298341253202`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.1667839348067658618799168097311217270442365403406622326116379263077550152\
6832`49.503392411776076 + 0.7210387077665952119989861055223457281164051102406\
1093079170968327699282075336`50.1391967758984*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 
 183.2160881299698307545529074931872512408695223371106554563394`50.*asl^3*ca*
  cf*nl*psibc*psicc*Log[mu] - 21.67432692126211460803060402601433061231476318\
835511782677488594894667052639213`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 
 0.00789615160314715863991161928171023137990704017341978492490882385022070237\
677`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 0.078552343367719456123084102448\
84479761031273919945838345281913114040531201158`50.*asl^3*cf*nc*nl*psibc*
  psicc*Log[mu] + 15.88502471126267537739554190513522138246799077750895852435\
003793197967003348584`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 
 143.8411656370634396116785338545847971231196933171054205366017`50.*asl^3*
  ca^2*cf*psibc*psicc*Log[mu]^2 - 52.3058784134776144042467395834853807720435\
2484258378927023981671065555884927487`50.*asl^3*ca*cf*nl*psibc*psicc*
  Log[mu]^2 + 4.7550798557706922185678854166804891610948658947803444791143191\
7834567152170704`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 
 422.3768136484119888199809199555897586435397972823501613661158`50.*asl^3*ca*
  cf^2*psibc*psicc*Log[muf] - 
 582.2041999329710853894617000667849233142552565739914624270539`50.*asl^3*
  cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvetacat2mb475100mc150100qqf1.m <==
9.796185922058780483484712937237914583115983092774026152672885030610499737112\
18`50.*asl*cf*psibc*psicc + (0.2231816979850871227196026177815546715472129788\
9785748796730592831537156795567`49.76110780873842 + 
   0.499506789314369214576554147107934822812998041883665004265800567234992448\
78379`50.11099062687966*I)*asl^2*cf*psibc*psicc + 
 3.63400411926862147056831438063408833701439956046259638842660484426529124666\
012`50.*asl^2*ca*cf*psibc*psicc - (0.2551207877144826098437662401052213168844\
0234390271991344221517279098419382077`49.96369172080556 - 
   0.297956069540066256358144123142950590424398950175751662626315778230497038\
43107`50.031098110319405*I)*asl^3*ca*cf*psibc*psicc + 
 2.81539564269814084798033587049599681120800918180686139745061683829130928515\
408`50.*asl^3*ca^2*cf*psibc*psicc + 2.541578059037435082483441119131877052550\
40965286037055612992449856951013795597`50.*asl^2*cf^2*psibc*psicc - 
 (0.2005075542687446378008961188002822690258396942972502160861185448344524232\
7037`49.87414602186799 - 0.32147391185434028217522976076461145948765084899404\
555502766292969075896808244`50.079161017207916*I)*asl^3*cf^2*psibc*psicc + 
 30.5327441434877658400263173371286119916844966476419647340321388818370673535\
8679`50.*asl^3*ca*cf^2*psibc*psicc - 58.6195363505842381513980810662211370026\
5082836330208569038520409928208854677383`50.*asl^3*cf^3*psibc*psicc + 
 0.00635018924750408280968228645300642242792988792730711707212611001741384212\
925`50.*asl^2*cf*nb*psibc*psicc + 0.00577750716194317842034050477053593575130\
849494105455380137589772100401659427`50.*asl^3*cf*nb*psibc*psicc - 
 0.01394719610351020465414787264646615959069006004782540836280045305171986828\
393`50.*asl^3*ca*cf*nb*psibc*psicc + 0.01634741184218514348206012737619087875\
998055672895392118482915583104428950204`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.11638813309106019230004135640578795864985130649483704946146169673045516`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.060212201191695589759271064433112788076446\
89195955173858842043823927832199838`50.*asl^2*cf*nc*psibc*psicc + 
 0.03192356957638164157863930482092516465857323711528154148497471230831317953\
048`50.*asl^3*cf*nc*psibc*psicc - 0.06002046784730822358895322400901110038376\
990566780642673103784702429198132698`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.18282045959758586843106551604588524381574720921659227513203097377934433404\
966`50.*asl^3*cf^2*nc*psibc*psicc + 0.000078062804364517566502991491621091917\
60083944795647129033349654148108197954`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00037009395301342806609625748681107999156741668934235334377832817510979978\
915`50.*asl^3*cf*nc^2*psibc*psicc - 0.695968157681990541052727861394563267708\
90312488277395726723628855220762771858`50.*asl^2*cf*nl*psibc*psicc + 
 (0.0970389671696995710498889740481697430161954921958108886755295446764116442\
5813`50.12026616865264 - 0.03751658066689539332477188448040720039952506552873\
928772333170313550041842528`49.70754325224402*I)*asl^3*cf*nl*psibc*psicc - 
 1.43480873885094705443636557067043832599419468170544135831977167619442852197\
487`50.*asl^3*ca*cf*nl*psibc*psicc - 7.56711490573179434121578967170539536336\
689871770314181898458570839679426021661`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00090229596430292897154519137486250669414379062326528005880585269027271805\
092`50.*asl^3*cf*nb*nl*psibc*psicc - 0.00855552866529400398670414001207811271\
184334305904908040940535101267867152812`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.04944492482697468068468085769516254455188901309862905931334456993061488815\
289`50.*asl^3*cf*nl^2*psibc*psicc + 5.716741847457268631888594415083225210441\
36421185877058717960602766607248378652`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.2604834499077734948953980305820119141248199640578062908382710283963867538\
1114`49.76110780873842 + 0.58299248060052109403162674716802111976289077636447\
974153694111102010670127016`50.11099062687966*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 5.647506237656164020386796186688938304522925721714454622814887073\
65100067501155`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 2.96636788323122708660411921237886227704724836089105019838174573989243265069\
718`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.0074115360609347050762091191656\
3346930961544446625755808940806856811647455962`50.*asl^3*ca*cf*nb*psibc*psicc*
  Log[mu] + 0.070275842663415136787472541339484557619282609278805256584155434\
09933306763651`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 1.03940760862859429670701716637876822008024803851977647039629199417146894905\
872`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0473606272559588172537087328330930752954218116468738710613679033150750211\
5731`49.76110780873842 + 0.10599863283645838073302304493964020359325286842990\
540755216969639995384750149`50.11099062687966*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 1.997016437282720193360009097550308165614600363268066212563001479\
06179716472674`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 0.78747990333380079636984853265902084437770895900241747752818547479368664125\
37`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.00134755201107903728658347621193\
335805629371717568319237032909176434852261828`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.012777425938802752143176825698088101385324110777964592127686206\
29700061096823`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.14768903003953125896323203103679956754536463604358612543428959028254932730\
725`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 3.3361083191447667172734499754896\
1689718481334440993458383907180976244712277344`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 1.2131302978708242608267090819962243262490230343308853040070841\
2329181090792072`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.11028457253371129643879173472692948420445663948462593661217417377851569958\
153`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 9.79618592205878048348471293723\
791458311598309277402615267288503061049973711218`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 13.5030626749658230184353283126887414613670710950797176488\
4430472619351283763542`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvetacat2mb475100mc150100qqf10.m <==
3.586671860111606333880030991219088924168396126308507729944502764503080863858\
47`50.*asl*cf*psibc*psicc + (0.1852689224274320127749215487455754732504144072\
8207352785884011368215836730205`49.8806661062717 + 
   0.290875540152568174186147450867683111744165977328093965029152870340794750\
16462`50.076570733496254*I)*asl^2*cf*psibc*psicc + 
 0.84396830466573597541355854016312786374530022860225080773470421028740390434\
782`50.*asl^2*ca*cf*psibc*psicc - (0.1416254070969801871417779839357016396796\
7145007152009175848774351631919342768`49.93930941554328 - 
   0.181640402455786586580019015268519454731205868196715053469604021472655472\
56607`50.047380699791326*I)*asl^3*ca*cf*psibc*psicc + 
 0.59051916014506950251174306243314364459904593505047960057387909641007038534\
018`50.*asl^3*ca^2*cf*psibc*psicc + 1.436627866151631772579682910380238452785\
51308655175596434876259159553398139172`50.*asl^2*cf^2*psibc*psicc - 
 (0.2930779081434141864173628988525282335465742677352388720144700477657589712\
1294`50.13097391150534 + 0.08993403646955079245735202628213932841632127767873\
852358149674586600032656983`49.617914914521364*I)*asl^3*cf^2*psibc*psicc + 
 8.98027828137939608197394953291654985415110567873008560711671706733611744930\
488`50.*asl^3*ca*cf^2*psibc*psicc - 17.51235462455014483250933247689123424689\
184283574985420905033165356102748715182`50.*asl^3*cf^3*psibc*psicc + 
 0.00411389763125853159824603988842774890237462959296810138567550469328400424\
126`50.*asl^2*cf*nb*psibc*psicc + 0.00428127556121593299984820369081426524196\
557430454942899833567636590831807291`50.*asl^3*cf*nb*psibc*psicc - 
 0.00927337728903461308115250968794806819467754547588290401428127537202392394\
896`50.*asl^3*ca*cf*nb*psibc*psicc + 0.01001685064070516424623847549682847274\
375721864734430814873846067885535093585`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.71862338696016896371827385403563350827027760563364945549672999804368032`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.037503359425086867166060205432135186251589\
61248126534239394693455459671006345`50.*asl^2*cf*nc*psibc*psicc + 
 0.02206547918311299712749883544633110620178114535546186855245738801723346415\
145`50.*asl^3*cf*nc*psibc*psicc - 0.03862974876986226256653863012123179304168\
626051032644207814860863271074904914`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.09654699062018268457948929238879406641616223683929597011184658395330181212\
063`50.*asl^3*cf^2*nc*psibc*psicc + 0.000086032392993041358551819372649574984\
70835084166183531703109714968486452056`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00039214682107090942037963543949397486804402889276181615522030127223019879\
986`50.*asl^3*cf*nc^2*psibc*psicc - 0.145270515745587320813209745366263538408\
78722800035791098367927125636481914543`50.*asl^2*cf*nl*psibc*psicc + 
 (0.0567667272703556487650491508242549064286640105329131351309109527493416122\
2222`50.10956792703865 - 0.02585968797759908825200214678660624588462002576783\
562051077500259781485068365`49.768097350535015*I)*asl^3*cf*nl*psibc*psicc - 
 0.36930423913584529072064888912951286871492465673038680999614113826977701643\
643`50.*asl^3*ca*cf*nl*psibc*psicc - 2.27616988649301248682218162835319144077\
017479121130149016563135133785544158554`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00033324934865877612086597553704402220088304058360836305614222242593359923\
706`50.*asl^3*cf*nb*nl*psibc*psicc - 0.00303798762661548472823258865569966244\
019434716026732656833677480633542390858`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.00588387328645455070244285134203042156003706087431097943603743886361438249\
037`50.*asl^3*cf*nl^2*psibc*psicc + 2.093067371213005346811220288392358230420\
8796153246704971048092281808285822174`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.2162340752413212320662244050619747982131397259968080323511846714080759675\
2561`49.8806661062717 + 0.339491386958579566300231050897658915816385934139266\
71870810741359251572097821`50.076570733496254*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 1.499850939124378495687422548008845329826077003152475634279153153\
23395700057576`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 1.67674045939835588455021572885989889866620516385862156533398777444880612245\
941`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00480147905151812053878968183005700233685118424268083445767183916809563720\
4`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.04377153025706704408507739999300\
025201180387674081431318087179476446037533444`50.*asl^3*ca*cf*nc*psibc*psicc*
  Log[mu] - 0.380557703856910063056585506980428769167432657331758272200874405\
12378701494864`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0393152864075129512847680736476317814932981319994196422457112123919240881\
9569`49.8806661062717 + 0.061725706719741739327314736526847075602979260752593\
9488560186406034480993536`50.076570733496254*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 0.500065220805648049344153248136669100803745829254789636187648362\
23150618897218`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 0.39571336125958529783502531347416580558568702556484059584171276900162162043\
861`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0008729961911851128252344876054\
6490951579112440776015171892897174527831325127`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.007958460046739462560923163635090954911237068498329875120996830\
76051183643781`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.03082736088855898048974503085630380389527952305935846437360587784613432121\
62`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 1.22144740062733239754814632171736\
518946795738760622641151316383596200073217601`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 0.4441626911372117809265986624426782507156208682204459678849752\
9774146214489168`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.04037842646701925281150896931297075006505644256549508798055823263079687214\
489`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 3.58667186011160633388003099121\
908892416839612630850772994450276450308086385847`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 4.94386849197783817062023471829639217307371722050364705495\
550261059104666274252`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvetacat2mb475100mc150100qqf2.m <==
8.457272715240749043131100432525747032413600424482388332926881973472422655845\
31`50.*asl*cf*psibc*psicc + (0.2163203071065857129061896026795900823414283591\
9005807906676001991782631571379`49.77778705559247 + 
   0.462180930668401586577333273398859857045055439810140716435795541910113948\
94333`50.10750178753007*I)*asl^2*cf*psibc*psicc + 
 2.96858184250161008906910001378001743756529984851048974299317093125073156809\
067`50.*asl^2*ca*cf*psibc*psicc - (0.2342228083216325557654974795492232484562\
8123196338552068421150879111028153825`49.96013725992194 - 
   0.277433869671538400711214601176876686486611378391752504868250012950809647\
45152`50.03366755557447*I)*asl^3*ca*cf*psibc*psicc + 
 2.25735827134338306798518334391289387963390500294878329822058364570933640113\
437`50.*asl^3*ca^2*cf*psibc*psicc + 2.317809447609073471804129527926015952130\
07129724280468763204658132450744534231`50.*asl^2*cf^2*psibc*psicc - 
 (0.2177176109650677183695667749579099258856291113117784554921386577791408104\
8352`49.981424813243166 - 0.2363629659142095159502403765327024710141205537788\
1698652131004431454545009383`50.01711068405166*I)*asl^3*cf^2*psibc*psicc + 
 25.4449023249148369631975544991411780782502424997486579141693122038843378142\
3452`50.*asl^3*ca*cf^2*psibc*psicc - 48.7771712804909314680248765092642670365\
632695303923896359226273842646032869333`50.*asl^3*cf^3*psibc*psicc + 
 0.00595305364338819528833063131038857658437433227242676933759403656674541071\
222`50.*asl^2*cf*nb*psibc*psicc + 0.00548671856051906253569414521194411045405\
74213845723371211992375199255736661`50.*asl^3*cf*nb*psibc*psicc - 
 0.01311869281702435779706430690645243196608738655533474099660093446164927776\
173`50.*asl^3*ca*cf*nb*psibc*psicc + 0.01514934601294713615481690043677996499\
905432850310365929648443518812991608338`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.1903399446009996460044598127510238097437092920942367465661907476852933`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.056191001210514902755004064817397907862622\
93131587112508830193456020677580607`50.*asl^2*cf*nc*psibc*psicc + 
 0.03006915886652349557813591142750491165883045429889488238516836972329039211\
044`50.*asl^3*cf*nc*psibc*psicc - 0.05624545812913006715486212726795043204863\
005481461235853702506616917364236682`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.16597985377187232554124705238854155515736471830610110099850045317430100213\
613`50.*asl^3*cf^2*nc*psibc*psicc + 0.000079105417489747806219205944017672290\
85024878202642344268040877400951330552`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00037333886742828137494466371894861937514273557754391923913646116715513578\
379`50.*asl^3*cf*nc^2*psibc*psicc - 0.563628372737345598090547155035328459614\
51026500321079919722724170679932050363`50.*asl^2*cf*nl*psibc*psicc + 
 (0.0896791641845971281516470844667258849080197907448359828235654878175413435\
8381`50.1188987688075 - 0.035503348203653849892206978356466779705114527688652\
25385081598898891673925951`49.716476528719824*I)*asl^3*cf*nl*psibc*psicc - 
 1.17602482745481723409901404292977295033042941440328511178957896263384087705\
085`50.*asl^3*ca*cf*nl*psibc*psicc - 6.33201429867270657019094223586580168285\
18730872878393041768587630242117692555`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00079347327461592942322946033792504179848044440300846479112597194240866705\
617`50.*asl^3*cf*nb*nl*psibc*psicc - 0.00748961128276993795429231300347597902\
511461622509569059801199991042251911799`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.03756257522381493034392327846779859032260336332397929412512246385513489416\
56`50.*asl^3*cf*nl^2*psibc*psicc + 4.9353947782581953906739767243236630992522\
9422096578739547844287698046286010047`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.2524752718925797896608359259676044744218204181144186406680660080012264552\
8015`49.77778705559247 + 0.53942811793705030696553528393736585528795101183984\
393584479156736092540123921`50.10750178753007*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 4.678682393534676165540301441141472289637196339098396336738094936\
60684153507097`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 2.70519942536858264891025109098563629783402509724891654854836471946428449674\
304`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.0069480247014672883502407449562\
898172906478742749180308538069797776844994957`50.*asl^3*ca*cf*nb*psibc*psicc*
  Log[mu] + 0.065582554399531555995057063195936662727277734501462552913872895\
18165616161739`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 0.89734450513785370739526849533157510895496258563014316281426234126917506547\
286`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0459045948895599617565156229032008135312400760208033892121348481686099331\
565`49.77778705559247 + 0.098077839624918237630097324352248337325082002152698\
89742632565599421892203892`50.10750178753007*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 1.644825771377162245212361675283777669280699794167284458920365979\
43562140865641`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 0.70607966144966606897975801378849321117664419344671902190271842004651778996\
692`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0012632772184485978818619536284\
1633041648143168634873288788536025877607051373`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.011924100799914828362737647853806665950414133545720463951166998\
28416519120856`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.11960565545065308159595984855944348387681608429776734363728166779402924526\
783`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 2.8801390752556417856139106296359\
6444444726614084187085117580419259518594552076`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 1.0473233000929606493141493198676234343444604148515894007544859\
8434784281271358`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.09521120909936005902855902907887485766767821953196267274829526397821587188\
504`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 8.45727271524074904313110043252\
574703241360042448238833292688197347242265584531`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 11.6575047106878484810519088361934897094789068251065240781\
0641411223438738881718`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvetacat2mb475100mc150100qqf3.m <==
7.389389892138778386335274165797881746505436882240560486242936892164527091721\
78`50.*asl*cf*psibc*psicc + (0.2104718347996160332284869971659560742902024224\
3244005038779989645116066878453`49.793444040227236 + 
   0.430195368273569011861033618787000540565000522308852688257386125598781683\
66338`50.10391578338167*I)*asl^2*cf*psibc*psicc + 
 2.45832357656365581697930905741259922959849514802591272376193636590220327835\
258`50.*asl^2*ca*cf*psibc*psicc - (0.2164515526392612456747164665669034761116\
244560413470670622569397289550175564`49.9567877271225 - 
   0.259774654979243313486542852622276609911513592939435316743508365938915718\
3554`50.03602379838774*I)*asl^3*ca*cf*psibc*psicc + 
 1.83877490083738978777867967646548014170931150662703631380949328718053712110\
487`50.*asl^3*ca^2*cf*psibc*psicc + 2.135222161869360988951186532004011677557\
99250254078447591834189459898295911091`50.*asl^2*cf^2*psibc*psicc - 
 (0.2321517176940708808507663089171479720810975765228436779361067521097037162\
1961`50.05977883477368 - 0.16719778246066144517696560264164053151310823277379\
895841900496122849062758977`49.917237446514235*I)*asl^3*cf^2*psibc*psicc + 
 21.5398673839571851454312053092851884264602600111814318230323449028438345041\
9595`50.*asl^3*ca*cf^2*psibc*psicc - 41.2822090152936389926556565537439153922\
6163890111924344401356365029633690351707`50.*asl^3*cf^3*psibc*psicc + 
 0.00561225562873244870835476148086496229384029644694342975353686158536656321\
06`50.*asl^2*cf*nb*psibc*psicc + 0.005243312461218591991806616019264920669935\
57071751924710231256193540965338243`50.*asl^3*cf*nb*psibc*psicc - 
 0.01240735590718972473845880081512819700633665039347900084140606477154963313\
859`50.*asl^3*ca*cf*nb*psibc*psicc + 0.01414242455951767082371170280778705628\
931732994523196074667939752112173108952`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.2625187873423295711618412509048109380361600523589482820864518175250323`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.052736659063376778784955986572161893696580\
61613801202776476547475244135189148`50.*asl^2*cf*nc*psibc*psicc + 
 0.02850343513796848593564412071141439974616373810769009742929400979515230937\
23`50.*asl^3*cf*nc*psibc*psicc - 0.052999903791597397253262150602554267363302\
23470932984150307674213147771438723`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.15200739732220772042715111107023383618792023428432812471247288784585097839\
033`50.*asl^3*cf^2*nc*psibc*psicc + 0.000080107185028590953202400445589612959\
14457398288319139131732577905999301998`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00037637142575540361370457932209456856854925956982313900499324249655657958\
814`50.*asl^3*cf*nc^2*psibc*psicc - 0.462434433668486787500472763379926668324\
99319177835796308961060325128422270766`50.*asl^2*cf*nl*psibc*psicc + 
 (0.0834111519826215776240292130951393022043212269808883371570308370573734531\
2223`50.11757224124015 - 0.03376031605686359888539487317283653455379229221098\
733644594678111972584396386`49.72475462575326*I)*asl^3*cf*nl*psibc*psicc - 
 0.97948300381410345436399526846805014599184479866080166295590260621172971712\
247`50.*asl^3*ca*cf*nl*psibc*psicc - 5.37938982710173130580565477783328128776\
608297669018674856114976364114053053928`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00070243965771428141118708530704817611098177610609092743471019803849270553\
706`50.*asl^3*cf*nb*nl*psibc*psicc - 0.00660061180246697975594817019336271259\
132377029639850779377513679794180560558`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.02893954826633174531220777320640373128040154523455675443816017792803307869\
297`50.*asl^3*cf*nl^2*psibc*psicc + 4.312212401812970920584408299263004475594\
21712782422689491090937077755366958914`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.2456493078598510315405778269847508519770411013595524112673546497866446516\
2727`49.793444040227236 + 0.5020966086104967702222006345243757540531757855692\
446003875385982421999073802`50.10391578338167*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 3.929859343359813005805451903366934930263389458655251690612791079\
77616572275181`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 2.49209518551306044709337453905956505049236540559309656269933183779398612406\
297`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.0065502669848592691135798807138\
0320363792127233425582253065450398261984753036`50.*asl^3*ca*cf*nb*psibc*psicc*
  Log[mu] + 0.061550866461981729118010527046991787261274517202679354574947510\
85877932511761`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 0.78403861851144925828807423622963717738076675051349579907471079468682793992\
535`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0446635105199729148255596049063183367230983820653731656849361333918962844\
3373`49.793444040227236 + 0.0912902924746357764040364790044319552823955973762\
2629097955222977152874969026`50.10391578338167*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 1.373355509994632185864035053235553761169377949244943286365679041\
60317565601124`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 0.64028364811438608767996356154297887405491763664300450398957124319966169688\
656`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0011909576336107762024690692206\
9149157053114042441014955471912478912421966653`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.011191066629451223476001914008543961320231730400487155307211731\
98237013676889`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.09813163463232115081860007344170394296072820649889497460293592255082645087\
912`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 2.5164697045059318636912612319322\
236277569994567506022689365446586372201673951`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 0.9150798925476115867968222661571722282752725297274917338900915\
0920715766579259`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.08318908114069196243607475146883383893411568452068106675656814247712542577\
804`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 7.38938989213877838633527416579\
788174650543688224056048624293689216452709172178`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 10.1855350273240921277245419101358001993830941984803885742\
372642121595841432293`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvetacat2mb475100mc150100qqf4.m <==
6.522584320394666729449256942167269054893301794933216492651800185806932509578\
45`50.*asl*cf*psibc*psicc + (0.2054233765211521474536008126108993388272790422\
2270322552524031901394713765423`49.808166577049086 + 
   0.402459212267288654648176297998791530644764439014985742485876552466156568\
61851`50.100238586473104*I)*asl^2*cf*psibc*psicc + 
 2.05952895857507019385222534527486693926260795092757976599330688222344718734\
62`50.*asl^2*ca*cf*psibc*psicc - (0.20116994885453943460820923039537771507449\
129546041806306650843893307444184784`49.95364710541943 - 
   0.244395848283585225860994413699809825036303172901998196860945316244125084\
98789`50.03817782389835*I)*asl^3*ca*cf*psibc*psicc + 
 1.51829547041190525910192458889090708705302402348689605855763135630908526385\
512`50.*asl^3*ca^2*cf*psibc*psicc + 1.983699777580722802162462497026119397494\
09516495099102712977622252804589738695`50.*asl^2*cf^2*psibc*psicc - 
 (0.2444686616063192810358295876770615027883694707048141310124443397140093968\
0863`50.11038511008157 - 0.11014223222233177657638637252154824615567333019986\
430630346123395856397610089`49.7641157891466*I)*asl^3*cf^2*psibc*psicc + 
 18.4795527674876949795174319030712444615768003179053086470795069975817291733\
9712`50.*asl^3*ca*cf^2*psibc*psicc - 35.4449664642141667865327090798947458550\
8089992994760560303673934413271339060901`50.*asl^3*cf^3*psibc*psicc + 
 0.00531619273561645686131468144050211733594836877294618613311801727649436404\
455`50.*asl^2*cf*nb*psibc*psicc + 0.00503744907878407385423347851299717450852\
140619038229332150307527718631789407`50.*asl^3*cf*nb*psibc*psicc - 
 0.01178906662913352326710157142881463524860623195780672930281955693131597729\
268`50.*asl^3*ca*cf*nb*psibc*psicc + 0.01328543688652751866348764286771886228\
980759882421874519358200624025777747582`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.33293060142626468201924867384080341775292088988466589073037459998715782`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.049732784041752845081298897284433556581607\
31880575149154408517045416791529885`50.*asl^2*cf*nc*psibc*psicc + 
 0.02716648245536425608629781242408851194331633869430865100097366569466911410\
108`50.*asl^3*cf*nc*psibc*psicc - 0.05017500872814605650735300325348091698038\
411081415487002873131193260705071218`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.14024773712697963573648142191271001774486690842878216346294978426454188532\
094`50.*asl^3*cf^2*nc*psibc*psicc + 0.000081068807165301911236759733306858129\
00451898275002588063233767451444446058`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00037919782819978472684594299198432367109458247801923382956733729237217427\
01`50.*asl^3*cf*nc^2*psibc*psicc - 0.3835717601640842510580381533832694384845\
1841400684230008367825312105263146572`50.*asl^2*cf*nl*psibc*psicc + 
 (0.0780107935437575423023268327216852749628883496654913891114823738480887305\
4609`50.11628861733426 - 0.03223264521908005334673967320211884738442456385940\
659711022335519117999854377`49.73242986965242*I)*asl^3*cf*nl*psibc*psicc - 
 0.82710911592297692014319892630948112147145852725583385447463928983916912628\
469`50.*asl^3*ca*cf*nl*psibc*psicc - 4.62948185107813437611408433286116018826\
824361892705708430381218863626865048067`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00062525566702019690936739634533172234391005419053143984042983529197829439\
672`50.*asl^3*cf*nb*nl*psibc*psicc - 0.00584924335990835240656863511214936797\
37299962929641096378406305422245627239`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.02255659535674219267788553761308451253375318976892887068904131800451492327\
702`50.*asl^3*cf*nl^2*psibc*psicc + 3.806372299856507322454396841901845631020\
06197726049760385027788899816759394036`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.2397570691997723622049599781597671153238351102543592177615769547924584501\
1175`49.808166577049086 + 0.4697247355182019076241743450000527480990073474624\
9410459819662451544627074721`50.100238586473104*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 3.339991852764488589190824638765033077243778397554374608547811413\
0168250013461`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 2.31524791822327939908432208677994090159551968022371899242368068549444984141\
989`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.0062047212502189535725578616404\
8440605259768742422858165156211004959618841566`50.*asl^3*ca*cf*nb*psibc*psicc*
  Log[mu] + 0.058044935035755760159761600179030228883080924045534671544281517\
19081591491479`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 0.69206769088300133135534488034579011473092035950190865524550507072693956253\
448`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0435921943999586113099927233017758391497882018644289486838608016475734598\
1044`49.808166577049086 + 0.0854044973669458013862135172727368632907286086295\
4438265421652959395205874104`50.100238586473104*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 1.160091109337261413254497863648412391778448052049745392826614473\
73745896794262`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 0.58617315788702239755378697955355256358512701496071624050179335679224064877\
142`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0011281311364034461041014293891\
7898291865412498622337848723170642322735364035`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.010553624551955592756320290941641859796923804371915394862998772\
31538255683631`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.08139645554743060708810670358816348149077623579711475072703361208612267548\
025`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 2.2212775448241737026836820685356\
8448429988176059164967383103247794061263320122`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 0.8077372890269722555213389340129761761090479129424180629309786\
6507780063410999`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.07343066263881565959284899400117965237354981026749255121553430715251833702\
196`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 6.52258432039466672944925694216\
726905489330179493321649265180018580693250957845`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 8.99073022723200861987285576908336366526492719413594561347\
124137611627577120294`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvetacat2mb475100mc150100qqf5.m <==
5.808278472692228867507403806304091132986011550481829056583260488164235675070\
73`50.*asl*cf*psibc*psicc + (0.2010172083792548113562451599745333621100146140\
9450812590805876504330773124346`49.822032071018754 + 
   0.378161363676454331941186816126772392552288378359426895890762742096416323\
56082`50.09647598897121*I)*asl^2*cf*psibc*psicc + 
 1.74270895222989674430056447951817220801631940094997053383378623443200566596\
133`50.*asl^2*ca*cf*psibc*psicc - (0.1879037586833638873410638250306184893319\
243917772107692287929029558787724534`49.9507184950103 - 
   0.230864338041953876615155752837435610989134318697881457031980082031034512\
82159`50.040139879510384*I)*asl^3*ca*cf*psibc*psicc + 
 1.26855226526080454751645791571317330343384390131400197191748216867065302693\
139`50.*asl^3*ca^2*cf*psibc*psicc + 1.856116079674143071783520922057304460814\
48109763078420619484110021156177185118`50.*asl^2*cf^2*psibc*psicc - 
 (0.2551362314399290906743610906170260082203729891895800231479346085256976985\
5528`50.13787405457822 - 0.06246487161347477654043070349823325512501692081970\
027822924520108879683932418`49.52673776989595*I)*asl^3*cf^2*psibc*psicc + 
 16.0378252032552032232319732675212380936783402527233406845215324149277521033\
9546`50.*asl^3*ca*cf^2*psibc*psicc - 30.8102597509109850827899311101883533822\
3253291509104499513497661086157826647173`50.*asl^3*cf^3*psibc*psicc + 
 0.00505624464613155961384710879309105031301505000105415657802963973232261147\
157`50.*asl^2*cf*nb*psibc*psicc + 0.00486182317280987399300173826415227101028\
780572030222947917772020191166345911`50.*asl^3*cf*nb*psibc*psicc - 
 0.01124589895049981377308215377621972367015796661192132304217311277266792147\
242`50.*asl^3*ca*cf*nb*psibc*psicc + 0.01254804306540095881103058367083919012\
392663036558721685613263191995663689581`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.40158130188341266955379058530385558911461688937428167246057794616537989`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.047092891155308470982537075803285629107268\
16529732922723750875048321927370739`50.*asl^2*cf*nc*psibc*psicc + 
 0.02601382464167149139119693394747523917861357234122867964408334364513864664\
951`50.*asl^3*cf*nc*psibc*psicc - 0.04768988693903329248383737144050945211632\
210275652121526715383216082064288957`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.13022784131066872188288368421839442404381756692386000172752522474139660466\
17`50.*asl^3*cf^2*nc*psibc*psicc + 0.0000819909651007195982116060837828237693\
4388580415629552959910129387826315691`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00038182404782974757939928969653376562803772215896205649964729808713909057\
118`50.*asl^3*cf*nc^2*psibc*psicc - 0.321100916460748935057654484903325530970\
58034301657326156647095820419463292575`50.*asl^2*cf*nl*psibc*psicc + 
 (0.0733115146623153915296922457352703136087056442494713455597842104479918994\
6949`50.115049650055454 - 0.0308795607374325856999659258016716761249582745907\
6142486404007482292548415406`49.73954857151483*I)*asl^3*cf*nl*psibc*psicc - 
 0.70686036930515925662449592142772381062439565512498214147200250065884151894\
935`50.*asl^3*ca*cf*nl*psibc*psicc - 4.02868996765539738608847545944650120947\
214869091572838237286416346851692855234`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00055905197980979415588194035430428573725830649012470327269312557647285798\
362`50.*asl^3*cf*nb*nl*psibc*psicc - 0.00520690272680633400414115280348529851\
714155067036000874873751279837731657304`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.01775152466202979749023260694078110717547442434846979980815966354380761288\
932`50.*asl^3*cf*nl^2*psibc*psicc + 3.389526175871778955607199510934361574917\
6320039254073167792188116114186431087`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.2346144706406744154502378095072971040633122459167808434139750085313160362\
2048`49.82203207101875 + 0.44136583564685058430184228122024426972047989708943\
837101921948852164952540852`50.0964759889712*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 2.867689460715934770618765555212670571071047532884023368367043529\
62970521167192`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 2.16634035957159413656235894850264600142468328053599530971632321039579695479\
873`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.0059013264120343048290780070817\
833862388522361881758682425248298081333167017`50.*asl^3*ca*cf*nb*psibc*psicc*
  Log[mu] + 0.054963820353610233205707678053964267723085613980189787524332230\
09380239069493`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 0.61627748652214162829221809289715664998502400071371042123258523847480338965\
622`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0426571764801226209909523290013267461933294992575965169843762452845322100\
2719`49.82203207101875 + 0.08024833375397283350942586931277168540372361765262\
515836713100473761189892873`50.0964759889712*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 0.989791865528950572384327420165932396171751214645090624013178090\
45632717200547`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 0.54100547782102509783427100560351753950321682840067190497798601974782433317\
981`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0010729684385516917871050921966\
8788840706404294330470332805472469507461797391`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.009993421882474587855583214191629866858742838905489052167654423\
34453264631692`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.06813973078142124670702469342293803283458560689595739922807326105839122522\
459`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 1.9780194339743295370638772012186\
011387273560071877115036432216192130390723887`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 0.7192797941724834680232280731704004140826749117046223648723961\
356837083828619`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.06538907219749849709302073392458185582569771924587476045586669859748984302\
095`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 5.80827847269222886750740380630\
409113298601155048182905658326048816423567507073`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 8.00613104675896827097220540660955921770791832118415317159\
436625688558245451749`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvetacat2mb475100mc150100qqf6.m <==
5.211854195477072200098386970128582519141107017966667600421916910406978532641\
56`50.*asl*cf*psibc*psicc + (0.1971340954358349130725423621698923076591591967\
1818624343331201688974751128406`49.83510915635645 + 
   0.356686093272681467683311236706007061204786281115344930081702851751269439\
07804`50.09263358903065*I)*asl^2*cf*psibc*psicc + 
 1.48741433781415199139343366279766228373149486379654281374769253227996040503\
442`50.*asl^2*ca*cf*psibc*psicc - (0.1762925323826367643524789135951811972244\
5757255229794364240841272643638018305`49.94800417527612 - 
   0.218851352526514923243036364961370517275812027460039083241236632286220476\
28126`50.04191949391781*I)*asl^3*ca*cf*psibc*psicc + 
 1.07091166787860820235949410612272725386199905361704072438659293666380099710\
899`50.*asl^3*ca^2*cf*psibc*psicc + 1.747323493728076883478997559245620367239\
06840698062693535992418994555084453569`50.*asl^2*cf^2*psibc*psicc - 
 (0.2644948102823120442297688599647260171255074216082353816797851074758666165\
3503`50.14899408187276 - 0.02217448323437414135034403590545407103086720509735\
599580170471395666864810918`49.07243043441521*I)*asl^3*cf^2*psibc*psicc + 
 14.0590193381840119106267331108842150727142069678142715862715936908659243397\
2781`50.*asl^3*ca*cf^2*psibc*psicc - 27.0683410500784156188495376220183999742\
8625923340273160262966427915534143117695`50.*asl^3*cf^3*psibc*psicc + 
 0.00482587292072295457381339187076727279154537705668778774245672507218365438\
928`50.*asl^2*cf*nb*psibc*psicc + 0.00471089822921890046084313080696243347372\
477521449802916791060336024560981891`50.*asl^3*cf*nb*psibc*psicc - 
 0.01076425183784115306233891027626786843918561657994416081971710359529596162\
181`50.*asl^3*ca*cf*nb*psibc*psicc + 0.01190744728378849069402957238682907514\
204276417821945886789809381245054518324`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.46847677879739959856755213173073091186241061332865604652705767812302056`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.044751373350476654968978282845605562616407\
1641553128265975796607357637070947`50.*asl^2*cf*nc*psibc*psicc + 
 0.02501175797677157256136008317610254669987800951895080483458651296434083963\
045`50.*asl^3*cf*nc*psibc*psicc - 0.04548315256116208399529530352819278167317\
864733340516715663580767746656563911`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.12159836736515616181738785440583703246585237225128004866218621660702506176\
134`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00008287432177386905999006861464593609172827058438338106570432779251104750\
1`50.*asl^3*cf*nb*nc*psibc*psicc + 0.0003842558409426943633086036025447263190\
5431188161159965702708223849873327822`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.27090919001958427841000937679708567908820845802650604334408085236471914604\
744`50.*asl^2*cf*nl*psibc*psicc + (0.0691869222226929212170816979427528510452\
6285399079035394093497190610387106384`50.11385682357886 - 
   0.029670109596221389259152431189915939120217233527497185052506099730371392\
47574`49.74615196264535*I)*asl^3*cf*nl*psibc*psicc - 
 0.61048219908012321379369985152136072983830187145283503274000198743041464004\
993`50.*asl^3*ca*cf*nl*psibc*psicc - 3.53995468817961870700706349431101967434\
560605870014536407309274413103141510734`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00050169220974180739670998103328770240779986936423759258225596198183182076\
421`50.*asl^3*cf*nb*nl*psibc*psicc - 0.00465230140826374297000101966039386781\
410811358154660889258743723687036607815`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.01408170422356745004584529226786670138670387705146521601307016707804697674\
629`50.*asl^3*cf*nl^2*psibc*psicc + 3.041471978909501041979706409203158154265\
80223435766599004715755114614973441184`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.2300823487641255106863055070001344608238941765390200489143161351988194571\
3313`49.83510915635645 + 0.41630126909421666551230678158154592432818154348150\
441972887038503189165601034`50.09263358903065*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 2.484116109199237097832612693114830830958614171245184107946564220\
53787099605725`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 2.03936458885444129564660003095111220661823244891342102258755750734740358245\
048`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.0056324512204867908203741686504\
277470467021755348932892508144897187486146451`50.*asl^3*ca*cf*nb*psibc*psicc*
  Log[mu] + 0.052230950045114672513580318569503512682614125960874589712806930\
66630155013522`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 0.55299490525627291672358298349148330077560040624684836182675591839020904262\
015`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0418331543207500928520555467272971746952534866434581907117380597325682217\
974`49.83510915635645 + 0.075691139835312121002237596651190168059669371542091\
71267797642307320520869685`50.09263358903065*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 0.851856743360281050510030749562860100941796871176380468897197452\
97835984773147`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 0.50281137062415367081618020607793584300780576706431253134190026278072682876\
761`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0010240820400885074218862124818\
9595400849130464270787077767126774281621749736`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.009496536371839031366105512467182456851384386538340834445034092\
53414457162288`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.05748871562751786092502293916437912083233977440388251794226208264661084577\
874`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 1.7749060989694317405036226949450\
853842603759931873948825016772883723641066284`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 0.6454203996252479056376809799800310488219549066135981392760999\
4112004038937648`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.05867458178411344596706190727091191352926862787396346718052238942524912152\
561`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 5.21185419547707220009838697012\
858251914110701796666760042191691040697853264156`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 7.18401982304559632061561659962523814438410191356525462042\
157026930497920939313`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvetacat2mb475100mc150100qqf7.m <==
4.708080470686359111305818757122859752692570708716777103592972794256030611397\
84`50.*asl*cf*psibc*psicc + (0.1936823005478288340701217439466243843703890860\
5777819240277804022654041477484`49.84745900862388 + 
   0.337557458324419398020639532180876420678414032408242633900370776003806679\
92401`50.08871678179096*I)*asl^2*cf*psibc*psicc + 
 1.27912466134646060296388682412993131773470803011703033437820814608981092712\
756`50.*asl^2*ca*cf*psibc*psicc - (0.1660573032329012110132737766921253853527\
774831822260192025388260293963781216`49.945505657036634 - 
   0.208102754895896927448557630150342719212847485269124830547037336346498946\
81239`50.0435255058314*I)*asl^3*ca*cf*psibc*psicc + 
 0.91237075418202238787314360481949216402537900276194502482563463955801799150\
532`50.*asl^3*ca^2*cf*psibc*psicc + 1.653521547301976155909356042426382245669\
38597078036900579861260448883721923467`50.*asl^2*cf^2*psibc*psicc - 
 (0.2727974243545901695670112314889035705226185408211757006087504205135334909\
1675`50.15008037828563 + 0.01221054590999086104581466732485530765680032743730\
998848953544080430976545614`48.80097519356739*I)*asl^3*cf^2*psibc*psicc + 
 12.4332683595847258120791092179997797160771486594336416202489299771399310931\
8407`50.*asl^3*ca*cf^2*psibc*psicc - 24.0027668480655066712520304147239354267\
7115240073541024416615385454200254622064`50.*asl^3*cf^3*psibc*psicc + 
 0.00462002829264958018013615703010048455093833361512990823022289337229756518\
082`50.*asl^2*cf*nb*psibc*psicc + 0.00458040238850479481191425996483606709603\
861996853773424533020000621978629765`50.*asl^3*cf*nb*psibc*psicc - 
 0.01033361909167579039670733800366589565412411644183176275646338125757802853\
608`50.*asl^3*ca*cf*nb*psibc*psicc + 0.01134621371092333001400165249193921006\
621154229749130311860013282276149088552`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.53362289743762631606930836865197888460565072841955386022799154080523601`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.042657557936665833340892285209345535614221\
00729468070815448738856287755485949`50.*asl^2*cf*nc*psibc*psicc + 
 0.02413427975066505208473808668208070927490493604239506526995211703422386368\
781`50.*asl^3*cf*nc*psibc*psicc - 0.04350737814248450203912974600244686195866\
410812162103616435026418251768168939`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.11409613241469325865213806634754468073695871627970687452541059227919437131\
77`50.*asl^3*cf^2*nc*psibc*psicc + 0.0000837195225484342538460060732950662057\
5953312854778287699272439261609277657`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00038649875686061187595768859808656282857673363180818125231068323579357899\
649`50.*asl^3*cf*nc^2*psibc*psicc - 0.230080510169609520085082294024070199584\
24812494702403121173264246078569228291`50.*asl^2*cf*nl*psibc*psicc + 
 (0.0655393635740141657329197427132333847782597755770254608489300044498930944\
7865`50.11271136558785 - 0.02858036660291769829321242433886497851896806736441\
992851555355424321258480935`49.75227694100213*I)*asl^3*cf*nl*psibc*psicc - 
 0.53217564458397943792589526843151511699222750074903196096406304470792836899\
208`50.*asl^3*ca*cf*nl*psibc*psicc - 3.13701263788163594194833403083378585044\
178829609312976121037744896358417222908`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00045155492697680293533072731598679644416555714244580661161547147379601194\
718`50.*asl^3*cf*nb*nl*psibc*psicc - 0.00416928841967178017118097551963110229\
968544933312725804884558551641347300514`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.01124386923492632183007408919437634613191313814391093664507347165413553247\
427`50.*asl^3*cf*nl^2*psibc*psicc + 2.747485691075221400032870243241101120717\
71792126060839814247054605916736022344`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.2260536338250451572778080132513858169776607883236079612085117958661815911\
3087`49.84745900862387 + 0.39397554584569720567660650876248836078421914576971\
132452911484664329718824137`50.08871678179095*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 2.168702831478461338537712369118710255352235444349278088544425786\
79506009930033`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 1.92988493692183740225775458758007959672976106421198565713112954162327923732\
567`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.0053922024933303288942273555232\
2881542785084345394885891962644590822009545976`50.*asl^3*ca*cf*nb*psibc*psicc*
  Log[mu] + 0.049787182176228045450643356575937475617179330204268078242961674\
61935565156543`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 0.49954285292276752727870368058929111285776689477465607238954009928348497458\
621`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0411006606954627558686923660457065121777565069679287202196914685835767688\
3348`49.84745900862387 + 0.07163191742649040103211027432045242923349439013994\
751355074966385071176825174`50.08871678179095*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 0.738735773086651670604930312114812944917602227051539687331295790\
34685905725564`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 0.47014524184275414333854795603565251713204687399842483556014082541108133672\
603`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0009804004533327870716777010042\
2342098688197153708161071721902410696910063171`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.009052214941132371900116973922897722839487150946230559769713082\
5215481269546`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.04882460067013126564974795981466057288103641667714691375683450454897705873\
917`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 1.6033450722992031660326335281724\
6704943588092679396896117528093059516244320507`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 0.5830345717451647876482303738808971088857748824705341677623994\
6149652514729835`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.05300314288592407160438457944371791898961589840641219706087971092056660108\
196`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 4.70808047068635911130581875712\
285975269257070871677710359297279425603061139784`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 6.48961812079407739902394057481814988311143946489520555959\
255369960251259475079`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvetacat2mb475100mc150100qqf8.m <==
4.278201964548464460792607705634971702584625245998169089874565666184084084906\
92`50.*asl*cf*psibc*psicc + (0.1905901462617664418815688089273486199748456175\
7442380038882638652385286897121`49.859136409397045 + 
   0.320401682614351596704661152340047715041931408037159268527509343831150271\
40626`50.084730754207264*I)*asl^2*cf*psibc*psicc + 
 1.10731289415277083628793158305661568723307330578433804207184869322722051927\
026`50.*asl^2*ca*cf*psibc*psicc - (0.1569787118574956169350962469636172138236\
5486826250901410205262469622031992375`49.94322372806093 - 
   0.198418942711447338339686566414928478640450840949282494628655630612324682\
22547`50.04496609818736*I)*asl^3*ca*cf*psibc*psicc + 
 0.78365785809714747600490108216987948982585660143936646411800243025866668816\
705`50.*asl^3*ca^2*cf*psibc*psicc + 1.571849983984692858913156476853983287524\
60442321893469963875918759021924264745`50.*asl^2*cf^2*psibc*psicc - 
 (0.2802357434770181900527929946350681305847852488797290625731919944867081692\
0119`50.1457338501727 + 0.041812622585917016593868412756120126916286615794109\
97907474154070123319791563`49.31951773072127*I)*asl^3*cf^2*psibc*psicc + 
 11.0813129739578746436110365314175513826944185368213494309848595101166134282\
031`50.*asl^3*ca*cf^2*psibc*psicc - 21.45874191650402508706925545884195302484\
923304684934782089100750176887729509236`50.*asl^3*cf^3*psibc*psicc + 
 0.00443474954403249876058005707813291321215322050910782044642852075672320926\
769`50.*asl^2*cf*nb*psibc*psicc + 0.00446698738986735266392761545214566055065\
994909309106201147463089826450537703`50.*asl^3*cf*nb*psibc*psicc - 
 0.00994575648335905486539429770930519306535159410815950406039392771178074457\
279`50.*asl^3*ca*cf*nb*psibc*psicc + 0.01085079426987776363905497446948819136\
252050467207410289507019107407011241999`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.59702549839116257114177349612106631731806354004476024850677951444944147`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.040771684152835106279062142471394715635145\
74894361871269981078060286092942561`50.*asl^2*cf*nc*psibc*psicc + 
 0.02336101052065840205865979035613264152337133355834789850075544211588488038\
299`50.*asl^3*cf*nc*psibc*psicc - 0.04172534119876115149971068220159952251269\
77527099464903499626437632406870308`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.10751937006551895364366601243073931838915269851927980641213791249269161211\
22`50.*asl^3*cf^2*nc*psibc*psicc + 0.0000845271958661755509532389678424545889\
7863289377457783938823782807729455956`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00038855814719209805946995632058936784538636276578824540340842820887786955\
253`50.*asl^3*cf*nc^2*psibc*psicc - 0.196503872317370481478577062852275380247\
82606881959552164166090020822734648826`50.*asl^2*cf*nl*psibc*psicc + 
 (0.0622921855382560962460100534084157472539905359047068982382818306117315614\
1366`50.11161426108959 - 0.02759154270754837798981967194662439720937792783442\
98133013424083708010025197`49.757956676184364*I)*asl^3*cf*nl*psibc*psicc - 
 0.46777791142888642475128815053978315277633865792471662570040579063669157128\
529`50.*asl^3*ca*cf*nl*psibc*psicc - 2.80084438601683200609710804064544257362\
388970241085620523521099282088517064337`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00040738864849362216813807931085405388211123849450339092674078976428739186\
366`50.*asl^3*cf*nb*nl*psibc*psicc - 0.00374540233645956839413303417635012272\
773727112399880877184545103330620362373`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.00902570102012396832127109853291910584801846097421406736829686613453585535\
366`50.*asl^3*cf*nl^2*psibc*psicc + 2.496622297412267522718925857318955714671\
91999108996356121967462291986320880953`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.2224446684692279418942236623711584481268391690183379514763485019079129201\
7013`49.85913640939705 + 0.37395241812892069010850367283666130504745912814050\
021288323753338285648715726`50.084730754207264*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 1.906471041249030910875367028412817038456066844431092075008343458\
1892604767007`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 1.83456309483392283718906810026516292607115046951793034375473644820469972352\
611`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.0051759569495868749444413753480\
0408099597486613347964289950018519624199962766`50.*asl^3*ca*cf*nb*psibc*psicc*
  Log[mu] + 0.047586110521438149711092068548390628549192053885512663148420572\
62802781291659`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 0.45393132680223045867616833769435558448580363474362973840357720416724785614\
719`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0404444851762232621625861204311197178412434852760614457230197990761458266\
132`49.85913640939705 + 0.067991348750712852747000667788483873644992568752818\
22052422377764254629565288`50.084730754207264*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 0.644939422934561938392444945096202694250462274363305846299713777\
27523817391149`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 0.44192504806069681477652078769551437101629322320544269870189613998899390250\
045`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0009410830817430681717166136996\
3710563563179384245084416706183783145321586777`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.008652020094806936311107648826980114281671282524638666062137218\
61460800197276`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.04169941682134422162146148231813106770099773554757012592775117160367051866\
035`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 1.4569491921108902410888352339248\
505021562410753848998802697645903254074261502`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 0.5297997062221419058504855396090365462386331183217817745958019\
648316616620804`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.04816360965655835507731686723718514056714846530198016133433102460783983190\
886`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 4.27820196454846446079260770563\
497170258462524599816908987456566618408408490692`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 5.89707358793360341275653046144724499484264743908387627348\
310131426814150263569`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvetacat2mb475100mc150100qqf9.m <==
3.908031989837061670065207970407077517882918454985867094238500231265751281238\
56`50.*asl*cf*psibc*psicc + (0.1878008594984518556934110424916447266463117534\
6354235919560768736037563417664`49.87019062009111 + 
   0.304921072212293591141476060796112842673136888473456946573204506570113486\
385`50.08068048277991*I)*asl^2*cf*psibc*psicc + 
 0.96420567058369699596121812141235439080570067264942379454886977136451012359\
367`50.*asl^2*ca*cf*psibc*psicc - (0.1488818303710100683993470366080905408850\
1315839611484880394439229931106864551`49.94115849390572 - 
   0.189640914361034438673040107929130438940220438093923833266350797682114064\
17201`50.046248835101615*I)*asl^3*ca*cf*psibc*psicc + 
 0.67803446969880337185742581187007506570217385546800592847842634024814875117\
947`50.*asl^3*ca^2*cf*psibc*psicc + 1.500119295099843025794690437591613822401\
7299837860413442475801002369112445162`50.*asl^2*cf^2*psibc*psicc - 
 (0.2869574169959572669633934884663991634914371597495117453118585847749227838\
2741`50.1388220098212 + 0.067495648973798263612433761096375345704562696889403\
2961753368133977190064599`49.51028033283172*I)*asl^3*cf^2*psibc*psicc + 
 9.94485714191847166673461560666687005964074392408439445121983740047228124262\
253`50.*asl^3*ca*cf^2*psibc*psicc - 19.32327053568146197863004855001484670215\
099466959005094916243816033892768674756`50.*asl^3*cf^3*psibc*psicc + 
 0.00426688541033551270981351142385135729306150783064098832509414490688832620\
449`50.*asl^2*cf*nb*psibc*psicc + 0.00436799218258384825756027501568964097395\
172888746747801112713501955653223752`50.*asl^3*cf*nb*psibc*psicc - 
 0.00959410413130915536755261218894117772966450504403223805670411437745436892\
518`50.*asl^3*ca*cf*nb*psibc*psicc + 0.01041051297650632075757069484595547659\
022286623673880189233203928386586249238`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.65869039769378548662845457465835523312104045219711201975949649124808387`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.039062114438451292587877208027066528931621\
33769687765306319016411202827177419`50.*asl^2*cf*nc*psibc*psicc + 
 0.02267575427338376286808180371927391377084295799339496529871573146672187054\
422`50.*asl^3*cf*nc*psibc*psicc - 0.04010742012456861918209085830737422307014\
414486776088046116810145152818056681`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.10171099001553068990117302774738745661990049645402846956082926941800364907\
337`50.*asl^3*cf^2*nc*psibc*psicc + 0.000085297953869222627463854367533540353\
54629162896350492470626276840046366612`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00039043917459495577166940892456901458750086387705104058954972382039103809\
314`50.*asl^3*cf*nc^2*psibc*psicc - 0.168622747493554432846332329528592151286\
34197806041147986596447431501849178984`50.*asl^2*cf*nl*psibc*psicc + 
 (0.0593843685920561704909051768145512344557338251331959986609805606179155789\
6678`50.11056626700383 - 0.02668867311555405716469454219227867339634125020946\
99358723295994678809123207`49.76322110627965*I)*asl^3*cf*nl*psibc*psicc - 
 0.41424309212568291647188931693499892423755545992080734915577887041676169929\
928`50.*asl^3*ca*cf*nl*psibc*psicc - 2.51741054274213471064555696198972664076\
355033177883035319687972757764297727537`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00036821292302724193046835094700512704007524886753624658073732608914692500\
361`50.*asl^3*cf*nb*nl*psibc*psicc - 0.00337088390097539719265780869111863007\
60751312914315153179325487363887116461`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.00727569043606025001180232064885566430097130796779013596275008927234943474\
063`50.*asl^3*cf*nl^2*psibc*psicc + 2.280602899460688151390538574460832697188\
16114329996409362918499838233793000787`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.2191891907779576692977778833423285037796240365634216554724339548897459787\
7295`49.87019062009111 + 0.35588443656676016121652046375048863268293018337760\
419236652195224815608123005`50.08068048277992*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 1.686311828098044358826127691883010114650784681562124148249422305\
10417511091489`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 1.75084360764624419090314045064593603341322014697401664009069092829023713284\
524`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.0049800366341849713602927072864\
6419236530135399455248626950476312614545615495`50.*asl^3*ca*cf*nb*psibc*psicc*
  Log[mu] + 0.045590809737006003083269065687325907589645102348190618234593686\
09394285164957`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 0.41465507262921602752555246808378776312512020787272074429621545425133416909\
231`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0398525801414468489632323424258779097781134611933493919041191553233806962\
1562`49.87019062009111 + 0.06470626119395639294845826613645247866962366970501\
894406664082121113746416813`50.08068048277992*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 0.566402530454974690860140089333089188069993808740407684663469324\
84346030929782`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 0.41732680812082912271241635502356507489546553198750120860078407627146431728\
726`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0009054612062154493382350376884\
4803497550933708991863386697512155322610184464`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.008289238134001091469685284670422892289026382245125566934570411\
71931648720679`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.03578285837511425683499631639384847924115135080063296548250075050156296984\
336`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 1.3308871571558835164814765604045\
3125858449845967325334367299078789499622579818`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 0.4839589662385030969023551128743750031216358035175466703694158\
3140085236702268`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.04399626965804573608203228298857954573833052759250424276862918152013071460\
845`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 3.90803198983706167006520797040\
707751788291845498586709423850023126575128123856`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 5.38683129479140580601788266640911565064981479835251920269\
834871877671156605924`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvetacat2mb475100mc200100qq0.m <==
17.24550498764842950216904705138720375407788939822840287107870488604500973109\
059`50.*asl*cf*psibc*psicc + (0.163696044899362944817984132754207507032392061\
98672390043317741650256771587422`49.64987356783293 + 
   0.491894565371362261961828259205264701047548199509382468996500809287082200\
12769`50.12770740573434*I)*asl^2*cf*psibc*psicc + 
 6.96424980905782156198135034843853068969109882179710850488817225960856391553\
823`50.*asl^2*ca*cf*psibc*psicc - (0.3211347438889533876008360243724118211999\
3544617482392735283935891022910964184`50.12458351341276 - 
   0.114371701617809450535297101573943457131647030866356126445533331830215524\
88807`49.67621480112334*I)*asl^3*ca*cf*psibc*psicc + 
 5.71251244051805903681952516032055637579961198879704533587481789334789686540\
77`50.*asl^3*ca^2*cf*psibc*psicc + 3.0515051643792257402874321411073980978915\
6422721908104110326618801216948435848`50.*asl^2*cf^2*psibc*psicc + 
 (0.0129838099872998004799247444350484993881938680394607497311519964478764798\
21`48.358589284966946 + 0.804028133650360064924751762956262424114302212250799\
80048046097468340444936262`50.150458379182325*I)*asl^3*cf^2*psibc*psicc + 
 78.6201721917419056715122069522549998041267807103070681084511874551231005142\
7047`50.*asl^3*ca*cf^2*psibc*psicc - 
 148.1810284482542655131293212388867945628655350600685188863076`50.*asl^3*
  cf^3*psibc*psicc + 0.009038146486806844164230628734206398223293267310107851\
99193305666423984885493`50.*asl^2*cf*nb*psibc*psicc + 
 0.00784447124418821119220090781618601108469850136150008164026016934660405407\
101`50.*asl^3*cf*nb*psibc*psicc - 0.01993550318913410942774480229785945801291\
905919627333953733971612371996376563`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.02941848239399824499046981568837752248231304247641441127787283429661226723\
865`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.7367758714798737874617551739105237239373241715022322273713258841623397`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.049774351464331867040877444796585300960341\
82643946319297990540118844031340352`50.*asl^2*cf*nc*psibc*psicc + 
 0.02901061846513560334651404647405630035646701949670222813531251196016665525\
715`50.*asl^3*cf*nc*psibc*psicc - 0.06494605730639055433729630284496882910464\
622123746730605317501171719542096458`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.18992954635163603244496120215189408671889392965631900590191994205108114676\
743`50.*asl^3*cf^2*nc*psibc*psicc + 0.000052172189813246339111896246733808581\
51094634857257120823688540590029054444`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00014365981543998045953843135273639264697404274369286870504023865344219912\
847`50.*asl^3*cf*nc^2*psibc*psicc - 1.420850235444191133341372773007499917014\
57565670533193057527530786888070254636`50.*asl^2*cf*nl*psibc*psicc + 
 (0.1072813581978734895499361517266479885417389442819191727642464927999202072\
3638`50.150462647914374 - 0.0016658323129331033330813411870512637949446127382\
3370516610232940281210909585`48.34156966684849*I)*asl^3*cf*nl*psibc*psicc - 
 2.81748445824758445404141776575795169799496524952868438690587386505373513005\
228`50.*asl^3*ca*cf*nl*psibc*psicc - 17.5800775482074491540650767964106336750\
3225034852767576481178158255790953000332`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00148929852421905665490679278962252270938907983491759148290575446617095039\
623`50.*asl^3*cf*nb*nl*psibc*psicc - 0.00820177768616578878268854963701406389\
01340122352565938456045607996837222978`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.11706328072200429863483433361070859597017684199432398181502943758341429058\
973`50.*asl^3*cf*nl^2*psibc*psicc + 10.06392700463400423360419880015920777474\
898717279331427529180752572737506845163`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.1910555878757273236784800279533275714538606369530148860978624187017903335\
2322`49.64987356783293 + 0.57410797809853950647222637485719821172681686884122\
925739162621269077010338629`50.12770740573435*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 10.60361962024720024333569811910269080734104806562120488914224963\
488275908991861`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 3.56152229239693622824506628625957387866034417220865768673061945226751629808\
377`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.0105487483916023516347441900729\
9754826066705800249112170223937786481803331083`50.*asl^3*ca*cf*nb*psibc*psicc*
  Log[mu] + 0.058093449881439394198096001313901710064267189610251015515666719\
64260467876827`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 1.82980490993345531520076341821076504995436130414423895914396514295346933311\
857`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0347373796137686043051781869006050129916110249005481611092302905340429700\
0742`49.64987356783293 + 0.10438326874518900117676843179221785667760306706204\
168316211358752001422367557`50.12770740573435*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 3.864241764829771522119315954070924076964291438438961194395140513\
40464830777212`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 1.08438325217312848629148842995658220640552464783225912741547541474025628023\
89`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.00191795425301860938813530728599\
955422921219236408929488403695174564516307184`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.010562445432988980763290182057073038193503125383682002840509441\
27269802618977`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.30151378448563510529532410326566464306415571320102937936849125043923103976\
414`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 5.8729870089128833133198490807817\
579605045456221236539215181290367224718235118`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 2.1356316396046848412072178475570028947289256807722377900078533\
7142523619807753`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.19414833087315316738247434977790935406626597097929434449158400962498105389\
19`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 17.24550498764842950216904705138\
720375407788939822840287107870488604500973109059`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 23.4710770899568131747627656828779204270749144004695204141\
5901467458297735006453`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvetacat2mb525100mc150100qq0.m <==
7.941688888888888888888888888888888888888888888888888888888888888888888888888\
89`50.*asl*cf*psibc*psicc + (0.1972989338787213998961821224871305023125382245\
5811498973143364660206425879585`49.77354750264549 + 
   0.426576381587861176721802463082702048585978055481841692904329414055260786\
6295`50.108419570169495*I)*asl^2*cf*psibc*psicc + 
 2.69210085390350589205028390151117614283070794691624955041206964961688957216\
781`50.*asl^2*ca*cf*psibc*psicc - (0.2154820393363298449731564103682454679451\
7203217708761304232253699125196772721`49.95877723141644 - 
   0.256605282942699561641444997465067934246725171164509609427839488865758733\
9869`50.034631747637675*I)*asl^3*ca*cf*psibc*psicc + 
 2.03458235186489484873219977930217192702408960819367958334019102525052522506\
09`50.*asl^3*ca^2*cf*psibc*psicc + 2.1621266598361212474668540252967729669384\
1847160399565363132846771904960958234`50.*asl^2*cf^2*psibc*psicc - 
 (0.1961343196282873646531747932851337060018259928256302890944277521906741983\
978`49.947825371560505 - 0.24364845419888063765590787088875942512620804179988\
939927068619372528865328792`50.04203543868709*I)*asl^3*cf^2*psibc*psicc + 
 23.7727856498384194838401182404776967896477018510915256754435989951415084810\
4014`50.*asl^3*ca*cf^2*psibc*psicc - 45.4126915059679771612180033480435668181\
1056867345950811735879341658967735291165`50.*asl^3*cf^3*psibc*psicc + 
 0.00474809446063181768088385124180709920141538305303150477890157448515998895\
308`50.*asl^2*cf*nb*psibc*psicc + 0.00429898881528624562948336414746960355872\
151095691907387243124211661919938152`50.*asl^3*cf*nb*psibc*psicc - 
 0.01091425189736325291119064879388641429470528379604630503950926303707889513\
795`50.*asl^3*ca*cf*nb*psibc*psicc + 0.01137692227484799772081531840900685955\
950469893808659025236324741010851733183`50.*asl^3*cf^2*nb*psibc*psicc + 
 2.83874139650876059038123234298453699563724850857367638537857113046069184`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.054563610507217804665138411083836132072726\
21876145876591915270488474363922297`50.*asl^2*cf*nc*psibc*psicc + 
 0.02756341698230533636164807476811310771614679690728399618516523043415945132\
119`50.*asl^3*cf*nc*psibc*psicc - 0.05463716836856776912285754350558295504081\
811606380833248972943421375827953751`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.16088695660088475719822501950282535279711698048764981100626058512273082365\
795`50.*asl^3*cf^2*nc*psibc*psicc + 0.000065243849369082874053015127672978119\
44018570845256958885538209136388448897`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00037488091427866340960102782188883081554712983338555332585817054549767687\
94`50.*asl^3*cf*nc^2*psibc*psicc - 0.5141699286864912967582995178500264461333\
4240047832276234402897156796802590458`50.*asl^2*cf*nl*psibc*psicc + 
 (0.0826704513677289761443771811337598980227823411639237908236525278659233960\
133`50.118905993291555 - 0.03272462991969968455130771567041321584031431359646\
416540581834108846854639315`49.71643042832537*I)*asl^3*cf*nl*psibc*psicc - 
 1.07410128088115092945526077498583852834146359474063065934006626730275099340\
143`50.*asl^3*ca*cf*nl*psibc*psicc - 5.90667656330331515233152303045080207638\
810705875522447455680493073978633365188`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00061481315230955840610709471462455298507350098783995983085049620814750319\
79`50.*asl^3*cf*nb*nl*psibc*psicc - 0.007065239677828477361131219695802861481\
88075151187942693451660862530819447735`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.03328897911568269709667940266891055238547716344451979813793916531281903696\
22`50.*asl^3*cf*nl^2*psibc*psicc + 4.6345164916037115753566417926605379193385\
003993892963118822964762981348385305`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.2302747376861031839858897860664492295791599505351043834444757228527185979\
3569`49.77354750264549 + 0.49787275806372628252786483270999537755630435187273\
68783432505106593329116424`50.10841957016951*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 4.281985361121823747615970410502292658810262612596671064134264653\
47224302236579`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 2.52349640036037589365592460484892942933318668284054148848796249170852875207\
231`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.0055416731602965364258703961074\
1396501577585640982876939990415459916126208783`50.*asl^3*ca*cf*nb*psibc*psicc*
  Log[mu] + 0.063683167717873675388183155919256157194247760186294161471199118\
85971419248576`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 0.84263936210976574097393487139282507624336370897987205670587207037618225113\
073`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0418681341247460334519799611029907690143927182791098878990011226633627899\
621`49.77354750264549 + 0.090522319647950233186884515038180977737509882158679\
43242604592038641540622108`50.10841957016951*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 1.506663455667324949519277214092476692452224904059163022289250164\
978572957464`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 0.65998285692360629252471686627780326568276391002654117521131753397379632618\
363`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0010075769382357338956127992922\
5708454832288298360523078809915857125755646034`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.011578757766886122797851482894410210398954138215689848035402720\
0963705122925`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.10911024765288320725929517601597806438164572261721393202317197963468868365\
421`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 2.7045560977586768594511555014375\
275224760362323021745070577163628063157875369`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 0.9834749446395188579822383641591009172640131753826089123807608\
8877246804986214`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.08940681314904716890747621492355462884218301594387353738332921539724782937\
522`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 7.94168888888888888888888888888\
888888888888888888888888888888888888888888888889`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 10.9974416095107453132144490169181527206218564243255601280\
2926383173296753543667`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvetacat3mb425100mc150100qq0.m <==
18.05041740024216531194414055905282450532258193648708461974739953127629372713\
045`50.*asl*cf*psibc*psicc + (0.278897538341539295760847535275448352047174736\
26382304084582039684307010642027`49.708169209672825 + 
   0.720191386540432820779989245062386520823552982228891170988327767187177271\
01463`50.12017245156442*I)*asl^2*cf*psibc*psicc + 
 8.25159130979304481962176158280358465416398240257763966067316259145091553936\
674`50.*asl^2*ca*cf*psibc*psicc - (0.3785694544788627092986795223966896758929\
7298607702096285871779378587265787327`49.976463177660584 - 
   0.419677495380381029771910385155304184178996403137689286542523659773741174\
80011`50.02123328980982*I)*asl^3*ca*cf*psibc*psicc + 
 6.93403705431329889813088462314475156376662469304195770751837011615050780095\
987`50.*asl^3*ca^2*cf*psibc*psicc + 3.918298081973818106937861483055959404367\
91257680475248638819845785778816776415`50.*asl^2*cf^2*psibc*psicc - 
 (0.1386503472492163430747697443680351662732288835076289910152196135881129336\
9701`49.400739246137036 - 
   0.766852202964514999112603605310769133009322135539093238757750704262873718\
507`50.143529954059574*I)*asl^3*cf^2*psibc*psicc + 
 64.7003980616320136805265054931183397914736118008886567915240413464002732286\
3684`50.*asl^3*ca*cf^2*psibc*psicc - 126.935859798178078401646937549974838970\
62065878420893094137839269420288082860518`50.*asl^3*cf^3*psibc*psicc + 
 0.01039845829121480299325852367836096615994256796767478888704669009697808671\
75`50.*asl^2*cf*nb*psibc*psicc + 0.009244897956511939174064158004018559371806\
50128424171410853208668747804793241`50.*asl^3*cf*nb*psibc*psicc - 
 0.02148334997380499762737669933033333335126896753379166472281485698063845080\
564`50.*asl^3*ca*cf*nb*psibc*psicc + 0.02964038395288870855881815553539527513\
630129768767121559242989322884920630543`50.*asl^3*cf^2*nb*psibc*psicc + 
 5.99032877947095177842696423239547556983910612189320695889130734745096806`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.080258349769437559700843910136479303096429\
20227721292333456665068560191039132`50.*asl^2*cf*nc*psibc*psicc + 
 0.04400763765921958589907727348697595073813524677766513247603730519549668593\
074`50.*asl^3*cf*nc*psibc*psicc - 0.07891556209275343906330963155109179480896\
209811813055472205920831587827686626`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.27010447590944518683899176776376018834025415781963199510089815902866799680\
834`50.*asl^3*cf^2*nc*psibc*psicc + 0.000092470227595737384342910414851859457\
04743437017522586562346895132536184487`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00035685616375978983223819587323969077227224358907671997784564060547526138\
885`50.*asl^3*cf*nc^2*psibc*psicc - 1.609107435326513979240166924520956602181\
8036833908026267311856664384454047775`50.*asl^2*cf*nl*psibc*psicc + 
 (0.1409393548219474680302443160394593138292314012141130075260182879323217944\
8516`50.12454657917241 - 0.05023327168946489242215871972822182059660723892254\
306993709200993407140981243`49.67650576472624*I)*asl^3*cf*nl*psibc*psicc - 
 3.28085871012069920852072576074997389448939555370164149409936749728165442164\
313`50.*asl^3*ca*cf*nl*psibc*psicc - 15.8066194017726694216909583659354423198\
2895137697201587771870194273310154673156`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00185394455776982710018221087739343150106727024923922269591480009391600213\
692`50.*asl^3*cf*nb*nl*psibc*psicc - 0.01430928764664526590726133113515434430\
535193523294228559200005090323719208117`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.14344414763441061321948928883064785283531805774619753352757091102829444448\
94`50.*asl^3*cf*nl^2*psibc*psicc + 10.533648231775163638670276322721278587297\
37093307607025294676850741276809222455`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.3255114268502608165873172652118529076940414366243737405336634132736782594\
152`49.708169209672825 + 0.84056147369418240185076917225895363613053384233341\
009861830920775733598800323`50.12017245156442*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 12.22165834539667393681955616985874522740084697436418680846689796\
659447258106122`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 4.57318772719325488537588366906555644778421324276614938839231310944740363742\
784`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.0121364176089327540401868538452\
9001353988272286833547515225904293087795664265`50.*asl^3*ca*cf*nb*psibc*psicc*
  Log[mu] + 0.093672429328164617014816518546853557700985087705765550014785011\
97862265727654`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 1.91520876941366611612186842231295974314497653328655822780850335413556841079\
221`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0591838957909565121067849573112459832170984430226134073695097269360888824\
978`49.708169209672825 + 0.15282935885348770942741257677435520656918797133334\
729065787444893467860567067`50.12017245156442*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 4.391127034052752079758345167490942979673467526415636367368239360\
48251450186968`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 1.28871109172919727884794098319789151825099885531250460902169568720917833605\
883`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0022066213834423189163976097900\
5272973452413143060645005778216360150499609098`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.017031350786939021275421185190337010491088197764684646468372967\
04399402296904`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.34146320306418264908294582297549488940844930247925338467365429527291032433\
252`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 6.1471013445534736958146020275002\
9242856868557243975233337591090825769205104764`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 2.2353095798376267984780371009091972467522492990690008487631918\
2459017993552682`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.20320996180342061804345791826447247697747720900627280439316886959784825501\
222`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 18.0504174002421653119441405590\
5282450532258193648708461974739953127629372713045`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 24.7553456027895858862296294434646959898138623722521359009\
9572468797911360875829`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvetacat3mb475100mc100100qq0.m <==
10.03610673967170541893538851437441180461084243835538504872660640657444969307\
264`50.*asl*cf*psibc*psicc + (0.421691813885691330379362857270245820728049034\
25316800556650086146706600774471`49.856673873921814 + 
   0.714359388569837763750696641737357515742591854700635212135265642619861898\
92404`50.085595460470216*I)*asl^2*cf*psibc*psicc + 
 4.30310698356221131281096578453615770792555268613871563407061255290656297633\
505`50.*asl^2*ca*cf*psibc*psicc - (0.1394506373624555587242696839090359614843\
0583562192942581721747938197710322473`49.39235984242791 - 
   0.786790588387517909617892917157052239346634972132710653444407966547140513\
66375`50.14379849510288*I)*asl^3*ca*cf*psibc*psicc + 
 3.45527582905748326256421975174722352193640557378161049265911527806110977582\
048`50.*asl^3*ca^2*cf*psibc*psicc + 3.676340764299612607436077099151859762322\
37870221862583562686077417838715606926`50.*asl^2*cf^2*psibc*psicc - 
 (0.6611878392422691752497292117483664192888318592250470684165991313145066020\
583`50.15049200258186 - 0.006804218730700839597661587042690601356668617999157\
88530177456112696002359933`48.162945411419784*I)*asl^3*cf^2*psibc*psicc + 
 22.2712793152782995359684962845712669146388044762426666416367664974112212243\
3593`50.*asl^3*ca*cf^2*psibc*psicc - 53.1955532936332257374028390202179888066\
0554385763265073058193071882262027800504`50.*asl^3*cf^3*psibc*psicc + 
 0.00573802672087630878676650063631868920465807436679973222775380153558253530\
417`50.*asl^2*cf*nb*psibc*psicc + 0.00525671547965781566020719766897767798782\
734151497915491011234371594954866129`50.*asl^3*cf*nb*psibc*psicc - 
 0.01239272902996427995111349419496032082393003171178988633536311695536771344\
748`50.*asl^3*ca*cf*nb*psibc*psicc + 0.00995193872026951176715677179285280035\
129803241744570496526847044655779933175`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.28064970845134159955114389255132264548186327733677549370563030554051592`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.115718138852888200860103886067086290340668\
72472576544740434892719710840301133`50.*asl^2*cf*nc*psibc*psicc + 
 0.05137407688017098832310680115600729662252474407661673329777260164714772071\
609`50.*asl^3*cf*nc*psibc*psicc - 0.06478473698966063286897323620363393847627\
367079388155792901526227941667411426`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.29021617988296872103766315529542066870601690245782589988607050405616550147\
188`50.*asl^3*cf^2*nc*psibc*psicc + 0.000132320986623876341715338466207824115\
94165256498813523974815679388578171048`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00133425121981258852414955922763039294412781932580749033056688926921334468\
96`50.*asl^3*cf*nc^2*psibc*psicc - 0.7802801711580556924750867944998440680228\
9882831394708859093315680362312392062`50.*asl^2*cf*nl*psibc*psicc + 
 (0.1014062727083208030564641835658617924571996154915499575029181957063357936\
5719`49.95180021251887 - 0.12407518109822084061403180318974774824718131663558\
719509685729201802173013098`50.039420310208385*I)*asl^3*cf*nl*psibc*psicc - 
 1.64849751917306181801411600904214388577455217553349518615138759757229021508\
622`50.*asl^3*ca*cf*nl*psibc*psicc - 6.62841040349960438140960632686440794150\
216953237576935464712702439355287030634`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00089223213503233839943935010537417486499129047233092131142534418874889650\
211`50.*asl^3*cf*nb*nl*psibc*psicc - 0.01799354501348734189336864819000831004\
461616676385867961235168399899087251265`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.06066467419041824283424414659011480582792540241362888223608003794528308754\
608`50.*asl^3*cf*nl^2*psibc*psicc + 5.856751989061004215499119048894955099234\
12373137124657306824923784989201588865`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.4921718020361657022210040013924056969065430535974444471005295321610550809\
1149`49.856673873921814 + 0.8337547374566202956626418083743036455221735541143\
7910682705905909681642731703`50.085595460470216*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 6.462878281840534294248118455258545074870813859022698282184116809\
56263248137917`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 4.29079057094247888822793119395045768301283259439676103469670914120929623984\
21`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.00669705898561952066594249823529\
396127407281833203757437555492953491942172468`50.*asl^3*ca*cf*nb*psibc*psicc*
  Log[mu] + 0.135058834561430737596458306581189329126951572447299009644005249\
8048012467648`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 1.06486399801109167554529437252635547258802249661295392237604537862852141401\
284`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0894857821883937640401825457077101267102805551995353540174473579326210325\
0674`49.856673873921814 + 0.1515917704466582355750257833407824810040315552935\
2347396855338759998209927308`50.085595460470216*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 2.247536857693294639510721195644392251057157312543171656568855208\
83282313321476`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 1.03436129367745496331154044537794099261511166955126682665193482614702723084\
621`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0012176470882944583028986360427\
8072023164960333309774081079086515763009170158`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.024556151738441952290265146651125332568536649535872548676773475\
18639729787788`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.16558059498185960806542611732304796673414603709290986825062567379720744232\
041`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 3.4178137749152794466313230693134\
2123112735499321939322694942337291562323311759`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 1.2428413726964652533204811161139713567735836338979611644089002\
5454203245513132`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.11298557933604229575640737419217921425214396671799647078827957749394517999\
543`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 10.0361067396717054189353885143\
7441180461084243835538504872660640657444969307264`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 14.0929198924753594997463851948855555807027488178166197738\
4199267615070015186666`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvetacat3mb475100mc150100qq0.m <==
11.50994521455774361196442212460142207251155313714015527630843632934037441173\
836`50.*asl*cf*psibc*psicc + (0.231350255682588708463946531431543156277458308\
95938671605820367797489236998125`49.7433059964886 + 
   0.543675995030413486069578763265166599728664350823191982131161903018178147\
33653`50.11437617066699*I)*asl^2*cf*psibc*psicc + 
 4.52143826130338060914215044407357357045856984453325610823762172395821909743\
928`50.*asl^2*ca*cf*psibc*psicc - (0.2800222672600484540813388655634083186809\
6910515418162445072288305332778383382`49.96744616774935 - 
   0.322144066731686196870067051438330941092088514845369680145938431639911302\
52111`50.02830373700315*I)*asl^3*ca*cf*psibc*psicc + 
 3.57745528439827502747249958119854712444949623338498313335891104166352355290\
354`50.*asl^3*ca^2*cf*psibc*psicc + 2.821314849189638954509437990287979004846\
1072503416692132770602828897735297847`50.*asl^2*cf^2*psibc*psicc - 
 (0.1795671794572873087839325588018330196958383643665562115155339266387029090\
2213`49.73803200851599 - 0.42806780470868437048657355957005393440109747218940\
156702012428332689315456229`50.115317612929985*I)*asl^3*cf^2*psibc*psicc + 
 37.3260706044965438977274460134896960621355197898035571146064175333416134422\
4344`50.*asl^3*ca*cf^2*psibc*psicc - 71.8922517451740965126484551618282944016\
9194187506557779255615640215029227134839`50.*asl^3*cf^3*psibc*psicc + 
 0.00681965872758777040406559445817537631534236706848139903517608365354046750\
091`50.*asl^2*cf*nb*psibc*psicc + 0.00612925368908953234806110256841207465002\
875294846609332472000727707703027882`50.*asl^3*cf*nb*psibc*psicc - 
 0.01492610448818138273787935436094987418682032013636431289511863482767094612\
836`50.*asl^3*ca*cf*nb*psibc*psicc + 0.01779392401814583576292130249959546633\
687142630678638514148775878146779086606`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.04065738748618832604416398659608221793892450004904284143491852152457844`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.064960711392862516852943877927134024896840\
89685702245565319864727023876601954`50.*asl^2*cf*nc*psibc*psicc + 
 0.03414934464393325838086800712101197764034915837424035803287969534338272425\
769`50.*asl^3*cf*nc*psibc*psicc - 0.06447481328925569127720719112523217787792\
837620759516689640408147677348997603`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.20346166867296585816848730029171165487312899982972714399690307584982667025\
734`50.*asl^3*cf^2*nc*psibc*psicc + 0.000076978625726268031873678299846885596\
15065760381328730793536240065661890004`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00036663024419347095579689924855617023341572546343826061268323390773056210\
205`50.*asl^3*cf*nc^2*psibc*psicc - 0.872956920859541582457220873578774638911\
5327600033927245245153227640494259647`50.*asl^2*cf*nl*psibc*psicc + 
 (0.1057995238674399574853563675580393559154519617295610947071491942643699960\
1771`50.12167212584317 - 0.03987556485269103346639971656703965354949459340194\
89210322877821227509095194`49.69789526066416*I)*asl^3*cf*nl*psibc*psicc - 
 1.78386918828033213016282609680827252997824621352638291656591071821330500135\
162`50.*asl^3*ca*cf*nl*psibc*psicc - 9.20737214479672844798245191445372469513\
980474619349640111851258158881313589072`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00103445640672872078707618760985150425873787696397080777207165822785804417\
8`50.*asl^3*cf*nb*nl*psibc*psicc - 0.0098537224178329924754850113050981556975\
8942379871592459357891929012889625547`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.06620828956794065718832406527785475640554658089125020932266186705140562871\
509`50.*asl^3*cf*nl^2*psibc*psicc + 6.716837143917159361461525613755289647233\
89742379461365494738004785437310216806`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.2700172697013575037040719243151052227733407893346125820027836220055750201\
2209`49.7433059964886 + 0.634543961696296884867337484515364362466444604430978\
45465810011454603791459552`50.11437617066699*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 6.929252963718946995172610486205772642974653698194075773401668334\
25898259093744`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 3.29285883129203923539135732006713199851668594702984592310357015369106497737\
641`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.0079594709090994456682181717820\
1779718787948823649251804575288225509906717749`50.*asl^3*ca*cf*nb*psibc*psicc*
  Log[mu] + 0.075818001049560519653196158183532856000257228266962546292078833\
08817579248243`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 1.22124311707584715662936829341005266313343589523538430089952377590825915574\
285`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0490940490366104552189221680572918586860619616972022876369444073262124736\
294`49.7433059964886 + 0.1153716293993267063395159062755207931757172008056324\
4630147346283025003076821`50.11437617066699*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 2.464255862341843116340350999893266451931034946673509510477078678\
37439810236501`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 0.89025192388882466994583853965642558499612516076753924367217746651113528638\
107`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0014471765289271719396760312330\
9414494325081604299863967980571357824141703543`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.013785091099920094482399301487915064727319496048538644858738008\
92554604594699`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.18524721208143536122168966974899071445942120671155868514055284896413449545\
51`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 3.91973205579143576498184469521673\
242412933929091284866780263146958084759973558`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 1.4253571111968857327206707982606299724106688330592176971033489\
2030016719262844`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.12957791919971688479278825438732999749187898482356524523102796378945226479\
897`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 11.5099452145577436119644221246\
0142207251155313714015527630843632934037441173836`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 15.8653084837463937947317594565506001847499248442339900328\
6354863636277208914017`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvetacat3mb475100mc150100qq1.m <==
13.95894127703660099499300692596698710030580781631813725959396332156685276826\
002`50.*asl*cf*psibc*psicc + (0.253568862731076479195828252408816040361919356\
67699421926840407218061779220065`49.7292686374452 + 
   0.618943514571194948784681446659504228141190194602989012974168831454791460\
62194`50.116823731295106*I)*asl^2*cf*psibc*psicc + 
 5.80624795568367154363404197142574170235916245835897216191090815290388113169\
939`50.*asl^2*ca*cf*psibc*psicc - (0.3214348028287715101594682702677829885837\
343472387965257181670081433809632261`49.97140678844753 - 
   0.363871963010368341326380953089910386740685562166710600557391237513629827\
23833`50.025262484651925*I)*asl^3*ca*cf*psibc*psicc + 
 4.71632837212645104720842283868397558877230012219549881657888422932789130860\
304`50.*asl^3*ca^2*cf*psibc*psicc + 2.940710970400954197109273954147052085372\
32276752409025613914439327651502659434`50.*asl^2*cf^2*psibc*psicc - 
 (0.1872464902300227657710642513726193252020949004081274586550006797985846943\
6809`49.6936957596634 - 0.502319530904470936438897251209614855960248277390135\
28905576807797789828527357`50.1222621381626*I)*asl^3*cf^2*psibc*psicc + 
 47.0074360514973479739771638085419882854768494869192205316363872370122147095\
9781`50.*asl^3*ca*cf^2*psibc*psicc - 91.3879337819441848043427884020290256856\
2181923503767630763194063386000694947898`50.*asl^3*cf^3*psibc*psicc + 
 0.00749189350466723125455875445188432624796539166695028729341721223970333420\
15`50.*asl^2*cf*nb*psibc*psicc + 0.006862124902844530718913355956805170722802\
21236769864182059460773879418934123`50.*asl^3*cf*nb*psibc*psicc - 
 0.01643725572910962970331224903242280034362487936516985063079320084719035066\
767`50.*asl^3*ca*cf*nb*psibc*psicc + 0.01903255710734172460029012228039313136\
57985593568113211041272203375108775085`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.02096886657229237647445932932876814350184968118775268501292155761807924`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.071695160536817352697395297511142507082349\
93822100382650077653248337258469266`50.*asl^2*cf*nc*psibc*psicc + 
 0.03844079965952692632717531174720555445551099735166998282309097064858138786\
449`50.*asl^3*cf*nc*psibc*psicc - 0.07139631228661592246783788839535513121920\
860440490988011988443366948626642729`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.22961136532607476611387440605196083947241319027214077211745803993785905665\
52`50.*asl^3*cf^2*nc*psibc*psicc + 0.0000769589178551063178794291970362404412\
1760701259672301052400115619293999882`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00036823681269123046825664301976402299509161674316825287962138814348638803\
576`50.*asl^3*cf*nc^2*psibc*psicc - 1.132353039377860134145447074677077732296\
9643827245862844847885279793830969399`50.*asl^2*cf*nl*psibc*psicc + 
 (0.1207278715648661449791811273658904257553742776649392884284060342819370947\
767`50.122863650158195 - 0.04448984617590089198978954632401076971642869065468\
77974197782866032240446362`49.68931701025308*I)*asl^3*cf*nl*psibc*psicc - 
 2.30077347099389517244674718423996090095724393057865701568807088847834217437\
955`50.*asl^3*ca*cf*nl*psibc*psicc - 11.5313565134240662325109535577914101771\
5761401637912468728116523556744699754194`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00121548879851813188909055151320482186577409130665961305989259418539498250\
998`50.*asl^3*cf*nb*nl*psibc*psicc - 0.01163186108907876521731874017197416842\
883061876587369138281125692796769754875`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.09185678056383986420078245080516336074180392494222411923894107119268854335\
798`50.*asl^3*cf*nl^2*psibc*psicc + 8.145993183422853131645304487330077078072\
18415533863318572636283045457975290607`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.2959494113975013791458993389579595270092714822542400004597307736271446512\
1805`49.7292686374452 + 0.722391412150292306467516935813346303835048703235190\
02275986034426868125049005`50.11682373129511*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 8.780325769564216793872519742070957635368005326660502358969634294\
08231785156263`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 3.43221037238842527901233496020890255400784528480094303579529308125317170560\
309`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.0087440604854962589519170317865\
3981973046009944541979551523991220487012175885`50.*asl^3*ca*cf*nb*psibc*psicc*
  Log[mu] + 0.083678020764810750816997800974885451802399777035474162447703065\
30211736451315`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 1.48108966971324602393550990678728674146766984642520603376842960553719631871\
019`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0538089838904547962083453343559926412744129967734981819352759817094057299\
9748`49.7292686374452 + 0.131343893118234964812275806511517509788190673315489\
09504023591700348352342332`50.11682373129511*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 3.143041218504237843549243702877279692534673946228214272442853357\
11488249032301`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 0.97762236267097682722753218250089655159287631173262102949483407275636166694\
6`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.001589829179181137991257642143007\
23995099274535371268986280229408326617820456`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.015214185593601954693999600177251900327709050370086211367640872\
25404451716482`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.24029277805615739716591399716445586191143168789013458195741262017000529703\
094`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 
 4.75374196562698221736222499533473628384060416155843521666755947471254653385\
2`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 1.7286334420461753517680818164853\
5864866931060420306735159233527525637067447581`50.*asl^3*ca*cf*nl*psibc*psicc*
  Log[mu]^2 + 0.1571484947314704865243710742259416953335736912911879410538224\
9891737533130867`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 
 13.9589412770366009949930069259669871003058078163181372595939633215668527682\
6002`50.*asl^3*ca*cf^2*psibc*psicc*Log[muf] - 19.2410046562672508114983607467\
5289501906152549401292039862431904244774985576961`50.*asl^3*cf^3*psibc*psicc*
  Log[muf]


==> anc/dataset/bcvetacat3mb475100mc150100qq10.m <==
3815.1685936375862864946944270733465184390657947305305861548595`50.*asl*cf*
  psibc*psicc + (2.9922468145699986718539696498037504241613804960220828447525\
4796270222664724977`49.47088756650252 + 13.9931630776351483611089041599134727\
8503156454837874957561369305174955906763209`50.140806048654625*I)*asl^2*cf*
  psibc*psicc + 
 4179.5473059692647940172849696126609303279338467205711548331127`50.*asl^2*ca*
  cf*psibc*psicc - (8.0331116148589953317144719955241531713570604790310545591\
5077534841946195580946`50.01329690880951 - 7.54088529723877626302039340994345\
239616509014103974343198939906724233446729599`49.98583544244477*I)*asl^3*ca*
  cf*psibc*psicc + 
 6183.1393500136758191038530053249265194975327179923139637959293`50.*asl^3*
  ca^2*cf*psibc*psicc - 
 4570.4991795118688255179785149600600219876781624698429194045483`50.*asl^2*
  cf^2*psibc*psicc + (11.7730270998597068804637138384044725520677514192697229\
9921870685796621963666034`49.375260795749135 + 69.173822339543360271319439577\
49930641660196681314696646238638321595234241988894`50.14431442620659*I)*asl^3*
  cf^2*psibc*psicc + 
 43800.7693378512188355972770008677411970958535355178022226941417`50.*asl^3*
  ca*cf^2*psibc*psicc - 
 208334.2314659801466226938589619844757437716220968393083709515489`50.*asl^3*
  cf^3*psibc*psicc + 0.121065386239600352229553277196453893427022313052567830\
70392823086104646471556`50.*asl^2*cf*nb*psibc*psicc + 
 0.12886900538391915436771453652470988936103816885289366140671785600278908265\
2`50.*asl^3*cf*nb*psibc*psicc - 0.3214112272864281856402698645452836809388122\
0151510592160862719731129048817871`50.*asl^3*ca*cf*nb*psibc*psicc - 
 3.12683791565984582072518634383193349848411758322074116055694728588128689810\
383`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.84172478505570023043636775835229784402107533869781926216976207635001977`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 1.210519693767930791255315692596726651428852\
96812331567986130686413342204194577`50.*asl^2*cf*nc*psibc*psicc + 
 0.78065599242116079439862236078405172761328111813356556573962864668183790927\
545`50.*asl^3*cf*nc*psibc*psicc - 1.81546344458617848160603235276002363348287\
970946944237630507524334943699441206`50.*asl^3*ca*cf*nc*psibc*psicc + 
 1.41734013020326842555116534910544832652224070533899813846893808730492826395\
18`50.*asl^3*cf^2*nc*psibc*psicc + 0.0000768259806505309448680370643916107809\
8755498018642334447213599194447255319`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00038408733271806846329415040720535195994900320970842607520430777318494136\
793`50.*asl^3*cf*nc^2*psibc*psicc - 
 882.9326516280846655656049901612222775150944213687027950085005`50.*asl^2*cf*
  nl*psibc*psicc + (2.8703308870316950962732971229605707165596242886239245388\
0406863433245587098009`50.137014110219106 - 0.7269781959111619159366184872965\
0609060850982119219792816236652465679723561118`49.54060353120487*I)*asl^3*cf*
  nl*psibc*psicc - 
 2525.3535774148984441043037139014761601753729719564147736378528`50.*asl^3*ca*
  cf*nl*psibc*psicc - 
 8809.9825998604675261754835529234497296119600471074360031684475`50.*asl^3*
  cf^2*nl*psibc*psicc - 0.056035574769182849471052916971337340680752322186456\
87337848485360346746123168`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.56029364723170879614434701432342154003705082095964771822019069541546216355\
177`50.*asl^3*cf*nc*nl*psibc*psicc + 
 204.3343690265904659286353272438360630033481681709650096311994`50.*asl^3*cf*
  nl^2*psibc*psicc + 
 2226.4107814900468257101929623322752428900183954844320624211728`50.*asl^2*ca*
  cf*psibc*psicc*Log[mu] + (3.49235972425848371495336572680134806653728651212\
213955781380962570801924561917`49.47088756650251 + 
   16.33192787084197556577697269826463969632935055002070024409422121263090759\
910559`50.140806048654625*I)*asl^3*ca*cf*psibc*psicc*Log[mu] + 
 5425.7241467088812025469443891455320798340873114215219726488518`50.*asl^3*
  ca^2*cf*psibc*psicc*Log[mu] - 
 5334.3952699896159215305728176018591572792405126839619344511137`50.*asl^3*ca*
  cf^2*psibc*psicc*Log[mu] + 0.1412998008206540999492490938984360192291798302\
3156049217193604701707124145574`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 
 1.41284141513719302284145679575012743853474530608244509810574003306229342700\
18`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 404.8019602709176046745805386058682259800033446335331022583951`50.*asl^2*cf*
  nl*psibc*psicc*Log[mu] - (0.63497449531972431180970285941842692118859754765\
857147669863834197016337591369`49.47088756650251 + 
   2.969441431062177375595813217866298126605336463640127316169062874545031026\
8033`50.140806048654625*I)*asl^3*cf*nl*psibc*psicc*Log[mu] - 
 2078.49577065943412870820883328410603028742967633600453575929`50.*asl^3*ca*
  cf*nl*psibc*psicc*Log[mu] + 
 873.2506996634127246589057537080124420083242687989592683430235`50.*asl^3*
  cf^2*nl*psibc*psicc*Log[mu] - 0.0256908728764825636271361988906247307689417\
8731859618401774364327853945177575`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.25688025729767145869844669013638680700631732837862673434276284790461456540\
702`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 187.3641278984587528399221876112187133601212193919271513522863`50.*asl^3*cf*
  nl^2*psibc*psicc*Log[mu] + 
 1299.2623644998456211050006431745995530151171949303366455425249`50.*asl^3*
  ca^2*cf*psibc*psicc*Log[mu]^2 - 
 472.4590416363074985836365975180362010964062527019405728512762`50.*asl^3*ca*
  cf*nl*psibc*psicc*Log[mu]^2 + 42.950821966937045325785145228912381917855113\
88199459752961468065868366758659878`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 
 3815.1685936375862864946944270733465184390657947305305861548595`50.*asl^3*ca*
  cf^2*psibc*psicc*Log[muf] - 
 5258.8283894700489373042867982779008410164082914565633599558585`50.*asl^3*
  cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvetacat3mb475100mc150100qq1100.m <==
11.53107888148477668106332004537986755288097336566577963544705920287065457487\
824`50.*asl*cf*psibc*psicc + (0.231554953941184762067964287747468659987756282\
5427511996741819518101379977215`49.74317239022678 + 
   0.544354780587866644974800844852428635600370201600544713989028215578413702\
27074`50.114400354697445*I)*asl^2*cf*psibc*psicc + 
 4.53228212598915965866837751841773568333386860956284546320411077132390729885\
019`50.*asl^2*ca*cf*psibc*psicc - (0.2803946117801293032119528756505401443585\
2776910650362566783477726048033398106`49.967485369511316 - 
   0.322521303340724175286871990227737271402815736069112883040402000436847504\
863`50.028274111940604*I)*asl^3*ca*cf*psibc*psicc + 
 3.58693421441039528511112573177288998898514513201286368540754748160327153032\
488`50.*asl^3*ca^2*cf*psibc*psicc + 2.822739667040640959439712394735464569779\
35229330358645504475531169140462242898`50.*asl^2*cf^2*psibc*psicc - 
 (0.1796508179303279061877605587617831981880696832706575629874726359496018441\
0715`49.73765408227954 - 0.42870560701803304826110110004000414604213214152620\
70071352814423024906714178`50.11538404710198*I)*asl^3*cf^2*psibc*psicc + 
 37.4079631845351291370004058126361793293241882227708992033071910039955584304\
8986`50.*asl^3*ca*cf^2*psibc*psicc - 72.0557640019934591823770420656581171678\
6681134375138127247616782797653811825771`50.*asl^3*cf^3*psibc*psicc + 
 0.00682575060625396636211900419740674858765986587153996452666555315740208531\
199`50.*asl^2*cf*nb*psibc*psicc + 0.00613590279827550516934024224999017767299\
603775967543703864638749264556705933`50.*asl^3*cf*nb*psibc*psicc - 
 0.01493977724467343500276568606459198730124585533461450301374632572991072757\
822`50.*asl^3*ca*cf*nb*psibc*psicc + 0.01780588432136896956248046090422275827\
227603713202331882626596380840481662287`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.04046072510928894720602674781522571802544124515646875495720255115186047`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.065021734279371853884023655991503568847413\
70723454550008254907799280037086029`50.*asl^2*cf*nc*psibc*psicc + 
 0.03418817969848161252189901364473152551440608385996341505391337646884673703\
438`50.*asl^3*cf*nc*psibc*psicc - 0.06453728241129855622310505663574851012892\
323896652653005991091103618688847795`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.20369649752216830730895710930341980263167030521637506091637945850700886797\
555`50.*asl^3*cf^2*nc*psibc*psicc + 0.000076978424436891694125220091085910689\
23888317084323356946533846868236861734`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00036664617180667947461102142643476881062685489573326909846648629124548978\
182`50.*asl^3*cf*nc^2*psibc*psicc - 0.875139215570178676045901052671322845085\
22845266032036066950060277613376091181`50.*asl^2*cf*nl*psibc*psicc + 
 (0.1059339286012638854101449679851036003683347034108344739606414116711578068\
5739`50.12168376312387 - 0.03991761963479706451652062413062493685575912168964\
345572699551570984563856528`49.69781332012523*I)*asl^3*cf*nl*psibc*psicc - 
 1.78819891049287887637906395877863497292928309156652665164912690538530805779\
866`50.*asl^3*ca*cf*nl*psibc*psicc - 9.22709504719878396962615206624997566165\
574803096070396698137801647109166993236`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00103606645876410898291803613639287840720860290525161672481259550007626541\
278`50.*asl^3*cf*nb*nl*psibc*psicc - 0.00986951353244668281959960582100925990\
771290124213435799467781907937331080472`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.06641777881326678549823969912122095411728825687697582125762519564222727464\
309`50.*asl^3*cf*nl^2*psibc*psicc + 6.729170078293174429990930212157112934670\
4470670021975849776520762860538712992`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.2702561804591418469389727162653895432679015007356752253661155137148027057\
4947`49.74317239022678 + 0.63533619692592930988862127620385413035235904075157\
048334777288937122210911586`50.114400354697445*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 6.944942722819309484907167106919941305036242838294964116766103107\
05034329549741`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 3.29452178785465120054222370339893292227213549811063148881885088442765885496\
564`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.0079665809615173474273044758811\
6937437868488443924449365042740725892733283385`50.*asl^3*ca*cf*nb*psibc*psicc*
  Log[mu] + 0.075889223072444962287023615863661333126101664776643176009763299\
90788417508365`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 1.22348546878057716908926003857402053357644492127312683363230037750655524932\
712`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0491374873562076085343586756846162805941639092247711636005657910009578650\
7154`49.74317239022678 + 0.11551567216835078361611295930979166006406528013664\
917858224765677800451756487`50.114400354697445*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 2.469996240556216152317501676657498426583466341804844060450278945\
82364387937054`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 0.89108960166441887032175188108946058586404279292732016913648994909676064147\
809`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0014484692657304268049644501602\
1261352339725171622627152499950478875849598011`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.013798040558626356779458839247938424204745757232116966424165713\
71723855624599`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.18571030940207694899365328854547738047495219659513651696647219741851844408\
086`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 3.9269291631769285441114506818942\
4517772913299841775774940032922070829490022749`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 1.4279742411552467433132547934160891555378665448792300473338467\
8294350246317125`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.12981584010502243121029589031055355959435150407993000430303015237715330529\
043`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 11.5310788814847766810633200453\
7986755288097336566577963544705920287065457487824`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 15.8944391302386161771776803505516094348911336872337106495\
0022640523691026601216`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvetacat3mb475100mc150100qq12.m <==
12.64419585716472180843924153062579408286835238459263242074920599893616932267`\
50.*asl*cf*psibc*psicc + (0.2419984045259772802632769128805047575742334006271\
4769005270898781962981441385`49.73646238943601 + 0.57935232710442399352394231\
981838938390866781712060674144857873815678503452511`50.11559264246102*I)*
  asl^2*cf*psibc*psicc + 5.10963097120890577658347839694712283475120737669179\
618762283082937753324269469`50.*asl^2*ca*cf*psibc*psicc - 
 (0.2996209561332742449121020793462989897790899822225113875303486550398728805\
4209`49.96941598163647 - 0.34194765645492924930608632824629959555645418142030\
152123671310702573480447015`50.026803427691156*I)*asl^3*ca*cf*psibc*psicc + 
 4.09503267624947987370328874625232836585594988846207484552521966902071733519\
028`50.*asl^3*ca^2*cf*psibc*psicc + 2.887759288695411423574216711386758942563\
00092799636592498842892655262529483451`50.*asl^2*cf^2*psibc*psicc - 
 (0.1836004165911493002968768218862730315436919539269509873405471734696471130\
1157`49.717598032228864 - 0.4623789964014633723339021036352886258925038534085\
2441686940853167727916607223`50.11872246794712*I)*asl^3*cf^2*psibc*psicc + 
 41.7630060811817408520272568806935565541704538324522012339405315007659401932\
217`50.*asl^3*ca*cf^2*psibc*psicc - 80.78641903155491488932642105252083039676\
765821770905765747444032152696837852282`50.*asl^3*cf^3*psibc*psicc + 
 0.00713907990069872478504759352889269937160516826319080671266396459941065946\
934`50.*asl^2*cf*nb*psibc*psicc + 0.00647769602369708759293218060785303020046\
415077955291982139098458001494694563`50.*asl^3*cf*nb*psibc*psicc - 
 0.01564355790951762919618015530182616916140767771074942020468206322870806410\
882`50.*asl^3*ca*cf*nb*psibc*psicc + 0.01840303827853390220234048808371228438\
88387598464137661686253524246872214993`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.03081875702524957989270986054875260597698978818657370007729515306368762`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.068160525233101954918569708890567656751584\
5701879960373381661329530878758827`50.*asl^2*cf*nc*psibc*psicc + 
 0.03618701940013839050971971759348575623275925594135213029766469241969540390\
06`50.*asl^3*cf*nc*psibc*psicc - 0.067756669728066770527511671956594405014927\
81561701485315108329871770493763106`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.21582884579140010216122208660288086108147236412400116771110462661436914636\
639`50.*asl^3*cf^2*nc*psibc*psicc + 0.000076968664707447867323906981270395053\
10959466244153209733538900901254783327`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00036743002501181555113377002441398422960499882470137998343116532287861919\
943`50.*asl^3*cf*nc^2*psibc*psicc - 0.991512483121921148460110592189915493823\
9087655271147135596818707574497209746`50.*asl^2*cf*nl*psibc*psicc + 
 (0.1128693424195013021930975217221999497309935173292677478810332531621252875\
0721`50.12226078934752 - 0.04207466549570308887206326099790819555555581174738\
014043814217973795416200529`49.69370546641937*I)*asl^3*cf*nl*psibc*psicc - 
 2.01955925226073456601629124156627548646569321597083235645424232827452836624\
212`50.*asl^3*ca*cf*nl*psibc*psicc - 10.2743020601669514817566532033027373021\
4233285316286926246921572624532012962781`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00111964207443633180876707030500082262804078565060192765262985777863490515\
9`50.*asl^3*cf*nb*nl*psibc*psicc - 0.0106898077802982675507618008852386794927\
0354487217084538303903064579220292486`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.07775085227183781271450982796359240849697051340759486646907050340106752719\
913`50.*asl^3*cf*nl^2*psibc*psicc + 7.378749664329376904467180390385683460037\
01830973573598324949981865182865331799`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.2824451102048501251263351658711349255014490681944036105050028771676249225\
0431`49.73646238943601 + 0.67618310210338603734245794963423514197947620242759\
219042142305493479529159776`50.11559264246102*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 7.778562455393575227062977048125800866164967806418299388899017256\
84872012752165`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 3.37040854520634263218912801026343126417632421909239064096161854434884787245\
158`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.0083322789390441285512119282440\
2043081533038792400788417156746173781646698215`50.*asl^3*ca*cf*nb*psibc*psicc*
  Log[mu] + 0.079552619773645609805374673707893655739802070372610613198762942\
90837942619991`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 1.34159084805988670990312370734285153818854878358831563331809087611851430060\
327`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0513536564008818409320609392492972591820816487626188383062339765279145653\
4517`49.73646238943601 + 0.12294238220061564315317417266077002581445021862319\
85800764407820209132091538`50.11559264246102*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 2.775329567005336333249235945308672686324338482646131330214646640\
00914836163212`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 0.93308277628724878560186245430418954270928145378906845573294509285312648514\
946`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0015149598070989324638567142261\
8553287551461598618325157801587140643441336677`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.014464112686117383600977213401435210134509467340474656971151460\
42751688450476`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.21040548376823092665225610441149093748981146774532607478182537474600312446\
349`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 4.3060031040241739055182823050012\
7187288265812093829869208942108798266686554319`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 1.5658193105542450565521026563640988628664211348866540699227344\
0676914101325252`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.14234721005038591423200933239673626026058373953515036999290771860787813914\
709`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 
 12.6441958571647218084392415306257940828683523845926324207492059989361693226\
7`50.*asl^3*ca*cf^2*psibc*psicc*Log[muf] - 17.4287595695158525407526505258145\
9456382573692692248452876070554893361579436833`50.*asl^3*cf^3*psibc*psicc*
  Log[muf]


==> anc/dataset/bcvetacat3mb475100mc150100qq14.m <==
12.05667118616254305413901634556643570679583161268844076813380015979274340838\
547`50.*asl*cf*psibc*psicc + (0.236566686823812428449833964569058858677326677\
83412107831503725987346232293078`49.73992634053154 + 
   0.561060643247357394648603677447601969977171662640555614344793043490340255\
08288`50.114982558309705*I)*asl^2*cf*psibc*psicc + 
 4.80340183638614378013897472557605405954192348281583206806984842651289900940\
034`50.*asl^2*ca*cf*psibc*psicc - (0.2895652798464952513679818947997962881617\
2349131275435059990456210376138129055`49.96842855947114 - 
   0.331800031038524272770425994427006951475287202851287639402904866559885838\
16053`50.027558494961966*I)*asl^3*ca*cf*psibc*psicc + 
 3.82471382511389026934158548226514552735382595475336058886226735421320472892\
132`50.*asl^3*ca^2*cf*psibc*psicc + 2.855857906361942269253960364951735365737\
11406184289487544288670284961824564241`50.*asl^2*cf^2*psibc*psicc - 
 (0.1816240021787176083019365229005173939850926150044827464285157727658067143\
781`49.728216535271415 - 0.44458675624634788480604027309177894503307355501058\
234503790009195168660652068`50.1169998153201*I)*asl^3*cf^2*psibc*psicc + 
 39.4542378295024507886472552558048419106973235969039863436071566383619231697\
2003`50.*asl^3*ca*cf^2*psibc*psicc - 76.1494769672850811915886617169234111321\
2940762991716056849747624971823886927986`50.*asl^3*cf^3*psibc*psicc + 
 0.00697549882710518960690398157203253301528499606725315734339460931917007598\
087`50.*asl^2*cf*nb*psibc*psicc + 0.00629930214422291822741426181884109005208\
066620809914022623574659124322450155`50.*asl^3*cf*nb*psibc*psicc - 
 0.01527600169828402756000076284318513517577670023381844275204203492555566429\
597`50.*asl^3*ca*cf*nb*psibc*psicc + 0.01809570282394732926293698968569974330\
483005425657318769183811595370386305893`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.035739478637374399702449811891079723964110691680620720236025166267554`50.*^\
-6*asl^3*cf*nb^2*psibc*psicc + 0.06652180970136390110151494749298714419096268\
787554285879853555100257075462412`50.*asl^2*cf*nc*psibc*psicc + 
 0.03514314051852995530472255169185007310269355159255793110601052438110246266\
875`50.*asl^3*cf*nc*psibc*psicc - 0.06607436524089892897899889996792298367890\
758023429974863844606896365678503106`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.20948174977337330715524196438612459784280321130589915198389201532514199233\
832`50.*asl^3*cf^2*nc*psibc*psicc + 0.000076973618735051526171417265213565996\
31357743986356173646631851294236293533`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00036702926517754121749760217728963658037254543631997867988721221339765539\
725`50.*asl^3*cf*nc^2*psibc*psicc - 0.929743767920823849953458373111692418532\
87158053074264602757831208229198984799`50.*asl^2*cf*nl*psibc*psicc + 
 (0.1092431399252044612052264517535098903459920717189826137038102599104587580\
2669`50.12196471347365 - 0.04094998640980930158171555540971821971565383791166\
845582451992477114653610809`49.69582430106639*I)*asl^3*cf*nl*psibc*psicc - 
 1.89664251830892473947036804939337711807859764321588398736483106334367783272\
278`50.*asl^3*ca*cf*nl*psibc*psicc - 9.71953724546168359687655555937736949712\
896081407848591839896349800030503681098`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00107582374313789012330298453154100881988114701024506843028594413592607944\
305`50.*asl^3*cf*nb*nl*psibc*psicc - 0.01025958774950110429253828166450249599\
069020266506261146926179192748543581487`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.07169669477091742262154126286390231977693826385597081058577488692820061031\
065`50.*asl^3*cf*nl^2*psibc*psicc + 7.035888993875110509887904792537229175064\
58945688995359083126587510947463970962`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.2761055555784686835402311212469390843211722471991310118503667927052719636\
4779`49.73992634053154 + 0.65483421481232595312155814401301037498268178512289\
78381899231104722780096178`50.114982558309705*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 7.336819013500624575793469015097746927499099139160749645353447848\
76668819304403`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 3.33317528548087805660221657141258645528856010518068252746594852036666607621\
378`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.0081413575383470668342640669903\
4700372738401747990256903654882428226962956513`50.*asl^3*ca*cf*nb*psibc*psicc*
  Log[mu] + 0.077640015474196726763885740613772298998895723924287358075156433\
13292547302251`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 1.27925254434092918361598268955222348637537990125271883469659379547444993449\
265`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0502010101051761242800420220448980153311222267634783669767255820012553264\
5533`49.73992634053154 + 0.11906076632951380965846511709327461363321487002234\
506148863878940590152774653`50.114982558309705*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 2.613449596765789402362277272725617705804453168223395897749170004\
96603522634191`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 0.91143091892954672224894595672841789520040542400130093523296905171174218641\
526`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0014802468251540121516843758164\
2672795043345772361864879023075499934855391938`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.014116366449853950320706498293413145272526495258961337892611623\
97582432580165`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.19729775529797741877932595792537542064758418650326640828171215458029064215\
107`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 4.1059205455439817940970773547846\
2925587785933224248871166512193339174039619477`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 1.4930620165614479251262099471944106385010397571790868100250656\
911626042809914`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.13573291059649526592056454065403733077282179610718971000237928457204019474\
547`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 12.0566711861625430541390163455\
6643570679583161268844076813380015979274340838547`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 16.6189155630064493458252201307287749782473742949297467547\
9563014025831751411853`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvetacat3mb475100mc150100qq2.m <==
17.30482004557066812735184282376158486062735580982058582625738850161577491239\
481`50.*asl*cf*psibc*psicc + (0.280061753408122835738626540411528687003478322\
74818280059221914279557936354263`49.713715962253005 + 
   0.712633301850546255469423734049565988339173931286862736755462202341864186\
59024`50.11932827211446*I)*asl^2*cf*psibc*psicc + 
 7.64163004100474516785704488300752801111522247456045613222141060445419298416\
707`50.*asl^2*ca*cf*psibc*psicc - (0.3732948971537683734468511073727375126511\
0751455807108713974210216229593638737`49.97545861475328 - 
   0.415566678621629847005582895708596803467223234205829368602274268201084003\
72108`50.02204727873299*I)*asl^3*ca*cf*psibc*psicc + 
 6.38953308162801364625102865360324315294825640150233607080291947091187602137\
632`50.*asl^3*ca^2*cf*psibc*psicc + 2.973035471943904552897223869939498904436\
66397312361197399428499313239347013578`50.*asl^2*cf^2*psibc*psicc - 
 (0.1926934143034975802866644400981293026658685012192115439805665561743769952\
6379`49.63299003271146 - 0.60447145142504355866542671486423408535780853344108\
578761399993886512073234382`50.129498955107955*I)*asl^3*cf^2*psibc*psicc + 
 60.7971436711384876850230299623915601777129796760778453990020396282176856513\
905`50.*asl^3*ca*cf^2*psibc*psicc - 119.6836445422181828256098715448204477041\
8304487939870741185192866478262632565737`50.*asl^3*cf^3*psibc*psicc + 
 0.00832109702414101650933378644535096880295288165302109343320326619351878834\
793`50.*asl^2*cf*nb*psibc*psicc + 0.00776403639868391286066138444888709825057\
148375020131710202839354477615146767`50.*asl^3*cf*nb*psibc*psicc - 
 0.01830753749875749572972371107729973964045282754083451502838276222661586791\
24`50.*asl^3*ca*cf*nb*psibc*psicc + 0.020328222617449797051336926063635848899\
30483310644916694320004284706927792132`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.00123523404632453490601637314960526440463324793665392016810878497166176`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.080003533788873485637276465996592077497125\
98076588973663339191161295542291533`50.*asl^2*cf*nc*psibc*psicc + 
 0.04374872992052846735501094363610181824988619744391914067999922828572808434\
585`50.*asl^3*cf*nc*psibc*psicc - 0.08000830004796096776707634099692236588670\
24970083418135868854522911207787062`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.26245940788747532823047273346897414411034849569409307872457243042027590119\
404`50.*asl^3*cf^2*nc*psibc*psicc + 0.000076940085499676376144936331235207941\
99010758749695203974224448030733435725`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00036987182772499888432368239422388026633520449657428274725103511246491545\
872`50.*asl^3*cf*nc^2*psibc*psicc - 1.505176575696846568588541862030285498827\
53018668157851620987364031433251802702`50.*asl^2*cf*nl*psibc*psicc + 
 (0.1393740813344679168801163753229443423892916442780104891298946119276549746\
2408`50.124114000141866 - 0.0501128677334732838740871198665824393987158581468\
7308663005194476290811895208`49.6798812385026*I)*asl^3*cf*nl*psibc*psicc - 
 3.05114898941480442956266270692056323786940835227562748123041564980411141418\
624`50.*asl^3*ca*cf*nl*psibc*psicc - 14.8187280586116154612045171955193854165\
2170519425161626283200395933840814502755`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00144754123901376434459607268819535668320386260953728633849970795348318632\
274`50.*asl^3*cf*nb*nl*psibc*psicc - 0.01391744551112001268221051331893436014\
285976110408550839352055909848132608825`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.13092054803576968975775058487507170690987296533360089070730011676483552114\
823`50.*asl^3*cf*nl^2*psibc*psicc + 10.09854138175039423489089628820686882766\
989042909298139966885358281132032937413`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.3268702244564989065125691269638363874955379357380397312772382040026986334\
654`49.713715962253005 + 0.83174015907702984265278798213948287017738328190212\
067764288123534794879089986`50.11932827211445*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 11.40272862869754314107321400896702635686391862213148353761290165\
978339767134467`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 3.46993746988106768924649045674335402200060363961185281639853019115875302800\
846`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.0097118539711548894843624902586\
3369152023375453486843084762288379747906963346`50.*asl^3*ca*cf*nb*psibc*psicc*
  Log[mu] + 0.093375024360337025100944020658405066332571359439032321554300995\
41261615446056`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 1.83609843304552622452561750694670342321270735074417843630342792414751278715\
892`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0594309499011816193659216594479702522719159883160072238852516645892137298\
6534`49.713715962253005 + 0.1512254834685508804823250876617241582140696876185\
6739593509075037059512811702`50.11932827211445*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 4.108910756284195086112646950855296103916372851561452155201824300\
2466616151068`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 1.06923393423027614869940983124583465755167209910221028925888474995301171090\
3`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.001765791631119070815338634592478\
85300367886446088516935272033823980483082194`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.016977277156424913654717094665164557515012974443460422092940823\
18392431877622`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.31940838966438067695810049924071215086311736239780438736554902541141688861\
3`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 5.893186856053324981022866614710245\
00885989376887852038743871493210672883929866`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 2.1429770385648454476446787689855436395854159159558255957889025\
40581453178193`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.19481609441498594978587988808959487632594690145052959961715971460391597326\
177`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 17.3048200455706681273518428237\
6158486062735580982058582625738850161577491239481`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 23.8529639508146089467417801482729685718887472482566955029\
13184310627184139245`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvetacat3mb475100mc150100qq25249211000000.m <==
19.57637744377828186676471579668437800137543680518392227453114396477897072946\
15`50.*asl*cf*psibc*psicc + (0.2961686449389304042873029274997240144829715220\
0312546205380561220480064882037`49.70485835298354 + 
   0.771516767990037452851154532223278727132392962171534276088073090657075011\
33765`50.1206646440325*I)*asl^2*cf*psibc*psicc + 
 8.93198907867913063711119605514214193502472653701987404558199140486618941875\
251`50.*asl^2*ca*cf*psibc*psicc - (0.4060390036467988836926466092845070310529\
1495110075389075944078944651284386716`49.97762710597244 - 
   0.447942462801812536056363833017248164898444323244118752895937085474152627\
33166`50.02028158599006*I)*asl^3*ca*cf*psibc*psicc + 
 7.59213927127412121169395960053016259679179791376083773161776375954226149722\
508`50.*asl^3*ca^2*cf*psibc*psicc + 2.921778305330211314965915176892120357974\
3421330344921258606239100430061951993`50.*asl^2*cf^2*psibc*psicc - 
 (0.1940291576977473411811544561516136033498056675895986631867864392913701754\
0759`49.5924187453717 - 0.674024448948242776502660787946843474407357152803298\
6926351039828891434951081`50.133227397032975*I)*asl^3*cf^2*psibc*psicc + 
 70.4845930512774875649374138179499790059800622200874419564302939470227945427\
0329`50.*asl^3*ca*cf^2*psibc*psicc - 
 139.892518789678688458160354789167079788157610179315110849494`50.*asl^3*cf^3*
  psibc*psicc + 0.00883892261286897586195407875228398756201196789497080694254\
7774033242172912`50.*asl^2*cf*nb*psibc*psicc + 
 0.00832628621739307345776389884109523639998849243891011003474439585677971013\
48`50.*asl^3*cf*nb*psibc*psicc - 0.019478820231146859860735655377487311227993\
63853428577722732564241505757443323`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.02100285836949733311851935337091648405807380186686869462703829531641011817\
223`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.99085853246646101188627465340321633110464862225128300736302791979660325`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.085192608413352447320266916660953800847304\
44898916775637479133021690929792658`50.*asl^2*cf*nc*psibc*psicc + 
 0.04707012018074953429298856035902532823337869068292641982712516841725874463\
705`50.*asl^3*cf*nc*psibc*psicc - 0.08542567717174823999277401990490940772436\
344786426333658629219557896043334734`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.28326020287844845713284202861082744181437679978893607380665420832977224707\
886`50.*asl^3*cf^2*nc*psibc*psicc + 0.000076930563391174586317367314654455235\
7790611120299309966619662810831414889`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00037074175490917809673303220303379595355532452561648138357390325372550633\
164`50.*asl^3*cf*nc^2*psibc*psicc - 1.768460772804194482475443597177412236688\
30244619629075970179577648059477182282`50.*asl^2*cf*nl*psibc*psicc + 
 (0.1511253694501595650910877498362306889522853080286247246280365912294931813\
949`50.124795322801994 - 0.05358950052041163284580973268465325690043752754078\
683502447306739635375688424`49.67453765646118*I)*asl^3*cf*nl*psibc*psicc - 
 3.58582098236111494001891080444609355975118874424393241379177566751531042199\
022`50.*asl^3*ca*cf*nl*psibc*psicc - 17.1149772479236225041971351471510126014\
1985380437647116879216001752541108482639`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00159695407994686351560432060612874304964750444888940802812477691159640265\
04`50.*asl^3*cf*nb*nl*psibc*psicc - 0.015391998498656320892781703808674210306\
29734740501106008791078679858787648794`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.15975649805123514698617505113934537898690912377142092687036311063705724919\
922`50.*asl^3*cf*nl^2*psibc*psicc + 11.42414987270331842275002511594650207571\
779962022180415924686243301058809138136`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.3456691614263009763387338489861453239009716198593067541286688848411550412\
6624`49.70485835298354 + 0.90046518689524780402916725788424783890823418214129\
40490928168524613260026381`50.1206646440325*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 13.23480902232022544581768458684840796713126653340621412036215872\
316945520543127`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 3.41011337268773729376071169013638813313808116095634877774417290153606715656\
418`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.0103162269865954103282313088228\
7683923581839967667477822192688661450650290805`50.*asl^3*ca*cf*nb*psibc*psicc*
  Log[mu] + 0.099431381455099705347157351595303277669513704904326295400984310\
67126058396323`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 2.07711815867333062231818638471754583194869084004032802895397498782010692570\
569`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0628489384411456320615879725429355134365402945198739552982945194300023809\
4169`49.70485835298354 + 0.16372094307186323709621222870622687980149712402568\
982710779057843622884953647`50.1206646440325*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 4.785920680676407163228007500421609561161121941263434277325463286\
49343598895153`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 1.11589604672414677738642548005290987728491290767234672936127407207962252736\
094`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0018756776339264382414966016041\
5942531560334539575904978498684720357138219261`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.018078432991836310063119518471873323212638855437150235525663098\
82540033250997`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.37527903154120109270697978713476356865004167320895119722691070366528425560\
002`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 6.6667697171657266223357584337112\
8402471518625414603122445907911348221097140726`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 2.4242798971511733172130030668041032817146131833258295359639671\
9851713146728968`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.22038908155919757429209118789128211651951028939325723054232630415785512074\
136`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 19.5763774437782818667647157966\
843780013754368051839222745311439647789707294615`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 26.9840786685039837251484842541497466370959020922655184632\
1372884105133325348973`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvetacat3mb475100mc150100qq273100.m <==
20.58920446927917557400414073737664871629845960067248110175668170639766958998\
445`50.*asl*cf*psibc*psicc + (0.302956689516551163334565428974211419195396220\
54112149185875150399614469730232`49.70125492689992 + 
   0.796739327745381127230289470999609401647907262921707953757050028654754435\
42017`50.12119063525313*I)*asl^2*cf*psibc*psicc + 
 9.51752028402443277242586303388367716352571936854909573666018364482796752984\
963`50.*asl^2*ca*cf*psibc*psicc - (0.4200962839189699477388255678807309153915\
9105886046733317176429349395703588171`49.97848278068679 - 
   0.461787359774443830791018773546259613726463092234369215363205429713228231\
79895`50.019575981871206*I)*asl^3*ca*cf*psibc*psicc + 
 8.14398242605306373466110819553748270536590205049321267376709710350621425049\
797`50.*asl^3*ca^2*cf*psibc*psicc + 2.881929970306288732199298790794972256157\
30725020568352248179114387961003874895`50.*asl^2*cf^2*psibc*psicc - 
 (0.1941455904561613576488447071041934844506520682004636106998850514354068180\
6494`49.5745513390661 - 0.705050624907474689275269015342474334890400542879319\
49826804825153002022376028`50.13464410986722*I)*asl^3*cf^2*psibc*psicc + 
 74.8812792714264908292197213457219260743390833012629156557239332136694101199\
2222`50.*asl^3*ca*cf^2*psibc*psicc - 
 149.1471642565979861544016838195106889134345106458636168322466`50.*asl^3*
  cf^3*psibc*psicc + 0.009060080756558877265597157911463227055723650971324486\
64046629288235786991434`50.*asl^2*cf*nb*psibc*psicc + 
 0.00856621687048794494682619504935920317593159259026817334691051216495223849\
895`50.*asl^3*cf*nb*psibc*psicc - 0.01997981307909821328039422353721653920998\
016581700843151667694888097435751995`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.02125876587308519545637037395419965074722921325333648788954111624044939256\
476`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.98680111404237569742814905306889897021465637192926504120113365398318298`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.087408930551165625783441376057246587444302\
59777436463952684831053217359817228`50.*asl^2*cf*nc*psibc*psicc + 
 0.04849001631387435293368843967479592536483547581509870006042531806820938829\
004`50.*asl^3*cf*nc*psibc*psicc - 0.08774826107501745758467320419594858153626\
032332517247279304527020811471649494`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.29220426322511837537422912844900725408319556175364819825324009571442189470\
586`50.*asl^3*cf^2*nc*psibc*psicc + 0.000076926912918819774346398806124440817\
53476025585378257409822026490946502332`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00037108384403576627395934594019744842518677909248959516892359327101939087\
419`50.*asl^3*cf*nc^2*psibc*psicc - 1.888187537492614748207684828851820798818\
59247156354036098285636587040823017085`50.*asl^2*cf*nl*psibc*psicc + 
 (0.1561659489518792842970220315772107708007352369400542211436965862983116544\
3321`50.1250663781029 - 0.055066803513504653719038866799296566575621974770653\
97624801930939271730216973`49.67236990107893*I)*asl^3*cf*nl*psibc*psicc - 
 3.83015580270993571704590380009954723439811785344571929149101452097592245235\
824`50.*asl^3*ca*cf*nl*psibc*psicc - 18.1540288807123614983870565550036362086\
6927423746275237051930595665054642641472`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00166175741260294066396132826478281517940799573191747366248174908037750318\
357`50.*asl^3*cf*nb*nl*psibc*psicc - 0.01603213505199082429772334205052974692\
086198637849767519492250472970842321098`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.17316124001109807215852509523163560419433019295024837173604063864539267977\
728`50.*asl^3*cf*nl^2*psibc*psicc + 12.01520344059025575744952234164672063022\
49640919700570403003294799330944416626`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.3535917343149818342000955087131633423755861596448009882592630577496591801\
6571`49.70125492689992 + 0.92990335068686791898102596160049489840764232769724\
621636355634383691514149906`50.12119063525313*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 14.06358323068445862484372003191936949543202431213079975319183037\
243383549237089`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 3.36360493640544998532180005836590982407021284231181707858051609513685256846\
128`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.0105743486729327637708268079301\
0416986406803100268854624827678087746785431732`50.*asl^3*ca*cf*nb*psibc*psicc*
  Log[mu] + 0.102018131362357443033689898875313070012780356952483770627851445\
77035570267989`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 2.18458244374368286499082224393576738731362983490364673460005990544238080757\
5`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0642894062390876062181991834023933349773793017536001796852636214361459224\
2124`49.70125492689992 + 0.16907333648852143981473199301827179971048042321768\
113024791500312742204543967`50.12119063525313*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 5.092670389084502233125656445039660392241044830023437963173824195\
56477757172449`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 1.13309517566226923258672443151632858115510663935590314100298054765550900839\
751`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0019226088496241388674230559872\
9166724801236927321609882249066816411065822112`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.018548751156792262369761799795511467275050973991360685565166320\
8780060146212`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.40068584010195078789927875092101910646085899042512290943165601792145296165\
438`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 7.0116897393571863851015616588250\
8246558035787013381159297377118956467720684426`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 2.5497053597662495945823860577545754420292210436850223974546574\
786093831800655`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.23179139634238632678021691434132504018447464033500203613234096085607582764\
812`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 20.5892044692791755740041407373\
7664871629845960067248110175668170639766958998445`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 28.3801594404544156112073075923999725905457967135669479506\
6141006409854776283458`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvetacat3mb475100mc150100qq3.m <==
22.04927795345140000496838855190227248597575488128228096688851596059657825348\
525`50.*asl*cf*psibc*psicc + (0.312370144071708034466668693562413126216870132\
68878797687659146363154148227134`49.69638097033131 + 
   0.832098859612572198373036317244260557135989520951676784531978263265212718\
85437`50.12188637925088*I)*asl^2*cf*psibc*psicc + 
 10.3718353827566517277591942523551133034636089815215410227847248281896530884\
608`50.*asl^2*ca*cf*psibc*psicc - (0.4398325662963702716507440322598824284548\
9718193442781631714151135278495218148`49.97961695774309 - 
   0.481175244666207898569951224630037430610986521029761416912124874286589500\
43026`50.01863285109862*I)*asl^3*ca*cf*psibc*psicc + 
 8.95537383981868071882597618956705551506182995025946077008317654206299540762\
15`50.*asl^3*ca^2*cf*psibc*psicc + 2.8073442070714457445648220799262839597709\
1457811078190396978792475495244663831`50.*asl^2*cf^2*psibc*psicc - 
 (0.1938702669048959446546661090067091795137091709868540932173615678964372083\
2188`49.54904336716897 - 0.74977196286056043046533833589897858199953821347289\
528082047480187925754599639`50.136461355248095*I)*asl^3*cf^2*psibc*psicc + 
 81.2985535977963770000020877399890529596379151056478564917771222945245815699\
4096`50.*asl^3*ca*cf^2*psibc*psicc - 
 162.7427025999444580159900351355952981487229083291275350580243`50.*asl^3*
  cf^3*psibc*psicc + 0.009369537749414831760208627896057375070724072966159156\
43530856363486183782175`50.*asl^2*cf*nb*psibc*psicc + 
 0.00890175690511645677721695558023819925503124499370713148418892452213442255\
243`50.*asl^3*cf*nb*psibc*psicc - 0.02068156834573918933737336839456882074629\
045641431999158906822881173628912458`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.02158403557522326409376329893974914459265082578073596958767063716039896415\
027`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.98145634623685952589238763105523764132475926696433450424425443364196086`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.090510241546799610680929608537852230545254\
09387223959927112393325010324366034`50.*asl^2*cf*nc*psibc*psicc + 
 0.05047807609977909954305899227846889455606618561630436072762673367145687017\
002`50.*asl^3*cf*nc*psibc*psicc - 0.09100688177367580749558709732785877934099\
754214822680137537851192843965519819`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.30477544620897822265525768803999244921512587592576000256297495653971991597\
071`50.*asl^3*cf^2*nc*psibc*psicc + 0.000076922167399014446253980093701159713\
50567988356289064808406456862463491757`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00037153614926323201955241283733325252451835009568214255790535057812830839\
18`50.*asl^3*cf*nc^2*psibc*psicc - 2.0631221995932995682413579932395375144032\
4034766302035218072824591247137507952`50.*asl^2*cf*nl*psibc*psicc + 
 (0.1632389527674542178551994671646434882256644146009749568281046609434191859\
3127`50.12542751971373 - 0.05712676589963309702515132275651836115737275750915\
060719948602997694147136408`49.66944335792206*I)*asl^3*cf*nl*psibc*psicc - 
 4.18842327353942947417832854264844516574355020967749154645932272805420914802\
644`50.*asl^3*ca*cf*nl*psibc*psicc - 19.6674186535713318611632758692988200770\
4333833829583038989631868787954828239988`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00175339087035449655042867937431733967108002854733983712753959406360042987\
232`50.*asl^3*cf*nb*nl*psibc*psicc - 0.01693785066522093640680618575730417774\
151823998496035587748172945406907168478`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.19304365519091402939381468233860358203068878060834785708592824337622108384\
367`50.*asl^3*cf*nl^2*psibc*psicc + 12.86725578562944674753428946948976625452\
363827846255525825428579287344341836405`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.3645785183578254890200785788241623447931760893847619546019412019860908655\
4253`49.69638097033132 + 0.97117274208877951902461780768406485028642128005599\
500283418097851811087515006`50.12188637925088*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 15.27026188007038517580410748809691836374096597563094385844297379\
063445474458709`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 3.27655318844933187483076586560161473026651060215035522132271193259263032161\
752`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.0109355271469068727639702095722\
6707985967044870109968183791110989503984125928`50.*asl^3*ca*cf*nb*psibc*psicc*
  Log[mu] + 0.105637783845840347990617421583046784741935182989083774826072013\
90761115985383`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 2.33950105193262668136987081263450295536793423244773731968259741688608062152\
072`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0662870033377864525491051961498476990533047435245021735644133940398829084\
9893`49.69638097033132 + 0.17657686219795991254993051048801179096116750546472\
636415165245392646422874598`50.12188637925088*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 5.539774424725519866900045996059393746338302015811406487175073366\
33104251883803`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 1.15425167853007368826101710607020154943336724125107637446010016804889678300\
957`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0019882776630739768661764017404\
1219633812189976383630529809971207010228711464`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.019206869790152790543748622106008506316715487816197049964111656\
29010677484208`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.43780812835719669763898964047493843158827222134195569100801580189971108827\
9`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 7.508920328472623892589580087917651\
49061935588267471404604241811282359477673655`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 2.7305164830809541427598473046973278147706748664271687440265957\
7457508730157039`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.24822877118917764934180430042702980134278862422065170400245956489617913214\
232`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 22.0492779534514000049683885519\
0227248597575488128228096688851596059657825348525`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 30.3927247310374097668484267799420923946689805283594960847\
5913040008632346460407`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvetacat3mb475100mc150100qq32.m <==
15.49486382376850565455548245158483679619913189932732105785636176412330406142\
537`50.*asl*cf*psibc*psicc + (0.266200126418089661305324487768119395823099023\
76126487233508829085774336194787`49.721696905421865 + 
   0.663102136782714657710749720768481029872650198934964506067384562414082831\
24084`50.118069075423655*I)*asl^2*cf*psibc*psicc + 
 6.63832361642963995005264494188034945346955121606575458610538376744150064208\
869`50.*asl^2*ca*cf*psibc*psicc - (0.3458385138166336489908117924065886600624\
8425413946603967553159187404183955133`49.97342037681641 - 
   0.388267544824679897215318053686401245595727265857773424162821007195981979\
17634`50.023678110104065*I)*asl^3*ca*cf*psibc*psicc + 
 5.46886913320495464324148501894708739296318020200516964625881142452016273662\
502`50.*asl^3*ca^2*cf*psibc*psicc + 2.972736366460305347312963199683125564821\
44335969946073189344912350324924483187`50.*asl^2*cf^2*psibc*psicc - 
 (0.1903478266693142576521908132311912675780441086759588790790530559105087268\
3159`49.665738288962125 - 0.5491444522194404990101286656359377187983129388586\
0764151286293940548158789278`50.12587696687995*I)*asl^3*cf^2*psibc*psicc + 
 53.2622902993082297857526592609506063190820370477810323853964374166376103784\
7443`50.*asl^3*ca*cf^2*psibc*psicc - 104.150154983595086547565261085351331153\
0781736415331654270588673779642804852658`50.*asl^3*cf^3*psibc*psicc + 
 0.00788362654915107333926798520539585988529597668537427830994591816358310009\
476`50.*asl^2*cf*nb*psibc*psicc + 0.00728846796651615491710676953753558171721\
571259613958942199496262806220671789`50.*asl^3*cf*nb*psibc*psicc - 
 0.01731998036230463763578946028274294225762906139891066979842602139694230969\
297`50.*asl^3*ca*cf*nb*psibc*psicc + 0.01967721616334830958098928505087966499\
641745811639297422455750573769930935371`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.01110769822588727571184849757301915574658307752830537730500598029833715`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.075620040454032190932039521730642272092674\
11368656015393331492000402057064365`50.*asl^2*cf*nc*psibc*psicc + 
 0.04094659586534612562258446842772302619272229645803027406962471691788954667\
15`50.*asl^3*cf*nc*psibc*psicc - 0.075454895955225241416801075142891750527745\
62391764970848072883065228665248352`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.24505394565774650820116208639284367027589023039508591396922171448101993976\
814`50.*asl^3*cf^2*nc*psibc*psicc + 0.000076949389856114819493231675226730339\
68747621065315985304201307891233172881`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00036905071146851133747462347300901863781982710733294629849464562237413383\
102`50.*asl^3*cf*nc^2*psibc*psicc - 1.301093827890853950738497414403745984576\
13313613008047053149611752351703621915`50.*asl^2*cf*nl*psibc*psicc + 
 (0.1295080521445483829936264736594413146876003928366146056780619839239613555\
898`50.123481211168325 - 0.04715526201592483469604357496987208588072579400826\
64813160751144834248876276`49.684714602047045*I)*asl^3*cf*nl*psibc*psicc - 
 2.63936122739811642709961464209912841719009945638830398505953030442976009416\
417`50.*asl^3*ca*cf*nl*psibc*psicc - 13.0254644110341838524978228373748006570\
3405342985692721778608157956178345285137`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00132396618145976664013925004402887777451370162272084556435417802866115875\
661`50.*asl^3*cf*nb*nl*psibc*psicc - 0.01269953308639905704589624859831390621\
927714350067109549318473295551028009767`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.10925201849008300819458153698292178130240811459401763150568065696730836798\
82`50.*asl^3*cf*nl^2*psibc*psicc + 9.0423086236579956802224058306127109476130\
3049598021955136868348142442160993582`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.3106918171215936308942177789190618278359237659473560878990466880828220456\
9541`49.72169690542187 + 0.77393054085429242044082538564225922814913888202278\
586000440753054431299138562`50.118069075423655*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 9.971935213506765853160838456521552731527486904997733370378460963\
92616372277128`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 3.46958837302878251632449480856317759820653388226078544560321098594465052170\
901`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.0092012663217778914197454277472\
037606896132918896408237130988017225962426891`50.*asl^3*ca*cf*nb*psibc*psicc*
  Log[mu] + 0.088258890390500987493114009234295723674408345479858276506472709\
82094887647319`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 1.64405611339236285094952833283867471774782372654185810024885154207716756544\
286`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0564894212948352056171305052580112414247134119904283796256624643875752267\
2331`49.72169690542187 + 0.14071464379168953098924097920768349602711616036777\
924727412434019499902216476`50.118069075423655*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 3.581398936439726836268178769522601371275913551664733837920868528\
06081343942751`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 1.02332373539186302326180849698162998953593398947995256550841914800739896452\
275`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0016729575130505257126809868631\
2795648902059852538924055367783049050842675095`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.016047070980091088635111638042599222486256062814519686646643405\
54066291312147`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.27610068551358016657595020003164475283456857250665257824172371309606965974\
724`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 5.2768030861980233839488824829319\
246192560297019263343436708344725857189751391`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 1.9188374858901903214359572665206998615476471643368488523374349\
157541775003781`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.17443977144456275649417793332006362377705883312153171384883237956142064287\
17`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 15.49486382376850565455548245158\
483679619913189932732105785636176412330406142537`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 21.3581202946825081942392770112645390398808834100327793461\
4920905566756231826873`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvetacat3mb475100mc150100qq335100.m <==
24.18937201286836491860190764236730401177808874599913425447551919976844238687\
275`50.*asl*cf*psibc*psicc + (0.325465005743082431460127154849619842342998741\
72027484129369584211190875761359`49.689832013256996 + 
   0.881994554565777217083864006777048258803785647412941095387503402241071685\
01755`50.12279361733759*I)*asl^2*cf*psibc*psicc + 
 11.6443810298116806761841982805386605270076994221911465239589868598878253133\
3153`50.*asl^2*ca*cf*psibc*psicc - 
 (0.4677367623511570666070156432362220201501909729572741462019411831118263297\
1276`49.981100609805644 - 0.5084945142591002766464092593505283984300438416615\
3224977924692827417302543661`50.01738537667001*I)*asl^3*ca*cf*psibc*psicc + 
 10.1765515716464776911648936488961336639687112473825709983250433540435571707\
0179`50.*asl^3*ca^2*cf*psibc*psicc + 2.66374180812388504534312931249937700113\
406809654189526671382565623990446576374`50.*asl^2*cf^2*psibc*psicc - 
 (0.1926463897169258843335310630718930185793649361472602908451722724985035802\
9309`49.512172497993525 - 0.8152770565210669364915256510832593636451159643546\
6286017500238759261158892839`50.138716844055374*I)*asl^3*cf^2*psibc*psicc + 
 90.8647466289487356916918857444739255602042750816362341903792776778760971462\
0759`50.*asl^3*ca*cf^2*psibc*psicc - 
 183.1932027756196290383663706532100170869642484162071018800632`50.*asl^3*
  cf^3*psibc*psicc + 0.009805162713499045931915243999633774849648468562795901\
70169619913586851829263`50.*asl^2*cf*nb*psibc*psicc + 
 0.00937376233474252271239992997840862054677962069418806361891233989861469665\
145`50.*asl^3*cf*nb*psibc*psicc - 0.02167086833276100717836167173031462331300\
049985595228467099784170029072726349`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.02197632209678201468289485051674707844788518862074572505982773162756189153\
764`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.9745230172592476122635062564498671651223044882453239679287096723287208`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.094876173018264252657332372469466079665184\
45812188238285974641583630461383562`50.*asl^2*cf*nc*psibc*psicc + 
 0.05327900265496707616023480054735964842919309428755489025371151014455448069\
119`50.*asl^3*cf*nc*psibc*psicc - 0.09561102345662406979262441309160889215918\
529952229128068869611332664667604447`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.32257551677052418900737607194981187797438205170190311097163167243101993329\
614`50.*asl^3*cf^2*nc*psibc*psicc + 0.000076916119491095224749930428517440460\
41767254121227523427696492272411543482`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00037212575017668767263230436168662195985497098179979801966240948327277551\
311`50.*asl^3*cf*nc^2*psibc*psicc - 2.324178049551432670865877423692667663405\
05708895827868119712504399675917975452`50.*asl^2*cf*nl*psibc*psicc + 
 (0.1732320783382115844573792642507162542797983749148820581675943013637858081\
1527`50.12590305877306 - 0.06001312787824132861636790918193551606146148429577\
349258736378276679135474708`49.66552100568436*I)*asl^3*cf*nl*psibc*psicc - 
 4.72570971401066629776635231122346284497309611276729945541664838891494185495\
889`50.*asl^3*ca*cf*nl*psibc*psicc - 21.9169678776565251066633520899032404495\
8726538084547900024093240287063006721988`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00188421129237016044515703707750388712260311527585808025511958884603523305\
911`50.*asl^3*cf*nb*nl*psibc*psicc - 0.01823190107103121945667849709348199291\
221775254439709897092616206683279165749`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.22331309813016341977449460217496914063744712417337221505473913130996158227\
721`50.*asl^3*cf*nl^2*psibc*psicc + 14.11614646250141794370896925576514805555\
847741822833906118884943806683481518986`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.3798620060945869353855480345994201339206325205739775861565191671994278759\
6131`49.689832013256996 + 1.0294078163547042221414212577124368734818348427740\
2046864543204268766803619102`50.12279361733759*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 17.06268158989744351420797370180290086767520132731700512391690021\
627755375439951`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 3.10894962314536826738817158332426476020867045545018621463229363019821777343\
839`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.01144396083360724117494183649902466525413664355579295661514839577045134832\
1`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.11073342072832352768836652959282\
954406442589335061202632500085906780405502701`50.*asl^3*ca*cf*nc*psibc*psicc*
  Log[mu] - 2.566572084091166898856176228320936010101541348768788920216154443\
28487905730723`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0690658192899248973428269153817127516219331855589050156683240263946734602\
8479`49.689832013256996 + 0.1871650575190371312984402286749885224512426986861\
8553975370984571175695770752`50.12279361733759*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 6.204853436701771192862169040862472082712460487314668176562301697\
00748716875548`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 1.17798751882177772930270940609747468758992019985277243608494458924052532612\
03`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.00208072015156495294089851572709\
539368257029882832599211272678429466635162223`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.020133349223331550488793914471423553466259253336474913874033558\
2134884718917`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.49320590028238741940025967002513817974132354733544683103991905472650471610\
898`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 8.2377331186930003736764514782956\
2360819884379580904089618377894058846652103795`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 2.9955393158883637722459823557438631302541250166578330531557659\
7476472915921221`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.27232175598985125202236203234035119365946591060525755028699433076049094504\
659`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 24.1893720128683649186019076423\
6730401177808874599913425447551919976844238687275`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 33.3426303825377542038008694942390918498349175274852066563\
6905566496082098606539`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvetacat3mb475100mc150100qq34.m <==
13.27670609695558738059038660483817618266642089604480709335216958280220093036\
489`50.*asl*cf*psibc*psicc + (0.247660325684463818211116299338534807040009617\
08137097200970940945929572260956`49.73291094763009 + 
   0.598620897211907691084067849868905570851629212246934006930525339497924136\
83795`50.116206381447206*I)*asl^2*cf*psibc*psicc + 
 5.44286884015821683537213172821252683824165149190424146095166892057281475337\
988`50.*asl^2*ca*cf*psibc*psicc - (0.3102293668931289300976036871572642074937\
9132280950316390318648372232127577364`49.97040865090799 - 
   0.352624481710754618425431176960362838530522290199006466934017725458901909\
31485`50.02603820519075*I)*asl^3*ca*cf*psibc*psicc + 
 4.39117824735656956537813598063830534732640993999330154229481179506896382455\
297`50.*asl^3*ca^2*cf*psibc*psicc + 2.916322397720567634227792567042229611403\
91696282474509195027715902146681471073`50.*asl^2*cf^2*psibc*psicc - 
 (0.1854806401155932322347710875835731846012868250906746238342539526759169220\
1785`49.70611415533936 - 0.48157440958071253811280203505404639485584556334849\
042286158054061938047190989`50.120478970166765*I)*asl^3*cf^2*psibc*psicc + 
 44.2729096510041552173643025296106663333933453031785515521590851597282986932\
1329`50.*asl^3*ca*cf^2*psibc*psicc - 85.8484838811048801253201093247637327265\
2419977329774780729796976059778319149074`50.*asl^3*cf^3*psibc*psicc + 
 0.00731099361363403897601561015390017220661697177144981812064450484226304760\
274`50.*asl^2*cf*nb*psibc*psicc + 0.00666506996280492652301720149599336481943\
640152256446772971161037216222008848`50.*asl^3*cf*nb*psibc*psicc - 
 0.01603013910337956598548512469668372677520915015972923164282652240301839026\
952`50.*asl^3*ca*cf*nb*psibc*psicc + 0.01871551022459896271745921039352168705\
053983509543690154927618316661316354568`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.02589522041571665060378434353216204117905757880835365061745943497474264`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.069882791017455016959456708954146626708038\
7473224018503658609089276457352936`50.*asl^2*cf*nc*psibc*psicc + 
 0.03728482392393112287260877496512451052790726880541310727446514337421547725\
138`50.*asl^3*cf*nc*psibc*psicc - 0.06952824557094159334493604536888034472683\
222573316543105765971007169704581258`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.22252908129190089605954598976798129874202489740423069366252894498717537127\
659`50.*asl^3*cf^2*nc*psibc*psicc + 0.000076963764219905499192663145275717491\
04688510089157739406713601349091551643`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00036783253652870463258205669862127295104526841355020347845249669069223678\
397`50.*asl^3*cf*nc^2*psibc*psicc - 1.058832127269248855609914733212311294954\
11640299278185727381831101858177454044`50.*asl^2*cf*nl*psibc*psicc + 
 (0.1166923483539126047925834517617624038722329634087791949542730153250248240\
277`50.12256041420515 - 0.043253270876356165456082188379457621493018853380464\
25341443782948633820986184`49.691536989428855*I)*asl^3*cf*nl*psibc*psicc - 
 2.15381316358698408720864605845491607958823982491290693253529597784450497833\
132`50.*asl^3*ca*cf*nl*psibc*psicc - 10.8764292201479255897095721827512800699\
3122139231187915074911899478857937463502`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00116611979866769774587712519066953592855486664043938486654938141106832309\
816`50.*asl^3*cf*nb*nl*psibc*psicc - 0.01114646113759970399839051932967158106\
578863950738848214854777787252092780275`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.08444304374521043845561177453871396239530158652134928246010228553745047928\
367`50.*asl^3*cf*nl^2*psibc*psicc + 7.747862478798883275170974799040469700357\
24188605992285014561873295844269460087`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.2890533436298280942279549025240001140961610356510726452843750740093132725\
7227`49.73291094763009 + 0.69867214874879030285090434824457740080467415361046\
256583716729030735018981133`50.11620638144722*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 8.258285923959455430120662734041387192932681641123314440580576831\
33759066035248`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 3.40374558514346911648145737320456215434976856220012971767895836157343580776\
997`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.0085329256651696618661217895352\
7819987439525946632553559523925539847311308884`50.*asl^3*ca*cf*nb*psibc*psicc*
  Log[mu] + 0.081562738601563030344588944591710385478977095389650608615338780\
67485171424201`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 1.40870226887252423184926814528008540006495307019271324548102158781062594447\
288`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0525551533872414716778099822770909298356656428456495718922393949281096425\
8203`49.73291094763009 + 0.12703129977250732779107351786265043650994075520190\
228469718920839534516513248`50.11620638144722*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 2.951318821974608313914932339895090361056510781513848385536123213\
08153264835182`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 0.95516572781619458484313295323311297238714398895742367212008338155843173841\
377`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0015514410300308476120221435518\
6876361352641081205918804006692945149826226184`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.014829588836647823699016171743947342814359471889027383398940809\
83375340212401`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.22469115594587704150093373223788067127033130154702169100703206803451962202\
413`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 4.5214055769559138003807805700784\
780292388349217161558354677787629681104584963`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 1.6441474825294232001384656618467192833595763351695112130286083\
8630804556336424`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.14946795295722029092167869653151993485087057592450101936620333180233779008\
147`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 13.2767060969555873805903866048\
3817618266642089604480709335216958280220093036489`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 18.3006116840435816454057888961089420501873945631081620974\
7663055293455376241496`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvetacat3mb475100mc150100qq4.m <==
29.10229384105651019167506717620146545897752501035693205436776413345691837531\
219`50.*asl*cf*psibc*psicc + (0.352940223113469875039875585021972316895017857\
62722162981505183679380258994546`49.67692060099794 + 
   0.989177841450878924354932874112787466733400732117671049076302722549031119\
71206`50.124493824279014*I)*asl^2*cf*psibc*psicc + 
 14.6471542376361129100232924161281565037785767039360957868569092114117464103\
137`50.*asl^2*ca*cf*psibc*psicc - (0.5278708550100326060501098835839787121213\
4059080535997713937737405880728871892`49.98389867859231 - 
   0.567046141319173432851706832614431013141769675341337849771962947748223612\
14178`50.014989393814076*I)*asl^3*ca*cf*psibc*psicc + 
 13.1097980749655036741694775583286070721044357988654771928196872528909396014\
3007`50.*asl^3*ca^2*cf*psibc*psicc + 2.19556882059833810752628870722784177567\
504864579515405896281460607044985522761`50.*asl^2*cf^2*psibc*psicc - 
 (0.1869250980883473932049379881415845167231115455674300654617076554469754776\
6478`49.42954565769969 - 0.96525612075361192432294581660346670720584567904201\
407345970092136954685331406`50.14252060468145*I)*asl^3*cf^2*psibc*psicc + 
 113.485286541861264863732163281568691801850687809244189399515506049882546310\
30721`50.*asl^3*ca*cf^2*psibc*psicc - 
 232.3534371612431813320425196524348971832230578277646452785456`50.*asl^3*
  cf^3*psibc*psicc + 0.010737438254397352176150806903410808112455122098456616\
92878099741673034192291`50.*asl^2*cf*nb*psibc*psicc + 
 0.01038273808299049825042980729693699500314790027884763627348616597631258916\
089`50.*asl^3*cf*nb*psibc*psicc - 0.02379354948197361680049816770790314288186\
068635740118583895075348114027953219`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.02255344847083993254292199244603719151976136704624682681157710353547027828\
762`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.96163205885664141116832351250630023709724771046745388794468402049206653`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.104220289429266425782641990645018525830755\
48533847542150808636809166591048406`50.*asl^2*cf*nc*psibc*psicc + 
 0.05928134872858076665248159827973937760013688180648296868430141520986386249\
293`50.*asl^3*cf*nc*psibc*psicc - 0.10552917456484897208358579576871739091425\
59448297901120202567327617159568941`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.36102900337918530774722288696219404836807917579144746048081111472151453596\
365`50.*asl^3*cf^2*nc*psibc*psicc + 0.000076905204016835240657570075439226047\
90276863303711311605593427591782079386`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00037323067343222664265665895114021014446851152651298486536216034162724133\
685`50.*asl^3*cf*nc^2*psibc*psicc - 2.942038836901366469883331969363726116911\
96649434893048168230588571343347081009`50.*asl^2*cf*nl*psibc*psicc + 
 (0.1947437302507938720782486514642041341785980295036815424750172963188783476\
6648`50.126809090018504 - 0.0661417067558556819284715784459766644486987200638\
0206416309162486141638925442`49.65782100299208*I)*asl^3*cf*nl*psibc*psicc - 
 6.00877561830478610118256189767189256502757657919721863409058442752268054798\
408`50.*asl^3*ca*cf*nl*psibc*psicc - 27.2095553480166524751466635231334601497\
5853444794186246554159096362445258050912`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00217096016731859126342425962214336440579270612598116258011095044351593536\
636`50.*asl^3*cf*nb*nl*psibc*psicc - 0.02107188806275013830789192484139968367\
048355853641162107754437280204030526452`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.29741959740729902480696445313828178592487659032224677544840129963166869546\
729`50.*asl^3*cf*nl^2*psibc*psicc + 16.98317104042887167951309132083851378126\
303878515141725005145430305074820086287`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.4119293282460776992260009613121922300569755281264939557867731691765889602\
5146`49.676920600997946 + 1.1545053158017756841264448231887247983154408779805\
2300294597602362332188540854`50.12449382427902*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 21.27251971022825023453359097812930733298270904401172218536525500\
895452086312823`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 2.56252795844223391671810548943844681501172185205887340082192797195353373195\
086`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.0125320534117632375766325360948\
368221961067517381405126130904129943455954182`50.*asl^3*ca*cf*nb*psibc*psicc*
  Log[mu] + 0.121639277709662232800740546300206857634268951895667049860293214\
13740978712983`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 3.08784928007797666900238024015245705113873432457298495455480987328195421833\
867`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0748962414992868544047274475113076781921773687502716283306671774167953956\
6167`49.676920600997946 + 0.2099100574185046698411717860343135996937165232691\
8600053561016469313302234403`50.12449382427902*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 7.770599030165494554239844197533417598446900013804422001574458191\
22557371322093`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 1.20308388893296488655451404002883605357794256516368133455017546350935239775\
159`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0022785551657751341048422792899\
7033130838304577057100178955051481511795913515`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.022116232310847678691043735690946701388048900344666736335215404\
02508750714982`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.62432003154824389853138699046223388034728449453538383029500005973972158427\
263`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 9.9108372750177339005886531195381\
4806140812995994558072831905242315224836151736`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 3.6039408272791759638504193161956902041484108945256657192923471\
8407682983817137`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.32763098429810690580458357419960820037712826313869688357238551436635087938\
696`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 29.1022938410565101916750671762\
0146545897752501035693205436776413345691837531219`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 40.1146018305122936482049125956760999886546204742759951437\
4052608155701628853031`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvetacat3mb475100mc150100qq5.m <==
40.25780844322864565758023664270182324242941538461260903454039098139509505950\
715`50.*asl*cf*psibc*psicc + (0.405924255469913847260047743705280467616985774\
94225325523099840498493663503945`49.654883626115236 + 
   1.204222551614625592058096929073521283857270267500607165406269055916635736\
63894`50.12714537935725*I)*asl^2*cf*psibc*psicc + 
 21.8084256684084360484555397732082713588517872838943068723392946365406367756\
5766`50.*asl^2*ca*cf*psibc*psicc - 
 (0.6491605632310105524522353963305375036464081420744545844940728410633925411\
7859`49.98832251329384 - 0.68408653418124204316871467476466905169424932901538\
121304806191662245324323002`50.01108142659659*I)*asl^3*ca*cf*psibc*psicc + 
 20.3330340828267825082457166326591342065000032714109473826490828649737081340\
1759`50.*asl^3*ca^2*cf*psibc*psicc + 0.53914842113714023461362894009204881031\
207045596907600089481236670326021927129`50.*asl^2*cf^2*psibc*psicc - 
 (0.1640787368519030917921474986465112934881886568900222355618312419507662070\
5223`49.247332110850955 - 1.3026176337306689963127767475316065269622074201752\
7622504047748394439341529971`50.14709675984945*I)*asl^3*cf^2*psibc*psicc + 
 167.7708486674381453098868056194802990180537431575783710344708`50.*asl^3*ca*
  cf^2*psibc*psicc - 
 354.2515460640445301474346329984123732567802002421613293400256`50.*asl^3*
  cf^3*psibc*psicc + 0.012597091277881925246316042779435206490813285255944167\
90386060435148703067566`50.*asl^2*cf*nb*psibc*psicc + 
 0.01239169980404616340185398849632780437962509333923791957697817230991495119\
57`50.*asl^3*cf*nb*psibc*psicc - 0.028049302349177536418070140471596679347135\
00690253298138695910677362046714519`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.02260451396234016310285932043230722402445933854675333861263189434754279344\
635`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.9417622269992182139518064882088270174785620483560512232752390876557166`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.122861386479053546549082777570805059534467\
58234101632729140736574374793912642`50.*asl^2*cf*nc*psibc*psicc + 
 0.07128163401612450004162189034681072359364238180860378874338937271659640255\
306`50.*asl^3*cf*nc*psibc*psicc - 0.12556725932933365194185868531418374033657\
457105289907745374656980825513716243`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.43887833140299794810401239976675133594055245972051470125773145944116799583\
279`50.*asl^3*cf^2*nc*psibc*psicc + 0.000076889237633803082470135441917573843\
09727756419050980506982718685320318964`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00037495633446719139098035447667464557024550478426801535930483137389742900\
812`50.*asl^3*cf*nc^2*psibc*psicc - 4.422873067657960014837184539561514717320\
25611973798216088544496767023180302501`50.*asl^2*cf*nl*psibc*psicc + 
 (0.2380599023042526016456257800460900099783854975822819962489793271166352752\
9035`50.12826435117683 - 0.07819891475009593780487228941604431647017792889191\
916172917601935586263462069`49.644778826075026*I)*asl^3*cf*nl*psibc*psicc - 
 9.13828068539686911166549015986614805036594661731661410743378503493494616200\
302`50.*asl^3*ca*cf*nl*psibc*psicc - 39.7910841870819885746688192362196706046\
0463954286884344284673430481391455039995`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00276792691397210268689387100558135829476956451507302796190948642905236225\
226`50.*asl^3*cf*nb*nl*psibc*psicc - 0.02699602081318570046175247266531827023\
186681669353547353459189405283203082334`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.48591334027037493029964015626180134579968248357663914306445902020764115011\
337`50.*asl^3*cf*nl^2*psibc*psicc + 23.49317377655042175263402745886751182229\
130377195031925609564058689671919464188`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.4737689130455168970773202558323694880773664087883176050838578700285401810\
6016`49.654883626115236 + 1.4054917922628200184705280746298106582224049147521\
8750685386198105265090950658`50.12714537935725*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 31.23194327526084673015019762856410005199778217881032986716529410\
23398370401333`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 0.62925966608388967902573179953419556840345122356019806510710113229178683224\
697`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.0147025218666678653106661335977\
6893461665671411506838571369294747674336441503`50.*asl^3*ca*cf*nb*psibc*psicc*
  Log[mu] + 0.143395977803944259228929141804598277729242840699585769051596782\
771593805391`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 4.27148614119098577320618681070318396768932795853642168292648010670849439902\
575`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0861398023719121631049673192422489978322484379615122918360390976814218499\
4152`49.654883626115236 + 0.2555439622296036397219141953872383014949827117731\
2500124605679642812039326497`50.12714537935725*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 11.48955747936589016960093108737520972891071594858985278687311654\
129761637560664`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 1.13415304895749545158811435218020979033674863905768152304779520847179023239\
777`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0026731857939396118746665697450\
4889720302849347546697973427727762023149005513`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.026071995964353501677987116691745141405316880127197412553100026\
73629567015471`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.93856281518103890036436326644566906109085513714191769479888670042983988555\
344`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 13.709867363334597411510637447117\
00912509673982307278963622147040553876712804174`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 4.9854063139398536041856863444061851363988144811173780493740246\
5665825247525146`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.45321875581271396401688057676419864876352858919248891358049363743631842151\
077`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 40.2578084432286456575802366427\
0182324242941538461260903454039098139509505950715`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 55.4913631581463651744085981883001931573647061661500202932\
1047492875499903002465`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvetacat3mb475100mc150100qq50498421000000.m <==
40.97644555721373062070517483311396555326056348407313813397613700196647367879\
046`50.*asl*cf*psibc*psicc + (0.409004248995645564283901246843841299482476726\
43984889934430519253183349982347`49.653707787373186 + 
   1.217022521981442298085467923947707397370703619661253781222370070392200003\
97515`50.12727858288919*I)*asl^2*cf*psibc*psicc + 
 22.2835565831496391519488633580769845562627384831095986071178227314087760696\
1054`50.*asl^2*ca*cf*psibc*psicc - 
 (0.6564024755850912460477482844098546972112677594059032768551246565972332507\
1811`49.98854708854864 - 0.69103830287364681890881150231809314585955724711220\
130064826198090435681345963`50.01087899836476*I)*asl^3*ca*cf*psibc*psicc + 
 20.8215493231883411800094962213975965042296860065134012710244251595312703318\
7619`50.*asl^3*ca^2*cf*psibc*psicc + 0.40820094697971688319279671019328799853\
326724388511011489819576267672105092589`50.*asl^2*cf^2*psibc*psicc - 
 (0.1622824810304646129975487560316838518384736924209995788602764124772703105\
1992`49.23560431729717 - 1.32417426976939372299058918743118871477945278588481\
293347486573638198069149122`50.147277823356*I)*asl^3*cf^2*psibc*psicc + 
 171.3905409314845731245056070924118136786968848059954931892494`50.*asl^3*ca*
  cf^2*psibc*psicc - 
 362.5524172072891025643149893938357217716465773741758499956581`50.*asl^3*
  cf^3*psibc*psicc + 0.012707429923054737751742591931979125444352470586509866\
74609869751069299152331`50.*asl^2*cf*nb*psibc*psicc + 
 0.01251077351167234698149275013575368101461127999117987847062958156544762265\
235`50.*asl^3*cf*nb*psibc*psicc - 0.02830268712141906928635768708674076122189\
330165820094715072313733230418845585`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.02256042638452121469849978079778032193448334445425432295701698331199370254\
841`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.94077068065556701487993935300502315399850503248420629770672373283707332`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.123967480870989190195257049055173247802581\
75329133460948847079826024554529494`50.*asl^2*cf*nc*psibc*psicc + 
 0.07199460740934777920430897935825275996711159608887465049878885012671332742\
995`50.*asl^3*cf*nc*psibc*psicc - 0.12676650910080138307404287476635691988301\
293116586761962330437984866402795174`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.44353460942934483678604127956631926615754730385108765024427623351969830139\
811`50.*asl^3*cf^2*nc*psibc*psicc + 0.000076888468703620755546748396641190427\
91173793992982680304592979926163796436`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00037504317674507544839850376866833483456156934719554184223772420237626134\
669`50.*asl^3*cf*nc^2*psibc*psicc - 4.521391653885495993581835134124134192064\
93574977635923981445762478127921984475`50.*asl^2*cf*nl*psibc*psicc + 
 (0.2406438845749019738976176365964715114729165385605486420961434356473452007\
4237`50.128338927325295 - 0.0789082404045842455656334614732624415996671303364\
3118399395342933804314924043`49.64408645683703*I)*asl^3*cf*nl*psibc*psicc - 
 9.34881820811577503234229546144737134487199467186732568309820681622154457945\
949`50.*asl^3*ca*cf*nl*psibc*psicc - 40.6250896207613719153191523247520820368\
6449571342441278404065528545835125115192`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00280430705080127400153708807376531870731325829668104828368911696373251366\
253`50.*asl^3*cf*nb*nl*psibc*psicc - 0.02735745015173117006073647054537767737\
199654008562027979001242298409286734637`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.49889594399498908831865574717554780679717129589281789101243064768039092735\
757`50.*asl^3*cf*nl^2*psibc*psicc + 23.91254748947716211578783538406668620844\
265269935826833291349333341345254383514`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.4773636851371326387105222693109731545182656048232790445737299858310073748\
9368`49.653707787373186 + 1.4204311016684168549059734590278369052523012443046\
7194073350728301940868759369`50.1272785828892*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 31.88963776995188008550210645903751740088302676581225304119613230\
985630293730231`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 0.47642612223517392242014054617934547941396362471340789020718841768072154874\
113`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.0148313020991521812235129192449\
1888668381460697557721035924595752173371703525`50.*asl^3*ca*cf*nb*psibc*psicc*
  Log[mu] + 0.144686940663964660120166488469945126005065383165685358672379058\
02423951421416`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 4.34773590717766583923415188801212476517139139988332151507518060607517318978\
816`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0867933972976604797655495035110860280942301099678689171928729695397238152\
497`49.653707787373186 + 0.25826020030334851907381335618687943731860022623721\
308013326731723194531534929`50.1272785828892*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 11.73570682209756444551446689257852215183135837822681874550864513\
973845243210123`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 1.12456842264366319052407681757551349336341217395647121677602973641466489621\
108`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0026966003816640329497296216808\
9434303342083763192312879519335394786516389313`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.026306716484357210930939361539990022910011887848306428842394989\
61932583420331`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.95946910849375553008224223079845543993235240911933122206640725637529765656\
475`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 13.954600494523268862241133656743\
50357220729703389311593658511014092395650283315`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 5.0744001798266432226331395115430922080753807395974967043047023\
5442434325330161`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.46130910725696756569392177377664474618867097632704515493692753844726528289\
776`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 40.9764455572137306207051748331\
1396555326056348407313813397613700196647367879046`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 56.4819325560634062875800129899642901186143607064464136038\
7270724351058731884476`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvetacat3mb475100mc150100qq541100.m <==
46.80070180899536980886162020275421453096355014999106421868666019591158961278\
254`50.*asl*cf*psibc*psicc + (0.432823576565153837041856019069282932922051555\
93082535313476907234907319728705`49.64496901435819 + 
   1.316999817008835698024958763549421052394016876562003135126538601840879931\
48788`50.128243819546256*I)*asl^2*cf*psibc*psicc + 
 26.1872998765409367349298906547068177096957186024045338065815921892787166688\
8075`50.*asl^2*ca*cf*psibc*psicc - 
 (0.7130405222869564924850268245436593004665444338102968320163881830377092321\
31`49.990182145676314 - 0.745289773393292071395100945339225699098137881008102\
90031792943191067905283511`50.009393096083*I)*asl^3*ca*cf*psibc*psicc + 
 24.8717301510294502930839449349050758617305536756313904122619020129476320219\
2817`50.*asl^3*ca^2*cf*psibc*psicc - 0.74752320575711463968322918485315488904\
157741393228036556020979965205821159106`50.*asl^2*cf^2*psibc*psicc - 
 (0.1466940090769401062919783597873617552042041272948618582409776478152259097\
1627`49.139327448276276 - 1.4980545933722043421512060420578856225352918335135\
3688669217537180896050730271`50.14844271105762*I)*asl^3*cf^2*psibc*psicc + 
 201.2155112065913404685220419596228057761875080871712912544696`50.*asl^3*ca*
  cf^2*psibc*psicc - 
 431.6784948762020845195888726283322042402977176625582039172834`50.*asl^3*
  cf^3*psibc*psicc + 0.013568174263408191369400983338758997814526654381261334\
91570746396691313591376`50.*asl^2*cf*nb*psibc*psicc + 
 0.01343927209072761567551232789436045588652841736795606279944111103222332831\
237`50.*asl^3*cf*nb*psibc*psicc - 0.03028263810530240234110104128124299410715\
752702617972641102842284442380147298`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.02203182848652225025181768357089610904585237317153529960931866557626291554\
301`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.93360239753559012201991346286471058777183738865375629164137329276836085`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.132596243594370054497898122666484935251025\
16333438042050939096738328042687532`50.*asl^2*cf*nc*psibc*psicc + 
 0.07755965464691259826445963567229801474531019184436890698275296351518858197\
809`50.*asl^3*cf*nc*psibc*psicc - 0.13616066577572996088056082227217424380592\
117009954882919032476432272888686748`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.47996603265493993098640442558092106751945180583844777007304775882525514921\
946`50.*asl^3*cf^2*nc*psibc*psicc + 0.000076882989793795765890990878924239692\
15636877691095325866582769647559748007`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00037567308043996475761688566720389477319720950472551899431545865144668252\
685`50.*asl^3*cf*nc^2*psibc*psicc - 5.331801015892693269744561332135240107584\
36728916763235589916437180438171513005`50.*asl^2*cf*nl*psibc*psicc + 
 (0.2608459548134858089843642350423521878793138629306762689190138151192249525\
7803`50.12888383237088 - 0.08442134485108670478404504705071036756536770458626\
084867554345328209738815797`49.63895199256085*I)*asl^3*cf*nl*psibc*psicc - 
 11.0902737644799094286492958812430511474768676644998882834568163859072561548\
0434`50.*asl^3*ca*cf*nl*psibc*psicc - 47.477519796008327893889662809191002411\
88595131919461193624864525234998384226317`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00309152651670467803987170428066294146319351855895186790369423171212982790\
732`50.*asl^3*cf*nb*nl*psibc*psicc - 0.03021223011506772694549093463264772027\
911977770933111868866118999221208996985`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.60742896952904898053650150234089991247757960586504462891996840007366851101\
69`50.*asl^3*cf*nl^2*psibc*psicc + 27.311397787928544312551200157443542857129\
53886799847514147545914942616028829324`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.5051640857784228591969936762005783445569450495596037793252696121879884686\
1543`49.644969014358196 + 1.5371182268059039869854950010063739116822793543920\
426925692013812732013374815`50.128243819546256*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 37.28184217025028894828432435302487518941973940626534701098429176\
484322236367999`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] - 
 0.87246143066239482094977029584044556416027300340303803935156558420353447254\
703`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.0158359080201934304941360077152\
200439505773378364094028978800929526962204778`50.*asl^3*ca*cf*nb*psibc*psicc*
  Log[mu] + 0.154757882425381088122992861517440753018249107751901958169702521\
90890734630029`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 4.96570868871428078410021821044428051947809797599972275299553802716839277968\
962`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0918480155960768834903624865819233353739900090108370507859196871473374124\
9417`49.644969014358196 + 0.2794760412374370885428172729102498021240507917076\
4412592162024083062549791556`50.128243819546256*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 13.75584857810237277075182225818967108519944245704158744897279511\
858880306982523`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 1.02684627461535102205721539042446945605749718186604329385665843607722515467\
222`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0028792560036715328171156377664\
0364435465042506116533775125260251329237330914`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.028137796804614743295089611184989227821499837773073083300064437\
21465853445981`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 1.13144331634894844809468518147250572671258777657831191748508482755664717323\
513`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 15.938061189225573303313112083316\
73406605368500896200835883367579088713123283825`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 5.7956586142638448375684043939333578422013400032589121302328572\
0154356847909352`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.52687805584216771250621858126666889474557636393262837547713253511311458590\
39`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 46.80070180899536980886162020275\
421453096355014999106421868666019591158961278254`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 64.5100873735192177445348572874764093094801575267476829190\
3769241404453512225947`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvetacat3mb475100mc150100qq6.m <==
59.46920843685122530384096327191989625095507323772711135781277432086668621596\
838`50.*asl*cf*psibc*psicc + (0.479027523095856642889037083172828977104644174\
33702225548336997357519789237907`49.62965900294777 + 
   1.515430689750356989191918693007329093680752900246388272859885605068070028\
46823`50.12983461402935*I)*asl^2*cf*psibc*psicc + 
 34.9637997058754481406827919954017182640654922098985890176700333951059119804\
0784`50.*asl^2*ca*cf*psibc*psicc - 
 (0.8257865724601098255106742862635095109758094390277526117470307302244174726\
9701`49.99290941106281 - 0.85275596435519321818351879829663992646426744376236\
500609969573950444535875688`50.00686635986391*I)*asl^3*ca*cf*psibc*psicc + 
 34.1798484254248812369404088242705996877549318419764735028429801825311118200\
5393`50.*asl^3*ca^2*cf*psibc*psicc - 3.77659393715576919224309329979489376295\
66009229544722725865428128228989497097`50.*asl^2*cf^2*psibc*psicc - 
 (0.1080822378164231211737481105062736853415917535574623334241747875811022095\
7134`48.91142666218927 - 1.87119648622719369041748053369588605834281768053650\
57211165147108589437737465`50.14979172739507*I)*asl^3*cf^2*psibc*psicc + 
 268.8059966128957303325143953995377079920294419256132894622683`50.*asl^3*ca*
  cf^2*psibc*psicc - 
 592.6477023314260452374355117849922469100249134363523745426941`50.*asl^3*
  cf^3*psibc*psicc + 0.015271840726156243873395277846738944736630630289086368\
54672171403175757244164`50.*asl^2*cf*nb*psibc*psicc + 
 0.01527534812114505912859751363224825143572439500426318568150860888119659559\
014`50.*asl^3*cf*nb*psibc*psicc - 0.03421863479812147442717790276161091095775\
340005771542646683670363562800514086`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.02000533908720873174357108495523832666789108545090910112241639018153735033\
366`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.92184670513555404305263559126870887492237253070656596567792525824367675`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.149675949096525750237090526334984118387857\
00251693362589684517057649588772321`50.*asl^2*cf*nc*psibc*psicc + 
 0.08858927798958956053876821535510595170226889754113148775541778267286782869\
09`50.*asl^3*cf*nc*psibc*psicc - 0.154954727340420658688381249891131748120123\
59677464817886049912432968212078418`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.55248891451298072551938981924418684988698310162817380540107218458144810829\
052`50.*asl^3*cf^2*nc*psibc*psicc + 0.000076874312445764941562971409091156042\
57482728961687115194541759235319182498`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00037671410679250593697356795204667603878875429154765106222583251688790575\
232`50.*asl^3*cf*nc^2*psibc*psicc - 7.158745382055960163099780682345670041051\
40213695920443966383317459351226900404`50.*asl^2*cf*nl*psibc*psicc + 
 (0.3010320806043613166785955905175724342123854811718447188442868448890237890\
1885`50.12980009707118 - 0.09523943999159584396108665107136152716480752506566\
690531384792230458049413459`49.6300041498893*I)*asl^3*cf*nl*psibc*psicc - 
 15.0710916434553142471560515577830262824137648495987436019900850941938297489\
5617`50.*asl^3*ca*cf*nl*psibc*psicc - 62.897751073317848858378445711098922217\
80123102945834786255528791486555467029867`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00367676725981502934538435890921641165629360123555299690249440306845105359\
03`50.*asl^3*cf*nb*nl*psibc*psicc - 0.036035186529761384496260669275377690636\
7602035234588231776447127145593263075`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.86175075794940232810274015461205494755746575518234775544056197613700082321\
912`50.*asl^3*cf*nl^2*psibc*psicc + 34.70433444311943537973286380017536270413\
094984967959888783071016822730841940394`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.5590903866369993791591144823795022756376547516293287642745725247546654521\
6163`49.62965900294777 + 1.76871409137081826136619180228909505885580516441519\
819338786098339739954876448`50.12983461402936*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 49.34362971929435789564779698200592844876218092465373856560835137\
135670381634537`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] - 
 4.40779968309430490275528159838133369313596708141721976573035172766192765925\
667`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.0178243189056525012500913530603\
172773080709265787789704400585243450798464971`50.*asl^3*ca*cf*nb*psibc*psicc*
  Log[mu] + 0.174692225845008511755631760834610308706668605040637529614656217\
27390509820446`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 6.30987898965807915995142978185006594620562724539629070687831093967769243989\
154`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.1016527975703635234834753604326367773886645002962415932141543948353007582\
6782`49.62965900294777 + 0.32158438024923968388476214587074455615560093898458\
148970664401101022593332977`50.12983461402935*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 18.28540105060637823972792447004879107239281116159539291506643765\
928685641775202`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 0.70495452307470191213713030698679048544444442699664542941346087858816060811\
111`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0032407852555731820454711551018\
7586860146744119614162691567707399821374880076`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.031762222880910638501023956515383692492121564552843187207303485\
59563947414617`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 1.51913295185397983084852644816897333554265426024354247879999863331105690891\
715`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 20.252343368901515469912106923310\
10999864100571753032574246419856193302582759638`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 7.3644884977823692617862206993854945449603657154655729973700439\
8429049641204402`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.66949895434385175107147460903504495863276051958777936339963030744551285200\
457`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 59.4692084368512253038409632719\
1989625095507323772711135781277432086668621596838`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 81.9723569093557289588143837740143849923164729508830502956\
0915110542623770613857`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvetacat3mb475100mc150100qq7.m <==
96.93466384769044537846843093422010228974939098374240587533827854298000606489\
608`50.*asl*cf*psibc*psicc + (0.588447809504874138996121585234240571429827351\
91779077804883768372533324286092`49.600387627423494 + 
   2.003890796778988876939297949995180733577441169918668989426034461029099171\
44014`50.132553727599046*I)*asl^2*cf*psibc*psicc + 
 62.6155504403086710267640399956020589634421245504070378836614586106561457554\
4572`50.*asl^2*ca*cf*psibc*psicc - 
 (1.1046808078716077077736668797890066731359114334539945725300948786577267026\
4983`49.99768269574672 - 1.11646971997817853469186500937182191370233607980139\
744391473033945432222602093`50.00229283584135*I)*asl^3*ca*cf*psibc*psicc + 
 64.7868884685369017234281912513034502806814588760016584928089140041232984606\
0224`50.*asl^3*ca^2*cf*psibc*psicc - 15.8959667384563263922502150123206804567\
9910643921640882829767467299859262579526`50.*asl^2*cf^2*psibc*psicc + 
 (0.0249047668257557283714266421326853062144517909346265703666047215004690191\
9098`48.07878242444334 + 2.93764591043407881789452464203219596609131919142978\
291027225832860631913531936`50.150499391358636*I)*asl^3*cf^2*psibc*psicc + 
 486.0379305310986359132957889948676776338505674459240201384889`50.*asl^3*ca*
  cf^2*psibc*psicc - 
 1141.3157353604922414860870773427375273455211678372592928260747`50.*asl^3*
  cf^3*psibc*psicc + 0.019448083311586176960200809116658449338344439725471977\
64234505192855709991728`50.*asl^2*cf*nb*psibc*psicc + 
 0.01976983064581674749010614450516928592296965974440977906479694987605923430\
019`50.*asl^3*cf*nb*psibc*psicc - 0.04396102808012941601547242306062229211149\
802085703623772263866353581595924389`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.00935109538799870908331018072797805824528731112090486651498359953564987317\
394`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.9018853471106185382557281855305529899968167908773161336153684935170208`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.191547006349900085872346879291959813864469\
56573445504301406469311613098087268`50.*asl^2*cf*nc*psibc*psicc + 
 0.11568983551611610118106831661490349125780078628480419223992761373842639735\
35`50.*asl^3*cf*nc*psibc*psicc - 0.202122447583415451356995147969901840538042\
94163298656309876625447055129843962`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.73081290709704059129527354123616350881631015130607669174175524850932850921\
523`50.*asl^3*cf^2*nc*psibc*psicc + 0.000076860474668402949451832566415830741\
06217985717475961358380934170657425111`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00037850500724135787888389189520767784144021524185927103517130789898691667\
925`50.*asl^3*cf*nc^2*psibc*psicc - 12.94104473636491746325709006499572420268\
133624036417136646866004726746778735478`50.*asl^2*cf*nl*psibc*psicc + 
 (0.4003440488649047479942720324153941902122163746691164293079796848217823685\
7563`50.131425042274905 - 0.1213594440020639217053874408929790134402265211112\
115322031043481386145272159`49.61306524329391*I)*asl^3*cf*nl*psibc*psicc - 
 28.0405957998584099048332812643363580919347836694926816066849805237316989906\
9996`50.*asl^3*ca*cf*nl*psibc*psicc - 111.75535734672166949702022257033455657\
653867266179077496146627897523678207318797`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00519274542628509157381896802231041311636877946755272534785483384680221214\
267`50.*asl^3*cf*nb*nl*psibc*psicc - 0.05114410634746100647143097560041378489\
805586959825542515829547988212961793836`50.*asl^3*cf*nc*nl*psibc*psicc + 
 1.72766513258598640223655511517214030443199417704867873183380341662557236129\
123`50.*asl^3*cf*nl^2*psibc*psicc + 56.56797999714098232520120987398567391697\
699178832461868850912277136280098284059`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.6867987693181905462407866955524230195076239325624409877574753278988339918\
1452`49.6003876274235 + 2.338813588640707023421320658569962155607395815540647\
00901034548573126086086524`50.132553727599046*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 86.99471976707538402749888223191199806763584807015074327424028956\
906243055517995`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] - 
 18.5527589987643033954958261381278204717454267929647060340038340220068452670\
1614`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.022698563013147540784232804053\
33919139907791395523759408905552088566870913044`50.*asl^3*ca*cf*nb*psibc*
  psicc*Log[mu] + 0.223561454563635926369551711460224686622992872434838513289\
25387175542813657129`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 10.2850872722074513318547654316337588939958166887862943070016586857023274514\
2538`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.1248725035123982811346884901004405490013861695568074522239281340962428984\
6369`49.6003876274235 + 0.425238834298310367894785574285447664655890148280117\
63798440542735197846185963`50.132553727599046*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 32.48370110423451036224612565434265005360463409082641759152738272\
466960189487297`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] + 
 0.91784518961120605721664739403827355374138908886809026206233625788505293772\
85`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.00412701145693591650622414619151\
621661801416617367949326078265810049328358022`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.040647537193388350249009402083677215749635067715425184257504434\
32966038371158`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 2.74617498475444015641704895338926262363910300854698308179503477978199897179\
18`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 33.0112700033176379752993155955756\
611528545899657982902651172826137390139780916`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 12.004098183024595627381569307482058601038032714835741913459726\
50900836584835439`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 1.09128165300223596612559720977109623645800297407597653759377338092372968909\
753`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 96.9346638476904453784684309342\
2010228974939098374240587533827854298000606489608`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 
 133.6147406476565099096808851997289889961905605319905322585663`50.*asl^3*
  cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvetacat3mb475100mc150100qq8.m <==
186.1808649151173910916831474922671609502986063822191415539345`50.*asl*cf*
  psibc*psicc + (0.7753281741033619422767031064045760343090004952973261295216\
9820005585822748008`49.56579853392359 + 2.87727025414391745418613039184705502\
475728985251172162876317045173430039812442`50.13529362404849*I)*asl^2*cf*
  psibc*psicc + 
 134.7845070395935197186915431932117576523279195885514482078566`50.*asl^2*ca*
  cf*psibc*psicc - (1.6061127431192938289531702434838363353266813047928547300\
6427397346688016718044`50.00266719379361 - 1.58638455019864130559595652485646\
683456444020763685451450361127834177883127709`49.99729963755268*I)*asl^3*ca*
  cf*psibc*psicc + 
 149.8353172300419162678739988565900915146688103282698913190757`50.*asl^3*
  ca^2*cf*psibc*psicc - 57.19420484781036308663086256157999661612193441052851\
594598172782522603217399005`50.*asl^2*cf^2*psibc*psicc + 
 (0.3728917916262709184598432614993289128952987731397326352555506445014717199\
3182`48.99586461684967 + 5.31086580772230348708303556257199241453510321829618\
810149269411912878204830806`50.14944712142285*I)*asl^3*cf^2*psibc*psicc + 
 1075.6219283617346232961212297562206685084006950764974965623998`50.*asl^3*ca*
  cf^2*psibc*psicc - 
 2786.8972131230406405541768846424652368893427967124750809885337`50.*asl^3*
  cf^3*psibc*psicc + 0.026883664271786089856555408620518804240376564258874451\
87637339421689042137768`50.*asl^2*cf*nb*psibc*psicc + 
 0.02776094414296393918598471183602042801958673499585885729008449398229774740\
265`50.*asl^3*cf*nb*psibc*psicc - 0.06163099994277696794686431361995413751490\
132213482838094156213881062272085804`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.03051483542778774721681101400980418263790743289883418546998006323932555500\
09`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.88187800613995345680417114700408326834039018925687033899215503458936486`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.266101834815173545575776999102015956661247\
10632156604469902904011340167830488`50.*asl^2*cf*nc*psibc*psicc + 
 0.16408520897384268258307061900375404138846823296781709937392778339934807432\
338`50.*asl^3*cf*nc*psibc*psicc - 0.28986891084345636971880475521466779738327\
877201787277651601795419432766502272`50.*asl^3*ca*cf*nc*psibc*psicc + 
 1.04116133411974279744553537654601225374446909432444915791337442668788657091\
261`50.*asl^3*cf^2*nc*psibc*psicc + 0.000076847772648804962901324765038247981\
81643086735110404218740215151757747753`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00038033009742588379634161083430869181172920450102934983706019682013470241\
446`50.*asl^3*cf*nc^2*psibc*psicc - 28.10999101545592311481595401528256358675\
538181326594619449878188510218742272369`50.*asl^2*cf*nl*psibc*psicc + 
 (0.5787953667046895162871626660998968312189123689627876006719058162184196394\
4865`50.133151497854854 - 0.1669960201447518364082430972170931474433649165295\
1202334110016180354980595328`49.59333257309905*I)*asl^3*cf*nl*psibc*psicc - 
 63.6767650609137135902344752206198997091522858359445054420822847626681255517\
9728`50.*asl^3*ca*cf*nl*psibc*psicc - 
 241.457730853024442713543351786351440860971670836782111635593`50.*asl^3*cf^2*
  nl*psibc*psicc - 0.00811790794383703169922895084262492122345424930748380110\
659399600676384442681`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.08035326497447696262293550114494510786204155054646667346333703928608831407\
833`50.*asl^3*cf*nc*nl*psibc*psicc + 4.24410744492600585973081867387486547830\
545604091033754624035915090662783766762`50.*asl^3*cf*nl^2*psibc*psicc + 
 108.649218188006324812945288857837240489115205765372272316884195160793841414\
45905`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.9049136171310670520926279104808595904759790555512142109517603825063769417\
7797`49.56579853392359 + 3.35816641276070835701388705731537827220140806897163\
262596512018520572823783982`50.13529362404849*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 
 184.0359769554762795166948658724239378579714744861044003723363`50.*asl^3*
  ca^2*cf*psibc*psicc*Log[mu] - 66.753429730089392916163206473417158327538096\
32860056461080729086093879004852383`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.03137689908670338995795566044360672102969278519527221852914904981634268000\
082`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.310577097428824443362032115944\
0119738787742170012436964230502367613093662496`50.*asl^3*ca*cf*nc*psibc*psicc*
  Log[mu] - 19.75440330691024087508096161051586190711185559370404951216077283\
887644305007742`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.1645297485692849185622959837237926528138143737365844017329955515108593043\
2431`49.56579853392359 + 0.61057571141103788309343401042097786767298328526756\
956835834188648508550801582`50.13529362404849*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 69.27037754816458016790146801396496370069343393907491032961622873\
913681995000022`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] + 
 7.42097082246414426775948833726645257089489738626143645381156418491712307056\
421`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0057048907430369799923555746261\
1031291448959730823131607515648316308977316164`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.056468563168877171520369475626183995250686221272953399457146509\
14394799890454`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 5.96512536050476883356872470599265305226432279199923371576300504604933532518\
433`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 63.404220504867243084076939289548\
52468083950394350873541569549620258223598162556`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 23.056080183588088394209796105290372611214365070366812879849567\
68013799244209002`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 2.09600728941709894492816328229912478283766955185152844362148097612448395682\
535`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 
 186.1808649151173910916831474922671609502986063822191415539345`50.*asl^3*ca*
  cf^2*psibc*psicc*Log[muf] - 
 256.6317041989978118807760505033410546538915990372508647179434`50.*asl^3*
  cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvetacat3mb475100mc150100qq9.m <==
497.5989520055654589049516956219537324408130293613466835445661`50.*asl*cf*
  psibc*psicc + (1.1851730731003988982315054416248450742248488432732064675454\
5030073100340204893`49.523864341447144 + 4.8748642289969822225770524521762835\
703453253795002900644834862448074503807379`50.13804509017652*I)*asl^2*cf*
  psibc*psicc + 
 419.381541322995762697284721532987882654157897638729914275617`50.*asl^2*ca*
  cf*psibc*psicc - (2.7583158687287097538782039664558550114472254141155446729\
9076199318730453348144`50.007882888180255 - 2.6581607552266078514494637167517\
2571419088082353231595367255332891445310825145`49.99182013207307*I)*asl^3*ca*
  cf*psibc*psicc + 
 515.5007970948579895982293360734814640690086661217731553527598`50.*asl^3*
  ca^2*cf*psibc*psicc - 
 272.8914743331571987735907386613416637718447163851576473537453`50.*asl^2*
  cf^2*psibc*psicc + (1.57493550485101707737049491118188619228963379502389385\
441316999027554511685713`49.24376299546154 + 12.60818858251293094519468345199\
4141913147550678970128163207683936177829540036`50.14715291775537*I)*asl^3*
  cf^2*psibc*psicc + 
 3578.6635271119116358936703704567377179741315339519289468172619`50.*asl^3*ca*
  cf^2*psibc*psicc - 
 11037.9674839151995506355973564473993303140606354857169556529556`50.*asl^3*
  cf^3*psibc*psicc + 0.043836512650403128748646351393866492503164563804608088\
70504966493758310982957`50.*asl^2*cf*nb*psibc*psicc + 
 0.04596431390883755568199107692730068234275356312577663244533316532859423732\
644`50.*asl^3*cf*nb*psibc*psicc - 0.10345876196862415633276062242678524574927\
069920459187543026943022276890568044`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.22716375179873326774217861323039906725336225219506344292118897242297462598\
689`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.86182453480621621914668587127813064937819742231483384275460084335858407`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.436093551241517280427630328690139030049479\
97153399313009820548271258162179315`50.*asl^2*cf*nc*psibc*psicc + 
 0.27477195387289590877562606991880024576669558298205858945113675225631509749\
3`50.*asl^3*cf*nc*psibc*psicc - 0.5077402034674102115572707100619331935843791\
5124888362302017966885424429552438`50.*asl^3*ca*cf*nc*psibc*psicc + 
 1.65733808486093493881972862643466112053448284540593120786025292532889678169\
772`50.*asl^3*cf^2*nc*psibc*psicc + 0.000076836256984496956098634982426166705\
42925489356745151356133726624512305933`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00038219048626997669503176074473514151237795976436497985174727997292528949\
359`50.*asl^3*cf*nc^2*psibc*psicc - 88.18778079560828600638573055212389897383\
118632872012755617214622621888773650847`50.*asl^2*cf*nl*psibc*psicc + 
 (0.9889847997746920680383980495273880437762153771130060195757186376307490547\
0789`50.13499974914052 - 0.26915077975170341889359248271971556405753167114099\
294752761850938358523183805`49.56980577473134*I)*asl^3*cf*nl*psibc*psicc - 
 215.0698021674000094250153243803647728324423269162881074069118`50.*asl^3*ca*
  cf*nl*psibc*psicc - 
 774.5177018909328524592196028101503816955933880044101594971464`50.*asl^3*
  cf^2*nl*psibc*psicc - 0.015537994012553397379786493796127803750983891997412\
98522032133891456762477721`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.15457477291003280031451982115495457593063678616310251692885350881149786451\
641`50.*asl^3*cf*nc*nl*psibc*psicc + 15.6292223894540554078259675942160326126\
25896667821001635691777571463924554714`50.*asl^3*cf*nl^2*psibc*psicc + 
 290.3828872597859399144693284151509567490353207406638294566379`50.*asl^2*ca*
  cf*psibc*psicc*Log[mu] + (1.38325845535783178109539286793593940001771394758\
790406782598626875000590788854`49.52386434144715 + 
   5.689630752276026878356191269113025062162844739455863425270240172455588544\
1556`50.138045090176526*I)*asl^3*ca*cf*psibc*psicc*Log[mu] + 
 560.8999284772736289918524934539569094444491418296965873237131`50.*asl^3*
  ca^2*cf*psibc*psicc*Log[mu] - 
 318.501531830218371383185873945565870093508503914809314274919`50.*asl^3*ca*
  cf^2*psibc*psicc*Log[mu] + 0.0511631829589617728343600424324321878087627992\
4963959546322360629787012621909`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 
 0.50898059175763231899836356417465650071262015924458331853283390900147359516\
218`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 52.79688859268835271172169607548\
199213618824013466615081029780674312918343148672`50.*asl^2*cf*nl*psibc*psicc*
  Log[mu] - (0.25150153733778759656279870326107989091231162683416425552738614\
704713058884533`49.523864341447144 + 1.03447831859564125061021659438418637493\
869904353742971294153431350240416466802`50.138045090176526*I)*asl^3*cf*nl*
  psibc*psicc*Log[mu] - 
 212.92989733802068800380113112420645941396758055213839731216`50.*asl^3*ca*cf*
  nl*psibc*psicc*Log[mu] + 45.30504072457838832815250281069222296546805003234\
179758090890440922235877238691`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 
 0.00930239690162941324261091680589676141977505440902360917227181587788716258\
823`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 0.092541925774114967090611557122\
66481831138548349901514965981832607823624145011`50.*asl^3*cf*nc*nl*psibc*
  psicc*Log[mu] + 18.71402831190076951546554844662255231907455585911105837164\
316521870067947246486`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 
 169.4581969545354647470707096342989070261725591347163574021266`50.*asl^3*
  ca^2*cf*psibc*psicc*Log[mu]^2 - 61.6211625289219871807529853215632389186082\
033217150390799005283791523088840497`50.*asl^3*ca*cf*nl*psibc*psicc*
  Log[mu]^2 + 5.6019238662656351982502713928693853562371093928831853709011989\
2337490768475033`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 
 497.5989520055654589049516956219537324408130293613466835445661`50.*asl^3*ca*
  cf^2*psibc*psicc*Log[muf] - 
 685.8903954444714285545854172453010247964166796716802685978299`50.*asl^3*
  cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvetacat3mb475100mc150100qqf1.m <==
9.662709545414686279352532402381920543314719740760516423183503655515629238717\
91`50.*asl*cf*psibc*psicc + (0.2123824985005145876897033977031931859387051942\
0683400204116985497966435045129`49.75603989146668 + 
   0.482022353455832505763035642980133110577673677971411988585812799495525217\
28409`50.11198834467869*I)*asl^2*cf*psibc*psicc + 
 3.59210823922097391987253215084196143126438214989391447937931833156330694335\
422`50.*asl^2*ca*cf*psibc*psicc - (0.2462975302461911048703118333846934928215\
1583495744640668605526148790928705443`49.96356271804163 - 
   0.287799461986001489676713438476502298137864421242445684067361232457290876\
99276`50.03119263880669*I)*asl^3*ca*cf*psibc*psicc + 
 2.77494154549679019043406469313710071179784236715588415021766024911046110054\
716`50.*asl^3*ca^2*cf*psibc*psicc + 2.666999627679019852399189774648523650845\
43834925619037843374699832679393677316`50.*asl^2*cf^2*psibc*psicc - 
 (0.1707851084717989386795240199690931363232762709108481214640848816967013562\
8434`49.77031712982495 - 0.37259523182855246940683396730262555700039118862373\
464139736844133057367122779`50.10910442277413*I)*asl^3*cf^2*psibc*psicc + 
 30.2898586957651213771914947547693750543585876862676637901926920145791936707\
8346`50.*asl^3*ca*cf^2*psibc*psicc - 57.9388666616782040161028057288758905173\
8436465194901145765317280311460034768376`50.*asl^3*cf^3*psibc*psicc + 
 0.00626366575167571870044681627537929808820196002504972569216324565637917950\
842`50.*asl^2*cf*nb*psibc*psicc + 0.00552174064391077616740331679733760095785\
697937179999019611970979290728016955`50.*asl^3*cf*nb*psibc*psicc - 
 0.01367995980599102538422769767057943502441230467902725039105190289903397177\
147`50.*asl^3*ca*cf*nb*psibc*psicc + 0.01664719353371419818676844606670459463\
110574136050525850323394963666341104454`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.06030093984695004865302267288696775955313097555495004260833724832927065`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.059391789399925136035936219540143714592564\
88210519288725936354203842007422607`50.*asl^2*cf*nc*psibc*psicc + 
 0.03060979761921078091880953874038526955857114778394585750125801913349115089\
607`50.*asl^3*cf*nc*psibc*psicc - 0.05879394388544812738001044163034537218666\
849831377400486184717473469089762358`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.18220954081375073273116516427444774463261533928167860323812047761301738761\
134`50.*asl^3*cf^2*nc*psibc*psicc + 0.000076999172012074136959972479373926179\
67480964194838052054609392281042448318`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00036505129658988192079302319924709880504034150652840907199687068724973995\
867`50.*asl^3*cf*nc^2*psibc*psicc - 0.686485353998377449381538000170437089184\
91035628222887686500804469543304228067`50.*asl^2*cf*nl*psibc*psicc + 
 (0.0936098854161146999812605972060002272578833652335131603688956695743462073\
5877`50.1205354868858 - 0.036017951916418655775159478244320285775065840808240\
90941936523644394482909859`49.7057327872055*I)*asl^3*cf*nl*psibc*psicc - 
 1.41513884242961215349151334084528201983380380841011229212324126454598191500\
558`50.*asl^3*ca*cf*nl*psibc*psicc - 7.50805484095779429316214111990379407028\
324788670543849868724981642441113117432`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00089000187383405053964144997060646093054535232512001238557724223502428698\
18`50.*asl^3*cf*nb*nl*psibc*psicc - 0.008438956667211904407819751599869170294\
35396094217707720584352711226695368202`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.04877122085056452407466065148105855983090247423801038754113363462928308519\
174`50.*asl^3*cf*nl^2*psibc*psicc + 5.638849288651290228976488922279616681043\
18275382538661660294693078781915586956`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.2478793127254689350274582334388372162700123546359090945577102360576568602\
4433`49.75603989146667 + 0.56258576171075286426875897910251339937685074201550\
109113418688013361468258017`50.11198834467869*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 5.579449059355547752931158348595721491642405382540814470495109513\
61493641248497`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 3.11275194244197665669376181139533561904478439052141642075370647492107179657\
506`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.0073105513525337540987515966361\
5079610587799232161964555091552505367083628434`50.*asl^3*ca*cf*nb*psibc*psicc*
  Log[mu] + 0.069318310321853396165175930385369724015763237274502363346874982\
83397844807615`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 1.02524532520932549617754344041447576018966959160461574847326306768185101153\
273`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0450689659500852609140833151706976756854567917519834717376937544093649575\
8131`49.75603989146667 + 0.10228832031104597532159254165500243625033649854827\
292566076000606754661373523`50.11198834467869*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 1.971423137956058268858989431130587153034252351074829492304865998\
67664818386765`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 0.81071419070919682630794352535047771737203198383606818322387496758984062227\
123`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0013291911550061371088639266611\
1832656470508951302175372684013734259891885689`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.012603329149427890211850169160976313457411497686273156980905998\
63648045153662`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.14567671659870851620654132442560944722763656615488960128807095052567629107\
661`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 3.2906527046765921706664896351900\
4668700340149474367660071898718992712121476467`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 1.1966009835187607893332689582509260680012369071795187643246030\
4236862558810993`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.10878190759261461721211535984099327890920335519813806942170489594172157375\
132`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 9.66270954541468627935253240238\
192054331471974076051642318350365551562923871791`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 13.3190788373996035674595306634432392769050096906642958377\
1614143876274334264876`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvetacat3mb475100mc150100qqf10.m <==
3.219135396580990025928820613340059345649436063289760554824390721442061739897\
69`50.*asl*cf*psibc*psicc + 
 (0.1149865206645899495380295281789396186581465315253550629552491591426777636\
6`49.832442830085505 + 0.2097228047092606252977365577295008582611206527168669\
5149447897796594204747178`50.09344155415095*I)*asl^2*cf*psibc*psicc + 
 0.75699043598836665980856974176554917166024486321391382892532281713085369496\
74`50.*asl^2*ca*cf*psibc*psicc - (0.10038590662886770273900316522753479123179\
287290809106940363624168365962857935`49.93017212227011 - 
   0.133123259346955370764989436433160775987787594134080197305065692055195880\
60905`50.05275331882474*I)*asl^3*ca*cf*psibc*psicc + 
 0.51176193591230043621939703046022108715243187634939900755053507052245633274\
279`50.*asl^3*ca^2*cf*psibc*psicc + 1.486914432600993606827329634564022332424\
32954771799657156288553721916816178636`50.*asl^2*cf^2*psibc*psicc - 
 (0.0951294514743644705428704265249606114128243796499482341565697126236989956\
0277`49.806610927367345 - 0.1872173613927091949926036364299981764960108991802\
4878634562793842828951528974`50.100642054880275*I)*asl^3*cf^2*psibc*psicc + 
 8.17702690038851084104374137350727115049600574483875562808096507328203938895\
656`50.*asl^3*ca*cf^2*psibc*psicc - 15.50357358239088238314490554857513723155\
069483835865841515031456845882426126099`50.*asl^3*cf^3*psibc*psicc + 
 0.00369233484389144554499821617847936453853738408254403277894878081365534961\
609`50.*asl^2*cf*nb*psibc*psicc + 0.00269034672354024208591916836562483741903\
249715251775040288668322665226731407`50.*asl^3*cf*nb*psibc*psicc - 
 0.00797127656361552361669716170784684591105457524276278252645231920317927943\
033`50.*asl^3*ca*cf*nb*psibc*psicc + 0.01005742533816769961234501251577153473\
393672933089810206855011549041205245224`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.23509263198270240280262001518699134478145831308196365982115358418057878`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.033660283551068906925128245054658024295525\
13281978362597756552942317004821029`50.*asl^2*cf*nc*psibc*psicc + 
 0.01444801429914492328933981824527483067284548633397790609951173549743968698\
899`50.*asl^3*cf*nc*psibc*psicc - 0.03315566407116261498576881471160880405458\
363473095522481136592962321545148157`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.08987738237533118104245885909794671823582660944352740267417728318318218272\
475`50.*asl^3*cf^2*nc*psibc*psicc + 0.000077216409066160833823972853873657178\
25493002115316296262989740850332132169`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00035196242132024737197138764076724484038815432913909789560077787667959038\
379`50.*asl^3*cf*nc^2*psibc*psicc - 0.130384232947823805022761785463576658159\
94681893865086679990065666969008909474`50.*asl^2*cf*nl*psibc*psicc + 
 (0.0402764818170507972625804227778357714571129256313467247111432165128735431\
7196`50.11224896257477 - 0.01768051940674144313298322504556507922830052778316\
396933732735502943747960806`49.754692454291146*I)*asl^3*cf*nl*psibc*psicc - 
 0.32640788814902558058291492716044568731850014800394643621661241609593278708\
88`50.*asl^3*ca*cf*nl*psibc*psicc - 2.081266747716264136031968458992205089225\
27570037761236032482211887397678373041`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00029910034037003998241040409763223895236384494195634774299342874358748264\
326`50.*asl^3*cf*nb*nl*psibc*psicc - 0.00272667639657135089129987803030960172\
773330789803807269829395324581674984626`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.00528093606110757433258321632601386450934521894379480034523144831851856162\
563`50.*asl^3*cf*nl^2*psibc*psicc + 1.878584806442495765586789074010914168893\
51723106546432628846082467542525796217`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.1342049364531909767247517716956295006576367896631547318286392779209677961\
4191`49.83244283008549 + 0.24477508768955039562273785458156393141289253954797\
021855294572649536502326141`50.09344155415094*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 1.345580340552062709673920758572023581483663265988574512638918910\
66293477706331`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 1.73543173395627918873052811770752405625821941721238569999440322262767710453\
958`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.0043094578410089452704505551781\
3576456103612082445503774291446112046893492053`50.*asl^3*ca*cf*nb*psibc*psicc*
  Log[mu] + 0.039286137095534505218110958356605692549025243878366486637647136\
25802740493008`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 0.34156087389863559374305255891107530343518495110281169568881105903189550144\
768`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0244008975369438139499548675810235455741157799387554057869925213146620363\
2406`49.83244283008549 + 0.04450456139810007193140688265119344207507137082690\
367610053545486967628533623`50.09344155415094*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 0.448717277916374878695924095880293532355989828788561584719687942\
17655787063659`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 0.39707469470913838738047695931968852500536834282805157619430419731219585291\
943`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0007835377892743536855364645778\
4286628382474924081000686057527618752392570557`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.007142934017369910039656537883019216827095498886975724859506365\
69165820181138`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.02766839356652176337086585528658199697165422520643236801438407151162957366\
192`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 1.0962822125297336356628992764574\
2025421874914483575058442766921086321689262999`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 0.3986480772835395038774179187117891833522724163039093033094030\
1916867848563542`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.03624073429850359126158344715561719848657021966399175486357289243604492669\
232`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 3.21913539658099002592882061334\
005934564943606328976055482439072144206173989769`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 4.43725623064723665174028633342793780204318266963860594876\
994017043573790227498`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvetacat3mb475100mc150100qqf2.m <==
8.234373483593266516184376194705607420036387641523659669816726695323244172584\
37`50.*asl*cf*psibc*psicc + (0.1959566330764258060453902829132546486070359081\
2353790474149804448503101433898`49.767641163737494 + 
   0.430706355041974968712962241024411658452844510264483490366557400175067436\
43785`50.10966247472399*I)*asl^2*cf*psibc*psicc + 
 2.90148772651543026583488075120829968453966464534108024810432534107881821874\
121`50.*asl^2*ca*cf*psibc*psicc - (0.2183848597110661222836623343413014257829\
2282001194486266125258182880087972985`49.95974345818596 - 
   0.259075814271086064816416172637308580222989356655142004976194846824616322\
84213`50.03394780389219*I)*asl^3*ca*cf*psibc*psicc + 
 2.19303096079030022630467877983247699546640827636177796571582690826631735756\
596`50.*asl^3*ca^2*cf*psibc*psicc + 2.502942539830494699107285625055567869701\
44791493867797467073193600074078301344`50.*asl^2*cf^2*psibc*psicc - 
 (0.1615467044667732281825548106690265562636267584970429869385365135065641244\
3721`49.793456268232326 - 0.3301829862022364838502911461771137290815626649171\
7403233206978328276644177012`50.103912856350966*I)*asl^3*cf^2*psibc*psicc + 
 25.0282357846804582062524898809767401234766330937341280829808634715601301705\
4062`50.*asl^3*ca*cf^2*psibc*psicc - 47.6354522711019783339742078525192548087\
9028496174323632455137452579836857343419`50.*asl^3*cf^3*psibc*psicc + 
 0.00579615541771359587550833995938239644610520139485523098888412699941743587\
852`50.*asl^2*cf*nb*psibc*psicc + 0.00500980020948650027421309796763237903788\
088434173082481244415735881679787447`50.*asl^3*cf*nb*psibc*psicc - 
 0.01263492688924557591804686260888655912498330968487738708759233361888347356\
263`50.*asl^3*ca*cf*nb*psibc*psicc + 0.01560070496007097923885454837213398891\
946640603524813321531790214428714202853`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.07989966610434850334936370019364339027244145408156551373618451204864041`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.054710035488225315772821754978294157926352\
34300013322164092392293460256589438`50.*asl^2*cf*nc*psibc*psicc + 
 0.02764201289024338898336450187186547936127542007062434527605270358803027790\
944`50.*asl^3*cf*nc*psibc*psicc - 0.05405012800086376638006635273014836191799\
972308826886181117894094410669056717`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.16463717662439120448087005150475160624294714260373438441689834667088360929\
368`50.*asl^3*cf^2*nc*psibc*psicc + 0.000077020521167811453099357212809260174\
43646082312938431733738430020209023949`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00036349917684529461556308218842850428817147114463239118178746796986179567\
755`50.*asl^3*cf*nc^2*psibc*psicc - 0.548773426533296305144212753504482757877\
01647814562487723365692566778350192583`50.*asl^2*cf*nl*psibc*psicc + 
 (0.0834933434705809051629387191177314588150264453274829457367355283975949778\
8213`50.119450111111256 - 0.0327436557087802196686634782540987952320870815674\
280941611181391192491007309`49.71292542365779*I)*asl^3*cf*nl*psibc*psicc - 
 1.14439771221581427367011839917735071043786291493137296302695064743002728900\
375`50.*asl^3*ca*cf*nl*psibc*psicc - 6.23045590134936520061331127800723935127\
378693308449420159011083523053840376493`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00077256055378974901169084962875963764261945131292108758338373155717837899\
924`50.*asl^3*cf*nb*nl*psibc*psicc - 0.00729221566168995574725610878426028415\
791328372257636076230127207683503005819`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.03657257886943453700579727555764874135170795658902636665577801901402256091\
28`50.*asl^3*cf*nl^2*psibc*psicc + 4.8053178916552270401905406716560217371539\
9408871933252413355043947149862520841`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.2287080897622250722489291625351274108444424375041770646656509677326282451\
9976`49.76764116373749 + 0.50269299979083675502695936598412263576867989780071\
148368315038637975946955809`50.10966247472398*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 4.568379832173133717038057559751102165688301111333795756353727023\
63394680678022`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 2.92127496825271329644523366951148231578451047444959639778454898649260117444\
358`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.0067649030948252467279205974396\
9348432642524253277237232010496510151089903631`50.*asl^3*ca*cf*nb*psibc*psicc*
  Log[mu] + 0.063854065621016545483388701471624132381174201342635711617798882\
32600608478576`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 0.87369416211913218912555284939200395220981710703987864075155462535845429549\
248`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0415832890476772858634416659154777110626258977280321935755213679507165076\
8078`49.76764116373749 + 0.09139872723469759182308352108802229741248725414558\
390612420912670848496507085`50.10966247472398*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 1.603840039071849243299102489856360854183862507097155478821726565\
78027847456812`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 0.73972002029636263654371500568384530689724829337303129096015281067340953249\
731`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0012299823808773175868946540799\
4426987753186227868588588293931254052180886392`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.011609830112912099178797945722113478614758945698661038511319721\
9095886430907`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.11645333796033490578620789014815939819834675726819420951642128450529352231\
913`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 2.8042303504777984999993749953880\
7457636753478447174061188522891298268591054394`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 1.0197201274464721818179545437774816641336490125351784043806452\
3410372589910897`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.09270182976786110743799586761613469673942263750319803675335537364794099394\
771`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 8.23437348359326651618437619470\
560742003638764152365966981672669532324417258437`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 11.3502604097849585659085441467822092677781567250762124888\
7537607683355976749029`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvetacat3mb475100mc150100qqf3.m <==
7.106704581313799042873909911297357347975831108812378136233000017530343921893\
47`50.*asl*cf*psibc*psicc + (0.1815641688704496597847603215590305715440026718\
3873946780542313372384073485384`49.77824950054999 + 
   0.387419071881331480003826516069207298079015423728814902340565125115403820\
26468`50.107400350962735*I)*asl^2*cf*psibc*psicc + 
 2.37648221323434966937514219316435710861184632464431030731521482384543561446\
014`50.*asl^2*ca*cf*psibc*psicc - (0.1949658740731935729949653547881062574252\
180672145858211445931775221506372397`49.95597627956821 - 
   0.234729516834769972984120483731360702639836992909929553810024734668338480\
96807`50.036585383275366*I)*asl^3*ca*cf*psibc*psicc + 
 1.76082233691032412141233024552871400130734745513130946562633162332321230616\
586`50.*asl^3*ca^2*cf*psibc*psicc + 2.341310776511844972418136247345155898872\
09971848918390801448165908323393065567`50.*asl^2*cf^2*psibc*psicc - 
 (0.1522287415551765175786436842049422048123800235962435930914208360094452225\
1462`49.809482098639194 - 0.2971044118310967981665035944044164393882900869851\
9412253208887591788015602595`50.09989454234848*I)*asl^3*cf^2*psibc*psicc + 
 20.9984952813958224998188635225918890126223224831342053847094203555623945614\
9203`50.*asl^3*ca*cf^2*psibc*psicc - 39.8262718737855762365501680467560506829\
2603183435130702129649405347134191432906`50.*asl^3*cf^3*psibc*psicc + 
 0.00539755559936665808396042392844327663218469372488583353706873008799880785\
68`50.*asl^2*cf*nb*psibc*psicc + 0.004572419999864459455466707463223408795052\
80259541877566997625814618305068922`50.*asl^3*cf*nb*psibc*psicc - 
 0.01174610879684161474074717370498592086211964734797834049857461725097063348\
656`50.*asl^3*ca*cf*nb*psibc*psicc + 0.01465151768867043944393587134285810779\
107135561341799034395502480498493190598`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.09945370810228687332352139656574631567752900461982904875522964411566555`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.050719188192735426602240350457822558119267\
67040675738343298792838122979218323`50.*asl^2*cf*nc*psibc*psicc + 
 0.02511909323297104284860037110060764075648222570903236808735320224847966701\
566`50.*asl^3*cf*nc*psibc*psicc - 0.05003113014420234231759182735737056517362\
450967034930620781819007692809765765`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.14989358276787491849980386970592659386718620853201866872251523191482783551\
941`50.*asl^3*cf^2*nc*psibc*psicc + 0.000077042639128365490766379701184165720\
56154633404626118211642657176325979196`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00036197312291466500875910009244579356325624968177889749829389672568439536\
903`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.44474374153748691543009575194789490942823594723207533348051127844954603239`\
50.*asl^2*cf*nl*psibc*psicc + (0.07498191277014894285418490425313269086310783\
087643935497823404745507432477617`50.118412636837334 - 
   0.029929312097227358862595175970452038091414770843118680835430438283314783\
24353`49.719552856887326*I)*asl^3*cf*nl*psibc*psicc - 
 0.94071434517066663070584276061592421797319220717245155369279213547789174431\
071`50.*asl^3*ca*cf*nl*psibc*psicc - 5.24725905479016256951004201263875839844\
017737901855913748367818917962387468863`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00067556742930635800704262208189005295713949448265848602107943990423745801\
975`50.*asl^3*cf*nb*nl*psibc*psicc - 0.00634810164584356980038008068359551252\
351155486370305179853261055983782497723`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.02783244939670711891678557116928463553265369322653444875515556282874606065\
963`50.*asl^3*cf*nl^2*psibc*psicc + 4.147246265103001703471208434796449011378\
75301253001018628136689900854981271201`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.2119101230700937284953155091095053015387027788854635560607537379047696659\
3703`49.778249500549975 + 0.4521708424785802811580720766140937895335165829521\
3613080793960063971830323549`50.10740035096273*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 3.793763140277018598292183781926767556851057348529496772652065703\
94309275606945`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 2.73262867823868241261731809452618153468403334311838100706324132826751910949\
3`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.006299682797851970908980339981508\
77047815460052527465771358355297605479144124`50.*asl^3*ca*cf*nb*psibc*psicc*
  Log[mu] + 0.059196203076867535534950405932314994661450035889090926787287731\
15251274156428`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 0.75404477547327303699476516996299072934159145682363821568752125436519087503\
859`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0385291132854715869991482743835464184615823234337206465565411431390379556\
5243`49.778249500549975 + 0.0822128804506509602105585593843806890060939241731\
1566014689803159922791578513`50.10740035096273*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 1.323406614280346090293907583355951495508370522088419071816232607\
44680329707513`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 0.67685650785536326955571762106990730175632339246216914572139921168388914141\
234`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0011453968723367219834509709057\
2886735966447282277721048703524074851088708021`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.010762946013975915551809164714966362665718188343471077664619644\
22546410988487`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.09437755316650045046429296902278726364557345918725783411560203233911781407\
265`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 2.4202007254719936154067593410980\
8774994071077103534271873171903717655423830114`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 0.8800729910807249510570033967629409999784402803764882614048696\
5191819758437748`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.08000663555279317736881849061481281817985820730695347830250739737948866597\
751`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 7.10670458131379904287390991129\
735734797583110881237813623300001753034392189347`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 9.79588159488294060069739742173227736844988560038698202298\
356722416382606193796`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvetacat3mb475100mc150100qqf4.m <==
6.200488145818110588506218662783644475690797860718281305492565721107744516559\
57`50.*asl*cf*psibc*psicc + (0.1688296328431397999144693364764141504528928554\
5365428222848604585185228301644`49.7879804869039 + 
   0.350486749127423055718384757637725990351844604942255760643660512469701013\
86325`50.10520341411784*I)*asl^2*cf*psibc*psicc + 
 1.96959071327291938153908208798956941982719066848731578208842049939265646156\
798`50.*asl^2*ca*cf*psibc*psicc - (0.1750876049356421303750670871082408754431\
5147486073421396448873108738265359455`49.95224979817151 - 
   0.213857794123734755518367119477883643600401246640621980280383684299842166\
27067`50.0391194791251*I)*asl^3*ca*cf*psibc*psicc + 
 1.43316971825639469652403266550491942611752243280488556675972597345695432451\
616`50.*asl^3*ca^2*cf*psibc*psicc + 2.187773633177802682391681888835794798236\
70768880141149678643882361702373958953`50.*asl^2*cf^2*psibc*psicc - 
 (0.1430518204147539621182664453184870680875185497344098640170501115488361222\
0765`49.81985045570352 - 0.27085160319186598005934236561890684589440245719345\
716621525330246705114952002`50.0970884774398*I)*asl^3*cf^2*psibc*psicc + 
 17.8488793996082433281034868559036934319406373689286727002695918772638412603\
7089`50.*asl^3*ca*cf^2*psibc*psicc - 33.7753506759953381538953643830515749593\
2179284500844141059502746335124327195852`50.*asl^3*cf^3*psibc*psicc + 
 0.00505367020476933874449349914798753446128689360894420100326740873117443548\
817`50.*asl^2*cf*nb*psibc*psicc + 0.00419434885353188111623877441300411192227\
929714939457911211720686846413572554`50.*asl^3*cf*nb*psibc*psicc - 
 0.01098103581629658826719115187188848481676611264658563082210585826620882934\
08`50.*asl^3*ca*cf*nb*psibc*psicc + 0.013792222794682404071564553858943878747\
70123203766604861167606728367635765788`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.11896320708207769387963778493784008030142615416759530802049392123062618`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.047276895592629456479760681152978986157070\
94053880553106464255972179913882744`50.*asl^2*cf*nc*psibc*psicc + 
 0.02294907576474786940509293653492690859144998291848476098689419256220817391\
25`50.*asl^3*cf*nc*psibc*psicc - 0.046584135819493187682762561177516324430858\
48890108102442172950652508536547488`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.13736738348430699601881633647186602675111095204097228268651059455805293942\
949`50.*asl^3*cf^2*nc*psibc*psicc + 0.000077065493235916284688223149609683410\
85608570399385749679701292401307340916`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00036047240222269310344572000859219279543050138219038520359725952261018060\
6`50.*asl^3*cf*nc^2*psibc*psicc - 0.36463034207644927882565087120650929887885\
248412979808017429168386417833817267`50.*asl^2*cf*nl*psibc*psicc + 
 (0.0677371594837237110601631328723539705021141694083553780451624751449149256\
8074`50.117419922101476 - 0.0274845844568125563222171967294752034895911308768\
9374151181125748966006030719`49.72568211647778*I)*asl^3*cf*nl*psibc*psicc - 
 0.78426832062202626353117400384718687587429000616502387805191284533983719968\
097`50.*asl^3*ca*cf*nl*psibc*psicc - 4.47547243526185545987011947119270869277\
794698384169019036255311062058504293554`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00059437949147581811312765803350572345073067478756685340417616134269815314\
959`50.*asl^3*cf*nb*nl*psibc*psicc - 0.00556039789347215848025228158526672681\
153793650759599735544292760233439270622`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.02144271277293860659541777867525756160238341520522318029672186058451976000\
406`50.*asl^3*cf*nl^2*psibc*psicc + 3.618407239295394403631922383847281047557\
87887114703800062788042715355206956372`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.1970471844540869896913607796799573983434194434568566376572911307253005491\
6062`49.787980486903905 + 0.4090657898201483668645990816658185935051691273250\
281520342919542611029873275`50.10520341411784*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 3.188788515126013075823683554745781363645703742039669049636768105\
97756472056223`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 2.55342991263332344084885444241920969046533376251400570962551660613988642442\
192`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.0058983216881986551466402667009\
312628802037947055636389548056519115774316902`50.*asl^3*ca*cf*nb*psibc*psicc*
  Log[mu] + 0.055178578602447069445517869136629281665704896996379715779527327\
28155343476249`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 0.65789222532643534611489497888132382682870524929946145465961462311882764901\
146`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0358267608098339981257019599418104360624398988103375704832023448380082607\
2026`49.787980486903905 + 0.0743755981491178848844725603028761079100307504227\
3239127896165178359790256732`50.10520341411784*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 1.105300419566650210597304173534355022192976586447427288318069928\
9695436961731`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 0.62132018363879351779329197359194135516115519458728093482456792947264601823\
663`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0010724221251270282084800484910\
7841143276432631010247980678754061624663693253`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.010032468836808558081003248933932596666491799453887221037571243\
83567791839322`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.07737696179034081910736776411801535537828761431591499739126981077562359682\
404`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 2.1115871269289888838126145634891\
4342047360397441698528457611477719247748120806`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 0.7678498643378141395682234776324157892631287179698128309218254\
5660714028252799`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.06980453312161946723347486160294688993301170163361934824183962159821236434\
433`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 6.20048814581811058850621866278\
364447569079786071828130549256572110774451655957`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 8.54675286019568363519697180478097554529219577121407895149\
09525899749150416257`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvetacat3mb475100mc150100qqf5.m <==
5.461024658749912555425536139008101316474275238112344535260658102949151129513\
44`50.*asl*cf*psibc*psicc + 
 (0.1574688458793790369395952651848962936315926046194895143437919790284318457\
15`49.79693076349176 + 0.3186667141102200810521509317604910586454681759312653\
1071796066767314712650029`50.10307282123811*I)*asl^2*cf*psibc*psicc + 
 1.64894753644148418407783245665307014364328112447922931192974903027634102866\
271`50.*asl^2*ca*cf*psibc*psicc - (0.1580446616249533589644673287037439277327\
3291615506161110052472031238462254846`49.94855323215636 - 
   0.195789353571312768226051508413485334194146615340942227707208844137300121\
66998`50.041562473671995*I)*asl^3*ca*cf*psibc*psicc + 
 1.18036408207784530060537793432321426627944198772343031945514388140645842053\
621`50.*asl^3*ca^2*cf*psibc*psicc + 2.044686395514636505061139741282213168366\
03186052597849417521745852257668334606`50.*asl^2*cf^2*psibc*psicc - 
 (0.1341434634446848059182564444808939963015486046904666621766851876918528660\
97`49.825619559309324 - 0.249690160074170006443220093274388958726571349769073\
94017073133888839157012161`50.09545147190326*I)*asl^3*cf^2*psibc*psicc + 
 15.3437418224880890218285046322757888450288122577770785757891675768615081854\
8486`50.*asl^3*ca*cf^2*psibc*psicc - 28.9971627229007237184409423035367455824\
543617234436752051323221424021107855209`50.*asl^3*cf^3*psibc*psicc + 
 0.00475395193653618781614094559510598720967561903186469259356523173948301281\
847`50.*asl^2*cf*nb*psibc*psicc + 0.00386424636717475394957555962248760357214\
688344012413245230144764489107993153`50.*asl^3*cf*nb*psibc*psicc - 
 0.01031564518472920092700836947343803872590689658770124568482903289769037164\
896`50.*asl^3*ca*cf*nb*psibc*psicc + 0.01301403706721553855587130720814202331\
423550881793776069982725141594367233829`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.13842830368569834881542285978739546582178062465009884348159396618716413`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.044277394938979283675395166267643867570594\
75966458839162264378045044001583234`50.*asl^2*cf*nc*psibc*psicc + 
 0.02106368782883284552475704779544475776583476323984755769472163839233724332\
053`50.*asl^3*cf*nc*psibc*psicc - 0.04359633715278959202721262018411330372508\
663309597179972263292511428587401105`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.12660880137167891952834721278457228569751657237148155819274961234330931938\
633`50.*asl^3*cf^2*nc*psibc*psicc + 0.000077089052171803302315187883517839883\
7461899844035447346751984395475982631`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00035899631023294537989127832973607955295578184462647570818938563551818331\
648`50.*asl^3*cf*nc^2*psibc*psicc - 0.301903572802795062683409123978923685735\
85809751361952829506472961811202843966`50.*asl^2*cf*nl*psibc*psicc + 
 (0.0615084214490563619874910015627785776365697891273484891800725830123197566\
2876`50.11646901454855 - 0.02534169890591530740132261628730307840885596263577\
429676253735358769353891261`49.731370159705406*I)*asl^3*cf*nl*psibc*psicc - 
 0.66193278145785772046043291650238331758730285965329408769959466629789650000\
133`50.*asl^3*ca*cf*nl*psibc*psicc - 3.85920991925733222087055927359097259138\
446738089935240636228891178566010844067`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00052562849071682541723559186968922621448787154852081614996142694500472735\
706`50.*asl^3*cf*nb*nl*psibc*psicc - 0.00489560277119796327748070925233473496\
618708518536028994807449480250528189378`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.01669023177272318485497723463164526998903358384641850189571399392153522663\
208`50.*asl^3*cf*nl^2*psibc*psicc + 3.186879918884858088462946317111661006837\
39409790773442961195327675464548117477`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.1837875981676460584080957085910308964200712628408411541673240026858058907\
6063`49.796930763491766 + 0.3719274734962846209981308518360580100232376691929\
9933203632275661926766816849`50.10307282123811*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 2.708412876334770826327060033866195509333825106492414943039055949\
2342973449616`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 2.38642761073863352423514804301302274437981808723165525679703248354061631117\
286`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.0055485096327541657241837889073\
2146596517714130155680933241502073192392763854`50.*asl^3*ca*cf*nb*psibc*psicc*
  Log[mu] + 0.051677752659651231273800376544326677316894093650986752353343512\
53737369832974`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 0.57943271252451965244780842129302927397043529052867898720217332304629917839\
551`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0334159269395720106196537651983692538945584114256074825759041169844908409\
164`49.796930763491766 + 0.06762317699932447654511470033382872909513412167145\
442400660419704908972106527`50.10307282123811*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 0.932829089690614098543781525339315740074801275183018764379557308\
01404542318594`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 0.57222529980633980790642135271887997435598170337622846056203108104493455165\
058`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0010088199332280301316697798013\
3117563003220750937396532786887520734778227568`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.009395955029027496595236432098968486784889835209270318762037099\
69714194249457`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.06406592793155830484613053683520580576951715103769455115330917091290218644\
336`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 1.8597615378130199137226363036331\
0850230197646549191424216393185216253824103778`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 0.6762769228410981504445950195029485462916278056334233608513410\
6226999336147215`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.06147972025828165004041772904572259511742070960303848734077985187282162781\
949`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 5.46102465874991255542553613900\
810131647427523811234453526065810294915112951344`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 7.52747638962087946639855901400876685462814098821405570740\
329112910510991692133`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvetacat3mb475100mc150100qqf6.m <==
4.849550427710747610658073724819100099746035642803448533535154512619185422604\
83`50.*asl*cf*psibc*psicc + (0.1472621216316378596160756747276992375594473316\
2666952698313437889783079543551`49.80518187225668 + 
   0.291017214559286590980994407831622371298524870928156599701698425815093967\
31996`50.101009498707*I)*asl^2*cf*psibc*psicc + 
 1.39258376071570291870628096138898466347404931129895905175152000693348286911\
847`50.*asl^2*ca*cf*psibc*psicc - (0.1433041568986911091539545517116461890681\
8143971390356294983032866692144362837`49.94487629906574 - 
   0.180014621828357103797846060868771241459130503036797074244782627429179930\
31711`50.04392529312308*I)*asl^3*ca*cf*psibc*psicc + 
 0.98229351886623540562099438853643284211242953874342032379003204390650110820\
099`50.*asl^3*ca^2*cf*psibc*psicc + 1.912704872040368325082121465291513285390\
03216655918050578095348844729237276842`50.*asl^2*cf^2*psibc*psicc - 
 (0.1255745237560210063700766233324741993331591513959552241619665034489951450\
0268`49.827566314186235 - 
   0.232392202209376013146160453095502149235724101529921223673020039555000838\
175`50.09488632587619*I)*asl^3*cf^2*psibc*psicc + 
 13.3206810190307150554485912280367515315024497313320960360703084152072692578\
0026`50.*asl^3*ca*cf^2*psibc*psicc - 25.1615568672367181727027745319720470512\
4322771407791181885578661469962386449749`50.*asl^3*cf^3*psibc*psicc + 
 0.00449040076890091776171390531852797366463725702495777631042740182675090036\
285`50.*asl^2*cf*nb*psibc*psicc + 0.00357350289536423574362434054863339045050\
333759692745706762420039138048045001`50.*asl^3*cf*nb*psibc*psicc - 
 0.00973172649502594564510312420596694089758126554780027156117827548926519020\
903`50.*asl^3*ca*cf*nb*psibc*psicc + 0.01230819367106199695923906354560563881\
870974284632237802756979534060976407404`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.15784913795902510423374283027111506284091506924992296017808955376087496`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.041640466834391537562008082098022354667503\
8595671527633154461256120476299695`50.*asl^2*cf*nc*psibc*psicc + 
 0.01941118191866911411774747059575945325242194017525768307936539999765469424\
412`50.*asl^3*cf*nc*psibc*psicc - 0.04098265984246700988299418886522493431308\
536431545837645344282569624107001495`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.11728007202398540546758871405301578586165520051923547334094187704930726435\
858`50.*asl^3*cf^2*nc*psibc*psicc + 0.000077113285892280457117654560773499654\
89681450178192041614752718710308622934`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00035754416910034492428085074441319989430050401527124421518053364314218813\
182`50.*asl^3*cf*nc^2*psibc*psicc - 0.252076848095706997943482497550897140390\
42846230159138749837195236579763110068`50.*asl^2*cf*nl*psibc*psicc + 
 (0.0561061968187644867299693420324167418682398194039958780635535087272598068\
731`50.11555712830909 - 0.023448740785393266939409828368415607390986859700246\
81419034005045187569924783`49.736665823179514*I)*asl^3*cf*nl*psibc*psicc - 
 0.56476360556416105166524278257982500997993248622934520678747843815103650242\
273`50.*asl^3*ca*cf*nl*psibc*psicc - 3.35977298990881545054706171682768971814\
824102628686024390612644495029735037366`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00046681690989051676446251896869954638223605776083693339069776132241580295\
34`50.*asl^3*cf*nb*nl*psibc*psicc - 0.004328895137523998334246869055418278143\
45253688243166228522565420847424499521`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.01310280989816653574255164789745742746385015433351542582325422526587699740\
373`50.*asl^3*cf*nl^2*psibc*psicc + 2.830043048593129311595711426383697363887\
23185322966662477257998881296348383121`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.1718749603110840128195846444931564927950954295410649755865882293475928717\
1801`49.80518187225668 + 0.33965674029426444913443299814165071324832185201037\
451991455161031110213265754`50.101009498707*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 2.321431422455188110351444507674404067660423325216816444314666862\
35994580542241`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 2.23238719044862232008278676287779743881219281225183203583688771808165701420\
128`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.0052409095114510099196606308636\
357291735380399036358795234603103500993725089`50.*asl^3*ca*cf*nb*psibc*psicc*
  Log[mu] + 0.048600098281881962065677049226935608937738370233190193213966729\
72318237425806`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 0.51455328156238714756285662297885406616131488240539393177683272523872063342\
368`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0312499927838334568762881171805739077809264417347390864702321478506938235\
6749`49.80518187225668 + 0.06175577096259353620626054511666376604514942763824\
991271173695682710432361289`50.101009498707*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 0.794457724893913040247895708262327563485329100330314412582115806\
6900031714374`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 0.52872912744878228055219006714318011741811251094912864303544573950106229181\
77`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.00095289263844563816721102379338\
831439518873452793379627364295384201266464784`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.008836381505796720375577645313988292534134249133307307912958739\
72813288543637`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.05349236855127545653028396850664018151070104284544075908214058529268640097\
788`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 1.6515229146036627672215210378903\
6117263593021725602898854414515012141748241461`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 0.6005537871286046426260076501419495173221564426385559956256930\
771779479278884`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.05459579882987314932963705910381359248383240387623236326849629009982951435\
681`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 4.84955042771074761065807372481\
910009974603564280344853353515451261918542260483`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 6.68462030955649450653108882229064757748993553004027345862\
485698019428518651848`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvetacat3mb475100mc150100qqf7.m <==
4.337968968285877503678876768229902347824991666690402515220379532381989506514\
41`50.*asl*cf*psibc*psicc + (0.1380364848778970433537299444346441088893868711\
1327407582406078161287903221096`49.81280317191293 + 
   0.266811721261697091200807850242523992800034325650171162125573600999128736\
88289`50.099014185116886*I)*asl^2*cf*psibc*psicc + 
 1.18498963107042351552408022559033703863314137933060237871621133028377448283\
569`50.*asl^2*ca*cf*psibc*psicc - (0.1304563348738977877220416980287571897409\
7876665218938893029926153584918950603`49.941209128152664 - 
   0.166139793461847395730892427542587286113913247793323661015948018734774554\
24615`50.04621762138224*I)*asl^3*ca*cf*psibc*psicc + 
 0.82500389336062757187275758568030825731562150942848975822060363295291970473\
645`50.*asl^3*ca^2*cf*psibc*psicc + 1.791626462690747399354871109143693462017\
71190953707908846297876815215020609628`50.*asl^2*cf^2*psibc*psicc - 
 (0.1173808485375368544533482970039909454369684632124144067566096035030523209\
0672`49.826264964064016 - 0.2180705979006404375539829234897742076664452032143\
5842928402889116695636948743`50.095264833708654*I)*asl^3*cf^2*psibc*psicc + 
 11.6649848359570248691563295818131311832806248543050855910613050354665549086\
7656`50.*asl^3*ca*cf^2*psibc*psicc - 22.0380660226285877855352299919550581697\
1011996793884527104030597653451453986245`50.*asl^3*cf^3*psibc*psicc + 
 0.00425683874583285179412511869771794955389021564562638797590326741795956620\
586`50.*asl^2*cf*nb*psibc*psicc + 0.00331546271642195258093857254304542482652\
792599193658588918234647237046068879`50.*asl^3*cf*nb*psibc*psicc - 
 0.00921524512222647344671440065080698432803303012827654960305120450177415458\
208`50.*asl^3*ca*cf*nb*psibc*psicc + 0.01166653253897396897132595769609225667\
949831025708543626011050167704375221026`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.17722584935504584728193084650687856621070924151404142509493465054454515`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.039304163075432005127887947301858850366860\
80886327826616033029226175935546482`50.*asl^2*cf*nc*psibc*psicc + 
 0.01795162209886759503254440413058580311829702693957225175051482662421893269\
254`50.*asl^3*cf*nc*psibc*psicc - 0.03867774465615948080770246333761990570929\
693283425348454395964365504448876971`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.10912294801833171291983004785706532128492222888203021006997913768627596478\
303`50.*asl^3*cf^2*nc*psibc*psicc + 0.000077138165567903540000580201399756821\
31666712192085474622952718615501227454`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00035611532640137302500944537243708949429757498276826972938202269680204348\
808`50.*asl^3*cf*nc^2*psibc*psicc - 0.211993426947021943441182752112415624616\
29405586125884175642431389598423043902`50.*asl^2*cf*nl*psibc*psicc + 
 (0.0513846466729747021050062925072532473432908360622200560306838767780624605\
2877`50.11468162561932 - 0.02176522042839888752075003735661549021619009923546\
097954946221942875215763967`49.7416113208621*I)*asl^3*cf*nl*psibc*psicc - 
 0.48651431879064444601910886692161144887969051044394788339602264924229849866\
783`50.*asl^3*ca*cf*nl*psibc*psicc - 2.94970745557940624508040404199103645990\
16473398708522805684631823634900434479`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00041605730252448337277485642350934889181481836046505388723819700072427507\
286`50.*asl^3*cf*nb*nl*psibc*psicc - 0.00384153242430309992399867673233869380\
006291399122072224605431768213110563639`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.01035996647216694615094806216732504347612570441208884171431635215483727826\
877`50.*asl^3*cf*nl^2*psibc*psicc + 2.531500415700471441228284029183396875331\
32106130531825938043014040749163290525`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.1611073852325444834876428954361476525679811593149896151681869531476795445\
4437`49.812803171912925 + 0.3114056316334776365354842493149927801753375596715\
3798703683586457582427263335`50.09901418511688*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 2.005709233348140766554339191481830002128332903450611007506006717\
05854442696129`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 2.09107218988418405844278084602679255821160843861198840121299922562360330742\
837`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.0049683108078589526983473897491\
7001056905265648482850100357220520510906321863`50.*asl^3*ca*cf*nb*psibc*psicc*
  Log[mu] + 0.045873313475329668089201008549262392518163259275536213298797072\
86181435841438`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 0.46027280285463117113241527803334488642387655660096695625098729825590756961\
926`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0292922518604626333613896173520268459214511198754526573034341641819848012\
5459`49.812803171912925 + 0.0566192057515413884609971362390895963955159199402\
7963400669821435560820956441`50.09901418511688*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 0.682024552304489457140284654357859267050765341039591640461384611\
34442748853387`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 0.49007698123292017008096352946077033700037228461849851628891192894084184783\
973`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0009033292377925368542449799543\
9454737619139208815063654126540801636720835607`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.008340602450059939652582001554411344094211501686461129552651332\
4314517428833`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.04498640240214553143763143657490081312134205051062449006217914399666125815\
294`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 1.4773029501923656993394898280181\
9716626551786548606396268625185692698538345802`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 0.5372010727972238906689053920066171513692792238131141681769413\
5551944339002914`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.04883646116338399006080958109151065012447992943755583348038414338501626438`\
50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 4.337968968285877503678876768229902\
34782499166669040251522037953238198950651441`50.*asl^3*ca*cf^2*psibc*psicc*
  Log[muf] - 5.97945642588525355107096373732809739624196851336605082697977114\
743533433577947`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvetacat3mb475100mc150100qqf8.m <==
3.905509150128162615804649748517513338418449148853400137640451097554061949975`\
50.*asl*cf*psibc*psicc + (0.1296535381328034180267677608195487080804727719124\
033443416582199535228427579`49.81985408129622 + 0.245480928663270925942707948\
15800787986326170664340239488748482394342747138593`50.09708746607554*I)*asl^2*
  cf*psibc*psicc + 1.01498503234531240141686187183349655546047310859249977614\
725830757792874234614`50.*asl^2*ca*cf*psibc*psicc - 
 (0.1191811979646122166610540407040566381754435039480974124949295123841156510\
6192`49.937542184394395 - 0.1538557163590663854629696232147300786578630491024\
8051191961131218828247702366`50.04844807458987*I)*asl^3*ca*cf*psibc*psicc + 
 0.69860226963829579571528940120618152953205116991489454683743669779564094775\
188`50.*asl^3*ca^2*cf*psibc*psicc + 1.680836093436587827880342720540377679884\
07839257705613698120365606196504817043`50.*asl^2*cf^2*psibc*psicc - 
 (0.1095764978067452250729792098596050077689114036551750184469359626540687096\
6449`49.8221415924002 - 0.206072887198600245287281403701149703364426677207784\
36721534874688279435027682`50.09644503249211*I)*asl^3*cf^2*psibc*psicc + 
 10.2938594062594191964692685140307464811581640067610548057025898830882780117\
1917`50.*asl^3*ca*cf^2*psibc*psicc - 19.4620731709029941450892011085778091981\
6619842406610918101918037942244529280076`50.*asl^3*cf^3*psibc*psicc + 
 0.00404841918784299984531725985126671628214375543903017558196969822115083270\
699`50.*asl^2*cf*nb*psibc*psicc + 0.00308489829225054916600830468391189866956\
255258171495628247258988954550692485`50.*asl^3*cf*nb*psibc*psicc - 
 0.00875521069287359121556639670659599121352613143798670178269741202787274305\
722`50.*asl^3*ca*cf*nb*psibc*psicc + 0.01108171126403249620458674101049907824\
891022386216778377971597712343926562389`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.1965585767370516958024394825284425265145490354438118982869568553548337`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.037219885092974803631221637186512542192117\
05405599765526078146184405751853897`50.*asl^2*cf*nc*psibc*psicc + 
 0.01665369638337232982772979122854741689001274058888542715724099793217117723\
482`50.*asl^3*cf*nc*psibc*psicc - 0.03663055727924251448151600701174274118600\
189766808575500382126718337904697296`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.10193682447291250403967574398040944551577466727596998341204749774847085586\
223`50.*asl^3*cf^2*nc*psibc*psicc + 0.000077163663526311842246226927295651799\
37623138263092681741964812804849659646`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00035470915393676329083218966263349540819279700537107705573242695055384500\
855`50.*asl^3*cf*nc^2*psibc*psicc - 0.179385563779036207074766869855523222020\
74485032914506158766023590402934992608`50.*asl^2*cf*nl*psibc*psicc + 
 (0.0472297691238896729024918033089975435834498817230729913295223705728220890\
5671`50.113840001758376 - 0.0202590572414602850780661307196009998277744321246\
2067244259455659754885328096`49.746243410694014*I)*asl^3*cf*nl*psibc*psicc - 
 0.42272690209879595545614044515781591147165491847974334336829431821738571756\
689`50.*asl^3*ca*cf*nl*psibc*psicc - 2.60911818267458384603813603384337452831\
701364502629818673124449618890542707723`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00037189924822030060862779957089656687889902600745286892814077011057394104\
628`50.*asl^3*cf*nb*nl*psibc*psicc - 0.00341912401919484872581114080451848191\
956417841911819334120701638723688417852`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.00823943287682905045649155537435170052700750851125517647429891613929669707\
787`50.*asl^3*cf*nl^2*psibc*psicc + 2.279130650622922207879516098571633891860\
15063939513123868564272261380962259605`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.1513233442100542055416830293821960480866028371434184312346866361879539574\
7801`49.819854081296214 + 0.2865096903646890203598089856831671303593845327091\
802927114186106093041402893`50.09708746607553*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 1.745216137695689389761688180889197952437358194235438812582367282\
30895800610763`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 1.96176473384982791829042843384084939985363534474753940649600605009206810421\
947`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.0047250567866574583421570109090\
1639188738167559750307007734149079693881699488`50.*asl^3*ca*cf*nb*psibc*psicc*
  Log[mu] + 0.043440677088301448341917400727846460709890933372452595561371053\
39159782934456`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 0.41438739102234949234173019974029707124730011625366022521557140411160174956\
292`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0275133353109189464621241871603992814702914249351669874971810120144013848\
1122`49.819854081296214 + 0.0520926709753980037017834519423940237017062786743\
9641685662097295218726863664`50.09708746607553*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 0.589633411601368027405132922288651930010990760395201604116650717\
72857398630222`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 0.45561219951784659647698148316462120903320328516961880138993552725690152425\
709`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0008591012339377196985740019834\
5752579770575919954601273633880680612747794736`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.007898304925145717880348618314153901947252896976809562777556385\
75885787258622`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.03806679892634675832998101801271312859519495657857948032102081051757782676\
299`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 1.3300279996625804412583704353800\
5327735973554678644534456043525023091971663846`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 0.4836465453318474331848619765018375554035401988314346708130954\
1725143984806626`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.04396786775744067574407836150016705049123092716649406097290608346835066037\
495`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 
 3.90550915012816261580464974851751333841844914885340013764045109755406194997\
5`50.*asl^3*ca*cf^2*psibc*psicc*Log[muf] - 5.38335381253665934962512921335654\
038567599030677952674972359779286851899184554`50.*asl^3*cf^3*psibc*psicc*
  Log[muf]


==> anc/dataset/bcvetacat3mb475100mc150100qqf9.m <==
3.536544677831651020088363776682025424884369493910096790596379604485890717133\
03`50.*asl*cf*psibc*psicc + (0.1220009760914281531095296529907769098196735401\
7667212845705646561519020443378`49.82638582838432 + 
   0.226572543216883817718830918786877758399252757326151656483311649444965884\
59467`50.09522980256828*I)*asl^2*cf*psibc*psicc + 
 0.87436100940991415761483370954282748269336911777201875669069903818730362528\
675`50.*asl^2*ca*cf*psibc*psicc - (0.1092254002354465971448247718190371859375\
1123061340015400556591137722999014003`49.93386620155741 - 
   0.142916307856164594713491703380736463244756425070606285328784644523374782\
82815`50.050624344762554*I)*asl^3*ca*cf*psibc*psicc + 
 0.59593978810416225298970531093310658869482005633059698234619620460266100505\
466`50.*asl^3*ca^2*cf*psibc*psicc + 1.579544425530026007557863836991175610245\
92937003036759202801788520306456567078`50.*asl^2*cf^2*psibc*psicc - 
 (0.1021619775036126397478409812193076103887188346429271249638508163546699202\
5059`49.81551242087349 - 0.19591159270265479964029521506457877842248375366998\
475959947076283166689718479`50.098283265413194*I)*asl^3*cf^2*psibc*psicc + 
 9.14639774221680385457557710476976522555854498730386802067897266121781245574\
028`50.*asl^3*ca*cf^2*psibc*psicc - 17.31359090277274163401930137820411756757\
979902253964226923983954871924167116975`50.*asl^3*cf^3*psibc*psicc + 
 0.00386128642960999135124864553025777517200175253348743809360721923808425415\
523`50.*asl^2*cf*nb*psibc*psicc + 0.00287764575470887327379053767547450638837\
277717839552443751578710638594492054`50.*asl^3*cf*nb*psibc*psicc - 
 0.00834289451525369804482884803939780491778951203188200845267241356703332221\
713`50.*asl^3*ca*cf*nb*psibc*psicc + 0.01054723809666689307722016746382054061\
852518210820090174246362162666697202762`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.21584745838180764338169783297487830787050072664557609955519888181600538`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.035348971881859010240168260533438057446233\
63046666149389947346918016761128512`50.*asl^2*cf*nc*psibc*psicc + 
 0.01549250836525280959122753928937652913900916747413855630431384184579721371\
734`50.*asl^3*cf*nc*psibc*psicc - 0.03480067377152382928139855580195777127126\
129214433572143911781579598007581808`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.09556366313241124114496831475848747223227143953617553772606788736483672786\
195`50.*asl^3*cf^2*nc*psibc*psicc + 0.000077189753198183553534890119359702521\
62572325855127722257907570964850797404`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00035332504660186873142757214920125315574623164114280586953287129199349291\
045`50.*asl^3*cf*nc^2*psibc*psicc - 0.152593909609870849098556293496004962659\
66386172682366487206754892241054117978`50.*asl^2*cf*nl*psibc*psicc + 
 (0.0435512118283274068309974134113943551219779799621173899180802092283745891\
9544`50.113029872374206 - 0.0189044778486424816654189082808312801064966832781\
1832966697993648906369191654`49.75059431488855*I)*asl^3*cf*nl*psibc*psicc - 
 0.37015813476195151162808952967037372268628680694223863319800231225370404520\
678`50.*asl^3*ca*cf*nl*psibc*psicc - 2.32331467294944660066268132408370909624\
55860786302085733798723097642302536195`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00033321156444656451342412300176241415384153203255426670403558815005295875\
854`50.*asl^3*cf*nb*nl*psibc*psicc - 0.00305045648310570031167947293534637999\
033139440593833528882089787812513745716`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.00658408230948803486615945852769404048701938505086832084865103123125603177\
417`50.*asl^3*cf*nl^2*psibc*psicc + 2.063814745454886388539863996258615554523\
85563983587693849590761895463992868485`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.1423917616512374951645026438414293755993250872354132673365659675928148547\
978`49.8263858283843 + 0.2644410282937070309316481984446178499038152122960698\
9603019065366126360494852`50.09522980256827*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 1.528128193838361758997715180701256689922597596388552811181957138\
39356640848685`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 1.84354355647991319536049144879087078404270176033781738947422956964521527655\
598`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.0045066473610846299237069816109\
7033394114029868383240906883875820959864404209`50.*asl^3*ca*cf*nb*psibc*psicc*
  Log[mu] + 0.041257066460238047092510177119314237702252820673568190089626281\
9185580908212`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 0.37523904462816116155270254477429373718615557087925035245380138526447998703\
358`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0258894112093159082117277534257144319271500158609842304247714311741024682\
8428`49.8263858283843 + 0.048080186962492187442117854262657790891602765872012\
70836912598309044988541884`50.09522980256827*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 0.512945924244284458658159712657339811611467722206590570924189249\
41613484536122`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 0.42477146073228064494860428196283395011182676341071611155627175096483882753\
789`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0008193904292881145315830875656\
3096980748005430615134710085991514662156451818`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.007501284810952372198638214021693497764045967395194216431001530\
01882738220789`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.03238143333350508771403747832914266993941038486634650643968461613092074215\
489`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 1.2043765006719853045389229160115\
2785717684440502940744747441091825943502304824`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 0.4379550911534492016505174240041919480643070563743299809976989\
9279442331254595`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.03981409919576810924095612945492654073311882330675727098647054767091809663\
368`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 3.53654467783165102008836377668\
202542488436949391009679059637960448589071713303`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 4.87477318392314776608980062977850384566061491040567741615\
804964682335176449617`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvetacat3mb475100mc200100qq0.m <==
17.24550498764842950216904705138720375407788939822840287107870488604500973109\
059`50.*asl*cf*psibc*psicc + (0.163696044899362944817984132754207507032392061\
98672390043317741650256771587422`49.64987356783293 + 
   0.491894565371362261961828259205264701047548199509382468996500809287082200\
12769`50.12770740573434*I)*asl^2*cf*psibc*psicc + 
 6.96424980905782156198135034843853068969109882179710850488817225960856391553\
823`50.*asl^2*ca*cf*psibc*psicc - (0.3211347438889533876008360243724118211999\
3544617482392735283935891022910964184`50.12458351341276 - 
   0.114371701617809450535297101573943457131647030866356126445533331830215524\
88807`49.67621480112334*I)*asl^3*ca*cf*psibc*psicc + 
 5.71251244051805903681952516032055637579961198879704533587481789334789686540\
77`50.*asl^3*ca^2*cf*psibc*psicc + 3.0515051643792257402874321411073980978915\
6422721908104110326618801216948435848`50.*asl^2*cf^2*psibc*psicc + 
 (0.0129838099872998004799247444350484993881938680394607497311519964478764798\
21`48.358589284966946 + 0.804028133650360064924751762956262424114302212250799\
80048046097468340444936262`50.150458379182325*I)*asl^3*cf^2*psibc*psicc + 
 78.6201721917419056715122069522549998041267807103070681084511874551231005142\
7047`50.*asl^3*ca*cf^2*psibc*psicc - 
 148.1810284482542655131293212388867945628655350600685188863076`50.*asl^3*
  cf^3*psibc*psicc + 0.009038146486806844164230628734206398223293267310107851\
99193305666423984885493`50.*asl^2*cf*nb*psibc*psicc + 
 0.00784447124418821119220090781618601108469850136150008164026016934660405407\
101`50.*asl^3*cf*nb*psibc*psicc - 0.01993550318913410942774480229785945801291\
905919627333953733971612371996376563`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.02941848239399824499046981568837752248231304247641441127787283429661226723\
865`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.7367758714798737874617551739105237239373241715022322273713258841623397`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.049774351464331867040877444796585300960341\
82643946319297990540118844031340352`50.*asl^2*cf*nc*psibc*psicc + 
 0.02901061846513560334651404647405630035646701949670222813531251196016665525\
715`50.*asl^3*cf*nc*psibc*psicc - 0.06494605730639055433729630284496882910464\
622123746730605317501171719542096458`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.18992954635163603244496120215189408671889392965631900590191994205108114676\
743`50.*asl^3*cf^2*nc*psibc*psicc + 0.000052172189813246339111896246733808581\
51094634857257120823688540590029054444`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00014365981543998045953843135273639264697404274369286870504023865344219912\
847`50.*asl^3*cf*nc^2*psibc*psicc - 1.420850235444191133341372773007499917014\
57565670533193057527530786888070254636`50.*asl^2*cf*nl*psibc*psicc + 
 (0.1072813581978734895499361517266479885417389442819191727642464927999202072\
3638`50.150462647914374 - 0.0016658323129331033330813411870512637949446127382\
3370516610232940281210909585`48.34156966684849*I)*asl^3*cf*nl*psibc*psicc - 
 2.81748445824758445404141776575795169799496524952868438690587386505373513005\
228`50.*asl^3*ca*cf*nl*psibc*psicc - 17.5800775482074491540650767964106336750\
3225034852767576481178158255790953000332`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00148929852421905665490679278962252270938907983491759148290575446617095039\
623`50.*asl^3*cf*nb*nl*psibc*psicc - 0.00820177768616578878268854963701406389\
01340122352565938456045607996837222978`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.11706328072200429863483433361070859597017684199432398181502943758341429058\
973`50.*asl^3*cf*nl^2*psibc*psicc + 10.06392700463400423360419880015920777474\
898717279331427529180752572737506845163`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.1910555878757273236784800279533275714538606369530148860978624187017903335\
2322`49.64987356783293 + 0.57410797809853950647222637485719821172681686884122\
925739162621269077010338629`50.12770740573435*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 10.60361962024720024333569811910269080734104806562120488914224963\
488275908991861`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 3.56152229239693622824506628625957387866034417220865768673061945226751629808\
377`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.0105487483916023516347441900729\
9754826066705800249112170223937786481803331083`50.*asl^3*ca*cf*nb*psibc*psicc*
  Log[mu] + 0.058093449881439394198096001313901710064267189610251015515666719\
64260467876827`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 1.82980490993345531520076341821076504995436130414423895914396514295346933311\
857`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0347373796137686043051781869006050129916110249005481611092302905340429700\
0742`49.64987356783293 + 0.10438326874518900117676843179221785667760306706204\
168316211358752001422367557`50.12770740573435*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 3.864241764829771522119315954070924076964291438438961194395140513\
40464830777212`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 1.08438325217312848629148842995658220640552464783225912741547541474025628023\
89`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.00191795425301860938813530728599\
955422921219236408929488403695174564516307184`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.010562445432988980763290182057073038193503125383682002840509441\
27269802618977`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.30151378448563510529532410326566464306415571320102937936849125043923103976\
414`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 5.8729870089128833133198490807817\
579605045456221236539215181290367224718235118`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 2.1356316396046848412072178475570028947289256807722377900078533\
7142523619807753`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.19414833087315316738247434977790935406626597097929434449158400962498105389\
19`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 17.24550498764842950216904705138\
720375407788939822840287107870488604500973109059`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 23.4710770899568131747627656828779204270749144004695204141\
5901467458297735006453`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvetacat3mb525100mc150100qq0.m <==
7.941688888888888888888888888888888888888888888888888888888888888888888888888\
89`50.*asl*cf*psibc*psicc + (0.1972989338787213998961821224871305023125382245\
5811498973143364660206425879585`49.77354750264549 + 
   0.426576381587861176721802463082702048585978055481841692904329414055260786\
6295`50.108419570169495*I)*asl^2*cf*psibc*psicc + 
 2.69210085390350589205028390151117614283070794691624955041206964961688957216\
781`50.*asl^2*ca*cf*psibc*psicc - (0.2154820393363298449731564103682454679451\
7203217708761304232253699125196772721`49.95877723141644 - 
   0.256605282942699561641444997465067934246725171164509609427839488865758733\
9869`50.034631747637675*I)*asl^3*ca*cf*psibc*psicc + 
 2.03458235186489484873219977930217192702408960819367958334019102525052522506\
09`50.*asl^3*ca^2*cf*psibc*psicc + 2.1621266598361212474668540252967729669384\
1847160399565363132846771904960958234`50.*asl^2*cf^2*psibc*psicc - 
 (0.1961343196282873646531747932851337060018259928256302890944277521906741983\
978`49.947825371560505 - 0.24364845419888063765590787088875942512620804179988\
939927068619372528865328792`50.04203543868709*I)*asl^3*cf^2*psibc*psicc + 
 23.7727856498384194838401182404776967896477018510915256754435989951415084810\
4014`50.*asl^3*ca*cf^2*psibc*psicc - 45.4126915059679771612180033480435668181\
1056867345950811735879341658967735291165`50.*asl^3*cf^3*psibc*psicc + 
 0.00474809446063181768088385124180709920141538305303150477890157448515998895\
308`50.*asl^2*cf*nb*psibc*psicc + 0.00429898881528624562948336414746960355872\
151095691907387243124211661919938152`50.*asl^3*cf*nb*psibc*psicc - 
 0.01091425189736325291119064879388641429470528379604630503950926303707889513\
795`50.*asl^3*ca*cf*nb*psibc*psicc + 0.01137692227484799772081531840900685955\
950469893808659025236324741010851733183`50.*asl^3*cf^2*nb*psibc*psicc + 
 2.83874139650876059038123234298453699563724850857367638537857113046069184`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.054563610507217804665138411083836132072726\
21876145876591915270488474363922297`50.*asl^2*cf*nc*psibc*psicc + 
 0.02756341698230533636164807476811310771614679690728399618516523043415945132\
119`50.*asl^3*cf*nc*psibc*psicc - 0.05463716836856776912285754350558295504081\
811606380833248972943421375827953751`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.16088695660088475719822501950282535279711698048764981100626058512273082365\
795`50.*asl^3*cf^2*nc*psibc*psicc + 0.000065243849369082874053015127672978119\
44018570845256958885538209136388448897`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00037488091427866340960102782188883081554712983338555332585817054549767687\
94`50.*asl^3*cf*nc^2*psibc*psicc - 0.5141699286864912967582995178500264461333\
4240047832276234402897156796802590458`50.*asl^2*cf*nl*psibc*psicc + 
 (0.0826704513677289761443771811337598980227823411639237908236525278659233960\
133`50.118905993291555 - 0.03272462991969968455130771567041321584031431359646\
416540581834108846854639315`49.71643042832537*I)*asl^3*cf*nl*psibc*psicc - 
 1.07410128088115092945526077498583852834146359474063065934006626730275099340\
143`50.*asl^3*ca*cf*nl*psibc*psicc - 5.90667656330331515233152303045080207638\
810705875522447455680493073978633365188`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00061481315230955840610709471462455298507350098783995983085049620814750319\
79`50.*asl^3*cf*nb*nl*psibc*psicc - 0.007065239677828477361131219695802861481\
88075151187942693451660862530819447735`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.03328897911568269709667940266891055238547716344451979813793916531281903696\
22`50.*asl^3*cf*nl^2*psibc*psicc + 4.6345164916037115753566417926605379193385\
003993892963118822964762981348385305`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.2302747376861031839858897860664492295791599505351043834444757228527185979\
3569`49.77354750264549 + 0.49787275806372628252786483270999537755630435187273\
68783432505106593329116424`50.10841957016951*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 4.281985361121823747615970410502292658810262612596671064134264653\
47224302236579`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 2.52349640036037589365592460484892942933318668284054148848796249170852875207\
231`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.0055416731602965364258703961074\
1396501577585640982876939990415459916126208783`50.*asl^3*ca*cf*nb*psibc*psicc*
  Log[mu] + 0.063683167717873675388183155919256157194247760186294161471199118\
85971419248576`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 0.84263936210976574097393487139282507624336370897987205670587207037618225113\
073`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0418681341247460334519799611029907690143927182791098878990011226633627899\
621`49.77354750264549 + 0.090522319647950233186884515038180977737509882158679\
43242604592038641540622108`50.10841957016951*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 1.506663455667324949519277214092476692452224904059163022289250164\
978572957464`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 0.65998285692360629252471686627780326568276391002654117521131753397379632618\
363`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0010075769382357338956127992922\
5708454832288298360523078809915857125755646034`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.011578757766886122797851482894410210398954138215689848035402720\
0963705122925`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.10911024765288320725929517601597806438164572261721393202317197963468868365\
421`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 2.7045560977586768594511555014375\
275224760362323021745070577163628063157875369`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 0.9834749446395188579822383641591009172640131753826089123807608\
8877246804986214`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.08940681314904716890747621492355462884218301594387353738332921539724782937\
522`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 7.94168888888888888888888888888\
888888888888888888888888888888888888888888888889`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 10.9974416095107453132144490169181527206218564243255601280\
2926383173296753543667`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvetacav1mb425100mc150100qq0.m <==
17.07406491681377818510228047517021754727875877407540056119155002600833148261\
423`50.*asl*cf*psibc*psicc + (0.233613513196136126884848793229038834030004268\
03810985611497299724646719279592`49.65473834320454 + 
   0.693300476163479119253122992807715143442898063054402867692704503854517778\
64865`50.1271618810786*I)*asl^2*cf*psibc*psicc + 
 8.11456721310984117961822665495833007070065835901199827494762726828404812325\
003`50.*asl^2*ca*cf*psibc*psicc - (0.3490707096834343014789182583835281896386\
0730237200525317517614406277213642317`49.95899248096233 - 
   0.415337133003303230271299617259835065665734421190669290756455724129213020\
6989`50.03447983273322*I)*asl^3*ca*cf*psibc*psicc + 
 6.82321531981935230087280444563081303134643723141241966244123401886326791677\
931`50.*asl^3*ca^2*cf*psibc*psicc + 4.575192268810115367565480821685021664318\
11257936525479399855253617225256008613`50.*asl^2*cf^2*psibc*psicc + 
 (0.0079504369830367537814048725293629395170622650303904317566225250046774318\
155`48.007052050696515 + 1.10622311935949884741660760878617065373290390398066\
121655047575666944515966886`50.15050378178972*I)*asl^3*cf^2*psibc*psicc + 
 63.5809746681889635304483325896729658600579921518028828158546530592053806801\
1573`50.*asl^3*ca*cf^2*psibc*psicc - 126.173403366374410521908902685434129791\
20421230987330179046258604837864913488711`50.*asl^3*cf^3*psibc*psicc + 
 0.00983600256781874078396738314859714098991438257469819100803923894964699954\
844`50.*asl^2*cf*nb*psibc*psicc + 0.00768475917346758903427638460584489524727\
877920369176852969884576561693987078`50.*asl^3*cf*nb*psibc*psicc - 
 0.02034756889335645234395012642356411647381359529262516600750234517646594734\
668`50.*asl^3*ca*cf*nb*psibc*psicc + 0.00295772336727249125402180840053894868\
927871649507229835209382428246336971294`50.*asl^3*cf^2*nb*psibc*psicc + 
 5.66631010163635849939716420015593487071057154846940058725063634910563496`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.075917151592369189238706175167094414551651\
40456798504504959456095249604040592`50.*asl^2*cf*nc*psibc*psicc + 
 0.03842929299752992178591620806935359738999349400476575308879133221312994087\
857`50.*asl^3*cf*nc*psibc*psicc - 0.07337415808271056566660014752615947624301\
086079329130683708151544187959766962`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.16958524988670112984039485655135945323834731282526148233384587076203132102\
806`50.*asl^3*cf^2*nc*psibc*psicc + 0.000087468485289486055104871898894293523\
07213729427392844159317866745080339378`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00033755370698065055208583927929154478056686072171941862908300005066164688\
81`50.*asl^3*cf*nc^2*psibc*psicc - 1.5220703322087186321288302245356925213306\
6454807999032550880146186131000290967`50.*asl^2*cf*nl*psibc*psicc + 
 (0.1321530589767380473459161499473191055696383818481381662688301808398081869\
6322`50.12444907328531 - 0.04719542995383006285506525288670896308566345227401\
146835721763865733823045397`49.677271799887066*I)*asl^3*cf*nl*psibc*psicc - 
 3.17162059192970967798867583062118833853576213821158817411037086702926360702\
285`50.*asl^3*ca*cf*nl*psibc*psicc - 15.8374852493632276038723327811404109500\
5846566638027187769328649056444543993549`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00175366414136832997048974439721256193842572366892722182588814740074713697\
19`50.*asl^3*cf*nb*nl*psibc*psicc - 0.013535293992088235431276252428246129883\
8286521917326224017264061721537999616`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.13568521072615684290229742296184660554292937424718550779809564191810078131\
979`50.*asl^3*cf*nl^2*psibc*psicc + 9.963880044003686302828030710271893379848\
56365417477186197378747408276235242519`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.2726587995870110924193133399350068192109804935746881025330399750209839775\
2162`49.65473834320454 + 0.80917611741547135831606660133542943449410964694494\
360070549978764788677117774`50.1271618810786*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 11.92158853698766868836533402510282801228048889242318272134665663\
264193217786782`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 5.33987274463099173858397521341636741105321352938007235441136933570944820606\
379`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.0114799551455081392709143418581\
2859573106474814009739166635019120505903562348`50.*asl^3*ca*cf*nb*psibc*psicc*
  Log[mu] + 0.088605659570136937685897073422057276752474048093607472684935448\
32050384644645`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 1.81161455345521569142327831095852606906337520984995852035887040561057789773\
644`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0495743271976383804398751527154557853110873624681251095516949414590895504\
0811`49.65473834320454 + 0.14712293043917661060292120024280535172620175398998\
974558281658870617632253664`50.1271618810786*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 4.219246630689477100807956469134272016883901046614476898960241379\
91990224012615`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 1.40337707030869257633919777877244344653308149076742214489780868377760309899\
685`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0020872645719105707765298803378\
4156286019359057092679853478565896293884101342`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.016110119921843079579254013349464959409540736017019540423367971\
42326956444614`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.32299335613938778965557146241222493785796992581408143136765884644310019019\
577`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 5.8146027917188870542439418373672\
8599859246252627738754438250997566079080652336`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 2.1144010151705043833614333954062858176699863731917772889797875\
020716852599725`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.19221827410640948939649394503693507433363512483561611716403456660102915172\
035`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 17.0740649168137781851022804751\
7021754727875877407540056119155002600833148261423`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 23.4163215447039623313642806894820280350675604737083234539\
5929970485641680649644`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvetacav1mb475100mc100100qq0.m <==
9.071508697627222839157318281254273976316336010064072944513241843789635006638\
92`50.*asl*cf*psibc*psicc + (0.3858334768116360000245064077673272569376373854\
288064059845650046446166965827`49.831715192521656 + 
   0.705252325695884937924153813610934186327608118784192006123994419634020812\
72204`50.09365981304562*I)*asl^2*cf*psibc*psicc + 
 4.15279618843580094079410796977990645826833799748243136698052466359363373328\
222`50.*asl^2*ca*cf*psibc*psicc - (0.1023254857797969343515204346484749019844\
0125020400524684448646949136642222563`49.25413223588132 - 
   0.799537269477738772672611949997228622406064830034473579779933811760599827\
49768`50.14698713346462*I)*asl^3*ca*cf*psibc*psicc + 
 3.35588775056311974236880943106896943815730093544675738560235485495827217896\
067`50.*asl^3*ca^2*cf*psibc*psicc + 4.710090897667829644636323482459883039236\
66718063522977635499801386023295824179`50.*asl^2*cf^2*psibc*psicc - 
 (0.3259993232112275051039064141736262449895899663520044922949335610685068782\
2668`49.79124273798591 - 0.67052250680533593222468621325707952658597661054129\
403811695740466629449824481`50.104439399522484*I)*asl^3*cf^2*psibc*psicc + 
 22.4430285956056018396817648180806615759513443799388891219034573548452871743\
489`50.*asl^3*ca*cf^2*psibc*psicc - 51.45098366006824960739976894326770764320\
049576992134168550049904689711865699918`50.*asl^3*cf^3*psibc*psicc + 
 0.00518652906508939316223746917832137819609418426319873276118692530035352016\
986`50.*asl^2*cf*nb*psibc*psicc + 0.00392634405434604807936770267533830067511\
317068327530293388795113148280522518`50.*asl^3*cf*nb*psibc*psicc - 
 0.01126500962058827997060515059305593742939956201736479435812095645747317370\
126`50.*asl^3*ca*cf*nb*psibc*psicc + 0.00287632346403933855075659174181759318\
913673033052517606195831608833226590783`50.*asl^3*cf^2*nb*psibc*psicc + 
 2.96533736996285297934652732876488625281487513662733722759482119184371606`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.104596147720081774036727818418605121896990\
61149923950735053495512562211908209`50.*asl^2*cf*nc*psibc*psicc + 
 0.04389994188719137589851962964060185649598132755355085481077618507018207008\
856`50.*asl^3*cf*nc*psibc*psicc - 0.05547958741193766192331685272194180204351\
012305407068488132486065256908882547`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.22950529962240962154624721468703633254087551967889643139315714563623569818\
366`50.*asl^3*cf^2*nc*psibc*psicc + 0.000119603249763401255476145320160510819\
87720496690085185075183046061423148784`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00120601263610569727343035767862704462613176663537319501905516160915662540\
481`50.*asl^3*cf*nc^2*psibc*psicc - 0.705285280722104162869407798872990195615\
74281106890732142606345997286054259563`50.*asl^2*cf*nl*psibc*psicc + 
 (0.0939999772307287993969308749261992379424270991233613071777633027242845683\
3617`49.934757866900874 - 0.1225947041146775323623090631516492738575043517706\
0714176247195920062211984571`50.0501018282941*I)*asl^3*cf*nl*psibc*psicc - 
 1.54359391430785790688237076014860895441405968414094075129345397313587467725\
484`50.*asl^3*ca*cf*nl*psibc*psicc - 6.66028313286314470227023170774649692370\
081220789503596649516941157306088152771`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00080647723098181463187256079580168902790327665076985454722583884263268586\
507`50.*asl^3*cf*nb*nl*psibc*psicc - 0.01626413551838497028892270806068243658\
881153732265056217844578537622722404218`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.05483402417211661761523306885291880783079459697020021991095481342717963115\
796`50.*asl^3*cf*nl^2*psibc*psicc + 5.293843318604478821015008930996038013660\
57488918477477514413293871520924276953`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.4503202369959630056362825140763800801139826479999701715226223815263041982\
7085`49.831715192521656 + 0.8231255542514062806109028724107995909146785384047\
0488404707420435965803790126`50.093659813045626*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 6.148988299089340496730406190138371864672225727095012482376625829\
47740113602843`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 5.49731782435716939350565283063324605814606266807208976623977631629936037307\
746`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.0060533860801242655827143640606\
0744214264762220871059686018816195070627240263`50.*asl^3*ca*cf*nb*psibc*psicc*
  Log[mu] + 0.122077955545488013991501826879878949351828076590553062998560088\
23056428375649`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 0.96251696701899614927545616927200691157464997985177723184438787747883439216\
188`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0818764067265387282975059116502509236570877541818127584587220449037837783\
6337`49.831715192521656 + 0.1496591916820738692019823404383271983481233706190\
3725164491855858091020577189`50.093659813045626*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 2.087388071424654463969759272626017177940603091516044128212873528\
2365203062496`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 1.22929633136764157397585636079544389242510570824052337827801527535702084515\
381`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0011006156509316846514026116473\
8317129866320403794738127107256354397730138728`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.022195991917361457089363968523614354427605104834646011533555498\
51970408927645`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.14966618495583721942180335935735561623641734920486855242132586454994858479\
436`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 3.0893182177363226437726952647019\
2196713604577772415040467764124572356572321255`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 1.1233884428132082340991619144370625335040166464451456013536160\
8690852476490197`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.10212622207392802128174199222155113940945605876774050926441674985998307549\
584`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 9.07150869762722283915731828125\
427397631633601006407294451324184378963500663892`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 12.7384102915326188387284711970857905206181189656129719954\
9323216690938979980771`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvetacav1mb475100mc150100qq0.m <==
10.78114014102448820903374121824786630995836749451119827305024009867026452954\
137`50.*asl*cf*psibc*psicc + (0.197210360351282842077931914988162990705045466\
46141624631354954294038912208691`49.6955069242613 + 
   0.526540855305610731550974919783305443544022150934145762538396829289953099\
10618`50.12200927216849*I)*asl^2*cf*psibc*psicc + 
 4.45635582871252272249762937955214176949260546796415125060068900941041700411\
127`50.*asl^2*ca*cf*psibc*psicc - (0.2547678832296241470239685912710527258177\
0016040517952677849195505370427107632`49.9428499821513 - 
   0.322473774482813859940685408703050080501629439743893302662987470740545167\
6692`50.0451997044001*I)*asl^3*ca*cf*psibc*psicc + 
 3.51693544418085937879131125834449941136552071626683290003027453882376813236\
196`50.*asl^3*ca^2*cf*psibc*psicc + 3.432076402366017403740672618483170605469\
71081195768933784719365450837385943101`50.*asl^2*cf^2*psibc*psicc - 
 (0.0492713868645550551991559809070576912206203440195674043079600065398303587\
4642`48.98349136232557 - 0.72212076053282730573743761133012049562834799027643\
504291838375754258226387368`50.1495064064671*I)*asl^3*cf^2*psibc*psicc + 
 36.6397328218828596164631914622268809875435454036674538885091419038853269391\
0604`50.*asl^3*ca*cf^2*psibc*psicc - 71.2035156013113967397883114259070381228\
6663113487943424621572426169529270476902`50.*asl^3*cf^3*psibc*psicc + 
 0.00638784069650409367184862725569068594543121681199081962832253713877613633\
773`50.*asl^2*cf*nb*psibc*psicc + 0.00498671243139909260571819375649231551352\
363230990751560385557940745932006902`50.*asl^3*cf*nb*psibc*psicc - 
 0.01401447224984968630889096084878816334137142046252543682393481836155371934\
791`50.*asl^3*ca*cf*nb*psibc*psicc + 0.00291534552738725854610580401372133176\
066730075201853729919962842229304059518`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.78480459674614867557527537148377877289146168981739732690439469767267711`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.060847425433554249581251290677345471053616\
42643033201166466714806129520983483`50.*asl^2*cf*nc*psibc*psicc + 
 0.02960472310616727377729923271472296354913937340506176718973250690187025800\
586`50.*asl^3*cf*nc*psibc*psicc - 0.05926137437693737513350500139236732283063\
571238521458915589010145795503034444`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.13748511309055619117675728984957693432041323703650298278981667811329122466\
386`50.*asl^3*cf^2*nc*psibc*psicc + 0.000072104370294368707262718527394984634\
83576021338824214063630169616821130497`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00034341536548657826507765010168243746104882490018570683094473487264029905\
99`50.*asl^3*cf*nc^2*psibc*psicc - 0.8176816418691846969438187275934569491490\
5653803240232720542836527168361367999`50.*asl^2*cf*nl*psibc*psicc + 
 (0.0989803359001064341653760470597276286699025005441824975826805649206229064\
3428`50.12077304174331 - 0.03792252242884488813919156811057568175408682867830\
490373169864845957972859061`49.70412133530672*I)*asl^3*cf*nl*psibc*psicc - 
 1.71442649214535477723239819811414645165011925059389516999419432048003090499\
974`50.*asl^3*ca*cf*nl*psibc*psicc - 9.22039534689375177514519990287866806847\
418432046805226410167414617673257735483`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00096895504564323790471729824826855026108830738476096644067865145762278928\
03`50.*asl^3*cf*nb*nl*psibc*psicc - 0.009229788701604526485092741949323862586\
72669894971517852527341114841805898981`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.06201600746341387896995510048506440277776937138558468464093455730422011237\
23`50.*asl^3*cf*nl^2*psibc*psicc + 6.2915297339051698777271689900293083994322\
7559366299518073002945904468438768236`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.2301713603114976819220829958773105537246982560569319685690799169774219969\
8914`49.69550692426131 + 0.61454491898596406319987240263500922433263401836687\
711477267978268800666151045`50.12200927216849*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 6.748681424462408109368265495696120087957056853227286281740941785\
701550102201`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 4.00570077970773610833444514477549125428520638335305794670258184999461057412\
404`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.0074554804319028153505228285706\
4237278744800321889520253737925893677192800022`50.*asl^3*ca*cf*nb*psibc*psicc*
  Log[mu] + 0.071017235902548257449602995675845687523657950793333220900810628\
48769850616339`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 1.14391449707366725049584890727805607262405010793872639649636921684924986487\
711`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0418493382384541239858332719776928279499451374648967215581127742023696088\
5508`49.69550692426131 + 0.11173543981562982967270407320636531351502436697579\
583904958101223357495428267`50.12200927216849*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 2.355163079109856780248114761472184108544056746656166315350049548\
10531725862875`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 1.00139870269976421515865804090832848224341577915789784696140895156498999337\
465`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0013555418967096027910041506492\
0770414317236422161730955393841658905200936325`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.012912224709554228627200544668335579549755991053333312906271097\
38821205425385`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.17351743357197017724024884764798680635015099916781442969328671533550652707\
42`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 3.67153620812236396120442552942743\
763968652987159315161837334105732059463098756`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 1.3351040756808596222561547379736136871587381351247824064062417\
0073186095000629`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.12137309778916905656874133981578306246897619410225294607627197892522432154\
913`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 10.7811401410244882090337412182\
4786630995836749451119827305024009867026452954137`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 14.8607235703881545473321088952328589216466137544342356995\
7245095200709262751982`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvetacav1mb475100mc150100qq1.m <==
13.15392129385280907933754893136730785931568772740118475272706683148026080687\
903`50.*asl*cf*psibc*psicc + (0.216629522811546171855597503251184553547010528\
4975831028759701773997592942402`49.68153019087577 + 
   0.599911734875094763838225059344807804609008835546219222262164273635167428\
86561`50.123899905074204*I)*asl^2*cf*psibc*psicc + 
 5.74628122078939870641799938959287123333379582006805097737980861051888177196\
166`50.*asl^2*ca*cf*psibc*psicc - (0.2946809417043229949111294724469879145520\
9217520741221865617202128503322133613`49.94934607986711 - 
   0.363957154273636130364542648514765885095077816980070889104002742840993807\
87052`50.04104429150651*I)*asl^3*ca*cf*psibc*psicc + 
 4.65469557313020684792726753555782075185038487324800372972399454845402856561\
474`50.*asl^3*ca^2*cf*psibc*psicc + 4.068424143670792927906146363218024414735\
15700629290127376706003620096407116416`50.*asl^2*cf^2*psibc*psicc - 
 (0.0363325125619617886344084321459919286944545171034264995982120896249363961\
6117`48.77522398442616 - 0.86139128125391429857398947894361397812896041857632\
492319057454136795672722861`50.15012902369414*I)*asl^3*cf^2*psibc*psicc + 
 46.7679413188538480070842310538021249291636362998576075939940116069432667990\
9093`50.*asl^3*ca*cf^2*psibc*psicc - 91.2627965393518559007260497786676282500\
4779575668076191783824041948150825251429`50.*asl^3*cf^3*psibc*psicc + 
 0.00705983179859332006648959145484765006404578935822680672202903528053461571\
948`50.*asl^2*cf*nb*psibc*psicc + 0.00565190589260388714740400830290541655632\
749618862053768327151713080136880234`50.*asl^3*cf*nb*psibc*psicc - 
 0.01550235053919809400560687773814733428304112237862500394988940870038546055\
364`50.*asl^3*ca*cf*nb*psibc*psicc + 0.00314402898138229041770731330144552793\
352613890070503076842778915016977958935`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.78907733374697736192466955270332467348459261325645746342359513147611787`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.067560460362624719843003484273598291634329\
00322371261449375851157498358904321`50.*asl^2*cf*nc*psibc*psicc + 
 0.03359940993882057665015726821902335713295848628692955458691279825906675629\
049`50.*asl^3*cf*nc*psibc*psicc - 0.06582011631214596863207094280450389103001\
268149175034396241498930886939185507`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.15913591841483262711013582831211025903116555266164839981949061597323530345\
666`50.*asl^3*cf^2*nc*psibc*psicc + 0.000072520653840092647832104407308933698\
84810310271082077885656197196513098206`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00034700038889109542805940729340748491810367201580121831852753030687660052\
674`50.*asl^3*cf*nc^2*psibc*psicc - 1.067049603635375173525675720577721195153\
56613524744278598265032791121663865425`50.*asl^2*cf*nl*psibc*psicc + 
 (0.1134182808869916814001132342443920339853055064411007057883531731720367985\
8747`50.12223223333603 - 0.04230207598079310173011839308515363035786946664099\
058112332129266908650546951`49.69391085402622*I)*asl^3*cf*nl*psibc*psicc - 
 2.22391944056491900656745837081867706193039371512849310424812243218130476385\
32`50.*asl^3*ca*cf*nl*psibc*psicc - 11.69233388325261287171837538522177701269\
327635343376422128548835247874615928441`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00114539087685462861768804326536451363152477507223861012051709348638875012\
772`50.*asl^3*cf*nb*nl*psibc*psicc - 0.01096104512728869696317257837539970639\
731494418193902316510659171126579856287`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.08655934843935154937879989710249091664323777322109321451087549882718409385\
267`50.*asl^3*cf*nl^2*psibc*psicc + 7.676209181514185009089054360469352693245\
5561207488062436170022902888991263721`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.2528361687507045387049501162886763465690577530778274398937551830820166640\
0641`49.68153019087577 + 0.70017873217751000348628491576830744566460411101550\
875639687476510291716509506`50.12389990507421*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 8.594785184649299916791829600435373948173665619673934827993767595\
83279005735334`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 4.74840529577053245421615613875883407574353238080852724856630952449517057968\
841`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.0082397856063854682924208742805\
6899710748218945101752209724147316119841828464`50.*asl^3*ca*cf*nb*psibc*psicc*
  Log[mu] + 0.078852262311355777249338297187038684321899526041720846784684279\
57091017014335`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 1.39567439663894272892528261099442776240828293104523749883945496187070893206\
764`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0459702125001280979463545665979411539216468641959686254267774720097779047\
0087`49.68153019087577 + 0.12730522403227454608841543923060135375720074745736\
522843964548116497764069818`50.12389990507421*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 3.020112217756729674356270807616780232905217992185973993402340388\
35411861435552`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 1.19653913617065351594306221738630421836891529182120583164023721185554420664\
524`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0014981428375246305986219771419\
2163583772403444563954943724303795941757876956`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.014336774965701050408970599488552488058527186553040153946137222\
25052982332128`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.22643495859042348017896155028689772136395748953084676023125952814773032306\
642`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 4.4795909966330401595950103612276\
0675069789310361707050304185392947728404575817`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 1.6289421805938327853072764949918570002537793104062074553262580\
0026577075126449`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.14808565278125752593702513590835063638670721003692795048419006682753046674\
394`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 13.1539212938528090793375489313\
6730785931568772740118475272706683148026080687903`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 18.1313651114467120349588774469966971532807439634497930631\
5898892051239149620205`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvetacav1mb475100mc150100qq10.m <==
3801.4832539234618239285516411651519713422337532189423935381223`50.*asl*cf*
  psibc*psicc + (2.9194591399065063992106104661939891226584410061429795112563\
5413791859517236025`49.46207853038107 + 13.9451857099218101409748269920784643\
9370355103978629409486067178312208876983696`50.141200431237976*I)*asl^2*cf*
  psibc*psicc + 
 4337.0863062756624368696020472889289823767503752726242887003428`50.*asl^2*ca*
  cf*psibc*psicc - (7.9884408645916719678082053728749466282338123622530230363\
4683641649823138957869`50.01228025517842 - 
   7.536421566214042337530214459583703577016951969776048750650775772573444312\
422`49.98698341423056*I)*asl^3*ca*cf*psibc*psicc + 
 6440.2972177581691468371191261653463157639479292975067706171105`50.*asl^3*
  ca^2*cf*psibc*psicc + 
 467.0073617359465567639692571415258408650933733737649292844966`50.*asl^2*
  cf^2*psibc*psicc + (15.6667907271947890041975293142301066595669341651880372\
2842279910549102517491035`49.39399121609181 + 88.0513206735510927595698718130\
0090961904021499478408770416617922780670382114241`50.14374704811146*I)*asl^3*
  cf^2*psibc*psicc + 
 57007.5735857708513079495407229364551800199895278901611838362046`50.*asl^3*
  ca*cf^2*psibc*psicc - 
 248491.0961804795390974409389366997309900414048731859274153945122`50.*asl^3*
  cf^3*psibc*psicc + 0.120631114228378190742878913109260555427483372910091501\
29925092752196738213991`50.*asl^2*cf*nb*psibc*psicc + 
 0.12678872413761145734826342642722398648431418720246689405414621591421106395\
773`50.*asl^3*cf*nb*psibc*psicc - 0.26517058355451316669458494455015926639181\
868978181483558334351487052017539553`50.*asl^3*ca*cf*nb*psibc*psicc - 
 1.99093371214126896828616625205270833810229420303137609007819218267099212302\
397`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.82794418598615009011196468548455345159533214298202669265342311298264247`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 1.206177454930182135567273507968041701304157\
99932574300504315151866622363683224`50.*asl^2*cf*nc*psibc*psicc + 
 0.77183135586601541994645099420967246083737262658573757629706031689696421617\
399`50.*asl^3*cf*nc*psibc*psicc - 1.16317321738448654818568456668135358514007\
674581614032045500519617967574846218`50.*asl^3*ca*cf*nc*psibc*psicc + 
 4.27272095314001733785743997954259570681189009129264195695684176242901970916\
127`50.*asl^3*cf^2*nc*psibc*psicc + 0.000076550399213362838648901020717029474\
87799420106259778364205014340863605525`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00038270957823641736079528737266376241525408849114032091586205163407184844\
578`50.*asl^3*cf*nc^2*psibc*psicc - 
 879.7654958430496866935083600649883195646616394666229523799327`50.*asl^2*cf*
  nl*psibc*psicc + (2.8556634861994297906546575654302995544556935726668682611\
8791253916401062710005`50.13707446637786 - 0.72159417569853924633774751021145\
749874548502480068097841223314066470314067802`49.5396604570554*I)*asl^3*cf*nl*
  psibc*psicc - 
 2589.3348266937243064843263758580492107150621059889958794006659`50.*asl^3*ca*
  cf*nl*psibc*psicc - 
 11984.7862841057259326093377414085647038715133413439546093224609`50.*asl^3*
  cf^2*nl*psibc*psicc - 0.055834570316045087157286684905676903826975211425325\
70085221036625891106435388`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.55828382546005260676001097481409081310985534172942179974018496384167616221\
262`50.*asl^3*cf*nc*nl*psibc*psicc + 
 203.6014039722902211325581180189677789989519411827072634826618`50.*asl^3*cf*
  nl^2*psibc*psicc + 
 2218.4244534575994676267367101756429283479657188964050044053137`50.*asl^2*ca*
  cf*psibc*psicc*Log[mu] + (3.40740659065351401428546302886073352834290990146\
849307347645534593133190970342`49.46207853038107 + 
   16.27593174583579683785341659805363998856880761229575166748915954389818369\
614923`50.14120043123798*I)*asl^3*ca*cf*psibc*psicc*Log[mu] + 
 5607.6292536586437339041713764842484611890177856516060552147149`50.*asl^3*
  ca^2*cf*psibc*psicc*Log[mu] + 
 545.0612205909255264445951716044054682342371599999546746340806`50.*asl^3*ca*
  cf^2*psibc*psicc*Log[mu] + 0.1407929462142826822929943143667158421972696594\
7622378150109740164199905876983`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 
 1.40777343078636211921229254259677903401230102240180065604820845916126229947\
536`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 403.3499006286544486594066745773896233359937670720736371646024`50.*asl^2*cf*
  nl*psibc*psicc*Log[mu] - (0.61952847102791163896099327797467882333507452753\
972597008402531230131809474174`49.46207853038107 + 
   2.959260317424690334155166654191570907012510474962863939676197869067079752\
00859`50.14120043123798*I)*asl^3*cf*nl*psibc*psicc*Log[mu] - 
 2107.6523263324434502508117300185953915714471825258987695338745`50.*asl^3*ca*
  cf*nl*psibc*psicc*Log[mu] - 
 195.3947358284537110486588076433878137166813015083223192167177`50.*asl^3*
  cf^2*nl*psibc*psicc*Log[mu] - 0.0255987174935059422350898753394028803995035\
7445057411719584374976775712160678`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.25595880559752038531132591683577800618405473134578191943246817390815377602\
313`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 186.6920365668182072936649936341358243923089073255551528021985`50.*asl^3*cf*
  nl^2*psibc*psicc*Log[mu] + 
 1294.6017980269486061229579943947783509516911069453334687672521`50.*asl^3*
  ca^2*cf*psibc*psicc*Log[mu]^2 - 
 470.7642901916176749538029070526466730733422207073939545899615`50.*asl^3*ca*
  cf*nl*psibc*psicc*Log[mu]^2 + 42.796753653783424995800264277513333915758383\
70067217768993092931315630488899839`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 
 3801.4832539234618239285516411651519713422337532189423935381223`50.*asl^3*ca*
  cf^2*psibc*psicc*Log[muf] - 
 5239.9645172080997781031155821820454772981350054369901952529478`50.*asl^3*
  cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvetacav1mb475100mc150100qq1100.m <==
10.80158316111566886836914169206459318737819929788389303540776067773888147554\
577`50.*asl*cf*psibc*psicc + (0.197388001025885562763569814361376118087501189\
0700894155860771925812146423215`49.69537223813667 + 
   0.527201539771152224945922587679100063493206851588970121933960507429738721\
10189`50.1220281592387*I)*asl^2*cf*psibc*psicc + 
 4.46721987846303347843176511431771534227937422247206833118022968483383400625\
648`50.*asl^2*ca*cf*psibc*psicc - (0.2551256750795560322196748182194611514586\
1363752752072425989091353951756350334`49.942914511280094 - 
   0.322848723323260418904909593044130054186625543709839083182716353823176907\
83113`50.045159417748394*I)*asl^3*ca*cf*psibc*psicc + 
 3.52638590885337774065431574922008238917226931679258983010335408149727337938\
327`50.*asl^3*ca^2*cf*psibc*psicc + 3.437633685084672224610819647070973490598\
05740797374970731859038614038938252671`50.*asl^2*cf^2*psibc*psicc - 
 (0.0491659052594654188618792780770785745678683449747789080126906472304321971\
0904`48.98183677647312 - 0.72333810410388165735520436484733703742412935889845\
520440822607031187427130185`50.14951408004682*I)*asl^3*cf^2*psibc*psicc + 
 36.7248551882196778616688018734116107794591169582472208548093223776614849029\
0898`50.*asl^3*ca*cf^2*psibc*psicc - 71.3710005999573778603030328375270397216\
5821298111289808788354430120691675973821`50.*asl^3*cf^3*psibc*psicc + 
 0.00639393014029874998325021750779996982552332274653029455368770060906806450\
741`50.*asl^2*cf*nb*psibc*psicc + 0.00499270501671776177218119727549798170226\
502709437247070302237417269203194507`50.*asl^3*cf*nb*psibc*psicc - 
 0.01402795284905173715392758715652116588041989788030399016292151697442617736\
131`50.*asl^3*ca*cf*nb*psibc*psicc + 0.00291769567479191650650207924244688112\
353797892018883394349332454541443465964`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.78484727925736363664178701965575467059231842781551980890606200527194442`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.060908235674836121577186770274261073019939\
10016575131900240280233434785418037`50.*asl^2*cf*nc*psibc*psicc + 
 0.02964068620347112833199375869808116006733857152843466814385713415732077878\
499`50.*asl^3*cf*nc*psibc*psicc - 0.05932075935131462044628631640131235212539\
450885897789478409797822618148789742`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.13767751739335528458070535303237963348962534456105580172410645948146757761\
312`50.*asl^3*cf^2*nc*psibc*psicc + 0.000072108504478436037871528539633240180\
41441522425776139583445559634844054058`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00034345087360677248787021835931975016357935928693109094069526938757928594\
578`50.*asl^3*cf*nc^2*psibc*psicc - 0.819774898055127579815482618545250787875\
28331846450176918577041221666881576997`50.*asl^2*cf*nl*psibc*psicc + 
 (0.0991100261838442063395173687886935286759766242855826715915172040762725037\
3295`50.12078751041291 - 0.03796232675620435350185747176130689571604802773251\
920332933024634761612544245`49.70402274253639*I)*asl^3*cf*nl*psibc*psicc - 
 1.71868492868080224667311143358651436408038239464350533227331054202713771580\
819`50.*asl^3*ca*cf*nl*psibc*psicc - 9.24124452660027721963670393321690103525\
574111710856275056296020359295424014853`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00097052133020723327636542105970466420543063925268245447911110190909576402\
195`50.*asl^3*cf*nb*nl*psibc*psicc - 0.00924513415233461243424072426691864246\
986790257390322948797792164102693994065`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.06221596162871021258134592100052921317621912223754123632142167229126885428\
364`50.*asl^3*cf*nl^2*psibc*psicc + 6.303459628802377090787505257112746487865\
93338960203457773569423072013859139101`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.2303786911821838292459969539868437826475318689555140484871110832980783949\
3363`49.69537223813667 + 0.61531602777507373808538302253066169378654630606384\
427552364781311879784250623`50.1220281592387*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 6.764295607980757107300366032146862949060225253067885023411586283\
23599129661598`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 4.01218688581651203870126212324643067269141272541404348025950481977078340187\
692`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.0074625876424938807003271794873\
1412746613218143392306349840106137601534911129`50.*asl^3*ca*cf*nb*psibc*psicc*
  Log[mu] + 0.071088209739479476370842403313482011965968046769985571970334048\
27269278231066`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 1.14608356887315947105227368311140845233926061629127901413376258740366156207\
109`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0418870347603970598629085370885170513904603398100935111549627741581305629\
3491`49.69537223813667 + 0.11187564141364977056097873136921121705209932837524\
441384650019898496034343019`50.1220281592387*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 2.360774663490373221756898071342918054687834869250822508762933795\
40368192625464`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 1.00309582246775728610291740718730744351008470793348766837136852754869172811\
62`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.00135683411681706921824130536132\
98413574785784425314664095632553890013127714`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.012925129043541722976516800602451274902903281230906467251845067\
88758748472475`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.17396163633083750711325265709585192487649334223401975855284710783563387029\
154`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 3.6784981145150407518916932842491\
9176283435218898321245269904424857704139470549`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 1.3376356780054693643242521033633424592124917050846341924927573\
5745743129462531`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.12160324345504266948402291848757658720113560955314856295528221285010838537\
57`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 10.80158316111566886836914169206\
459318737819929788389303540776067773888147554577`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 14.8889022292818379681600249083418352494821099122031581600\
0605731819527422589229`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvetacav1mb475100mc150100qq12.m <==
11.87917686693416178921386840532299331348022584046658438627321119779797944632\
658`50.*asl*cf*psibc*psicc + (0.206482761672420600140806094301367085901112661\
26666538445537318473433389929548`49.68864974931464 + 
   0.561291103391427729850249356889828458309506714081675473277070394370692362\
42492`50.122954107718705*I)*asl^2*cf*psibc*psicc + 
 5.04624369820427389776404344198145531778442315420037279981244197829210225499\
865`50.*asl^2*ca*cf*psibc*psicc - (0.2736281394215296915078760554701345984098\
1999456725187996535181238088077455806`49.94608706837466 - 
   0.342159163676909386867616452941848647559976428642045447420926352854653786\
62021`50.043154486698235*I)*asl^3*ca*cf*psibc*psicc + 
 4.03345772388988658031126291319331441832742245176522889662581353469325901065\
318`50.*asl^3*ca^2*cf*psibc*psicc + 3.728657459924271658586480757908676813372\
43262633683722160092965580968531102081`50.*asl^2*cf^2*psibc*psicc - 
 (0.0434462837534598990128188306392227549342631844068991118875303610055093337\
6681`48.89179692528177 - 0.78706399542925961072581042270349237706341012772891\
190895814630518998260527239`50.14985433684166*I)*asl^3*cf^2*psibc*psicc + 
 41.2657959159732032035071065931954223099392876758056645452032398025925797604\
2438`50.*asl^3*ca*cf^2*psibc*psicc - 80.3331346273042078814681447229629006453\
3595266914927407793222905400323877098248`50.*asl^3*cf^3*psibc*psicc + 
 0.00670714007957414955378390974153767321646483301690229867781281905243391532\
256`50.*asl^2*cf*nb*psibc*psicc + 0.00530183462748636695515396814777043151425\
604814589522504373679952820848821103`50.*asl^3*cf*nb*psibc*psicc - 
 0.01472138519953746168296260758606091365704443447188014373128662910702075836\
069`50.*asl^3*ca*cf*nb*psibc*psicc + 0.00303187528118693839758228388065934067\
365524500750960792279408592727462131698`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.78693983185386093563764549093268752910277131547028719459903836750293409`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.064036570117532840021204160926876791386306\
43572716651384645446538245760605289`50.*asl^2*cf*nc*psibc*psicc + 
 0.03149646746123214168863384061309972867900067847236812062810172225431396666\
48`50.*asl^3*cf*nc*psibc*psicc - 0.062376488438407555279283537905764713847455\
96166135337269856390189592941274593`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.14766890602829986598695639988839064416177534414207163109221056958952016699\
736`50.*asl^3*cf^2*nc*psibc*psicc + 0.000072311785707861581476800997059747325\
35662783017806472880018474422737171974`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00034519919674165309200842730591317571364618454030569333279893173173803767\
473`50.*asl^3*cf*nc^2*psibc*psicc - 0.931522438107780109413858128701536540608\
70797212243020815453013036212863676681`50.*asl^2*cf*nl*psibc*psicc + 
 (0.1058098257159903396645854637603478873416161446687739717352307002532702320\
9926`50.12149949428085 - 0.04000674060701456318363953337939947264036550477977\
687148899347872918815057698`49.69910666561164*I)*asl^3*cf*nl*psibc*psicc - 
 1.94647602509864216374595099621464494503344522487332654489959901388233316987\
942`50.*asl^3*ca*cf*nl*psibc*psicc - 10.3515674451651763877058244963586808238\
6115363906014615245532485780736933021204`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00105189973171395322131442155674635722288687114863014623508988298608557048\
16`50.*asl^3*cf*nb*nl*psibc*psicc - 0.010043036246052487364488726874519616208\
85338676453480400510996385534574257382`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.07304664813212872295613475005974484075250893781247168965527105549445932417\
441`50.*asl^3*cf*nl^2*psibc*psicc + 6.932308966863375520919936481008721777562\
0239663056519947853248953887905423882`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.2409935160118309120132680539908975312835523350683084185929544768571881131\
9955`49.68864974931464 + 0.65510319320049869058330781359556820288972731793568\
252883016202500469217664771`50.122954107718705*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 7.594771312724401978298066299726654920642929786254295590149943174\
81684159354692`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 4.35185128285173544216210069897686895714065978285009117904770521926449346587\
298`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.0078281463162759569252272907215\
5245285168206306276576833938969314056030925195`50.*asl^3*ca*cf*nb*psibc*psicc*
  Log[mu] + 0.074739402267611433488702248880020345490231182236575172275130377\
46444377824629`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 1.26041981215697736743998845109249486864764072114648218087005907188887100770\
694`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0438170029112419840024123734528904602333731518306015306485288129751275782\
8568`49.68864974931464 + 0.11910967149099976192423778429010330961631405780648\
773251478455955950304216915`50.122954107718705*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 2.659564884766428900876000550118026443604801392611201384666680696\
80616985572446`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 1.09214875300483633857033505387595069158984012326417335437498323701657705496\
84`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.00142329933023199216822314376755\
499142757855692050286694665152901238064046397`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.013588982230474806088854954341821880998223851315740940408823202\
36515836172044`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.19767520083448978452861340136367055382357334436802524876157963802032258013\
148`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 4.0454745434274463599382584601665\
4629169734885469588377691483793285457700202586`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 1.4710816521554350399775485309696531969808541289803213734704828\
7708516861587282`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.13373469565049409454341350281542301790735037536184739758822596637342929269\
739`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 11.8791768669341617892138684053\
2299331348022584046658438627321119779797944632658`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 16.3742573933820486102523962098972139833011432984991399180\
3899431504473486881655`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvetacav1mb475100mc150100qq14.m <==
11.31019811084666327780395529602855131969590207569272117085722341443972177146\
855`50.*asl*cf*psibc*psicc + (0.201744789632318634163285375409942837372232492\
12267725651647386112050186552733`49.69211001960101 + 
   0.543467872172249149688424750132941484287161865360120348329087666364232727\
37448`50.12248156766505*I)*asl^2*cf*psibc*psicc + 
 4.73898327154212359603049033955936461118933512026743928699780986381778749128\
266`50.*asl^2*ca*cf*psibc*psicc - (0.2639444514774310798372961537843416798270\
9106699867384912412965591493811701138`49.944465806769536 - 
   0.332071620902535529934239568715235042175727645986510689713558596612579035\
60498`50.0441850319236*I)*asl^3*ca*cf*psibc*psicc + 
 3.76356604556617815109859911163603976913462976946285812068097285227761893704\
037`50.*asl^3*ca^2*cf*psibc*psicc + 3.575453983672213132019224390923445101532\
39244293457011886727975231410709336487`50.*asl^2*cf^2*psibc*psicc - 
 (0.0465039354745360149124390569463233663232786383029145611074561813694382678\
5774`48.94008270334184 - 0.75352298771199455928514168079537945170359146965151\
449537244915371330713196652`50.149689501854944*I)*asl^3*cf^2*psibc*psicc + 
 38.8550871830191827083840967459362677347700109241731370357445120790608285864\
9933`50.*asl^3*ca*cf^2*psibc*psicc - 75.5686088910521777307032076495908971223\
4035025726467637557627543310812014996823`50.*asl^3*cf^3*psibc*psicc + 
 0.00654361991285665066313694331335134429201219143269526955290301061835842024\
471`50.*asl^2*cf*nb*psibc*psicc + 0.00514022769595603917489807252563006825790\
025857522198697523198300807167889043`50.*asl^3*cf*nb*psibc*psicc - 
 0.01435934506504979365506659232557171145384450526907781339322262597250017046\
351`50.*asl^3*ca*cf*nb*psibc*psicc + 0.00297392147449678221060041592907783230\
971670012875252958055803536551803256985`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.78587193117952570328560019877211981610141715917506632458891836942804468`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.062403198594150001033316085828318146520602\
89669375502701551177392361234017272`50.*asl^2*cf*nc*psibc*psicc + 
 0.03052615316704455375531276464985345233534797639895685089541643750113868122\
585`50.*asl^3*cf*nc*psibc*psicc - 0.06078085447293740836420971879132579201335\
789612549776402525996609675768323104`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.14242952143745744607082992546610470821759450469869881289864402648092250268\
227`50.*asl^3*cf^2*nc*psibc*psicc + 0.000072207897500048335995700999262257032\
18909703551928868336307908576871978063`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00034430512680820001641426095430547521610932967759847906180811047959535707\
378`50.*asl^3*cf*nc^2*psibc*psicc - 0.872179894860059896766846503857122343839\
46677348099685368440742221603376158347`50.*asl^2*cf*nl*psibc*psicc + 
 (0.1023049728042622910427297273889638046171027611458245139880319641237429534\
9513`50.121135494200075 - 0.0389401091098874383801259176868404926180384057318\
589199678108320472618513402`49.70163591401641*I)*asl^3*cf*nl*psibc*psicc - 
 1.82539840751296144978834092023144978466484158690166854736659212158053194856\
985`50.*asl^3*ca*cf*nl*psibc*psicc - 9.76257065047562050406887459717929466050\
043117640670517480239538861952460702654`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00100921551889107891491837198080770058150201408090531747681561538598160713\
47`50.*asl^3*cf*nb*nl*psibc*psicc - 0.009624378751877208529585630079270634137\
60807004227261863908232955421730956461`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.06725768740236155968249649424381080654497022875794635139378508284711671239\
685`50.*asl^3*cf*nl^2*psibc*psicc + 6.600271101196163705335745583993648381861\
71618845211406269349519241038896783266`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.2354636570954658346471887010988758360507203805452145392610401878462695146\
7812`49.69211001960101 + 0.63430105396421692275108186340030119007133936974140\
003381504967974897123603318`50.122481567665055*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 7.154486262647473235116961304158090768372365395683245744254594227\
26238585649454`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 4.17304195219297141115156282589455898728069716798730436743010754734129919020\
135`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.0076372960022017512516548470828\
7711419079176123818252204506333101628206795802`50.*asl^3*ca*cf*nb*psibc*psicc*
  Log[mu] + 0.072833035154030700528973490256822044089020378915841799681508866\
65967484400171`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 1.20004929112657521915195374254429970579303930699129346594427185316552526687\
866`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0428115740173574244813070365634319701910400691900390071104560257650992804\
572`49.69211001960101 + 0.115327464357130349591105793345509307285698067225709\
09705756875645590651434337`50.122481567665055*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 2.501080696689992086957826494137075765565467303064347230536141293\
66765601602246`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 1.04522556535380120075977352259889337348710436771293525294688438886140929118\
23`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.00138859927312759113666451765143\
220258014395658876045852742098527558798938345`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.013242370028005581914358816410331280743458250711971236297008990\
26996832199217`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.18508232204313078684739770912324148278385008114752946367890445302821437220\
393`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 
 3.85170782884050824962202378497620005241825453306049602508008448452841996202\
4`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 1.4006210286692757271352813763549\
8183724300164838563490621520537894714817140815`50.*asl^3*ca*cf*nl*psibc*psicc*
  Log[mu]^2 + 0.1273291844244796115577528523959074397493637862168759005650837\
5663418404760363`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 
 11.3101981108466632778039552960285513196959020756927211708572234144397217714\
6855`50.*asl^3*ca*cf^2*psibc*psicc*Log[muf] - 15.5899770759910406621249719800\
4575513906883142113484686190959675446371248979225`50.*asl^3*cf^3*psibc*psicc*
  Log[muf]


==> anc/dataset/bcvetacav1mb475100mc150100qq2.m <==
16.40578313004424357921107586628895037981357206088413521639873767692052987523\
209`50.*asl*cf*psibc*psicc + (0.240123082789248772641593907427816935817304145\
68389176819162863419115514492801`49.666425352408986 + 
   0.691516947095241740678975563182309635923271984397979486100928952904419578\
424`50.1257942699424*I)*asl^2*cf*psibc*psicc + 
 7.59643410389273039985673706536533754889583025610066268821022153802211504190\
507`50.*asl^2*ca*cf*psibc*psicc - (0.3449475189738970090910808273664709817027\
5690930113763716167670003728371370241`49.955931405190356 - 
   0.415372707006228982842652916429083449749648266371973363651891207555394736\
80233`50.03661633639354*I)*asl^3*ca*cf*psibc*psicc + 
 6.33296724087130734967372407869985277387786009510286170391628243642725054264\
927`50.*asl^3*ca^2*cf*psibc*psicc + 4.916233686951144108754529004650436736997\
49556820328992995503780153712239910269`50.*asl^2*cf^2*psibc*psicc - 
 (0.0169539688161112848321184176323341322979567460371622118353607170460594655\
5851`48.360019453514255 - 1.0464293966528125937701797307900968394649981659745\
0607815162458368557488983211`50.150458005002506*I)*asl^3*cf^2*psibc*psicc + 
 61.3828163118056960806424970122442677937303915871258465430462138558640752778\
487`50.*asl^3*ca*cf^2*psibc*psicc - 120.6461598510622755728909015746991134014\
1345714013958837300656663763820895774901`50.*asl^3*cf^3*psibc*psicc + 
 0.00788879126293232509417310053597930299862806375902644428631329749101136551\
756`50.*asl^2*cf*nb*psibc*psicc + 0.00648180053801974617515803100014447123848\
500861822816717451031070426155664639`50.*asl^3*cf*nb*psibc*psicc - 
 0.01733829487968541798818083556926802542976741236614699984346906220616213450\
855`50.*asl^3*ca*cf*nb*psibc*psicc + 0.00333332507235567607022736883985288577\
383556519552035587838778850710439921744`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.79335915248987915709709553768449494160469591196118119061785043390101041`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.075847112048609675424039122105225708662425\
08605033156677416753091861530424282`50.*asl^2*cf*nc*psibc*psicc + 
 0.03858999070472874693652843959671070166273632232730077778176637021772988982\
804`50.*asl^3*cf*nc*psibc*psicc - 0.07392309716700231118949360828055221329079\
376990179324451544950678129324458959`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.18692852555024274720291792841519025853353764599005397990562246794419161346\
696`50.*asl^3*cf^2*nc*psibc*psicc + 0.000072942819017516473402480405039067066\
73313195629214262394790321471494750319`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00035065588521520561653743116631008747282442595427975232010904052366814461\
806`50.*asl^3*cf*nc^2*psibc*psicc - 1.426978171877935692632292246900156900670\
77188725974451669498828243679609217578`50.*asl^2*cf*nl*psibc*psicc + 
 (0.1315328491850706646136174787571724688948883782658610780232278711304464358\
1718`50.12371741888246 - 0.04766958969500228032800283916855814819855732790048\
09254609207795954635249533`49.68292460509478*I)*asl^3*cf*nl*psibc*psicc - 
 2.96664110804654043055605144832197127697985207545465539981986028436161706200\
447`50.*asl^3*ca*cf*nl*psibc*psicc - 15.2333560774130489310881971019771515864\
5141966249264129153193410687119032391386`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00137233716250830901080401278744345533106168241328904658560781036052357905\
492`50.*asl^3*cf*nb*nl*psibc*psicc - 0.01319439278642397865207670963114747833\
035623919613719036169896893408077793348`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.12411883583216694137063953818266183817773318670231407916884730224273898466\
546`50.*asl^3*cf*nl^2*psibc*psicc + 9.573892094947283119919317679377008748264\
97006929558342782409327153139962966832`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.2802563542267379787700490697535581271472461789453139840669028602841806731\
1548`49.66642535240897 + 0.80709449598817891024927458056595729860214998965232\
288473972486721088477016844`50.1257942699424*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 11.22093254257719463166546121216129067894355699116453033672907547\
666152479378273`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 5.73791454626989961849142802722391349932126071642565008891800148211118081025\
513`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.0092072942464494591243482084363\
2318119096867134515399278341808665588617275179`50.*asl^3*ca*cf*nb*psibc*psicc*
  Log[mu] + 0.088523913879727934301236272903304006762013044595214563437842419\
36042023424718`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 1.74070765362677874907623957806854704513908546714465153233165332209661811448\
513`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0509557007684978143218271035915560231176811234446025425206659399354777036\
6131`49.66642535240897 + 0.14674445381603252913623174192108314520039090720951\
325177089673234388352956496`50.125794269942396*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 3.970096903639803276799922899183788675634466848646335352608963090\
59716571232665`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 1.45882053155978578380822248047445798490324037458821656782646042351254543934\
218`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0016740534993544471135178560793\
3148748926703115366436229874891964290776568405`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.016095257069041442600224776891509819411275099017311738806352624\
3451089066398`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.30281417298481292847753175885543434856192393098009517194306884178199634850\
418`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 5.5870182556440320259981670598314\
799098027055070899889916224331552511241230112`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 2.0316430020523752821811516581205381490191656389418141787908305\
6780446476898274`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.18469481836839775292555924164732164991083323990380128898100086708751988363\
839`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 16.4057831300442435792110758662\
8895037981357206088413521639873767692052987523209`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 22.6137314664529853495845469740926892035350277287226919822\
8402001386725838001992`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvetacav1mb475100mc150100qq25249211000000.m <==
18.61862591322473953847714100913212716291176218994613010515841398147765131092\
691`50.*asl*cf*psibc*psicc + (0.254569887832607055536488279696498062064392812\
25278738237260971269150513846138`49.657985603154415 + 
   0.749223728108393926609367059563343840279180043041483376609832244935312543\
1303`50.1267900950888*I)*asl^2*cf*psibc*psicc + 
 8.90104803766811021628644900470739755709944551811462743314165204852586185295\
139`50.*asl^2*ca*cf*psibc*psicc - (0.3768150204493446226502666181967830394615\
2541037120926853945142222876151208339`49.95942501418474 - 
   0.447586502130656059038384420579101154608683232514995950836736461054903337\
96488`50.03417378907824*I)*asl^3*ca*cf*psibc*psicc + 
 7.54291033417351385663860741000078740652512948169532690444402457478295930405\
09`50.*asl^3*ca^2*cf*psibc*psicc + 5.4799313471535110699959261951124179661143\
0146797914544730060444508395445546196`50.*asl^2*cf^2*psibc*psicc - 
 (0.0030660957383497502472478789945600946054407241789991788397833194002892589\
749`47.56925741219767 - 1.169073465744400437411900538246269306269642467090426\
40072915735508347602012804`50.15051350421021*I)*asl^3*cf^2*psibc*psicc + 
 71.7556235759598134661118424907824076350733926118017166763844980279817850737\
7739`50.*asl^3*ca*cf^2*psibc*psicc - 
 141.787802304453673083634255045788530659028352169898119976803`50.*asl^3*cf^3*
  psibc*psicc + 0.00840648858950424656528857123790455915455647431257836348524\
613472266268844037`50.*asl^2*cf*nb*psibc*psicc + 
 0.00700437501428368838661373863904213528732843035021192137946350562296664748\
615`50.*asl^3*cf*nb*psibc*psicc - 0.01848505415649219948881537834025061785130\
958926568556510836947615710258164552`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.00339443315073920332999238995433001423826493940477205054015865837440803801\
186`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.79561041372387947300161027142686515415204546429382203020875545196897317`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.081024658988896049736004118292314913121894\
13999799377367147850749198804494542`50.*asl^2*cf*nc*psibc*psicc + 
 0.04173587323399452793469619144281525817591945667613915008180041307099390845\
035`50.*asl^3*cf*nc*psibc*psicc - 0.07898863194456400702214505095489310356544\
139046324503075499876421005201320721`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.20483993392330889790843920265564744346038470827155459235254709568353667469\
191`50.*asl^3*cf^2*nc*psibc*psicc + 0.000073166824923940410078650211984429027\
28804773947442927640677305205336288839`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00035260364512742060441791696086793401309431589546751563113267444964214758\
443`50.*asl^3*cf*nc^2*psibc*psicc - 1.681940883374119158982725419911207419902\
06853811005658074373102835177170087409`50.*asl^2*cf*nl*psibc*psicc + 
 (0.1429869107838864512536476723634709612748325497606047404897300402121612191\
8669`50.12450807186227 - 0.05100313424166206695318348474313369373499094093687\
37608045974294731120439885`49.67680865364213*I)*asl^3*cf*nl*psibc*psicc - 
 3.49752337255618953361690981859152935507944534615154593909581834776642683517\
084`50.*asl^3*ca*cf*nl*psibc*psicc - 17.7317849741138794925004550340187793284\
3184281204574771615292176858411281222369`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00151882495627802406360358560465253494001164001655274258070620110188039327\
603`50.*asl^3*cf*nb*nl*psibc*psicc - 0.01463896284828112379388791906237382291\
913231329577860623739582603788488193399`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.15194059692428416463906776385403254050450491201945656417211089426092661570\
396`50.*asl^3*cf*nl^2*psibc*psicc + 10.86523660811809457338641178933339171874\
281616055500397800811377930101696415125`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.2971177440799975350851022812781858977437296233832690132577661397952433796\
3654`49.657985603154415 + 0.8744461719413867279917020457002693723651790216975\
0560083807291767926906425099`50.1267900950888*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 13.06122254359009093280393898260982484538478744572017316241751001\
03758999369496`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 6.39582651916054291670260989976888731259078597769882504559675597158557557534\
918`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.0098115175624782495807923616889\
7775364135486438375498535183811011823089510228`50.*asl^3*ca*cf*nb*psibc*psicc*
  Log[mu] + 0.094566816596398495594687265960417720537847334102482474679593804\
27748976248293`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 1.97549756511238083152480214351516213068051202919181890509238432350927581166\
385`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0540214080145450063791095056869428904988599315242307296813294706125401244\
9438`49.657985603154415 + 0.1589902130802521323621276446727762495209416403086\
3738197056323484029773807686`50.1267900950888*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 4.637940739142317340464271601884653071695694408816344302865558257\
75042360458382`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 1.63449285276873868814792099601386058871388433351404593739028176631489547725\
141`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0017839122840869544692349748525\
414097529736117061372699935166663579414436021`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.017193966653890635562670411992803221915972242564087722668826014\
90983513037229`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.35691894076978680619224166508538547276035403406181196794375304221526817663\
265`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 6.3406057514983818998267803025290\
6781748696809398060080219229727048073422140635`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 2.3056748187266843272097382918287519336316247614474912007462308\
9768452957468889`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.20960680170242584792815802652988653942105679649522647279523478171569417683\
024`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 18.6186259132247395384771410091\
3212716291176218994613010515841398147765131092691`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 25.6639139587889809798368911669877240813575730026217457369\
5035783206879456698166`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvetacav1mb475100mc150100qq273100.m <==
19.60637605061399712606857519976293243899644576725168846250807683101266663681\
423`50.*asl*cf*psibc*psicc + (0.260692572723500260675525183212466493320938307\
32986979668699601614362952021448`49.65458386478043 + 
   0.773970142235599404007201173826821285441982689869385823909928957418072798\
6721`50.12717941377662*I)*asl^2*cf*psibc*psicc + 
 9.49389297405871870597174496201551949175593997929400279150695710190350812338\
115`50.*asl^2*ca*cf*psibc*psicc - (0.3905219865955432691218732875448182823462\
9228346388764395931943525856423270779`49.96079696678237 - 
   0.461364998784326122233528609498529586594115892816395474108292234706191597\
99397`50.033196120780204*I)*asl^3*ca*cf*psibc*psicc + 
 8.09895996759082967743591495653969655863509922477090587815133014399803041408\
31`50.*asl^3*ca^2*cf*psibc*psicc + 5.7285408398555569198006481118952988822922\
5730241380144754023781686535190148275`50.*asl^2*cf^2*psibc*psicc + 
 (0.0032633277673878523015040020840445655404496559769983657216313287976710519\
1832`47.576726332142414 + 1.2230601500567089892957465690063793021104641869172\
4865306509388879807230731112`50.150513451942196*I)*asl^3*cf^2*psibc*psicc + 
 76.4877806303326324245318497713002823935337001097869816894025831489178573471\
8719`50.*asl^3*ca*cf^2*psibc*psicc - 
 151.5063777213093992521791430021121303717238123506551371148594`50.*asl^3*
  cf^3*psibc*psicc + 0.008627596594471223760910248951997496548728965394051474\
3350013454382302632768`50.*asl^2*cf*nb*psibc*psicc + 
 0.00722843606774378870073650253967250172651041598658738585746503879776046241\
232`50.*asl^3*cf*nb*psibc*psicc - 0.01897486232500527255059588175250917893815\
589195445901716494441242390121416211`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.00340632441838273339680269394672929557912369514982812121349577109711981198\
46`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.79649063165859371184098419723014620142940324601311936561153700961224286`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.083236453604861146244497219441102977393520\
21636825666921256105020737814644716`50.*asl^2*cf*nc*psibc*psicc + 
 0.04308543521186109660775955992818541802899012995229999215083215748148875522\
104`50.*asl^3*cf*nc*psibc*psicc - 0.08115306308812840391505482121927403312332\
088880131509526600910733798839353133`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.21261125457249042399166580375920862645471976943431613025637570193730401476\
026`50.*asl^3*cf^2*nc*psibc*psicc + 0.000073254796480828788820409327362417550\
56027480064695215639756422131975554515`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00035337010729717355785137234717810440745011950208888361125995883388836446\
377`50.*asl^3*cf*nc^2*psibc*psicc - 1.798054653806597622582851641753977418770\
46652556977850412793141966542005371806`50.*asl^2*cf*nl*psibc*psicc + 
 (0.1479077353999321885717712550392985905178829894737169365898085058324606157\
7992`50.12481913215433 - 0.05242277058654636529469006478361725367273500985340\
402111489955192244320939399`49.67434821451258*I)*asl^3*cf*nl*psibc*psicc - 
 3.74049780525050422810207579272165951374334609367068771207373378335230042428\
502`50.*asl^3*ca*cf*nl*psibc*psicc - 18.8681328532591098581487575870032256546\
2303005622112910977784012815358615373387`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00158243320109828579369498600626096550078466218586446001104783609483757426\
163`50.*asl^3*cf*nb*nl*psibc*psicc - 0.01526683894914793653509223832764172264\
796480655548435542612264580845042229025`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.16489536514700881431456460091687451833903123519251783757412491759217023726\
107`50.*asl^3*cf*nl^2*psibc*psicc + 11.44165610343715790594053519346853015082\
443672768467942984124742882114793783482`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.3042637515594487818419760865404590341543314826156943784654874405146131879\
1792`49.654583864780435 + 0.9033286089104417199504955126250393754070477796296\
4469177395466945936449565255`50.127179413776624*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 13.89493337759571725243726595303049379457395748958602122715520763\
854667139359088`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 6.68598767002326947415506178363104037851588972960350885615808486458078246851\
288`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.0100695807300945825373924016216\
1581241912226985918720751439033412952493206319`50.*asl^3*ca*cf*nb*psibc*psicc*
  Log[mu] + 0.097148282268787655441707962148721936766546894238115516019081105\
3979201140285`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 2.08030110971584689198918821699427820924080667776085080542568135069475417051\
54`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0553206821017179603349047430073561880280602695664898869932220413230880291\
2554`49.65458386478043 + 0.16424156525644394908190827502273443189219050538720\
812577709015060422876522316`50.127179413776624*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 4.940966937922743101830500946122372103799308808696238301685235221\
1113629938299`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 1.71226942891866112256803517557250069305715942577990903800506262269841044351\
165`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0018308328600171968249804366584\
7560225802223088348858312747655018677416170587`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.017663324048870482807583265845222170321190344406930093822054283\
27552469400165`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.38155904813694215171796081136872753270159351091021562079256624397810543316\
91`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 6.67698579540511859992454411159885\
505917407960756575540609589388509348803706001`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 2.4279948346927703999725614951268563851542107663875474203669820\
0179238903407851`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.22072680315388821817932377228425967137765552421704976548796047801418096427\
114`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 19.6063760506139971260685751997\
6293243899644576725168846250807683101266663681423`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 27.0254287481663336385729240553532260739127008455797273767\
2113310386785969218473`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvetacav1mb475100mc150100qq3.m <==
21.03136012347520030996603257525970286720312369446993606151136585329700329405\
308`50.*asl*cf*psibc*psicc + (0.269215262257236092614510418978147374460485675\
56639326610744063914956582340716`49.65001078425438 + 
   0.808688182890505525929250138296233469363126965335313174690829946693569778\
50988`50.127692204080525*I)*asl^2*cf*psibc*psicc + 
 10.3597019436853222880475729677104249487604988756080235119155376782128606836\
3671`50.*asl^2*ca*cf*psibc*psicc - 
 (0.4097901756869405287694736670305627870256051952858916080582273843497063637\
5536`49.962609360872136 - 0.4806626762884977542483173191543261290912382369224\
629427573642847219274343408`50.0318882187029*I)*asl^3*ca*cf*psibc*psicc + 
 8.91737566217531098895109450960072608375710808049979000042316058938931621412\
481`50.*asl^3*ca^2*cf*psibc*psicc + 6.084200660258694148167442718491819881379\
06841250530098706781670556678357783228`50.*asl^2*cf^2*psibc*psicc + 
 (0.0125074054669952860329044970190249550693677206462351709163510999240392619\
4868`48.133658103150196 + 1.3001816430518052081727488904409560337834762377962\
1263729797930678079145006655`50.150494904099325*I)*asl^3*cf^2*psibc*psicc + 
 83.4193396024817140695518477384035123847382306093941524009867271521504443223\
2677`50.*asl^3*ca*cf^2*psibc*psicc - 
 165.8210756526198428874258451112677071623300676059402502206502`50.*asl^3*
  cf^3*psibc*psicc + 0.008936987551902739183716737787158885035028684630064056\
11914208664141724324852`50.*asl^2*cf*nb*psibc*psicc + 
 0.00754275659812407535104731135531174264113349660822587498798899725207195219\
554`50.*asl^3*cf*nb*psibc*psicc - 0.01966025908812885120311429874604334340106\
076108215047708368544837718451618382`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.00340818243628259608148936917217872153883581513902411437385940068432386265\
999`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.79765008225568440088934341001071884903162844998505768058977052109944073`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.086331783238076698474751629662201669730307\
22421999198709569242011646627590646`50.*asl^2*cf*nc*psibc*psicc + 
 0.04497933092169308929771521653082898081873024988102969402114899200917178076\
222`50.*asl^3*cf*nc*psibc*psicc - 0.08418250967803414094308540193851784220935\
929619126816708213655210926462530226`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.22360220003791998056511939464250546349653420170954903223764503196650392287\
916`50.*asl^3*cf^2*nc*psibc*psicc + 0.000073371010491238502722224431229644900\
32972136928928905769012519254921275222`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00035438396534074019415529648734571969145206991194405051307290278457657197\
394`50.*asl^3*cf*nc^2*psibc*psicc - 1.967876954972624540482027845516537117897\
02436824019491814262518686805739706173`50.*asl^2*cf*nl*psibc*psicc + 
 (0.1548198331645214807044786514236143203289206354230610105225004184957049348\
5529`50.12523057233053 - 0.05440525522259626936920747323786602232188823376605\
232832534382114237193338301`49.67104482918644*I)*asl^3*cf*nl*psibc*psicc - 
 4.09713764229287223954961233974567906988789576704842576849848154066559165173\
099`50.*asl^3*ca*cf*nl*psibc*psicc - 20.5291157758045229776522448711085191164\
8901192506505754198012768505452253101311`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00167244455394362509579233057451100693540636068994642991943831471163523280\
52`50.*asl^3*cf*nb*nl*psibc*psicc - 0.016155904869535421982836880729973462172\
37527659763483010061325313693347682898`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.18413168179217286283271144824361272608802821500223946688852371333280236340\
24`50.*asl^3*cf*nl^2*psibc*psicc + 12.273231386521792014054072366930337900156\
08382150186499261187122555650841125913`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.3142108914561473162301742091542027378489391188794208896324734562045782461\
5778`49.65001078425438 + 0.94384929266486213167637964240662624045948849123114\
804401815005099830891670048`50.127692204080525*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 15.10999026437398110150213444028223021178455104115954396292062846\
090965525930264`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 7.10109113884972629641557250099236498397574088749564246512241996140864314287\
501`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.0104306821317310880999334314882\
3643634077684919982800412211132858108484310289`50.*asl^3*ca*cf*nb*psibc*psicc*
  Log[mu] + 0.100760953687371564279490100708743594755756565231861669975750654\
03712342384`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 2.23149661573123491164619497580551598184656069481852090774761295010118334750\
164`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0571292529920267847691225834825823159725343852508037981145096074512145098\
5544`49.65001078425438 + 0.17160896230270220575934175316484113462899790749657\
237163967672770412640656785`50.127692204080525*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 5.383061851668283423911932162849300647767094173438912578971991461\
41430185763438`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 1.82383805512055191629962790534925761174034476278675668545567479084802675922\
201`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0018964876603147432908969875433\
1571569832306349087781886503218287747982256024`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.018320173397703920778089109219771562682864830042156667268324631\
46842208247387`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.41759645970736045177316829499707977068702043241315880485312455901410464407\
692`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 7.1622666238769781501235979472697\
9348590171297469926940688438788588752080846264`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 2.6044605905007193273176719808253794494188047180724616024665677\
3318928563580775`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.23676914459097448430160654371139813176534588346113287295160202679910256785\
799`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 21.0313601234752003099660325752\
5970286720312369446993606151136585329700329405308`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 28.9896267941982161072571793017379744321527857004573598671\
8726669218458934052276`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvetacav1mb475100mc150100qq32.m <==
14.64542894496078039182937849866241663156817759860805392992094684699745185389\
922`50.*asl*cf*psibc*psicc + (0.227787138772041302553004212734252243528843759\
50226871554473553866367823227772`49.67412916056419 + 
   0.643052858299324325913303572957259490943634289693123669769429638862454833\
74537`50.12484663405522*I)*asl^2*cf*psibc*psicc + 
 6.58413073500521836932615861958180166126641782680626912802469897601594766339\
632`50.*asl^2*ca*cf*psibc*psicc - (0.3183001056457881738122897585464406116742\
5787752140581030138607188322501166129`49.952627390106336 - 
   0.388217768459058188746128702821165128667393896511456268175866150616683546\
75612`50.0388660162059*I)*asl^3*ca*cf*psibc*psicc + 
 5.40866814594399444230221928720211939374329933478130849127274688189774657179\
795`50.*asl^3*ca^2*cf*psibc*psicc + 4.460422183764171158821678596672594780563\
75705301422793281293901622021920405132`50.*asl^2*cf^2*psibc*psicc - 
 (0.0276305461290334317626244054087591180996576097236878904064042838070742793\
525`48.615356695577354 - 0.94702840443564567911494551118122814328909146586246\
929505209387648152044861015`50.15033023165869*I)*asl^3*cf^2*psibc*psicc + 
 53.3727361297489692248262489258213986552551309181551972731332829835362334226\
7221`50.*asl^3*ca*cf^2*psibc*psicc - 104.480475662264900271553582046767287947\
03623255974025907678374685882891297195448`50.*asl^3*cf^3*psibc*psicc + 
 0.00745144286309175173843854934347434771767105546821765435722676575007854451\
301`50.*asl^2*cf*nb*psibc*psicc + 0.00604280728323240540866236075812868172615\
516090825805928177138074338911834286`50.*asl^3*cf*nb*psibc*psicc - 
 0.01636961790138546433146862184699265317617213395398094331443593505195941079\
856`50.*asl^3*ca*cf*nb*psibc*psicc + 0.00324692513442348505025372871471982904\
223976851670192572163997067999019372171`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.79121710607361746286564130205389334191548495040482548355845936657879746`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.071474518387554055701360606550701580427858\
33051659749899179103970134269437018`50.*asl^2*cf*nc*psibc*psicc + 
 0.03594922705054673298838389907911116099482716994883108975695296851567022031\
409`50.*asl^3*cf*nc*psibc*psicc - 0.06964663509069596334276757133669724457128\
861098590960079651451839868566559431`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.17212346512818847542631514466054091300165588533899656511065531269708244370\
473`50.*asl^3*cf^2*nc*psibc*psicc + 0.000072730992302565991959576252577249848\
47587543539996205391277800974220837631`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00034881919798536043239567436012194578243839991241299272069451525467126783\
662`50.*asl^3*cf*nc^2*psibc*psicc - 1.229767323148255151926746138377831743455\
70239709837473585207572544755863536782`50.*asl^2*cf*nl*psibc*psicc + 
 (0.1219380891446325147546698305301226577552617540581053747978387288650032010\
3482`50.122971464677796 - 0.0448424537904795309943798411352310215658418553390\
5999327622144508641758967298`49.68852144891537*I)*asl^3*cf*nl*psibc*psicc - 
 2.55866557788971938379070099195241525484832206946072724455707875365973466955\
318`50.*asl^3*ca*cf*nl*psibc*psicc - 13.2959638862353460179456940287354140334\
7462148895115266488852922986720186150903`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00125138580478238812867603973915772946551389567364919240487163119839054197\
038`50.*asl^3*cf*nb*nl*psibc*psicc - 0.01200333940113332423997755066003204746\
623548535035075188391758126598411146764`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.10326277740083460131812999714831926399093394574103745889005734016900345846\
393`50.*asl^3*cf*nl^2*psibc*psicc + 8.546605504402642419869948800201050045002\
86436293026422624639270455994481090343`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.2658586267944192600869007750324109354850379531299337449883008008382283848\
2875`49.674129160564185 + 0.7505303011632037213052153562625178001630453581834\
7965236593770666839511024393`50.12484663405521*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 9.786758261730605445375687979880947529011473977019533647236918359\
42239700008079`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 5.20592041803397065679829277074421808899378095510627264490329644607636769351\
027`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.0086968490754044342341639203659\
7708949868931180495351913955305462267446454064`50.*asl^3*ca*cf*nb*psibc*psicc*
  Log[mu] + 0.083420501314273145078557664682699171714941725406293267067747178\
79771037229116`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 1.55392827352775316724908160003655455363688442962368440477207140082908087470\
97`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0483379321444398654703455954604383519063705369327152263704573450790834419\
0119`49.674129160564185 + 0.1364600547569461311464027920477305091205537014879\
0539133841850150335106392988`50.12484663405521*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 3.450790372542139939426297071415500480526581388012539842142719547\
2312998482349`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 1.31750403401038066102561362369533770104769261219821682567244890574157915838\
967`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0015812452864371698607570764301\
7765263612532941908245799024371484689433012153`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.015167363875322390014283211760490758493625768255689684921212989\
93827648130562`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.26096473110924401377689054823406876449392114603653362782771616558347521029\
152`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 4.9875265465009672816152008345292\
2931876751389596061847213601662249427538950975`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 1.8136460169094426478600730307379015704609141439856794445530427\
6584711542326599`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.16487691062813114980546118461253650640553764945324358586846160639075675129\
65`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 14.64542894496078039182937849866\
241663156817759860805392992094684699745185389922`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 20.1872592577339396920976153225562750849535760019213415370\
0303313390128763541469`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvetacav1mb475100mc150100qq335100.m <==
23.12205782372520925919735761486512962814300751892553171070918329870043051433\
122`50.*asl*cf*psibc*psicc + (0.281129877252450675388802180580309679952570944\
31749961052482109986673472900594`49.64391533605816 + 
   0.857726810631186323710226967499671035411582840207654283303381913128241440\
65639`50.12835731845074*I)*asl^2*cf*psibc*psicc + 
 11.6509672345009871533524034567958277627442580311100684840035180058380602791\
7348`50.*asl^2*ca*cf*psibc*psicc - 
 (0.4370757089176063337850980479030939552788951450829766117868964719653901038\
8528`49.964969257420464 - 0.5078601204897164150353368167027299726460550983858\
9142899115755142585287289675`50.030156698141184*I)*asl^3*ca*cf*psibc*psicc + 
 10.1507967913502924744271971183291875394468475050637459669579468865180690228\
4779`50.*asl^3*ca^2*cf*psibc*psicc + 6.60008207014641096801377955956704668264\
877930066240593817665931633576470514129`50.*asl^2*cf^2*psibc*psicc + 
 (0.0262657805807472794592813715957631505512502287136430468894278818593287702\
8011`48.42005340677545 + 1.41181163578297707261633417408257463096408218398111\
753160777020094842048570242`50.15043985176118*I)*asl^3*cf^2*psibc*psicc + 
 93.8016184453838366796310895725516304558791047044248065483424365774719075539\
6439`50.*asl^3*ca*cf^2*psibc*psicc - 
 187.4298688268618989441862656131591624462530282263444028847644`50.*asl^3*
  cf^3*psibc*psicc + 0.009372526873039540731738208304306965330014977214571290\
91314540714218524727826`50.*asl^2*cf*nb*psibc*psicc + 
 0.00798668902847711034814010551856627923504868397879784365506451446481774905\
555`50.*asl^3*cf*nb*psibc*psicc - 0.02062514071596237311197462578090599641928\
585609475732704483525838085078186814`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.00338071940724373351569193213313438946232501547230309167017820126748762891\
11`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.79915406559154203206345707774132748826403656060767371075263043686613402`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.090689926032599461513852921608038999450547\
19939768523252633097789659766559189`50.*asl^2*cf*nc*psibc*psicc + 
 0.04765547039710612539238397517861330787651311078089726162526700364365790207\
344`50.*asl^3*cf*nc*psibc*psicc - 0.08844854029052070620324009338033484654409\
75673832680726307801635000579161615`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.23929637337106647621816149130139959986846868647730595103123763368654444138\
84`50.*asl^3*cf^2*nc*psibc*psicc + 0.0000735223287939657650358744632918869584\
1713747535011397326907740873887170603`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00035570634527862628339097686939533337142977267511642389277411150325474942\
407`50.*asl^3*cf*nc^2*psibc*psicc - 2.221627714261138516924636215963779597198\
37987397556653016472149957631641408056`50.*asl^2*cf*nl*psibc*psicc + 
 (0.1645987034114354421145308135250226382936298748920178454022164428983278324\
5489`50.125767234256614 - 0.0571884885765897996162474477176287924775119717360\
5209964988164777021376750058`49.66664944323633*I)*asl^3*cf*nl*psibc*psicc - 
 4.63270689759302346544288131188658416176428792309057010190051259800064833967\
602`50.*asl^3*ca*cf*nl*psibc*psicc - 23.0098752816798127486466065091693266207\
1505112436952900863691856520563722953435`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00180107372903777667389026255783425778332484063227238687688225326255687842\
374`50.*asl^3*cf*nb*nl*psibc*psicc - 0.01742744997995643061929197932771468313\
854262497552678268231088908517127312037`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.21345979403739716656581651198188531451923904964190201790810120334444107998\
124`50.*asl^3*cf*nl^2*psibc*psicc + 13.49329592270916298052780574268290515366\
528773631981633898146501306380937446459`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.3281168705139989276550325394796710712492363278923438877304502799564527118\
2306`49.64391533605814 + 1.00108405271892854197832070085092381613433038204698\
877196568913247512931458746`50.128357318450725*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 16.91716807743939403970279347293754921473761903602192486780190013\
035549304120001`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 7.70319503269059917951874642063750293940593183645869803196500547556167423217\
124`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.0109390158614430308699834026334639684695807941001309139648890483209237538`\
50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.1058475001226614740463853804320845\
2250556883588610922450382807758034294257688`50.*asl^3*ca*cf*nc*psibc*psicc*
  Log[mu] - 2.453326531401665996459601044124164573393688679330875697996630002\
37523806808445`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0596576128207270777554604617235765584089520596167897977685198314734602540\
3787`49.64391533605814 + 0.18201528231253246217787649106380433020624188764490\
704944830511344225213357911`50.128357318450725*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 6.041501885311527962889290434035649348567095400605915793581591720\
586046098547`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 1.98626948177125808696428530063643595219657001775666050045659719941763744519\
516`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0019889119748078237945424368424\
4799426719650801820562066292614474109861524378`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.019245000022302086190251887351288095001012515615656222637104675\
02764069968307`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.47144404324614535004230678866056643318548171153116811103456358404322859625\
523`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 7.8742573972365607303629000136648\
539498727190829405070890009653358880027393175`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 2.8633663262678402655865090958781287090446251210692753050733254\
8106221133503547`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.26030602966071275141695537235255715536769319282447957318860817729648518873\
46`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 23.12205782372520925919735761486\
512962814300751892553171070918329870043051433122`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 31.8714445042228284428776377363300946794323215640869529100\
4153825892867342095415`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvetacav1mb475100mc150100qq34.m <==
12.49219617703762455832742435532383908794356501321491070130990739819552213997\
448`50.*asl*cf*psibc*psicc + (0.211438951093644680682129921530107130716638551\
89664092928225054624909252224095`49.68512391293801 + 
   0.580080105235584603744365494429899468111404056999670695427830488415512055\
56432`50.12342688816415*I)*asl^2*cf*psibc*psicc + 
 5.38094159914244527773610218138830008169511881179698352496857615179695521562\
146`50.*asl^2*ca*cf*psibc*psicc - (0.2838589094014727340293119373728790317036\
9234049237148301893231365892003939944`49.947713810842046 - 
   0.352773878004463188126875194869260394381683760355119562399520862180432841\
439`50.04210770024971*I)*asl^3*ca*cf*psibc*psicc + 
 4.32942314207656695210540454602674120994889011167017970280765219746142016394\
199`50.*asl^3*ca^2*cf*psibc*psicc + 3.892628093980422137560305042740758541195\
68427518949370938432049960322851071405`50.*asl^2*cf^2*psibc*psicc - 
 (0.0400674632397738140302228447302832333119554699851745614290733430132113517\
754`48.83742195039983 - 0.822944891311454418678515232977542657882813256580122\
30413761224497979139431132`50.15000085680542*I)*asl^3*cf^2*psibc*psicc + 
 43.8946871538117212915930145582116383159599271794574822872596346725260359463\
234`50.*asl^3*ca*cf^2*psibc*psicc - 85.54580356839017823518021780769052300710\
112465861084834460479841449533559146149`50.*asl^3*cf^3*psibc*psicc + 
 0.00687899286190632195710915520690644731522108747784137948875094546693926195\
214`50.*asl^2*cf*nb*psibc*psicc + 0.00547216229106555145022211978055354364119\
966453361731639654248438059850005446`50.*asl^3*cf*nb*psibc*psicc - 
 0.01510190417792718180343166094232626149233203545711893909205629034385563517\
158`50.*asl^3*ca*cf*nb*psibc*psicc + 0.00308875948660261546896430527372307505\
958429786290912005294863148527751028016`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.78800829922442289292791150125344565410148436094124354463024816297503929`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.065753472918192526307354825888357759416671\
76074746128186475433658980592330974`50.*asl^2*cf*nc*psibc*psicc + 
 0.03251948077964185131064925264137824466954102648403831682075743540827489483\
604`50.*asl^3*cf*nc*psibc*psicc - 0.06405409889374484285960874933507317960168\
71561472054757457462249284380655923`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.15322838979055042300251333586902294074262947983310904609383300769638173341\
943`50.*asl^3*cf^2*nc*psibc*psicc + 0.000072416037090614884449250230782571971\
25224416719192453336977826552597036746`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00034609760682038448681036573073134451547353068644166680321150933217810899\
305`50.*asl^3*cf*nc^2*psibc*psicc - 0.996266585688039946941959666176431402854\
83289705756667037431154593393091319198`50.*asl^2*cf*nl*psibc*psicc + 
 (0.1095090463872520662295601853658786721967604705362507141289411321606670015\
1361`50.121865065665254 - 0.0411260578372010613909873274541740755255219599604\
3790563834849642548803771977`49.696532150502726*I)*asl^3*cf*nl*psibc*psicc - 
 2.07885785406436766090096039436935312615909188762211760379106895312394585166\
126`50.*asl^3*ca*cf*nl*psibc*psicc - 10.9927678666588400243395889118707107759\
8652465801343760822334542201769123596176`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00109721471459136031791223672437856222107157192363510055189005935114541594\
445`50.*asl^3*cf*nb*nl*psibc*psicc - 0.01048782568460642077379612281677792723\
540519336412164297002994961566218715877`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.07945337198457888450847927600556451109832667154812691236366418761356769476\
096`50.*asl^3*cf*nl^2*psibc*psicc + 7.290047496047123894590680089424604535526\
19673133225710401356674158679214772382`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.2467780643439397749583168364975234713083971786093805152400815143934782238\
6006`49.685123912938 + 0.6770325183417409183099607167944234390432479516030805\
0226065973165902727147777`50.12342688816414*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 8.073401141789203450597545594276829465759026619971777193292086724\
68545033652673`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 4.54322735368602535701984242962640717453878521611104801891609960922011610905\
237`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.0080287219280858692756132758141\
4960469928044737140151902606863284151867829756`50.*asl^3*ca*cf*nb*psibc*psicc*
  Log[mu] + 0.076743261762855692834577478915798255061137650912354731571917048\
30377197086066`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 1.32546318109947707174376001625901900645930849660586492800246668028850766322\
25`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0448687389716254136287848793631860856924358506562510027686088926304164298\
0509`49.685123912938 + 0.1230968215166801669654474030535315343714996275641964\
5495718970561047886533798`50.12342688816414*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 2.832035161048765819910790808666476913314199395919672987638766429\
64975386746065`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 1.14247236277125754432484729937805877080770251903180820859116826375619705364\
972`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0014597676232883398682933228752\
9992812714189952207300342497830857673194105631`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.013953320320519216879014087075599682738388663802246314827757585\
75168975075188`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.21141433566604915459252327082977104936990148809467603594940916407846575054\
359`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 4.2542393460255116676522210858849\
0593643097000537839277054033363935921678629331`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 1.5469961258274587882371713039581476132476254565012337345017119\
6238249586859016`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.14063601143885988983974284581437705574978413240920306677286726740904948257\
572`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 12.4921961770376245583274243553\
2383908794356501321491070130990739819552213997448`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 17.2192432104286616911985217313783797988214100142154329106\
8557635767270771774083`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvetacav1mb475100mc150100qq4.m <==
27.92926472270298482886282838407050427924906430936365840150457210504502723158\
559`50.*asl*cf*psibc*psicc + (0.306334072076039508778353508372580628026980308\
10063650381961464162406800339153`49.63205531543127 + 
   0.963238217756550470949957394949926876592532720488070837348663578017656754\
56204`50.129593716903166*I)*asl^2*cf*psibc*psicc + 
 14.7040877285581905266653334333375754271945900881607272245253716729959712438\
3478`50.*asl^2*ca*cf*psibc*psicc - 
 (0.4960242169541678002432679546673594546116700391761175107974667969064516848\
5118`49.96938400320598 - 0.56616999974637527844914065325964855852888680767698\
439599534225595475694474247`50.02682797623443*I)*asl^3*ca*cf*psibc*psicc + 
 13.1201789255391291728487004865940135519802862503885093538916000455708343833\
727`50.*asl^3*ca^2*cf*psibc*psicc + 7.762700400714771029325032227224875558119\
50679016873628808713583973171926812707`50.*asl^2*cf^2*psibc*psicc + 
 (0.0585104403702636512121351587203286688007501162254304183945253402879186428\
1824`48.69674794885867 + 1.66238487462188368879458215688206348798670994484826\
806094839826559800650796092`50.150246160840304*I)*asl^3*cf^2*psibc*psicc + 
 118.553426682394093349575313784743739576834110753182031559259868046226944394\
08931`50.*asl^3*ca*cf^2*psibc*psicc - 
 239.693914759328527068099774580194716093813074564508756427625`50.*asl^3*cf^3*
  psibc*psicc + 0.01030464323838517483315816401478964310216422466262631183184\
356757843602871681`50.*asl^2*cf*nb*psibc*psicc + 
 0.00894176285050539888592533555970786760312431012106102504483914947899700587\
198`50.*asl^3*cf*nb*psibc*psicc - 0.02269015798482489975144616499434630187733\
116181395285917516885045899631942253`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.00319835783838998262129203126711490054673438144094861236852527391271176646\
851`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.80195015245359060572775768954539370162883657434496534271754485255323064`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.100019471621176992113859875858942923062145\
37940352727591946868338931469336281`50.*asl^2*cf*nc*psibc*psicc + 
 0.05341754299501073629669265711930851247613056137065524442161830008922845571\
124`50.*asl^3*cf*nc*psibc*psicc - 0.09758262234889744513794551295245722341925\
990109879833196708040773711903972676`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.27370035938795880764281557737308403520886067542885653670914146860192985915\
221`50.*asl^3*cf^2*nc*psibc*psicc + 0.000073805378135158580285575888137453021\
01993150963254617663200359355981077296`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00035818682671039025206973027940519207722505904655756704929383952461611336\
716`50.*asl^3*cf*nc^2*psibc*psicc - 2.823453778216282600655788838160965563255\
2461558051156254148808884006079374377`50.*asl^2*cf*nl*psibc*psicc + 
 (0.1856945111142675732701812955995569138187346495084710829769960103425605846\
1335`50.126774251660976 - 0.0631171823090722498080486361150343315125243254415\
973911940965844922075904109`49.65812278767142*I)*asl^3*cf*nl*psibc*psicc - 
 5.91453809963214958562016423701718962890700321750969022808479840178289177524\
08`50.*asl^3*ca*cf*nl*psibc*psicc - 28.89476495109370733529628574623756136910\
374619147937118223450979346496562585666`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00208345505500824497449545069303585835488743390209324623810920149074501278\
935`50.*asl^3*cf*nb*nl*psibc*psicc - 0.02022254132701548781947401616257167338\
817999859540462675388068289815045054685`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.28543147543886662649420772853961783678011189090426753881804349384349784611\
201`50.*asl^3*cf*nl^2*psibc*psicc + 16.29862863764766955807398399312717253480\
138079189195513440638608738075643077053`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.3575335999280513020391222455746594340069577147121783098372722661170256796\
106`49.63205531543127 + 1.124230240693871501863368702680140258888214522638282\
11527390297422843631877422`50.129593716903166*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 21.17059419476702398003034783321967369284164359164866805741208018\
00060564539842`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 9.06012903044474501633286786134780483071897149824861303526204646810271898886\
512`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.0120269226600414947952327601677\
8965661814467537249569136529323992444364037764`50.*asl^3*ca*cf*nb*psibc*psicc*
  Log[mu] + 0.116736350968965674472879602975246504447475001819258205228209084\
17214637758591`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 2.96338702502684901055890618056857682450934196216217366080116110679650116923\
097`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0650061090778275094616585901044835334558104935840324199718888920812522319\
4337`49.63205531543127 + 0.20440549830797663670243067321457095616149354957059\
674823163288683533060734134`50.129593716903166*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 7.594753813754878520498547295501551116108224333346800024576704792\
10104634274508`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 2.35475272734470376310426976832046137031515103080028419357486172437734280966\
306`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0021867132109166354173150473032\
3448302148085006772648924141127889413211195093`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.021224791085266486267796291450044818990450000330774219131684477\
79282676171698`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.59915550052614577594183012520367934774211563774988851275911712173074638532\
991`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 9.5113601487694183306992832241249\
0217025732241837387785781201982750797673655686`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 3.4586764177343339384361029905908735164572081521359555847352271\
6030540519604113`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.31442512888493944894873663550826122876883710473963232588520682760686264816\
407`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 27.9292647227029848288628283840\
7050427924906430936365840150457210504502723158559`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 38.4976984937737942881045226446027830985169102440268667406\
3390218959406553601757`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvetacav1mb475100mc150100qq5.m <==
38.87389768562055393740849424749113870454752354636211764633100712765072910342\
522`50.*asl*cf*psibc*psicc + (0.355612865116976806298919590448497354047144760\
92662494579577384486149111900455`49.61225732959642 + 
   1.175490889570968075455560725160160817627525019974174813731113175498132775\
55772`50.131499132961146*I)*asl^2*cf*psibc*psicc + 
 22.0097689927630059135267215712623697051044918601648755260387973364162188362\
2198`50.*asl^2*ca*cf*psibc*psicc - 
 (0.6153928487457812958081687492165830011922144672040127487016295356376198342\
2727`49.97626018336839 - 0.68279539971327209803275550033939111919538448721214\
434707426053914452323504637`50.0213983246278*I)*asl^3*ca*cf*psibc*psicc + 
 20.4608014487554245054887270243187556269468890250894090576478872409043287769\
1006`50.*asl^3*ca^2*cf*psibc*psicc + 10.3117597785329220097774706868203450738\
508123490953775545111710862129610334954`50.*asl^2*cf^2*psibc*psicc + 
 (0.1333829874297871731556632313501035562571284871707904949800601809080443008\
8633`48.93098130363225 + 2.20720455977507488035514177710807188356305556502188\
696101628845302816258965385`50.14972344804462*I)*asl^3*cf^2*psibc*psicc + 
 178.8290786597645746664338334609092319581174363662151567963964`50.*asl^3*ca*
  cf^2*psibc*psicc - 
 370.7333198575335345435999923266797033104073631785472598319203`50.*asl^3*
  cf^3*psibc*psicc + 0.012164051060140908889837816511621481740839402526017929\
60975338388517480752767`50.*asl^2*cf*nb*psibc*psicc + 
 0.01086301083424987133398232692643484716453167386218241596539808755717267717\
301`50.*asl^3*cf*nb*psibc*psicc - 0.02680921310691196823299209977313719621583\
113104025131342826214837548391694957`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.00229461596467572518991091401800878680423304946253202057305141667720323183\
862`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.80625939262187931049807501758287661015697378172658469815194939585215025`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.118637878021488554025765524884902529484808\
4031875399066158819676938469864102`50.*asl^2*cf*nc*psibc*psicc + 
 0.06502489521163105407423034922495755148233436784023303023419179904874144125\
231`50.*asl^3*cf*nc*psibc*psicc - 0.11581304511886118428090684242441058583891\
867793399048471701714926401903888387`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.34527651365601371603977030092589561542734225551980962969293451584170012499\
475`50.*asl^3*cf^2*nc*psibc*psicc + 0.000074246077282544498329601624099627117\
70691151428206817793149343618097412982`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00036206675788643432887249370092182847648271995390885994526182510815182861\
49`50.*asl^3*cf*nc^2*psibc*psicc - 4.2708314674178833669729476048295816119353\
5739642524349255064210860393182988124`50.*asl^2*cf*nl*psibc*psicc + 
 (0.2283210860904469737931513078428732302376225233825033202479236423418283376\
1336`50.12835189219712 - 0.07484451350510400918496924395003391858966465463876\
186030175538662239761480523`49.643965840330885*I)*asl^3*cf*nl*psibc*psicc - 
 9.05282850065835344176971068493612301580299814199753784218284526529667455484\
139`50.*asl^3*ca*cf*nl*psibc*psicc - 43.0953255798989813913844921386402064380\
3927015983043993196806975814648478328502`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00267277608533420498927565759519250511275546979053015446302498214753457057\
596`50.*asl^3*cf*nb*nl*psibc*psicc - 0.02606800001273242609284711535855375650\
045076930623355883989090240572030365143`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.46920948268672743366129794926786533970614376552398526754003395753975937227\
793`50.*asl^3*cf*nl^2*psibc*psicc + 22.68556757102203722734069858909570473376\
912299338578529943572864706133564565654`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.4150486656098808342715635909195826742915491103499899907357781574818337611\
7114`49.612257329596424 + 1.3719580279878648889584745805159439427562850441743\
9743997759422424871774928726`50.13149913296115*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 31.26829410998816070281216763346375589707458668071740445855720385\
336213990110358`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 12.0352286320178179909101689678104709188894682513528170965432621569780284192\
2095`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.014197104931119993540620059480\
27127715011270192648550563476900585876640406371`50.*asl^3*ca*cf*nb*psibc*
  psicc*Log[mu] + 0.138466567983723695663315123411160947981115141656610437473\
78787793812532515507`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 4.12464864927673404133467247074467358795802236243377914535195066310206102648\
296`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0754633937472510607766479256217423044166452927909072710422381321408559209\
5512`49.612257329596424 + 0.2494469141796117979924499237301716259556881898498\
9044363227929582444981145839`50.13149913296115*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 11.29640581508397212445788197500168879947006522437318805420424171\
801107798132946`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 3.17291071921415562626768287519250710383977660949436912965408186903514621792\
481`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0025812918056581806437491017236\
8568675456594580481554628647868889780017977349`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.025175739633404308302420931529301990542020934846656443176032951\
63786604136908`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.90629858553595876821587800931408754450642635876971581189541007544290720113\
393`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 13.238574124502314997596212289606\
99992767162980211740984502001726650299082366146`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 4.8140269543644781809440771962207272464260472007699672164743674\
0402805649821089`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.43763881403313438008582519965642974967509520006999701967988956878748399141\
634`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 38.8738976856205539374084942474\
9113870454752354636211764633100712765072910342522`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 53.5837805698593715473238684707417855903483064563055429637\
0266022475376499616131`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvetacav1mb475100mc150100qq50498421000000.m <==
39.58002234554433081512040663719841397324815869671496021927243187706065952694\
106`50.*asl*cf*psibc*psicc + (0.358501200031052119373938512318491906309467906\
94665272624295189675555988822085`49.61121566017229 + 
   1.188144251353986727407659331360363366042859295341800072839484682782777222\
89551`50.131594217514085*I)*asl^2*cf*psibc*psicc + 
 22.4953797023976279998180914869892924625224683979085980594064417272612889562\
2227`50.*asl^2*ca*cf*psibc*psicc - 
 (0.6225358300040759116251902204038248720859751228675531401016876033885355799\
4937`49.976605661372666 - 0.6897250095996481639389918005577573187940429405861\
3159186835623307509057993524`50.02111728299838*I)*asl^3*ca*cf*psibc*psicc + 
 20.9583470678459324473708440245789270372899302387335587071988723385005390132\
7558`50.*asl^3*ca^2*cf*psibc*psicc + 10.4723304087981910436595558565980399069\
2841660664327553401144680451976900400827`50.*asl^2*cf^2*psibc*psicc + 
 (0.1382397138442081707323162439986338001777692756068933941930747009649460561\
7477`48.93981781867001 + 2.24132852112409602639325909011443480973742582392674\
489844432280196130152005082`50.149690510126156*I)*asl^3*cf^2*psibc*psicc + 
 182.8832475992240245494432275419238797802171616597134064887974`50.*asl^3*ca*
  cf^2*psibc*psicc - 
 379.7153751052168311424506519720677169822683021539359228175689`50.*asl^3*
  cf^3*psibc*psicc + 0.012274377473924190672669213863756729013936414973733719\
67637871953146182801668`50.*asl^2*cf*nb*psibc*psicc + 
 0.01097755207112986868416254581572187952768180138655093199405366941146532318\
562`50.*asl^3*cf*nb*psibc*psicc - 0.02705358986784037257869147507142385161967\
565491640369621024739244734143579305`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.00221716668871551352286586411496740302928959861831426794733423844301843287\
693`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.80647441421512958865321391978508950942353093212437961905252270324757113`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.119742832651105800746726812036377517790004\
40850675829481346407047888250236548`50.*asl^2*cf*nc*psibc*psicc + 
 0.06571749709915587190036307259828306808906770584167679067281995823336838116\
704`50.*asl^3*cf*nc*psibc*psicc - 0.11689491929769900582111246178767865035817\
321856785372058590452384071776153282`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.34963429699120525639117390717045393942927908716713440412963321117159068209\
419`50.*asl^3*cf^2*nc*psibc*psicc + 0.000074268211115452511012643208268659905\
1878156769285741952339544202795119916`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00036226220000921373839113235796624532406141107361937272846510842979076311\
031`50.*asl^3*cf*nc^2*psibc*psicc - 4.367308590587135066717077186669966609414\
55481587447784902872332792698595556424`50.*asl^2*cf*nl*psibc*psicc + 
 (0.2308689863527244652077827746580925130815055751875648340542628319342590636\
3366`50.128431491879624 - 0.0755366589750849776304310249529159416790012754776\
8315604042439718371231033471`49.643223667583925*I)*asl^3*cf*nl*psibc*psicc - 
 9.26440354215495458075243887201286518283593466789949625249299268089590300063\
413`50.*asl^3*ca*cf*nl*psibc*psicc - 44.0451891872667295795294248971893488834\
3477869239330673002055461483235296093767`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00270873996573238220863167327236815710593539214010945464512671255307973765\
097`50.*asl^3*cf*nb*nl*psibc*psicc - 0.02642514433836760596496920520875257928\
424036768966895139167368207277407547611`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.48189422832812901139266616462360147922432144372437794308926529846919957032\
228`50.*asl^3*cf*nl^2*psibc*psicc + 23.09763941459719696613695157482154948312\
709157063139644390445991154430684474933`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.4184197459883341005555242934483493306105043704271027537547727520938811043\
0676`49.61121566017229 + 1.38672622520084653251801877035301440923073810222950\
721598223868491007481112142`50.131594217514085*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 31.93642393625596117945378033133077410850685874883352871554202122\
510876776283733`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 12.2226364351798748305436234561432753979983487031724225929350964261992542035\
5994`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.014325870887906208342433972814\
78013327616088219775628914250803200801375237912`50.*asl^3*ca*cf*nb*psibc*
  psicc*Log[mu] + 0.139756200585826663059505450407651721068353526434007639065\
33864074340894464599`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 4.19957080265403581202490028633119081511401664920570844434626543846260124449\
982`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0760763174524243819191862351724271510200917037140186825004196128921374193\
8993`49.61121566017229 + 0.25213204094560846045782159460963898349649783676900\
131199680517602306873151648`50.131594217514085*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 11.54186813355190139768345541283895533747377936717899136478216491\
054223835224722`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 3.22487121182925058207474408697116873807570065394359385007130332894101384083\
857`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0026047037978011287895334496026\
8729695930197858141023421022773947473154005212`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.025410218288332120556273718255936676557882459351637752556119401\
61184261194933`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.92677166693285480988665720714269335565337992854256575981754781517274015050\
964`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 13.479046117486897128787146498706\
59539457734529526461765459409877807519651528394`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 4.9014713154497807741044169086205801434826710164598609652399984\
6623915386575799`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.44558830140452552491858335532914364940751554695089645138555356751361739155\
383`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 39.5800223455443308151204066371\
9841397324815869671496021927243187706065952694106`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 54.5571028010983055955619685087142938207252619475519011662\
4512009934041309193555`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvetacav1mb475100mc150100qq541100.m <==
45.30666908911278655928271344421769192213909146968667637843150295448450846174\
795`50.*asl*cf*psibc*psicc + (0.380915272076509462228042099373407093975113044\
56145902191747464093021778774881`49.60351802165998 + 
   1.287039944769367744183428211108813839126006720503944648697521002184373172\
04697`50.132281662378915*I)*asl^2*cf*psibc*psicc + 
 26.4884590209787353723570983323251279314171068937078801498506849729632805551\
4323`50.*asl^2*ca*cf*psibc*psicc - 
 (0.6784498246533486467408448451527188973489848654541004031147218331935285671\
2677`49.9791100703222 - 0.743811922813293326623522979571428292927270035365747\
3085749991324147088433459`50.019055471296944*I)*asl^3*ca*cf*psibc*psicc + 
 25.0874975169002677810122544012202939635764968448197443739201474440265974896\
5087`50.*asl^3*ca^2*cf*psibc*psicc + 11.7597711977472043639876965891726804267\
4616302996337062252506653011924876116683`50.*asl^2*cf^2*psibc*psicc + 
 (0.1776321320344455073366389850289209864124185664996879565484467078459279574\
3209`48.998562467395246 + 2.5141593432019163162670955407376385569295773844775\
5701742822704958365081257629`50.14943373800909*I)*asl^3*cf^2*psibc*psicc + 
 216.4243254190326991781456303038122632344516116525558452803641`50.*asl^3*ca*
  cf^2*psibc*psicc - 
 454.7465935963311854445542946601584058955722011750688597792646`50.*asl^3*
  cf^3*psibc*psicc + 0.013135033401945632201910773666337841164292930698546079\
40136795430572746696318`50.*asl^2*cf*nb*psibc*psicc + 
 0.01187282344182867257093846531557328657002268348630812143043377080847356232\
489`50.*asl^3*cf*nb*psibc*psicc - 0.02895984847609003703848196092383281297047\
368520628213879431140282771934218339`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.00151735179911764026517677998775749296686959525411500632537337616364452071\
839`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.80802883855538765859024165407977589776707047274453229727122017638856854`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.128363334283052127540134642689166965399994\
93050601409956222697079436543237723`50.*asl^2*cf*nc*psibc*psicc + 
 0.07113299283160990325261847260040137217501349161349222969423216806259838512\
596`50.*asl^3*cf*nc*psibc*psicc - 0.12533474796633059032572155653595161446051\
024738029407273280768869160966108659`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.38401480646817218767949277676441847305391982377455467482870684608018679490\
575`50.*asl^3*cf^2*nc*psibc*psicc + 0.000074428631249705478046915784030064292\
06135358121674971988396820590609798049`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00036368035698793075310257514908758264780324954764246119397717201611152395\
731`50.*asl^3*cf*nc^2*psibc*psicc - 5.161592346668938358436751030164534420532\
87519668185161697770748962645958389164`50.*asl^2*cf*nl*psibc*psicc + 
 (0.2508051498246775112620076857856503380757039244466729140869309046953942216\
9771`50.12900959541059 - 0.08092347330227384369065416344208833555119682186007\
167386407778969352103124849`49.63774766049457*I)*asl^3*cf*nl*psibc*psicc - 
 11.0160933535178516964112315081299864439086627071961630390685068380948392531\
5415`50.*asl^3*ca*cf*nl*psibc*psicc - 51.882900651646654965855526214141439385\
06411810198467613627546056408312319698832`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00299283479645672120153004937255361350427649680045990216974152479425244768\
749`50.*asl^3*cf*nb*nl*psibc*psicc - 0.02924775610959763532307714277257915022\
141828823644607298587877406803400461164`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.58803783391777638641798212382562606728286001404199577620386989899722387260\
159`50.*asl^3*cf*nl^2*psibc*psicc + 26.43952791539062312440095428881556092022\
422483000425483406725727357282288097042`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.4445800219679184074634291220047786681967575498877419943245316687426552897\
6891`49.60351802165998 + 1.50215097388960882185672425040284793158753110272101\
556732300406496161958980936`50.13228166237892*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 37.41888494280728177885703109495656032923153317609110387216615774\
000929343404197`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 13.7252552488418851861082994098562030688146991201618940680352905228981461401\
5586`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.015330373619709877571343388147\
66271815664385023118577751702278319118723039679`50.*asl^3*ca*cf*nb*psibc*
  psicc*Log[mu] + 0.149817500527970725479578287895789208092200697549509338221\
19805583026233729664`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 4.80718689370738602261835532523919289458622269636440996983041041337687688744\
91`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0808327312668942559024416585463233942175922817977712716929379478093706759\
824`49.60351802165998 + 0.273118358889019785792131681891426896652278382312911\
92133144478420689784049632`50.13228166237892*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 13.55802600746757752598446687828744127150810620286685672786650992\
579950329877913`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 3.64313228908504441787081238785634882191902375308457907123366897549122556812\
758`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0027873406581290686493351614813\
9322148302615458748832281800609483680794484446`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.027239545550540131905377870526507128744036490463547152402441152\
87187586122787`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 1.09532391493020984814234326980733891853497833113093810261330834104879503306\
26`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 15.4292657227521000519984124348646\
3777091983260885248869060745227180380504187062`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 5.6106420810007636552721499763144137348799391304918140694863272\
5668946936914148`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.51005837100006942320655908875585579407999446640834673359026011747912302503\
049`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 45.3066690891127865592827134442\
1769192213909146968667637843150295448450846174795`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 62.4507126724330649933152922115096665454765236818161147200\
2998367246144646367337`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvetacav1mb475100mc150100qq6.m <==
57.78197477346601759020692117364933564997578044862719719958489537589067840649\
861`50.*asl*cf*psibc*psicc + (0.424738445197802105994743457422031361507156495\
92577571873228842069729789029002`49.59021082348061 + 
   1.483611214650716189132590456265704929920849163981429116721747206665076241\
84848`50.13340935805912*I)*asl^2*cf*psibc*psicc + 
 35.4824321209881393546232117913510615520812612791487313549303728527662467811\
3481`50.*asl^2*ca*cf*psibc*psicc - 
 (0.7899745518472576910187797670839184612593491953586762147596067910279993958\
6968`49.98324364470479 - 0.85099088580414098035654623968394639636167536487015\
010595182598928499696576675`50.01555545227636*I)*asl^3*ca*cf*psibc*psicc + 
 34.5990953985063359083249826187656587187176436160857536997922926993594672320\
7076`50.*asl^3*ca^2*cf*psibc*psicc + 14.4854947345728402733824172597691635198\
730089083778904024563974251364312315728`50.*asl^2*cf^2*psibc*psicc + 
 (0.2631057953475884275840651057386729949525807223249033858754818914787815088\
6497`49.07945062772151 + 3.08761906422289537029867277191719408636325834104808\
006618245994621352897396603`50.14894392724218*I)*asl^3*cf^2*psibc*psicc + 
 293.1863722581902529843819978855208343370678354778808870652784`50.*asl^3*ca*
  cf^2*psibc*psicc - 
 630.7789549562774083494921385694162431391655588350454205969145`50.*asl^3*
  cf^3*psibc*psicc + 0.014838554922421535049937114114592833984289380381933898\
70454888654465368484418`50.*asl^2*cf*nb*psibc*psicc + 
 0.01365259717057704042027345715671505404944087746916951644755892452839046108\
498`50.*asl^3*cf*nb*psibc*psicc - 0.03273221169914381828425314292640056909294\
789302760456953409030762442060072828`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.00038483293715494087429261272556118814257393105630048033196599494414247465\
063`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.81057783242863781874527360208774667209713615498111710315246832214294617`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.145429410315318451454615746536129147287074\
42918473924008632449531334617928797`50.*asl^2*cf*nc*psibc*psicc + 
 0.08190833279431643058732248776945540882466400146900758056932967473903068833\
266`50.*asl^3*cf*nc*psibc*psicc - 0.14203858169458258434713476624852019369407\
287019484275283090196087223001768362`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.45390546713295269044017929484567998748921373214198503403344742117392973619\
528`50.*asl^3*cf^2*nc*psibc*psicc + 0.000074693268991221280181666740275122466\
55152282318001472205311587244306802295`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00036602614340507766903766804512891181382506246749674607679059516840331659\
102`50.*asl^3*cf*nc^2*psibc*psicc - 6.955640674364516287504645046974028411437\
42920419666191183815893372863609502919`50.*asl^2*cf*nl*psibc*psicc + 
 (0.2905349238780019310983509737556152132214948843478341212469431293532335122\
5619`50.129968315764614 - 0.0915263994758627982659311543827622937061766241693\
640106877646646638650894608`49.628316349485175*I)*asl^3*cf*nl*psibc*psicc - 
 15.0290529901441575801188005943988849392318082753075261783546738321947817062\
9037`50.*asl^3*ca*cf*nl*psibc*psicc - 69.704642656151926866426758008506293233\
1900583984622969478180164769053317799441`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00357245167102121001300462389158221109239564830504566352749037348300290395\
212`50.*asl^3*cf*nb*nl*psibc*psicc - 0.03501281240746345170643283062123755405\
825903956807114572254633059014071649866`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.83730155261309981354716299515357068359644943177453143746653921862442835491\
561`50.*asl^3*cf*nl^2*psibc*psicc + 33.71971865829715835574510668497411844552\
171574978585200916314629637321066790129`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.4957276358789061995620460971842323472142499958562031650337136044717558813\
7136`49.590210823480604 + 1.7315764285470379718834804652138225974390438998358\
7044436811193492990863514815`50.13340935805911*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 49.70676168592695885870063169618076634165600615982835694898382683\
625388442172759`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 16.9065459943518594534485145261295863724955572460214989760889039226759924008\
1542`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.017318615337789060678285418830\
46762272451508606566163157481924928177142442167`50.*asl^3*ca*cf*nb*psibc*
  psicc*Log[mu] + 0.169735936499230967504500350597172861160774004120324066865\
43109136502120316822`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 6.13085793787221061013547394272256699009485740905197309257511750843149284870\
923`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0901322974325283999203720176698604267662272719738551209355003226645935711\
76`49.590210823480604 + 0.314832077917643267615178266402513199534371618151976\
44443063967481157995589251`50.13340935805911*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 18.08717718725872672158966854131570278207798501993008999797612138\
871670433557182`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 4.53755197282833960516530216533605124150316908940820696897085904593211796376\
668`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0031488391523252837596882579691\
759314044572883755748415426322893374124789752`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.030861079363496539546272791017667792938322546203695284888557055\
13371354555579`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 1.47603279426154278162507427921586993348489531698750726661484511680638488305\
179`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 19.677752981832020472126026936756\
81111410902226732445175159616196252563760096224`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 7.1555465388480074444094643406388404051305535517543460915129755\
3368553365713248`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.65050423080436431312813312187625821864823214106857691741122260731200238243\
739`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 57.7819747734660175902069211736\
4933564997578044862719719958489537589067840649861`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 79.6466740277455586463412201457582442599266157703877286199\
0776713569186013423074`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvetacav1mb475100mc150100qq7.m <==
94.77382073493395128907746473818938432709170021875479651480086265266496283211\
249`50.*asl*cf*psibc*psicc + (0.529893515022263848032597063021051800626117301\
42483843584860067621847170262934`49.5653464888376 + 
   1.968650072360308463427641320807226734328548476328978698920591242749417760\
07974`50.13532641143632*I)*asl^2*cf*psibc*psicc + 
 63.9079325671728794636168270368208522573414034662744581087155025071215704680\
8886`50.*asl^2*ca*cf*psibc*psicc - 
 (1.0666987763217233226553348207129911230134305362643618658326095016508531155\
9279`49.99034084688642 - 1.11416286725151000595686612798797155176276257605880\
227997948448540318753236716`50.009247730228324*I)*asl^3*ca*cf*psibc*psicc + 
 66.0030586940909634587310574720299067425546006976824499452898095628580393708\
8999`50.*asl^3*ca^2*cf*psibc*psicc + 22.1075327931569360144327372358445191068\
6284101993669293389955477050283131352197`50.*asl^2*cf^2*psibc*psicc + 
 (0.5106785180908000019735331253378238104416218479925293744390992425068730746\
9691`49.18704765606322 + 4.66691919469333697510607640977665274107421341354434\
587547637066742450183305793`50.147930347970224*I)*asl^3*cf^2*psibc*psicc + 
 544.5701800959097524722969855776325374587560661435719574436637`50.*asl^3*ca*
  cf^2*psibc*psicc - 
 1239.3837051990602107969625205043094379832373871824400541545358`50.*asl^3*
  cf^3*psibc*psicc + 0.019014551536552773719398522796889371664396206223574479\
50952781768533154078734`50.*asl^2*cf*nb*psibc*psicc + 
 0.01804595410380483621815043381411297163923864872307305890174976891971587725\
2`50.*asl^3*cf*nb*psibc*psicc - 0.0419746788091001190322632572594538194899972\
6728972727379001146447880178852003`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.00815584410181632178121216503122205769893570181738862124119370995875898697\
646`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.81490550167248586063328919195400175009465857535912673895183219740007758`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.187277088726926169214261712252600521963697\
26802351881405364166319527862815076`50.*asl^2*cf*nc*psibc*psicc + 
 0.10854911080006487259368224456759068534468023322414202953231975531226780997\
653`50.*asl^3*cf*nc*psibc*psicc - 0.18295998822225596930937690491541674494201\
34124407309032897152942844879701949`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.63352911053465511042346438134368114481422403474468056603491251043106142287\
217`50.*asl^3*cf^2*nc*psibc*psicc + 0.000075147120324993106620876580383096148\
86798969219276458104811532204419314706`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00037006746894931353039097760579553953992981544960820398428412039939649363\
375`50.*asl^3*cf*nc^2*psibc*psicc - 12.65256622640293064456109705220544016687\
655088029348002196779433639760245146146`50.*asl^2*cf*nl*psibc*psicc + 
 (0.3890073009646994074305765749454400622689322883336238825952634605126602705\
4191`50.131630688949635 - 0.1172577943592130113109714110299839536803048638975\
2267235012169947854873729035`49.61081465739024*I)*asl^3*cf*nl*psibc*psicc - 
 28.1528520018612484618422667375735751866327262165656839388722609981794461670\
5332`50.*asl^3*ca*cf*nl*psibc*psicc - 127.32934670372964750733545539103601801\
974735946274302741701696754867302619613295`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00507699005307498198457075481258350910869063303436910964788630091011720583\
997`50.*asl^3*cf*nb*nl*psibc*psicc - 0.05000401480979762071903693351624343458\
941715838703111571987942149624947185041`50.*asl^3*cf*nc*nl*psibc*psicc + 
 1.68915245657605240734899796164659787292920822941794948360755113710983481894\
548`50.*asl^3*cf*nl^2*psibc*psicc + 55.30698083412297841728706479662267688402\
130601126771479126820763723386877477587`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.6184579296729737856283000009811951780953552762295326352880883192898903694\
8555`49.56534648883759 + 2.29768286171864387471503248417502875620692787046535\
780817541581709862483864227`50.13532641143632*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 88.19294195438446071993945373861009911460951454246625187172457684\
692536008381828`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 25.8025029063787486635233354024619835736379897576766018459226013021503786579\
8976`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.022192572363265096582159565949\
68634278361157015568754462020285913395740661846`50.*asl^3*ca*cf*nb*psibc*
  psicc*Log[mu] + 0.218577878924164965163816690907532935689277348880366164790\
47136916951685481055`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 10.0558146971132688031431026902950321607311465475032208711396741158607034135\
954`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.1124468963041770519324181819965809414718827774962786608939474989799405309\
1506`49.56534648883759 + 0.41776052031248070449364226985000522840125961281188\
323785060496098804263065737`50.13532641143632*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 32.33003472413674572283017779194777022107090178537153551283785930\
586920262988834`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 7.09201308858869666403383455764131132457864733678348882211560673531566847661\
069`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0040350131569572902876653756272\
1569868792937639194318856157878993348742773267`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.039741432531666357302512125619551442852595881614612029974093872\
35216491788062`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 2.68495794363946045797521407253545426636595914015152823796933390267917495408\
625`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 32.275391086544425083397844735603\
89240599783923132410076469439690062123943462889`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 11.736505849652518212144670812946869965817396084117854823528430\
785609840666563`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 1.06695507724113801928587916481335181507430873491980498395949685268256715789\
747`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 94.7738207349339512890774647381\
8938432709170021875479651480086265266496283211249`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 
 130.6362345010329584568643773951202473564631995815316115160015`50.*asl^3*
  cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvetacav1mb475100mc150100qq8.m <==
183.1767659534803139430176579026634798802623045869924651258702`50.*asl*cf*
  psibc*psicc + (0.7122175309808461344582107525064631248073139146932627472548\
8136037204985762749`49.53681948844102 + 2.83823127722997333151620251112454622\
232762198034033851816915916627975499956986`50.13725461062156*I)*asl^2*cf*
  psibc*psicc + 
 138.3651172320978450291010716606465125563330168256286969935007`50.*asl^2*ca*
  cf*psibc*psicc - (1.5658447353821430264800726397687140169347760953634508302\
9342786299898875235248`49.99755756644538 - 1.58345744680905021823228028582403\
434597436057448215184496657670678109280252906`50.00241526678012*I)*asl^3*ca*
  cf*psibc*psicc + 
 153.7057905127721262613364021578667139591806941302593278928515`50.*asl^3*
  ca^2*cf*psibc*psicc + 38.67018347781990398358048189609227186022099266111656\
846849708556094143337498297`50.*asl^2*cf^2*psibc*psicc + 
 (1.0656356488327068631139402487367728002520014768811083885697693920432925235\
7176`49.270378255339594 + 8.0156942007604606171916961244682720009540151282917\
5573036628799809710372092092`50.14671065524409*I)*asl^3*cf^2*psibc*psicc + 
 1245.3273977450359681796200436884476075245307607908300074731743`50.*asl^3*ca*
  cf^2*psibc*psicc - 
 3100.7607222286348989362766718855243933019635723250424956996356`50.*asl^3*
  cf^3*psibc*psicc + 0.026449886139104771602278048623099964817371668889093321\
40532604704534673492491`50.*asl^2*cf*nb*psibc*psicc + 
 0.02592800945519847528310696416890306848053677650188856944997423680111908262\
559`50.*asl^3*cf*nb*psibc*psicc - 0.05841138523896003736054412704279280409856\
256884702250281484081768564584545722`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.03394114252338485233241477724425378304057319074324364391471581048523462891\
318`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.81924243028330721842204953463605201528964009175213051455510378535939355`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.261808180652472988563338251772939744845776\
37379138729309231507291755379604944`50.*asl^2*cf*nc*psibc*psicc + 
 0.15644319113730172292030539932523866126737630719780849780047383092956927687\
698`50.*asl^3*cf*nc*psibc*psicc - 0.25567476956994568676208626874898771137422\
307768243935685552119671944607768756`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.97218732055036070319757977676712690646477302606507585750440847888946510489\
564`50.*asl^3*cf^2*nc*psibc*psicc + 0.000075607804652503898958406892009295535\
04174622919234950987502570281527006308`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00037419332686529299128454430766301831142188557755740834022434599341977079\
869`50.*asl^3*cf*nc^2*psibc*psicc - 27.65642563504124666943718419449288034903\
126900163906551997125333048227806249871`50.*asl^2*cf*nl*psibc*psicc + 
 (0.5665188534911257638168418862830224038472774879208666231804354399537545940\
9672`50.13335054600689 - 0.16247664165527357578250536138401016679227444000691\
331087977480545441197997635`49.59092711219254*I)*asl^3*cf*nl*psibc*psicc - 
 64.3780882680465566126222108844042939980385002368211329932279082045433553399\
6444`50.*asl^3*ca*cf*nl*psibc*psicc - 
 284.9593569563415694335658715349182991213145673402238813682724`50.*asl^3*
  cf^2*nl*psibc*psicc - 0.007986922416211168535250837113956042132481551857028\
53316273313501656274225831`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.07905673452821424894031434587263391170999759006932966692575143342733817312\
799`50.*asl^3*cf*nc*nl*psibc*psicc + 4.17562715951004118430816477162029267838\
002365300111919149976277335683162928776`50.*asl^3*cf*nl^2*psibc*psicc + 
 106.896121790639831575113428628332586077445106026537064459744405768400304233\
2684`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.8312548978235829783238720510252451370999722375919666854047494727835175052\
9918`49.53681948844102 + 3.31260260766727467765170189644487123959794301566556\
581798877733806053611231456`50.13725461062156*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 
 187.7838335172630148186053205960680728527674230977975489781633`50.*asl^3*
  ca^2*cf*psibc*psicc*Log[mu] + 45.133372905614239236546056461076261736407264\
86027395542143099909804975771701016`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.03087062090387976186339596659150602226455409798826470099668198181961459613\
187`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.305565818013404607794207119189\
3073336076094224726915552342581107979240398713`50.*asl^3*ca*cf*nc*psibc*psicc*
  Log[mu] - 19.43565850738906028638425975060592474135365564118855717449898941\
251125841211867`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.1511372541497423596952494638227718431090858613803575791164076428877842219\
5232`49.53681948844102 + 0.60229138321223175957303670844452204356326236648464\
833054331827451713648571206`50.13725461062156*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 69.37400950706147180215263426321543983102486870155075582267358850\
495796089824769`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 12.8459894865662967699744968705036638432436236106302301772554028065001678222\
3137`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.005612840164341774884253812107\
54654950264619963422994497752531584934663307463`50.*asl^3*cf*nb*nl*psibc*
  psicc*Log[mu] - 0.055557421456982655962583112579874060655928985904125737364\
36750265652597571422`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 5.86887579742696658162999282368423165315261982683907291987702176516749532943\
39`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 62.3811693278898495514334310208072\
8520350206999558120368285690955523188849391997`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 22.684061573778127109612156734839012801273479998393164974264384\
49757487027859792`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 2.06218741579801155541928697589445570920667999985392408856895019295994092564\
478`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 
 183.1767659534803139430176579026634798802623045869924651258702`50.*asl^3*ca*
  cf^2*psibc*psicc*Log[muf] - 
 252.4908541902772647390555396530313406669535606427104139294995`50.*asl^3*
  cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvetacav1mb475100mc150100qq9.m <==
492.6722297084806523811402926950036954859534944171749342025407`50.*asl*cf*
  psibc*psicc + (1.1172492864217834403458510408787171275750279076681546950500\
3570239260381959037`49.50326287300667 + 4.83159938804675744015220637566131419\
085751463925553574895415777159962788903095`50.139203704643386*I)*asl^2*cf*
  psibc*psicc + 
 432.9825273708237749362833854694955352266676114722702248754253`50.*asl^2*ca*
  cf*psibc*psicc - (2.7157011860655231069400211021339357361129666791425159953\
0182469905897499935221`50.00489149789893 - 2.65452154837111431944143044789704\
708814732497810832486372558110626166655116981`49.994995771061134*I)*asl^3*ca*
  cf*psibc*psicc + 
 532.7486373211636346343456625265310027473293836064911484944547`50.*asl^3*
  ca^2*cf*psibc*psicc + 88.57275357182685844557227300859901936480485591025405\
903955891645585665633129624`50.*asl^2*cf^2*psibc*psicc + 
 (2.7654217675112274749208853414110136189958580044919080958912756349097470427\
6314`49.33754509245376 + 17.7636117666789796876198081786163058735074868743431\
6948882168321921541068712182`50.14531498832772*I)*asl^3*cf^2*psibc*psicc + 
 4327.2151722500266432225657487986939651674655242272264871365385`50.*asl^3*ca*
  cf^2*psibc*psicc - 
 12656.7975553428677663281026645064865730670077047934575478715681`50.*asl^3*
  cf^3*psibc*psicc + 0.043402487772676365097669654845412368815014419608522860\
10400956924513179191047`50.*asl^2*cf*nb*psibc*psicc + 
 0.04401324171058230498868385464750324669880551430009954723861863110659161621\
789`50.*asl^3*cf*nb*psibc*psicc - 0.09580169403081375186087302640054244091355\
416488924160295366027345897176164557`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.15632501790112832069325465732026653564105660295324536129931896180559221265\
338`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.82358864832298635559077809037438678156257170526221165151254738525747124`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.431775793308432950918445869990236663415326\
70448910210900812424030948675424968`50.*asl^2*cf*nc*psibc*psicc + 
 0.26657724879217634719794156549834405616916849364766219106645661531832342111\
003`50.*asl^3*cf*nc*psibc*psicc - 0.42070535432836157759886898459401986819945\
362675654447103679153402811623983886`50.*asl^3*ca*cf*nc*psibc*psicc + 
 1.77031937009701917938571248765663618864890420115245800771824582134533231354\
518`50.*asl^3*cf^2*nc*psibc*psicc + 0.000076075501964848471384787111313036342\
00916326095787278404939240942841336439`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00037840642204948187626907004429221931918609877659898995415203605339701992\
828`50.*asl^3*cf*nc^2*psibc*psicc - 87.31463445109731287760963421002366235032\
79072561585421348238661443853448443062`50.*asl^2*cf*nl*psibc*psicc + 
 (0.9756330214997963211703565236567335576585909705679401067857693470837140165\
979`50.135148899784255 - 0.26419189320940492532466527589129270598082118021433\
117044777328225191306894431`49.5677818957171*I)*asl^3*cf*nl*psibc*psicc - 
 218.9819566054462177970494766763102920720739960220191816864237`50.*asl^3*ca*
  cf*nl*psibc*psicc - 
 960.3923217588306013887888931958965035818486510708317549186059`50.*asl^3*
  cf^2*nl*psibc*psicc - 0.015384152487676631069095538412007726486122665343973\
25269331386765515546528631`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.15304432961389386169754437738114314448577899620109160091971649045006615167\
762`50.*asl^3*cf*nc*nl*psibc*psicc + 15.4744776133208469384415520734812204085\
4049175031782340167502937306213819715038`50.*asl^3*cf*nl^2*psibc*psicc + 
 287.5078091681048910044250776387633235138963571689740885709286`50.*asl^2*ca*
  cf*psibc*psicc*Log[mu] + (1.30398214173274384861233159424197265946233443829\
354022784521777096194578615902`49.50326287300667 + 
   5.639134788081065405108629660565052147661236162324320416691723410330237505\
2222`50.139203704643386*I)*asl^3*ca*cf*psibc*psicc*Log[mu] + 
 576.066958763093863113819307281101103254282879262413574866786`50.*asl^3*ca^2*
  cf*psibc*psicc*Log[mu] + 103.3764713975882019356995112235933863404450500990\
8524058903931877129993496652503`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.05065661679105126023203964597270513644431960321745444786297030244448327947\
331`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.503941179958051800988478776410\
55099080457441509364685634467317045230092188682`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 52.27414712147361654625910502522969518434479221254074337653\
248192389028062523438`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.2370876621332261542931511989530859380840608069624618383049734292105521047\
5465`49.50326287300667 + 1.02529723419655734638338721101182766321113384769533\
098473059292653042463849051`50.139203704643386*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 
 214.5890432461863108504070617611324449359492815953379499044276`50.*asl^3*ca*
  cf*nl*psibc*psicc*Log[mu] - 31.27525543773201071708435910397623114082515379\
604059608979381089285127281310279`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 
 0.00921029396200932004218902654049184298987629149408278135868562627602120530\
791`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 0.091625669083282145634268868438\
28199832810443910793579174237920086897859571926`50.*asl^3*cf*nc*nl*psibc*
  psicc*Log[mu] + 18.52874090287204902521341430358668546443025332585253304123\
08563221487448961173`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 
 167.7803930242925393535353560735632742833391674601152055578627`50.*asl^3*
  ca^2*cf*psibc*psicc*Log[mu]^2 - 61.0110520088336506740128567540230088303051\
5180367825651473065952229112011192399`50.*asl^3*ca*cf*nl*psibc*psicc*
  Log[mu]^2 + 5.5464592735303318794557142503657280754822865276071142286150484\
3898505711361419`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 
 492.6722297084806523811402926950036954859534944171749342025407`50.*asl^3*ca*
  cf^2*psibc*psicc*Log[muf] - 
 679.099401430169731242163779450793093857838296704633929304782`50.*asl^3*cf^3*
  psibc*psicc*Log[muf]


==> anc/dataset/bcvetacav1mb475100mc150100qqf1.m <==
8.9969362620248475599185590338751587926580258293859557012881784502007721030893\
`50.*asl*cf*psibc*psicc + (0.180857836471187069944695885180572701844778355226\
93654417614030590628671036518`49.70850116794258 + 
   0.466615099764151435042983500746144062994858039365601694025607411278830963\
99837`50.120122625241954*I)*asl^2*cf*psibc*psicc + 
 3.52709845469541304226545781744408551625279964732246112433202996029055544838\
079`50.*asl^2*ca*cf*psibc*psicc - (0.2224555810168272379230279285931470412248\
1753483960711130929777250811179937631`49.93644023437968 - 
   0.288343189357087735111735935263878640198091786118513865626154134973913413\
99967`50.049106626346365*I)*asl^3*ca*cf*psibc*psicc + 
 2.71825673752148887715719099122687262306303312779184041334772063459849677052\
25`50.*asl^3*ca^2*cf*psibc*psicc + 2.9412996749021961555850522045799569079958\
4182319221096220699404007724448750498`50.*asl^2*cf^2*psibc*psicc - 
 (0.0579462755035806775990106066461272766120819496508752579796477801079202280\
7493`49.123046546533914 - 0.6145709765657440825160513071424654108280582492194\
2218789746711514801174181161`50.14859306623346*I)*asl^3*cf^2*psibc*psicc + 
 29.3670531833153640013704831442246077461499375335735750520438736444804469596\
6921`50.*asl^3*ca*cf^2*psibc*psicc - 56.9658274123792119026092387334101580639\
0499054497262658798026302101530897728941`50.*asl^3*cf^3*psibc*psicc + 
 0.00583209101645783864101193321729916023110052143859378556066185037064266084\
181`50.*asl^2*cf*nb*psibc*psicc + 0.00444290053752577880742723420191395399814\
960337320029506312509521821275332716`50.*asl^3*cf*nb*psibc*psicc - 
 0.01278439044138789051054153159204490175949506223571155844849593502351633667\
81`50.*asl^3*ca*cf*nb*psibc*psicc + 0.002681220667490990950744773445638071196\
04967641130400233233455151586408204675`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.78054091233421792239573805669177631243308284502323687877585146074062186`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.055299617690805527035322364562517425132741\
97588937885219680031847152707097388`50.*asl^2*cf*nc*psibc*psicc + 
 0.02634317891800619593947197267676259008304301396344882017772005702144180843\
599`50.*asl^3*cf*nc*psibc*psicc - 0.05384614176002436896331791995181003129953\
517720806831326929119017401522046923`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.12023574486920601037098616466173237175750945419523172702493483359050446521\
771`50.*asl^3*cf^2*nc*psibc*psicc + 0.000071693828689082064208540483588385642\
15531624017540086647266786623993670042`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00033989878639653810129704208496005475329640736175829522540006537674964652\
974`50.*asl^3*cf*nc^2*psibc*psicc - 0.639185618248023695885975791592585744120\
02826469481273451118067476297303750519`50.*asl^2*cf*nl*psibc*psicc + 
 (0.0872441340721252622530994577730194521743310255028862409688136107636694785\
4648`50.119338274707694 - 0.0342806579170011211539057060198069551855244304327\
8665123570960212779884641995`49.71365118656942*I)*asl^3*cf*nl*psibc*psicc - 
 1.35246974159310024896108396486079015859799924244754071548468481369534305472\
528`50.*asl^3*ca*cf*nl*psibc*psicc - 7.43366445289985990599517667352830706098\
867161095869418380724815632684783498603`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00082867958457546605180768153687752414389697609415271171839769884960969019\
744`50.*asl^3*cf*nb*nl*psibc*psicc - 0.00785750155233883091975768305388190902\
640033607279057467955809729454247848977`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.04541082015881240602854809262668394770102651232589421558764744408098653908\
965`50.*asl^3*cf*nl^2*psibc*psicc + 5.250325222207905241132671249794801378997\
37686575920541583142222353092901579861`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.2110857369228306663678170918256542992613192858527472706159483333532202607\
7876`49.70850116794257 + 0.54460339742440563327214230630753859938725857758868\
588122198820800286112337383`50.12012262524195*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 5.408009789034065558435130863031745434761303605669206029392251417\
34020241856073`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 3.43289747075197472688602996744887754189455904292921321601055639772820615503\
182`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.0068068448347614097753739261044\
2346006133891277618216538963400836774129007571`50.*asl^3*ca*cf*nb*psibc*psicc*
  Log[mu] + 0.064542188381613962909847234995688756066818656680169798492448224\
00017792395995`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 0.95460458585598277111503113632632752345406852104712825742389484886578306474\
19`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0383792248950601211577849257864825998656944156095904128392953614072974848\
2706`49.70850116794257 + 0.09901879953171011514038951023773429079768337774339\
74329494507240319356628607`50.12012262524195*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 1.874315339906104475292468946930523522427564350915773660253223782\
38892098408221`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 0.85205823430611592088632533656211042940513762192025285396169743010753290698\
015`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0012376081517748017773407138371\
6790182933434777748766641232753207617507409616`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.011734943342111629619972224544670682921239755760030872421698490\
18977327938882`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.13563940092989619758523400784507397321008991262094003844326918932735099189\
02`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 3.06392244383295360397252293779333\
955959348370087865605197881394327023468072189`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 1.1141536159392558559900083410157598398521758912286022006127546\
7745033083096283`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.10128669235811416872636439463779634907747053556623656370736023961234956491\
227`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 8.99693626202484755991855903387\
51587926580258293859557012881784502007721030893`50.*asl^3*ca*cf^2*psibc*psicc*
  Log[muf] - 12.4013769435750498765917417722935188797998228032256013386556251\
7575674426689829`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvetacav1mb475100mc150100qqf10.m <==
2.844764401361779803754701849894007905310565626802545559229754967693585842963\
68`50.*asl*cf*psibc*psicc + (0.1007098532735861492359336471338348612481683378\
602287175538015340061056137944`49.79570391162685 + 
   0.204521702630324454838575651984309052827908540779157644026511095901203967\
17666`50.10337134793579*I)*asl^2*cf*psibc*psicc + 
 0.73263757265019596395350144937250195405495548729975548810478675375352815055\
477`50.*asl^2*ca*cf*psibc*psicc - (0.0862498996016471091301924641927129337746\
4143318823840183500646236940297695704`49.88232057875128 - 
   0.134689563232705362051234156151224419576421660600952285312794808218228690\
2238`50.07589592514352*I)*asl^3*ca*cf*psibc*psicc + 
 0.49082775859822492990324248476595356966189081605161121287426278129898828663\
737`50.*asl^3*ca^2*cf*psibc*psicc + 1.116621074684040027334127988063126807103\
34836341681447166686325294523016140022`50.*asl^2*cf^2*psibc*psicc - 
 (0.0695757568210539813046100321102786377780786069964026569584075109385328156\
9835`49.63473847089407 - 0.21729010775579691223851545118533314663021609028105\
887148733600609054157923642`50.12932048704724*I)*asl^3*cf^2*psibc*psicc + 
 7.32079425112312041457909222267701199194711505209125372755079731666263689850\
528`50.*asl^3*ca*cf^2*psibc*psicc - 14.64017624757674321804391946458012490252\
385789314858268501437703230753276884127`50.*asl^3*cf^3*psibc*psicc + 
 0.00326293287724588683722005671481032567915993644622130857100542615926352752\
615`50.*asl^2*cf*nb*psibc*psicc + 0.00204973642055508059056407251208874625600\
681588329845220953088033909931088759`50.*asl^3*cf*nb*psibc*psicc - 
 0.00710846358957041166719212118230861577005196492793763039704215437249328714\
749`50.*asl^3*ca*cf*nb*psibc*psicc + 0.00124587043185567795935293080738112175\
046678043852095092143190922430894675084`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.74257037114059950760217392646429068998007981007596626199393121823986921`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.029745743682457499933835494039111014753910\
50973823226049625797934179042789878`50.*asl^2*cf*nc*psibc*psicc + 
 0.01205419013791657256074502763559169395136667693888020814017279377691759856\
602`50.*asl^3*cf*nc*psibc*psicc - 0.02900956049868635949221178825030319321036\
772843718747022566342671016982460507`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.05008533566253628262280287836963375347020747890952338672961359026057661582\
957`50.*asl^3*cf^2*nc*psibc*psicc + 0.000068236487333121981109908849305105318\
35889892289957844081938838883436271571`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00031103077175702312828860696426939275396620212896703596287853661924368786\
266`50.*asl^3*cf*nc^2*psibc*psicc - 0.115221131979342351557760503237519139413\
17322281605767656406915577031644494055`50.*asl^2*cf*nl*psibc*psicc + 
 (0.0368101496401928299507786088806224194116717415192887214048957619457020516\
1504`50.107364898361034 - 0.0172589165635072188214447726618303521808451588242\
3448310631936454668439650809`49.77841084461922*I)*asl^3*cf*nl*psibc*psicc - 
 0.29799440120139787623668497411548944333074071534088096364167348712127358128\
908`50.*asl^3*ca*cf*nl*psibc*psicc - 1.91752711165183282746454898847337227801\
943168451358172196894237356040904435415`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00026431631351187697279109587984467917317412949978468340667328786706935839\
031`50.*asl^3*cf*nb*nl*psibc*psicc - 0.00240957617229705805169660483413715246\
353243893428603101652005179067768839893`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.00466678690447823818715377900849581522564971628119017351116254631046036036\
437`50.*asl^3*cf*nl^2*psibc*psicc + 1.660113826831473811936010139634954196618\
51999917414662980599225613693781740952`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.1175421204213720403063353532633173867943252974904797652448615542665717330\
0548`49.79570391162685 + 0.23870469291670341425489833321634104721523479742276\
278597423446936841649730662`50.10337134793578*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 1.263420638469138790281572378090414770587074393685306320672043050\
90516245025666`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 1.30324893304136228239507733917817503228570846375930682290441202788948661238\
622`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.0038082872401987851453256938654\
4341159511852317466864416812392231048873951327`50.*asl^3*ca*cf*nb*psibc*psicc*
  Log[mu] + 0.034717335715389276438768962846063708509212834816513332195349489\
4832104542859`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 0.30183887760572251126109275266090076302154909075893575087381677185568708151\
97`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0213712946220676436920609733206031612353318722709963209536323163039510230\
1106`49.795703911626845 + 0.0434008532575824389554360605847892813118608722586\
8414290440476475912979951197`50.10337134793578*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 0.410047154869963137992269846687988720857131362872008553367922835\
05714990162796`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 0.30901307554445636116526313113608819335547642371733178553711716154942466108\
393`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0006924158618543245718773988846\
2607483547609512266702621118553738908621708817`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.006312242857343504807048902335647947001675060875729696765204975\
49164157379537`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.02445068360420799166743182687043301252355445847157331920677277797996593651\
394`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 0.9687895126632499431450152672829\
8007619189567412137732824164163270130037167834`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 0.3522870955139090702345510062847200277061438814986826648237354\
9625973756054266`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.03202609959217355183950463693497454797328580740897115134638820685496985299\
886`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 2.84476440136177980375470184989\
400790531056562680254555922975496769358584296368`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 3.92122325083707728149548102989390049668008365998462879884\
229424746883872594113`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvetacav1mb475100mc150100qqf2.m <==
7.6215970784832159535212663779207769530140574245868749257837159342125547691451\
`50.*asl*cf*psibc*psicc + (0.166877352216991833838622265745083326885750017954\
11878233304603409150053251887`49.720631656142594 + 
   0.416875149175267347644154837385176174856634476713314264170873086784459612\
65728`50.11824026246931*I)*asl^2*cf*psibc*psicc + 
 2.83932571338673375794489503169725842258417010286016619738112623334613512475\
172`50.*asl^2*ca*cf*psibc*psicc - (0.1958747846340278564917142278379597399767\
3203469301426443158788550279964205007`49.93011437937299 - 
   0.259806671802457668581724440292589872161209759604670236201970119684887480\
43462`50.052786146914066*I)*asl^3*ca*cf*psibc*psicc + 
 2.14121992321486589357599477885116122732588867545493475880502720250547043013\
008`50.*asl^3*ca^2*cf*psibc*psicc + 2.554181931017384306086419639818618271054\
58300061360082652968363225782035660857`50.*asl^2*cf^2*psibc*psicc - 
 (0.0637168111221606369877744736954225877273227006578405030566376474269926535\
7572`49.2275944194828 - 0.529731155495306608136130609037724227935844411100162\
05255408681902368959428441`50.14739590342594*I)*asl^3*cf^2*psibc*psicc + 
 23.9895119265174141247256879675363664452036449903701182037199721318223849244\
0172`50.*asl^3*ca*cf^2*psibc*psicc - 46.5315843126729621695902320858540328925\
594600237798720124889213109436878223149`50.*asl^3*cf^3*psibc*psicc + 
 0.00536482360025323572335092554552239582201518085417922157431333315335094435\
066`50.*asl^2*cf*nb*psibc*psicc + 0.00399100777694639357215159837107739736733\
022038813837047381987275503458982011`50.*asl^3*cf*nb*psibc*psicc - 
 0.01175055636274137767889173757837017663883896287081305315602609475160893945\
527`50.*asl^3*ca*cf*nb*psibc*psicc + 0.00245681710252311733912455004241767366\
106261241404832119365493642162285333438`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.77628625148495788906827443557353146082232641066416910593487657103608965`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.050638685198283335591282631412712104707841\
85764543985712784517117234595140168`50.*asl^2*cf*nc*psibc*psicc + 
 0.02363623377446713607743556910398798910422237534240932129500995999220388978\
108`50.*asl^3*cf*nc*psibc*psicc - 0.04930112643110218659939795416296536680951\
958312074851202612312193449688793556`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.10623419089722972754142485521458743996096832570023100138025498760040874172\
25`50.*asl^3*cf^2*nc*psibc*psicc + 0.0000712888940834981979816338511748057890\
0079676335559451593775690073420735169`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00033644870126369364639307866385459486132124319199591927231669537334830370\
1`50.*asl^3*cf*nc^2*psibc*psicc - 0.50793541885717910509460639902303106060442\
102753204820180827186751923685850222`50.*asl^2*cf*nl*psibc*psicc + 
 (0.0775477517223755383152819574450094909367713012608571941936146962292067067\
7956`50.11792665226939 - 0.03120477986515467080767316286130609315705740944670\
678529350405326811814426944`49.72257856426401*I)*asl^3*cf*nl*psibc*psicc - 
 1.08776460063368780101821564985018822398949060763617192501612390830307808798\
328`50.*asl^3*ca*cf*nl*psibc*psicc - 6.10460194774943001054383875626365727063\
377818905381019923836091179957464338576`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00071506900572912718594117884927770977658223927519537910347453015583338234\
703`50.*asl^3*cf*nb*nl*psibc*psicc - 0.00674955170463713045840069306206986686\
219296901386186668113876767566065284616`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.03385096156000975287467352421107806493123653886433391952589608303403428847\
696`50.*asl^3*cf*nl^2*psibc*psicc + 4.447721114082957275259663709418753921838\
20259970319559805030539278995476616794`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.1947686069664244012418637062421662858145758422969949511546637799239925255\
0273`49.7206316561426 + 0.486550098051710392562363215791200210227964902967454\
5222239258031967674948425`50.11824026246931*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 4.407871383197364617011892970630047101617946768170904415682559262\
24813236503487`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 2.98107831910107367433953879155772013452872641682593121596188047816863579669\
192`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.0062614800951733124101449439464\
0270670716886572822322495227813927143842701224`50.*asl^3*ca*cf*nb*psibc*psicc*
  Log[mu] + 0.059102245113862037655857739236971614569765088247533980376064632\
81492469375557`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 0.80867656619690132277448431080340980397058229085512647237278288167202359819\
741`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0354124739938953456803388556803938701481046985994536274827996343772133679\
4353`49.7206316561426 + 0.088463654191220071374975130143854583677811800539537\
18585889641787121473904714`50.11824026246931*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 1.517115651632134538273140469847461448775028165668002508873794762\
18779449729598`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 0.73507154914578459195275092931046206884574587860402069735271522917184790369\
012`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0011384509263951477109354443538\
914012194852483142224045565738822181242627029`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.010745862747974915937428679861267566285411834226824359969749934\
27863514150335`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.10778724357676314863588290461695612569265712446149038274381817822420159914\
144`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 2.5955482696018127545347787813662\
2970785591890454622418721679640063876518749757`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 0.9438357344006591834671922841331744392203341471077178863082991\
041758492845711`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.08580324858187810758792657128483403992912128610070162602124710790749215895\
193`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 7.62159707848321595352126637792\
07769530140574245868749257837159342125547691451`50.*asl^3*ca*cf^2*psibc*psicc*
  Log[muf] - 10.5056094129812648703337135753259989520345767540505483977002740\
4371858549378961`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvetacav1mb475100mc150100qqf3.m <==
6.539109846626609351190568560266247099720124318009181207428229681202009497509\
64`50.*asl*cf*psibc*psicc + (0.1547735267924966986739459241151788001620952087\
7007419247121489520996122710695`49.7319966023021 + 
   0.375027033572468660735303766927149282476418085309789839863994815228795429\
33581`50.11636249810028*I)*asl^2*cf*psibc*psicc + 
 2.31859773828980506602349523128722995951341802100792016282284406638945978940\
207`50.*asl^2*ca*cf*psibc*psicc - (0.1737130738811633771256646438378955781736\
0007926319625541272009118522507949615`49.92387029828466 - 
   0.235623759716171592222210983599334697751919308289588132165203678397910423\
78763`50.05625687451954*I)*asl^3*ca*cf*psibc*psicc + 
 1.71409702489210288891407011760567626817135119813456854121233751047886721663\
251`50.*asl^3*ca^2*cf*psibc*psicc + 2.242987748253816915661866343435653140733\
22870700597346237412199602635135719546`50.*asl^2*cf^2*psibc*psicc - 
 (0.0674645352385969547550856565913553839795906254082978444531900596165244642\
8828`49.310739884546344 - 0.4615948248873622806657604781111859693977642506881\
9645065390560278654009378766`50.145925282819015*I)*asl^3*cf^2*psibc*psicc + 
 19.9142483191984346774449141050100581585562818667422077552790568440835134763\
1678`50.*asl^3*ca*cf^2*psibc*psicc - 38.6774117774807883622298634816024451726\
1593488446485830266889321928861741371979`50.*asl^3*cf^3*psibc*psicc + 
 0.00496646632256777519687193957346639366229728903651622519053269126851365186\
032`50.*asl^2*cf*nb*psibc*psicc + 0.00361031089926578324837736982528256468800\
686452743663993407041625197478370551`50.*asl^3*cf*nb*psibc*psicc - 
 0.01086956189102783845206823700039894195366049041002982260169305620309862422\
56`50.*asl^3*ca*cf*nb*psibc*psicc + 0.002248394808669117397673911854806640486\
33748182977701812111410503277616897503`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.77204058529838689116996816025556341155459054528876621148400191208316467`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.046668373383083756535002162732630252226046\
80751449888059715488441408703734195`50.*asl^2*cf*nc*psibc*psicc + 
 0.02135841267627863942590758775371518186551303255030285936821802886102993358\
356`50.*asl^3*cf*nc*psibc*psicc - 0.04543356325645889531938859787021004940924\
747956350338328896066970491213967735`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.09468848352570420185625878563694384837607769283742935693075778704939101004\
555`50.*asl^3*cf^2*nc*psibc*psicc + 0.000070889436076891323855704546544134818\
33046221388135920453708030427059076533`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00033306323418721476698481789882756124701531991330410148903910252311437609\
986`50.*asl^3*cf*nc^2*psibc*psicc - 0.409223170351018508860964070618232342131\
24397058527358619848295771949395692861`50.*asl^2*cf*nl*psibc*psicc + 
 (0.0694264168334618745323028681769765283508525235226091979222766028271643486\
6339`50.11653710723274 - 0.02857302544340395397669029383754161915008869552983\
847148657842346168759250424`49.730968583684145*I)*asl^3*cf*nl*psibc*psicc - 
 0.88939931771635143712567177965867415614007318051880788349311063415827002971\
376`50.*asl^3*ca*cf*nl*psibc*psicc - 5.09188095017324494660764235261675975277\
460936057906923471391627997741194668634`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00062161154702462091189052455087417460171098130535377808342317677534691432\
752`50.*asl^3*cf*nb*nl*psibc*psicc - 0.00584109463180306385754516073205328719\
498670856063953974837613806771325455033`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.02560954121890607187779312768612866721812080716464340150455966529629956896\
185`50.*asl^3*cf*nl^2*psibc*psicc + 3.816016070208871644710350050419993569542\
46688675930271096923702432536610293556`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.1806417935578061675310529036616907600349009657332463496391352328932245805\
2375`49.73199660230209 + 0.43770764536508952243520310965777059505222333549215\
842413443542160773442810717`50.11636249810028*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 3.644732463302669818410779783745538598385222702570421265189548801\
51561797723706`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 2.61787230781380108196976596270404911200657176803786056861102831652183643439\
268`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.0057965428761979857462093669318\
2625182016433614765794786557700561103365761285`50.*asl^3*ca*cf*nb*psibc*psicc*
  Log[mu] + 0.054468350273157467367455287019060539806266135341452822117294883\
29968611729887`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 0.69382110367434029903824546371272610355317579759260049290349765767868133514\
777`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0328439624650556668238278006657619563699819937696811544799967289916622383\
2092`49.73199660230209 + 0.07958320824819809498821874721050374455494969736221\
062256989767854844180604672`50.11636249810028*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 1.245703563318872161303098905126914213064215303662184554177224815\
15645022452732`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 0.64161437064574139020709179068241529760506031266555628886440842443149177102\
231`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0010539168865814519538562485330\
5931851275715202684689960162253733400506101168`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.009903336413301357703173688548920098146593842789355058579883169\
89622697608325`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.08683985385213512188470092843465887343170174750391777154545647024901336441\
023`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 2.2269053418034538235248061658981\
3006067419099285548649120789808113963647973769`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 0.8097837606558013903726567875993200220633421792201769058912663\
9033877099131471`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.07361670551416376276115061705448363836939474356547062780871126181826107563\
455`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 6.53910984662660935119056856026\
624709972012431800918120742822968120200949750964`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 9.01350901259011832968107970347099500225421935994385537631\
907179256884989136728`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvetacav1mb475100mc150100qqf4.m <==
5.671869873598710746895553112681709180105010849541054981240912661093802155652\
73`50.*asl*cf*psibc*psicc + (0.1441828390835230532152924467426997095626280197\
5285320215954697628901455473446`49.74267825407761 + 
   0.339410258459336692386460941827226203483485480576067278496854835766940001\
83534`50.11448964563048*I)*asl^2*cf*psibc*psicc + 
 1.91664794049959770082900717088751539626831785395242523663783519901855045419\
448`50.*asl^2*ca*cf*psibc*psicc - (0.1550229426729147214580576590114415978651\
0589488698888449815270597045203751815`49.917706146784525 - 
   0.214894425641071086952535487828897097641708538787209905693308025989112526\
1329`50.0595353203424*I)*asl^3*ca*cf*psibc*psicc + 
 1.39134366431523406934354576478181756184413810280905352033744329843898019317\
954`50.*asl^3*ca^2*cf*psibc*psicc + 1.988744953084215580966050323771516495385\
52376793135838164358912876905057584402`50.*asl^2*cf^2*psibc*psicc - 
 (0.0697786351192489521318117877185602997594411794549302890006547412307356720\
9365`49.37936143691476 - 0.40602756401559803690027977775222083317901359237535\
005089509733416247813925129`50.14419448413734*I)*asl^3*cf^2*psibc*psicc + 
 16.7605332036787084927652038467733169804658204211334899896810900611506393024\
1818`50.*asl^3*ca*cf^2*psibc*psicc - 32.6296874540251266108378852983975491498\
3100008567463579875496559385295910888522`50.*asl^3*cf^3*psibc*psicc + 
 0.00462282309254421765870243244418910945964772558447146085187962530800280891\
083`50.*asl^2*cf*nb*psibc*psicc + 0.00328581834453749386064580540824029554444\
261078182636255076795492435838525449`50.*asl^3*cf*nb*psibc*psicc - 
 0.01010991547315911693621751256734195608057985075995022382601024234890454320\
312`50.*asl^3*ca*cf*nb*psibc*psicc + 0.00205792174028033935695797584437911220\
606498281501494892231816078144914617813`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.76780388500007107014236899463761441666797123506000382582996833321220394`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.043246336985573963117234432082856738160511\
28845481662190325883618898567400973`50.*asl^2*cf*nc*psibc*psicc + 
 0.01941902161646873902917242648252930406047807352070375392898982205592688942\
496`50.*asl^3*cf*nc*psibc*psicc - 0.04210360270768122329269959872097380506468\
989912864913996851629970024368723532`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.08503867908931811445558397711660568321760016733135002629488885611115649461\
47`50.*asl^3*cf^2*nc*psibc*psicc + 0.0000704953286095099567217555338544487841\
7131879253005625325773271710752174518`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00032974058015248179971251372904518184726536899212439188032348433631589806\
95`50.*asl^3*cf*nc^2*psibc*psicc - 0.3335440377574545177695306176422514625675\
5624234339377988866784107590407809429`50.*asl^2*cf*nl*psibc*psicc + 
 (0.0625445135613807429024597887707841379118283507387727714474134416916170246\
0905`50.115168732484236 - 0.0262964205904646342671349234280490030565661572635\
1011391618511179674218161186`49.73887615065737*I)*asl^3*cf*nl*psibc*psicc - 
 0.73761778570359617232249295684095317750780929913703578097356428404895241209\
175`50.*asl^3*ca*cf*nl*psibc*psicc - 4.30422812779531561564950162155010235792\
278625459293899028160044073861954803183`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00054370608440890789711640873902828709360654481116616667048027709916895637\
832`50.*asl^3*cf*nb*nl*psibc*psicc - 0.00508635006720834109060764872417373473\
430107620526527383410509865470225819759`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.01961462932028778503056876936997581558944695865827221029703780767968210927\
093`50.*asl^3*cf*nl^2*psibc*psicc + 3.309922465509874134313869725436590786276\
87419607303146782645450098982595273886`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.1682810180272174373446189091381191876784952511293327790232020455997888403\
3337`49.74267825407762 + 0.39613801604594227090006733579180359894180630019220\
778863494677740399441931532`50.11448964563048*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 3.051120094746999344829265313263849439896507732558017006476367244\
8478387432997`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 2.32113632543769086154521108247416724161561153795053112171875598369850303651\
295`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.0053954644055970134894257836634\
9365429949121359821042715536724788530596142095`50.*asl^3*ca*cf*nb*psibc*psicc*
  Log[mu] + 0.050474367547060985588655204113272303023879342294529560757848313\
48698928938636`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 0.60180408463815893351161267735210741568670439928600572142299178843654194018\
61`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0305965487322213522444761652978398523051809547507877780043136953955221395\
1752`49.74267825407762 + 0.07202509382653495834546678832578247253487387276221\
959793362455521383631366064`50.11448964563048*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 1.035466899522333560560962352418789120531971150027210396281411716\
68036102459467`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 0.56569492870780104395028376537558250864105484166642717887934134834140446731\
129`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0009809935282903660889865061206\
3520987263476610876553220525834321040816127998`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.009177157735829270107028218929685873277068971326278101937038465\
17960049265109`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.07078024313057155059217687899562326690293415140497164049695379325812656773\
562`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 1.9315652460016363737766324217793\
1158111379800074733377647809523523978104274827`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 0.7023873621824132268278663351924769385868356366353941006127716\
2677296987040014`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.06385339656203756607526057592658881259880323969412673640856167555963240026\
246`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 5.67186987359871074689555311268\
170918010501084954105498124091266109380215565273`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 7.81810543376846289352083041052046793385674695500739018614\
247401205169689135172`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvetacav1mb475100mc150100qqf5.m <==
4.966373825709269330143266768832394794902032773838072512968950621088715105050\
42`50.*asl*cf*psibc*psicc + (0.1348320029683351340072265487998228434537943476\
7800776031201501472955230724368`49.75274623230505 + 
   0.308793934884497688624963123450830964680894227278656129095308136973270487\
94499`50.112622007804454*I)*asl^2*cf*psibc*psicc + 
 1.60117069877398769454278074820637401358328656042511192453719992348719968388\
888`50.*asl^2*ca*cf*psibc*psicc - (0.1391039961002925175591614461487480464684\
6681405486290643489074049249363577124`49.911620305501174 - 
   0.196949784114661075968211159944828349413910928059145576755114801327090973\
38861`50.06263620826175*I)*asl^3*ca*cf*psibc*psicc + 
 1.14307148385611818401347546153290591509211950736557495427749252329285461855\
886`50.*asl^3*ca^2*cf*psibc*psicc + 1.778105173214744782397823973440946323638\
41417823896538191617149889484887657987`50.*asl^2*cf^2*psibc*psicc - 
 (0.0710630081367371859949412788462356868977810086053732438763933880515099473\
8488`49.43743363487449 - 0.36010495540348183272467939317955066114807420355289\
97321999688656348545834112`50.14221914514242*I)*asl^3*cf^2*psibc*psicc + 
 14.2755351716182816356149246639006853231165945944874241167566876510641183574\
8669`50.*asl^3*ca*cf^2*psibc*psicc - 27.8813693139755482727905494070097201777\
5909258778207448914993756580652283614378`50.*asl^3*cf^3*psibc*psicc + 
 0.00432334661380155312490082356775735468322628140402391105271031637301408992\
546`50.*asl^2*cf*nb*psibc*psicc + 0.00300642350930302773280109596063763582142\
053778940434578007429535690736106421`50.*asl^3*cf*nb*psibc*psicc - 
 0.00944821606464168955334660332980007196416211466222342305868485293593349664\
527`50.*asl^3*ca*cf*nb*psibc*psicc + 0.00188531051314197886728973552891866237\
195875028887577987815039503689051846979`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.763576121940431383062407111483626287578920175200161956399367015775`50.*^-6*
  asl^3*cf*nb^2*psibc*psicc + 0.040266819697143764710253879835980236059107638\
83647543799803908735034559460929`50.*asl^2*cf*nc*psibc*psicc + 
 0.01775092474206672366982461860102016525130651584667058805789617003048585114\
686`50.*asl^3*cf*nc*psibc*psicc - 0.03920733001831556864303791369175828269380\
650593962200298581434178380504844646`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.07687881293273863641710656680508029063902991034837018219732761553882710966\
548`50.*asl^3*cf^2*nc*psibc*psicc + 0.000070106449774284560126580468823062826\
25153690833352558746078725858943142685`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00032647900166692013449552412671524149959601841090076001110251460238375874\
265`50.*asl^3*cf*nc^2*psibc*psicc - 0.274557632596212316008920629300585381716\
85894644745319051933860459995637362647`50.*asl^2*cf*nl*psibc*psicc + 
 (0.0566538647824092973023563653386203004557389212260035843646496922592569131\
7708`50.11382074383534 - 0.02430842629633363743852522759159651554444432369180\
308163193348190381944523459`49.74634804611633*I)*asl^3*cf*nl*psibc*psicc - 
 0.61936969635078577951753339923888024349737438814905603090621177022672948517\
032`50.*asl^3*ca*cf*nl*psibc*psicc - 3.68071293478705783072217388212416079245\
915924218572712078700421205065793180027`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00047801790716335523575444877199820499680599449665407070749880992280885983\
962`50.*asl^3*cf*nb*nl*psibc*psicc - 0.00445216694361400807337278033133388047\
125053218021124949806796474114698204909`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.01517845741426262718713826357916084938980864300329074381203534899168626748\
763`50.*asl^3*cf*nl^2*psibc*psicc + 2.898217459880736711952479371691215902907\
77928147302148927969585234988215516509`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.1573673182355387024485478106365829924940255230551907461177723480536053698\
1457`49.75274623230504 + 0.36040459498020753267318565532519271279767933772341\
424294103161504777577803106`50.11262200780445*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 2.581649436031935213337110102971300919942046980417252353850040906\
68858422505107`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 2.07529100279891429986489600778209098808026621431964612325870993465779307677\
568`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.0050459345514315803239212340008\
3800105963726928115388254740803431507515100186`50.*asl^3*ca*cf*nb*psibc*psicc*
  Log[mu] + 0.046996864914197191045653307151988611601395137914684206150160234\
81572680273897`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 0.52694862906922485671863261303476652780141441481327663441449010826327680828\
985`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0286122396791888549906450564793787259080046405554892265668541264535477640\
3298`49.75274623230504 + 0.06552810817821955139512466460458049323594169776789\
349871655048464842834754687`50.11262200780445*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 0.869891338474209245717322766084738839354121625497040072201374824\
56449775146371`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 0.50312535548032699219246817803135096482541453265707929470453813435852488755\
913`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0009174426457148327861674970910\
6145473811586714202797865392405189644002846695`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.008544884529854034735573328573088838472980934166306219317966263\
92453052367158`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.05826293918839423867418200876246435591989555387203942447554488883917821814\
828`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 1.6913073279492723842512152633986\
0722290103352627493110406051048042914037537484`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 0.6150208465270081397277146412358571719640121913727022196413620\
9640547630537442`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.05591098604790983088433769465780519745127383557933656542449968543748940429\
977`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 4.96637382570926933014326676883\
239479490203277383807251296895062108871510505042`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 6.84564968135765684466947891415857298529296197545839915187\
64015361086849008015`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvetacav1mb475100mc150100qqf6.m <==
4.384765305344256429166431939257775858721551214108000482400682199474851195845\
22`50.*asl*cf*psibc*psicc + (0.1265112635685053019830975195138132824261391722\
9925908038485697924710028969835`49.762260028232895 + 
   0.282246806013687436618826454333002846515242665237189986855060871055981009\
53917`50.11075987085578*I)*asl^2*cf*psibc*psicc + 
 1.34994503298154628060896297578050187395520272239539915587435674723132273921\
365`50.*asl^2*ca*cf*psibc*psicc - (0.1254279128095977044408383019779589688539\
1707622757001019714615723022867525941`49.90561134135726 - 
   0.181282374755449094882279888539140283762738837661003180897651976340362652\
66889`50.06557272763908*I)*asl^3*ca*cf*psibc*psicc + 
 0.94910228016902440820814229441709605713313898069261689140552240759433148562\
665`50.*asl^3*ca^2*cf*psibc*psicc + 1.601446359928189582301591029337371007306\
75799276619826702767069910226506748141`50.*asl^2*cf^2*psibc*psicc - 
 (0.0716005038575381893041098079159496924785134667563611757387086776323715495\
8485`49.487468979190346 - 0.3217094471569464713969863741062246154262324938300\
3194566541806613996963650245`50.14001671507377*I)*asl^3*cf^2*psibc*psicc + 
 12.2864529375273011357806293468265659618940839430049821612683807924815676228\
5028`50.*asl^3*ca*cf^2*psibc*psicc - 24.0897756946989840112783282505786990870\
139135107506472794245390561855433480275`50.*asl^3*cf^3*psibc*psicc + 
 0.00406003686157406669232721999866905394632663383811733843619398743418037482\
995`50.*asl^2*cf*nb*psibc*psicc + 0.00276372790380452945104326897728497465022\
681999493486558911744543870612437558`50.*asl^3*cf*nb*psibc*psicc - 
 0.00886671220574774432229571597676843270913812507217590464188857974611631623\
362`50.*asl^3*ca*cf*nb*psibc*psicc + 0.00172953213621108000232193722300274709\
707728691802483685751216032359890995322`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.75935726759405524795094288451276226296646932120246248241250320576519442`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.037649608349359437217005499184468675106242\
1876737366756920851045316886346921`50.*asl^2*cf*nc*psibc*psicc + 
 0.01630339670384441952476345384668242899305967124451644154909931779117311718\
391`50.*asl^3*cf*nc*psibc*psicc - 0.03666592787813557822432086217241410100004\
481513792155082039883343621031618557`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.06990810903966799025744277156019401230405576588008306464785368129354709009\
472`50.*asl^3*cf^2*nc*psibc*psicc + 0.000069722681638589925061170488945298060\
48536573398003654222280429826694847072`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00032327682558801530224308385570813733661890055630311411862513302182438110\
629`50.*asl^3*cf*nc^2*psibc*psicc - 0.227917584173333632860291589105693616989\
53748851861789104735257899258375325562`50.*asl^2*cf*nl*psibc*psicc + 
 (0.0515671702044909583932057263733966065786272136097745301814029096011141222\
1558`50.11249245322141 - 0.02255824655508683051688365919183877646050032332490\
352513254900494466636996048`49.75342449252599*I)*asl^3*cf*nl*psibc*psicc - 
 0.52578601277700294663844115866927394527593784410658791908985444249464468902\
182`50.*asl^3*ca*cf*nl*psibc*psicc - 3.17948776424476479143275755673030344457\
716864833928295305806654908300466838428`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00042207677205290846696430286500863144867636325572959619411680218156879287\
534`50.*asl^3*cf*nb*nl*psibc*psicc - 0.00391401007009403104362284724721363304\
109632629514616843148825204047818592516`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.01184702522438203955022752974453655286062400934314233799570898919909606945\
814`50.*asl^3*cf*nl^2*psibc*psicc + 2.558809266359068093667008522950901775666\
57491250421937140377916536157990422683`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.1476558816606810418276022748537576466099610203844756943524374374689405575\
8939`49.762260028232895 + 0.3294204785591694054901937970136470735938473429210\
7968416089976367288513859306`50.11075987085579*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 2.204951731146068582175596228576006559920052828927376986562425068\
12050058619784`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 1.86910609804668895218964873219171714288824247104182622024570213797187822258\
961`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.0047386161948019981190421617211\
8962854750274855663280242910358380164975338651`50.*asl^3*ca*cf*nb*psibc*psicc*
  Log[mu] + 0.043942222678012623929183588812780839907539213592396196565370930\
24191161311031`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 0.46523804842892147157581973144561850466664998409167624934614170455580527434\
327`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0268465239383056439686549590643195721109020037062683080641088905583107430\
9122`49.762260028232895 + 0.0598946324653035282709443267297540133806995168947\
4176075652655781681925257364`50.11075987085579*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 0.737590445357370616948576576783406343379987696102842638527654915\
0207006612453`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 0.45090487505495942858392406776487462880516557141881231234256232291297055543\
713`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0008615665808730905670985748583\
9811428136413610120596408105441785005257401104`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.007989495032365931623487925238687425437734402471344763031608090\
1458430444057`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.04836561351833223917747194259189889829177309479696271164750509575707811397\
481`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 1.4932395249581037678313933434813\
3921576485553097290143656074710287023458739263`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 0.5429961908938559155750521249023051693690383748992368860009077\
6130282509667133`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.04936329008125962868864110226384592448809439771811244418489719024508526514\
15`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 4.384765305344256429166431939257\
77585872155121410800048240068219947485119584522`50.*asl^3*ca*cf^2*psibc*psicc*
  Log[muf] - 6.04396049688652306196300978507291824366178619352646786494110034\
375613488835306`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvetacav1mb475100mc150100qqf7.m <==
3.899648479221392937503485048750361693478057952796118765929862938135553314018\
71`50.*asl*cf*psibc*psicc + (0.1190567074327773180889041031973773014074694522\
4881338200151506467623513940047`49.77127090423987 + 
   0.259051710915103587745909706852496421249591337569230923279713630937722245\
41228`50.108903501412925*I)*asl^2*cf*psibc*psicc + 
 1.14731968941378601052821847926269210137538812721039617817974378603294064378\
183`50.*asl^2*ca*cf*psibc*psicc - (0.1135891100521866873793824868465730311135\
5019342979377741291257839561524087457`49.89967797718846 - 
   0.167500250642037632835268580573728726627374419522747618794377880460981548\
23774`50.06835674147857*I)*asl^3*ca*cf*psibc*psicc + 
 0.79547345678205524676116819422941735954398140816481096870768102276144837444\
183`50.*asl^3*ca^2*cf*psibc*psicc + 1.451684666766756881593185096237398198312\
15456170420378168668455889756049986486`50.*asl^2*cf^2*psibc*psicc - 
 (0.0715928135503577517599497520391333784009558482656029681482697485419883381\
7817`49.531162653909675 - 0.2892762044616055151578404402272118847455528934168\
0120846996160371567416827646`50.13760593420659*I)*asl^3*cf^2*psibc*psicc + 
 10.6721928500933168220691329656615337151729246816564737248798537109024667907\
7374`50.*asl^3*ca*cf^2*psibc*psicc - 21.0170592092909021362609224743181976817\
4135953683357162722660648370703639118592`50.*asl^3*cf^3*psibc*psicc + 
 0.00382671588082780635933577732624770725808181917082559149218219492398135883\
323`50.*asl^2*cf*nb*psibc*psicc + 0.00255126700934585297396582645387542424425\
56428055884278262723293312082645852`50.*asl^3*cf*nb*psibc*psicc - 
 0.00835169448805959283352524111932860485856203142577722873586340292162787572\
083`50.*asl^3*ca*cf*nb*psibc*psicc + 0.00158917785348514054844098379437208401\
239001512694323467980183945650191742968`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.75514729355901280769680946287925077868636213728338775311889333640016576`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 
 0.03533276076540093952524986273090511539631500257396464056124621742337230804\
1`50.*asl^2*cf*nc*psibc*psicc + 0.0150374235705736960204853306542949439358741\
0466175427380716556469160281790547`50.*asl^3*cf*nc*psibc*psicc - 
 0.03441853710963599135428553541133014046340126627225846503982443326359319007\
774`50.*asl^3*ca*cf*nc*psibc*psicc + 0.06389947500283961797318155946682610959\
693615006971808941291508729752267007485`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00006934391007542569219757299658374399614946702797631674459235797961728651\
068`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00032013244013068412891895484757019911\
389569847426129964885962957386463134585`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.19057301954964216418660801160770911957595654068793495303526097976985277817\
243`50.*asl^2*cf*nl*psibc*psicc + (0.0471405490449637540525066321923233157015\
2672944957212192010948712359613323925`50.111183248990166 - 
   0.021006405251303675232485497908970896645108254229701743073951304269503312\
08202`49.760140352104315*I)*asl^3*cf*nl*psibc*psicc - 
 0.45068855625073942944249803678524781233896260482977519624252723911707592363\
548`50.*asl^3*ca*cf*nl*psibc*psicc - 2.77109304239999455099575001707613257841\
005277509592628439378866658810090627777`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00037401771172643237394359620955532982004208770268343571308295463036153117\
333`50.*asl^3*cf*nb*nl*psibc*psicc - 0.00345337326888088810140118368602903074\
43931265652829218321246260735086492968`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.00931316655175022127916941942406062879910617081273718241128758559831095006\
933`50.*asl^3*cf*nl^2*psibc*psicc + 2.275710549892548940334667412067059398895\
47020973149789588316268198125408163512`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.1389553989719287809795050373703224331243646349991569496383219556479122573\
4762`49.77127090423988 + 0.30234864226271051088751542888198468261263348277455\
923670373997270714693630669`50.108903501412925*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 1.898827482010640506358962269006978470904326647950809652856892531\
28175823115784`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 1.69431379719536172823121081227079587518354235944146268598519175484191541022\
095`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.0044662988204413454677700375307\
1737735441626796550566431064423096772510727914`50.*asl^3*ca*cf*nb*psibc*psicc*
  Log[mu] + 0.041238145878577551320748839041048536963469308949601054011067059\
00649109258538`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 0.41376555452591798915175771128491989070826731086027234470602957412433258685\
659`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0252646179948961419962736431582404423862481154543921726615195806697536252\
7172`49.77127090423988 + 0.05497248041140191107045735070581539683866063323173\
804303704567818540366391831`50.108903501412925*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 0.630525562308389354220348474311032463418137595280903479933568103\
36303680333226`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 0.40683630396145880544717686142615109457759008326508393489056603507787939090\
608`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0008120543309893355395945522783\
1225042807568508463739351067734004819026194072`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.007497844705195918421954334371099733993358056172654737102346822\
05859859826146`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.04044085077503194124202754096988566443845923274957253691314199044069445807\
21`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 1.32803213789317304866908470695630\
813220560757415144189392876069748037270999842`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 0.4829207774156992904251217116204756844384027542368879614417564\
2677393273322994`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.04390188885597266276592015560186142585803661402153526922005047262632255045\
09`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 3.899648479221392937503485048750\
36169347805795279611876592986293813555331401871`50.*asl^3*ca*cf^2*psibc*psicc*
  Log[muf] - 5.37527546375876802505480379119749855829015508213417010695772307\
392604668804338`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvetacav1mb475100mc150100qqf8.m <==
3.490801886063784962285171387663133123362932739411333694709019572357938818354\
49`50.*asl*cf*psibc*psicc + (0.1123382136909640663584673531926417258118973382\
0583468724537665725720369918948`49.77982336303807 + 
   0.238647723470379875030740475812266321392912576936373128438665077250623619\
17361`50.10705314509485*I)*asl^2*cf*psibc*psicc + 
 0.98203900134450259146552331517283434491013363948974905375042307382660500990\
805`50.*asl^2*ca*cf*psibc*psicc - (0.1032714063169253490632344069717417138901\
6620415573539559168851901153792920542`49.8938190676714 - 
   0.155295897448469869720591111412720338050625614106994566940013018439835562\
06882`50.070998959370755*I)*asl^3*ca*cf*psibc*psicc + 
 0.67231217928345968465087879008392004857169384992975396501274240845423306466\
638`50.*asl^3*ca^2*cf*psibc*psicc + 1.323507343611667807782729426971932377020\
59918517860698429691870217046562853995`50.*asl^2*cf^2*psibc*psicc - 
 (0.0711859807455910825450800151595897839168121842261566301436715053469563756\
8155`49.569716601045705 - 0.2616280016739748803975188131719633140141834294840\
1154537312486846978090147194`50.13500635231836*I)*asl^3*cf^2*psibc*psicc + 
 9.34601531521340339034838956788539773081272129673197581692806926616057575962\
065`50.*asl^3*ca*cf^2*psibc*psicc - 18.49424335411568696072322297448196172253\
799642100640438303032435242478570053205`50.*asl^3*cf^3*psibc*psicc + 
 0.00361853699306667844593963161536174140341772920900087198960541776613963275\
471`50.*asl^2*cf*nb*psibc*psicc + 0.00236398684657356126692162371013382729296\
103544314640544076266548367762287033`50.*asl^3*cf*nb*psibc*psicc - 
 0.00789240732183389647345196991927153498552709434258759844139471035192186586\
016`50.*asl^3*ca*cf*nb*psibc*psicc + 0.00146274176535320201199708889037845663\
703646980234336925304932985334734835932`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.75094617155617777601219117136971981275880321366089866592129245706882222`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.033267684208951379720434069705499233278617\
31681801721063709462088314043487576`50.*asl^2*cf*nc*psibc*psicc + 
 0.01392252740589802907253104173975039413328013944820893168162162088087105449\
395`50.*asl^3*cf*nc*psibc*psicc - 0.03241742248968446313016571393529060400546\
021886374715125883353405665554730639`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.05867857816389894273798639032049695620445234414852503221587416987792017640\
8`50.*asl^3*cf^2*nc*psibc*psicc + 0.00006897002460342495731697079665324615603\
881961264830784690841251063649110919`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00031704429204215524743670867235743243492384430226231413632316983226956143\
079`50.*asl^3*cf*nc^2*psibc*psicc - 0.160337472094240442505154513635612461584\
50558663670455987456224160174235781738`50.*asl^2*cf*nl*psibc*psicc + 
 (0.0432617470965836484219122312404000362004781970749479887253105049454170797\
1373`50.10989258115303 - 0.01962174063438356491881340838246811121058024971578\
963843846691072183193494244`49.76652605779495*I)*asl^3*cf*nl*psibc*psicc - 
 0.38967924787675810814570962590101158144675737485531623204514727591514138422\
368`50.*asl^3*ca*cf*nl*psibc*psicc - 2.43433632962052989964334458470603782654\
464709502223374231386778283436107520535`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00033240905275321827728619911592471118957724884470224251710901117622909512\
585`50.*asl^3*cf*nb*nl*psibc*psicc - 0.00305606365677051191080724061898326950\
264942654551143487773258743783740606275`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.00736452706187794999686410026309590679925590678517623925125037669784918710\
43`50.*asl^3*cf*nl^2*psibc*psicc + 2.0371207102457295386838720938252001178585\
5437915188705638688113928656883016761`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.1311140013848907987296775448790657975217547324876769457772713445283125626\
0402`49.779823363038076 + 0.2785344088848836817694693004813336935956341226549\
4219827898582380599583681416`50.107053145094866*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 1.647237236924302002548509715714956557724909962880662153648829443\
9412961899151`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 1.54471339699761740932006785007322406750445499151357639343012787300250361302\
662`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.0042233256941879320183741606265\
7882721432041079505101004565084457049470067688`50.*asl^3*ca*cf*nb*psibc*psicc*
  Log[mu] + 0.038827920171881880891953343517917823301654391645023771187552972\
42077318856354`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 0.37038558368104173430615856251367274870155534166397946479761476949553248977\
737`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0238389093427074179508504627052846904585008604523048992322258974767786667\
0329`49.779823363038076 + 0.0506426197972515785035398728147879442901152950281\
7130877799457292864695989499`50.10705314509485*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 0.542902565538197393541426782208255770696805059708300261270460602\
59339466697015`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 0.36928002601151602689249222124784514846312070858236962874188416563741222856\
917`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0007678773989432603669771201139\
2342312987643832637291091914090083191306807981`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.007059621849433069253082426094166876963937162117277049318516182\
87170439054822`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.03402466832887625878618253308251084071790754073880897418754097095549848797\
816`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 1.1887987126050951387722295632642\
592754377328805742271580324944152097253349797`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 0.4322904409473073231899016593688215547046301383906280574530750\
0750140459891341`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.03929913099520975665362742357898377770042092167187527795218634775587479994\
006`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 3.49080188606378496228517138766\
313312336293273941133369470901957235793881835449`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 4.81172131975032119201388024075486269724346648800458236478\
691257853818286721983`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvetacav1mb475100mc150100qqf9.m <==
3.143036507137976377611414661110936211237441782714270165833966943197556627384\
49`50.*asl*cf*psibc*psicc + (0.1062510452951134427305243862947465463708445160\
5138831656665533299029652448806`49.78795629901462 + 
   0.220590059830559251006010326735797988239510318784552505585148722510375018\
86824`50.105209026178*I)*asl^2*cf*psibc*psicc + 
 0.84585806687021871297545808503370825632495855342139185709959691156497594472\
084`50.*asl^2*ca*cf*psibc*psicc - (0.0942249480561927170906808028346889758721\
4828608996210109372863763662181924377`49.88803358007886 - 
   0.144424678345726144653408437469950895224009876694356377432528248174820806\
61057`50.073509082351634*I)*asl^3*ca*cf*psibc*psicc + 
 0.57250259651093701787869793494084785432070024578223182257529716796995587219\
766`50.*asl^3*ca^2*cf*psibc*psicc + 1.212863991396304789088107748041552449270\
42014218300591065925530024223992059162`50.*asl^2*cf^2*psibc*psicc - 
 (0.0704871409487660300802429115486380904564437958878252719688145122586435862\
4762`49.60401705583463 - 0.23786510480145871757037896159317699039515517628160\
479651093386657044292199109`50.13223789546727*I)*asl^3*cf^2*psibc*psicc + 
 8.24457245881064540839974775012095378635032321606955956393278361816810868463\
199`50.*asl^3*ca*cf^2*psibc*psicc - 16.39878538605792531737204326365274080333\
944287788672950812189669429771793626209`50.*asl^3*cf^3*psibc*psicc + 
 0.00343164453395839970782851540193545607181101362734397271028158416677895413\
27`50.*asl^2*cf*nb*psibc*psicc + 0.002197881452155542571552564714900523880537\
16597147669222903082158980605981121`50.*asl^3*cf*nb*psibc*psicc - 
 0.00748029429000037183223046162909884016077250320196755781528674418794838609\
87`50.*asl^3*ca*cf*nb*psibc*psicc + 0.001348759297315088870965208560322218876\
25568802293226022556383488171070505839`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.74675387342855282916965680143519223948675855549731322141689450471269256`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.031415723321950773409321241142408511772337\
03383101803581538701491305333388297`50.*asl^2*cf*nc*psibc*psicc + 
 0.01293456826250939441286178667399783349793154504861483778655493502825482706\
722`50.*asl^3*cf*nc*psibc*psicc - 0.03062461981508314679572998076266083435847\
870395207193626850074721864396144589`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.05410960195083488435817442851094471799345405177000270285466835125648570494\
28`50.*asl^3*cf^2*nc*psibc*psicc + 0.0000686009182351435776172148234622311781\
2453186860227268238564900158357024531`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00031401088393340626682151808496378702074851727794419291640147586407853299\
279`50.*asl^3*cf*nc^2*psibc*psicc - 0.135614921444961650460856997419129899270\
94193185817958129405221198223475042641`50.*asl^2*cf*nl*psibc*psicc + 
 (0.0398419766942640605565913601076289781928320124014125465618114271037214583\
6856`50.108619950178976 - 0.0183793129866729173690077786478956427552024717127\
8360079023258427726050412023`49.77260834663824*I)*asl^3*cf*nl*psibc*psicc - 
 0.33956653037558892185368006258032764950845292980916169532696590998157274291\
519`50.*asl^3*ca*cf*nl*psibc*psicc - 2.15367788005501009573425155188971712540\
179530767209782093210890495704464777459`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00029613541099054791452552701898543739232272665530951537863033171175947496\
584`50.*asl^3*cf*nb*nl*psibc*psicc - 0.00271103491210958079601801718391964094\
412672805362454256027386728302319803545`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.00585147734579455640433652553118915791594328568331702883811855243760331195\
805`50.*asl^3*cf*nl^2*psibc*psicc + 1.834175920240745101795115531690913219448\
85854944532255465331276500306504435965`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.1240094464942532733563311356238672251586920201464344852215509488784151216\
3412`49.78795629901462 + 0.25745865507244992902753889267300291427904668547012\
776236114057946798422229765`50.105209026178*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 1.438377865414958497199825639368139502188013788048596311476403891\
19778577431077`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 1.41557752987851143422817643900149393106448855080400422394087873862354554787\
63`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.00400519673043426050809365589314\
818160428394835036652067989516944262023914834`50.*asl^3*ca*cf*nb*psibc*psicc*
  Log[mu] + 0.036666429488302565848302681407140275241959492244550471321194856\
79199290016458`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 0.33348653095286274578093009667107513080888337262642228266423870002175612071\
95`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0225471720898642315193329337497940409379440036629880882220528870288831007\
0141`49.78795629901462 + 0.04681066455862725982318888957690962077800848826729\
595679293494884997843568812`50.105209026178*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 0.470467822071246172748506455148360346734710272122931826024072697\
86125736647066`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 0.33699177748875859122424720149455400459007012180231179612201279733221660848\
476`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0007282175873516837287443010714\
8148756441526333643027648494276290995310099403`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.006666623543327739245145942074025504589447180408100085701210352\
2305618650484`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.02877838013997963714365222034228818871259365878630155211489923518048078263\
289`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 1.0703666020902819983460033025342\
4089688663740226573715546565595781832370089323`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 0.3892242189419207266712739281942694170496863280966316928899253\
3378079786288779`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.03538401990381097515193399347220631064088057528151197208182594214025526389\
693`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 3.14303650713797637761141466111\
093621123744178271427016583396694319755662738449`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 4.33236152143898663889957396887531447356968975329334999658\
554003450351205518678`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvetacav1mb475100mc200100qq0.m <==
16.55841045241449470804245676715346926140636334713007005994912856361779663347\
387`50.*asl*cf*psibc*psicc + (0.134353468235131540549918512349717387156034117\
58218211078202389254287639361735`49.59024904697781 + 
   0.469251921747546299558708472801051160867231035325680166328148175143647888\
38518`50.133406224955856*I)*asl^2*cf*psibc*psicc + 
 6.92304493187509839635873661294261722488462659633833166389618489703886048714\
567`50.*asl^2*ca*cf*psibc*psicc - (0.2942182185535901949227770930052457381287\
7121636758575656367677617601267370109`50.120013884615496 - 
   0.114256071505193286702787275494828338519887509888174701159013257764485055\
12198`49.70922361057469*I)*asl^3*ca*cf*psibc*psicc + 
 5.65024723662750359451568490670922831195259123129902192308237474142147080703\
11`50.*asl^3*ca^2*cf*psibc*psicc + 3.1808470830464309688479266888378275894795\
9727838470464714479818651333033712291`50.*asl^2*cf^2*psibc*psicc + 
 (0.0912326216952765304063725314915732737169437732271895431824869465113873044\
0925`49.11193907270031 + 0.99288829501255698985909493283479595806958809938064\
904228404707260674579740594`50.148689308509695*I)*asl^3*cf^2*psibc*psicc + 
 77.1273607958096352437948807377604760620087418833878208719601935206266025257\
846`50.*asl^3*ca*cf^2*psibc*psicc - 
 148.2144447549474543063359743790987074125564677552890707504989`50.*asl^3*
  cf^3*psibc*psicc + 0.008678049112785234633815118007555435370142630054749587\
22700677806396282439011`50.*asl^2*cf*nb*psibc*psicc + 
 0.00673240692708003459446236806987550058869517512083345955249016636752559093\
819`50.*asl^3*cf*nb*psibc*psicc - 0.01912899598637398944099799306985561564570\
430778670382848420484833591067015851`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.00145271018788000170057978626481367574313174708521902760807596878401511565\
909`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.54805348740049784795471784231909357227567905304592386687496590375698055`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.047791244277244558541718350025302185577990\
37401958336211043929860569376156876`50.*asl^2*cf*nc*psibc*psicc + 
 0.02568565739726290068044294082347675623150866066438459158732581262577727967\
345`50.*asl^3*cf*nc*psibc*psicc - 0.06165404975163284541276684560875979045917\
094731155061727965297682610653824177`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.09916303116249168199425042821019857782546994645769489206345023567607621012\
965`50.*asl^3*cf^2*nc*psibc*psicc + 0.000050093548072251012463052175000258749\
97890008312071704595695771935407578431`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00013793612835791340797302134493886103344626560441501651108531072616454262\
575`50.*asl^3*cf*nc^2*psibc*psicc - 1.364240792412005711170050380668379900564\
53823343850770811903286063406523826968`50.*asl^2*cf*nl*psibc*psicc + 
 (0.0996604583902492772292282806351874417039027581568439956445811933526456091\
1926`50.1505068978067 - 0.000608685505220453702254278539993178032883091564962\
58579205567424184006323417`47.93637697733448*I)*asl^3*cf*nl*psibc*psicc - 
 2.75263209704896482263633067479957426120269348126450227691754633946550763765\
412`50.*asl^3*ca*cf*nl*psibc*psicc - 17.5972139935396864702866611042682276764\
733253014353290083910694401433415310278`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00142996196793637445034843851647654798175125347336835586570106571089177424\
991`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00787500287548878501492255869000099120962488629503069728475067236826429273\
5`50.*asl^3*cf*nc*nl*psibc*psicc + 0.1123992514275154872634761003651057839476\
5744855299596014903709120790570051097`50.*asl^3*cf*nl^2*psibc*psicc + 
 9.66296053523633728850505225593159363555088791434484834598317843877812934712\
476`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.1568088030018482720653102373318443908841076948607549369580567765239772727\
8964`49.59024904697782 + 0.54768092794428386710562066109593768819167271769226\
719234561194806286404025368`50.13340622495586*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 10.45690350302683207929639302701924167834748078452504064884237976\
836362629267319`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 3.71248193423269065146065400007497864347018153508000487450105955314125211775\
26`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.01012846569308938339378138236840\
989487260623679132832075066989383558508494444`50.*asl^3*ca*cf*nb*psibc*psicc*
  Log[mu] + 0.055778893597061993243874856711010005448601621634340455118746272\
50851382663398`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 1.75690191549751587063728222835119884282743416624451788108785062787366367315\
57`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0285106914548815040118745886057898892516559445201372612648712027898285283\
728`49.59024904697782 + 0.099578350535324339473749211108352306943940494125866\
76224465518061757326432126`50.13340622495586*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 3.760419705474393317987597759699671980679983780221820256939675296\
02846071352134`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 1.09442615188360823360770403491115383820020846037125757439635757397867760712\
241`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0018415392169253424352329786124\
3816270411022487115060384650865261330297844086`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.010141617017647635135249973947456364627018476660789173619666279\
0727697802809`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.28950088757329995622033753214444455027167535715976347390138979445205608191\
489`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 5.6389957583108224371553111358444\
5380732013665924022878893633853078654987844156`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 2.0505439121130263407837495039434377481164133306328104684392685\
0055155139947253`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.18641308291936603098034086399485797710149212096661913353225517378788417381\
489`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 16.5584104524144947080424567671\
5346926140636334713007005994912856361779663347387`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 22.5359436267086161401410025456937820103228351635723152873\
5188896644187090970964`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvetacav1mb525100mc150100qq0.m <==
7.3728`50.*asl*cf*psibc*psicc + (0.171108897349834695932301864343661519860541\
99765001326253866669863806893424887`49.73135509472761 + 
   0.415325952361156893221435407632709863088463871835842722181544048121357199\
09399`50.116471571680655*I)*asl^2*cf*psibc*psicc + 
 2.66629301377435434758697861204431739220984330544879164185229233637313368439\
23`50.*asl^2*ca*cf*psibc*psicc - (0.19312084919414198787349838057071339347963\
958903954662193660716797474543655206`49.92656362866271 - 
   0.259444432810799356380767279443137558415355801382322717505005398501875612\
57513`50.05477882220726*I)*asl^3*ca*cf*psibc*psicc + 
 1.99940846452760395160094686200236711566464832637812927900866586165512228248\
588`50.*asl^3*ca^2*cf*psibc*psicc + 2.694087682987770964871059643489802315866\
14802293222292301601471898361485282628`50.*asl^2*cf^2*psibc*psicc - 
 (0.0768387055480066166526548607203034815295804782716331365950321751249854702\
3466`49.32693070297846 - 0.50607541985072736150821424209838816264290868851235\
712979104897974795017771252`50.14556590708682*I)*asl^3*cf^2*psibc*psicc + 
 23.2979345309444291284817415178901849431773343725993627770328829774168164730\
2618`50.*asl^3*ca*cf^2*psibc*psicc - 44.8150587241322049804471382466077188497\
5446943670137699921495955276782663635134`50.*asl^3*cf^3*psibc*psicc + 
 0.00440797308093039807623601089497277977437989716098053738786034446895340837\
063`50.*asl^2*cf*nb*psibc*psicc + 0.00342783274377980441275414015234760385904\
719890385305352800959216452254635377`50.*asl^3*cf*nb*psibc*psicc - 
 0.01016514324897237830333571970665361836387424768134230402144376511700042056\
237`50.*asl^3*ca*cf*nb*psibc*psicc + 0.00237027104805590375650558508307429013\
40966860407900796264538902383239888468`50.*asl^3*cf^2*nb*psibc*psicc + 
 2.6353931589364998031046397682721776119956117959251355139154476692992959`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.050655042419308219803738811435996867597602\
56412238578841778073462079352180022`50.*asl^2*cf*nc*psibc*psicc + 
 0.02376531386766970473223997975316650798592248843012106616748729782881167415\
692`50.*asl^3*cf*nc*psibc*psicc - 0.04967824684840709596794478530352652079201\
712197893859536203572898655422980959`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.11439100056970515362814946749388300649605311278586235351350040976146558604\
585`50.*asl^3*cf^2*nc*psibc*psicc + 0.000060570221190781808576438112796690288\
53472827948032248457324847581171666852`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00034802698059108007080439259109450196056524374216882314499036029552442517\
395`50.*asl^3*cf*nc^2*psibc*psicc - 0.477338271903791347133779495081399909877\
37231448417356733371170999433134783123`50.*asl^2*cf*nl*psibc*psicc + 
 (0.0771462049764031035699693305155089137636729838499853492780808811288804738\
9683`50.11711206517284 - 0.03145902262356528558964117307278109646857253619050\
363782830145876578715287155`49.727542724061756*I)*asl^3*cf*nl*psibc*psicc - 
 1.02658661870569054079682931311868696276164583729050401930439950925381087442\
068`50.*asl^3*ca*cf*nl*psibc*psicc - 5.90784128606641411880258498526744141453\
435847397404341422415277571652099788391`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00057077209555385937988165813048239302912267713484282803785433355829963406\
769`50.*asl^3*cf*nb*nl*psibc*psicc - 0.00655913368371468958454588877203474819\
521307590214594362975517146327223448887`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.03090438175782577037055623628861610020886705144992668938880294408616777890\
674`50.*asl^3*cf*nl^2*psibc*psicc + 4.302531069569061749041696105507204257494\
76827908920345286493999914310197506246`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.1997073966816859455472519703750178920856160524504957003384494699735821452\
2517`49.73135509472761 + 0.48474197429259916307014687341741023518493184997868\
137435566967886872472632088`50.11647157168064*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 4.170206726647043022457926821651059558196775076618600762950037727\
97471165549358`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 3.14436739371696223208728112799028818457918428191648911336623911411946802057\
408`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.0051447051688712831002349809134\
7313657625036526299289761572181593337731982666`50.*asl^3*ca*cf*nb*psibc*psicc*
  Log[mu] + 0.059121336219458655661235938446530071435347490831975098103564858\
71170206046601`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 0.78227837628528395437121747372858259227177605074349153688453452951828953973\
167`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0363104357603065355540458127954577985610211004455446727889066185816372863\
5442`49.73135509472761 + 0.08813490441683621146729943153043822457907851817794\
206806466732617547180996669`50.11647157168064*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 1.434182426983860474422294370026710304926290280954414558006913615\
42776402193011`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 0.75845836818355011343213701349549510849745669018797376927679082925304028651\
338`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0009354009397947787454972692569\
9511574113643004781689047373800483344982901103`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.010749333858083391938406534263005467533699543787631835998479369\
94978215893756`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.10129432733390876547854337257643808842307511211454817758025142484966978931\
255`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 2.5108199876040438465964882019076\
1867416113392339800727760260922566482319514562`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 0.9130254500378341260350866188754976996949577903265481009293022\
7607406191506488`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.08300231363980310236682605626140888179045070821150437281432282657995506852\
295`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 7.3728`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 10.2096592592592592592592592592592592592592592592592592592\
5925925925925925925926`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvetacav2mb425100mc150100qq0.m <==
18.35727103789108698038015372827307240642206921610218532386495223293193900397\
84`50.*asl*cf*psibc*psicc + (0.1749377080126727759109706117317505319709750905\
5302626564032845842975666800323`49.6113268423017 + 
   0.579616422929219189139567421316263716195118504888960409884708237043192000\
44154`50.13158409241726*I)*asl^2*cf*psibc*psicc + 
 8.31699438557971152925765667888741081853883024226914015830804163198889439502\
364`50.*asl^2*ca*cf*psibc*psicc - (0.3022607714927900980686658807198339423843\
6017543124687321870295595465234026583`49.97107972501364 - 
   0.342625299246969302242532626378806003255114867475796768086856989872106359\
12882`50.0255173663611*I)*asl^3*ca*cf*psibc*psicc + 
 6.91687181947206439900158368944785439036789737014448570489393366401423098924\
173`50.*asl^3*ca^2*cf*psibc*psicc + 1.182273091828217532717745473845039903889\
78693961348686843006482256038729744086`50.*asl^2*cf^2*psibc*psicc + 
 (0.1555075270875680336434982853546145519705960056405861325522497072779506179\
4178`49.18711270818838 + 1.42091557903772312817379266747571257789451138143395\
931885604807554026732172773`50.14792956892632*I)*asl^3*cf^2*psibc*psicc + 
 63.2804898184929924073010503607494209311539230040145887967459483498198934361\
6428`50.*asl^3*ca*cf^2*psibc*psicc - 125.799351401440701735157489880447026877\
30419787406776706167601117649140691533065`50.*asl^3*cf^3*psibc*psicc + 
 0.01057523008999642254475002498771531121337999766261029107758776413397148948\
42`50.*asl^2*cf*nb*psibc*psicc + 0.006365788184406178835498680674869494566294\
66288204215237772198834396147816295`50.*asl^3*cf*nb*psibc*psicc - 
 0.02070219510265989985405449492123435191304280241725594259982508015795434051\
886`50.*asl^3*ca*cf*nb*psibc*psicc - 0.00197701722223113761825547789360579273\
224039032629575284310362976124420060208`50.*asl^3*cf^2*nb*psibc*psicc + 
 6.0921632210761096661220442425279026467080741306835469283832271086210149`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.081622726339373333274658626841143125210502\
22441439882793841502174457804095866`50.*asl^2*cf*nc*psibc*psicc + 
 0.03197196007140157023703118080723448110892394236735027145121999689448157529\
867`50.*asl^3*cf*nc*psibc*psicc - 0.07658537159570063309817017226365141312526\
824803418075195217522925871959204468`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.16063545797106563206613547044579278487829672481078212443449261836276644325\
978`50.*asl^3*cf^2*nc*psibc*psicc + 0.000094042203749130659246293948438523036\
29681345117277648365370159863621098377`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00036292265017609074885750794562339379823679249024615754458827796676766836\
313`50.*asl^3*cf*nc^2*psibc*psicc - 1.636461953449249659760872744516325313306\
44741163134363568679213073411653107881`50.*asl^2*cf*nl*psibc*psicc + 
 (0.1125328163751367158045537379598938662664456126028804124592868488699330977\
6661`50.127588327273685 - 0.0375523146231618162346780983726955980196169960099\
8560449474610337662891595027`49.6509458500193*I)*asl^3*cf*nl*psibc*psicc - 
 3.30435961573094515271349931837080532827157069384598073422980014942553976895\
595`50.*asl^3*ca*cf*nl*psibc*psicc - 15.6861471347775840401058470732015841425\
3837796829853675588452430264375019676903`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00188546126006744048379984319973599050646889917448013725506539632277244089\
625`50.*asl^3*cf*nb*nl*psibc*psicc - 0.01455254279522033262828521301446835455\
211639561732246545180051819699826964164`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.14588267066271894103346387524655681627006878684588702732826311669777870433\
827`50.*asl^3*cf*nl^2*psibc*psicc + 10.71271823364619937279212494377679965249\
556750644504974725256286788783072671994`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.2041761403981459478576559624774466845316562450614528316412842011356980402\
1352`49.61132684230169 + 0.67649133791380400515119605304191802411743576694900\
253822956154010253036407821`50.131584092417256*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 12.34203790880868406056641972160449654125649757145154498644856322\
247604660231026`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 1.37987378209266013967266796038097710140448392501472492939686204329055834667\
311`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.0123427343831519186819582147555\
4074485122551492578173015441800666552336130677`50.*asl^3*ca*cf*nb*psibc*psicc*
  Log[mu] + 0.095264842680687601946762629871789531713374271583872381677383198\
33865350642279`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 1.94776695157203624959856817159578175499919409208091813586410228081485114346\
688`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0371229346178447177923010840868084880966647718293550602983762829808393452\
6017`49.61132684230169 + 0.12299842507523709184567200964398509529407923035436\
409785992042622839197124336`50.131584092417256*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 4.449886936548333548977266190708422459504078456413956572630101527\
04565544511806`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 0.71588124969924831151004706658302529389568705056669050694160100407057021602\
952`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0022441335242094397603560390464\
6195360931372998650576910786854939700040036237`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.017320880487397745808502296340325369402431685742522251225374537\
08029668567081`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.34726801209768960490297776486680830275288567800259314142696714614055252986\
641`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 6.2516008897300580688796666586849\
5159227549852980506698070022894447832154336922`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 2.2733094144472938432289696940672551244638176472018425383932476\
2408788931426914`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.20666449222248125847536088127884137495125614974562204895089679339684854461\
824`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 18.3572710378910869803801537282\
730724064220692161021853238649522329319390039784`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 25.1761817353307818606158819090021059184484143975087626700\
6431539696053260375488`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvetacav2mb475100mc100100qq0.m <==
10.50284772775774537689251927233576881830173264559311671205565377566387615425\
025`50.*asl*cf*psibc*psicc + (0.263848101382276869369954107802342051902235196\
47989228651342595589491752462975`49.76354505901573 + 
   0.586556282100504583715320072189739091854518393322616913929212754026133969\
0268`50.11050077612579*I)*asl^2*cf*psibc*psicc + 
 4.37461499471063202408369647164288686439136514570449143155364554028944366837\
871`50.*asl^2*ca*cf*psibc*psicc - 
 (0.1329454592992187142787178205036788797624049964345094352195825126557918074\
64`49.44988477729324 - 0.6538953466645832907915530923057752737773964643014791\
8944929578771441619706038`50.14171951532321*I)*asl^3*ca*cf*psibc*psicc + 
 3.47015807350145673130329462941422313324192028435882630612171326218039880759\
537`50.*asl^3*ca^2*cf*psibc*psicc + 1.935222996787531906523852557294004010794\
28637430117051361603744787724482748269`50.*asl^2*cf^2*psibc*psicc - 
 (0.0340583503005845899484094325495646179236261629130092014035073517391182804\
9893`48.65761252792104 - 1.05901375238772724744743958044649820198927641616373\
900881595531763013757598403`50.150290519806056*I)*asl^3*cf^2*psibc*psicc + 
 21.0772155351799903702400595710964736576624978227341090559831843105883666201\
3804`50.*asl^3*ca*cf^2*psibc*psicc - 52.9982261993030022863692293210899327918\
2790993744673596444082926879186358594751`50.*asl^3*cf^3*psibc*psicc + 
 0.00600488042528933247605474166438190420880189215886473196963685251035639665\
806`50.*asl^2*cf*nb*psibc*psicc + 0.00308581996640544211125051600539671113579\
493209108529141529542384182226790365`50.*asl^3*cf*nb*psibc*psicc - 
 0.01221192399345593785860721645695068057607166583470485621433037922866665230\
666`50.*asl^3*ca*cf*nb*psibc*psicc - 0.00085233776752008671279591938963925050\
267262156463495688268366568907738554222`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.43322019481673931900499061696411444838524463574456753574331389951532949`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.121099747465536471903672951058286855716642\
00531924574097877504271556950813965`50.*asl^2*cf*nc*psibc*psicc + 
 0.03464427777661301681054233821325140178995884305458225860697811126525725659\
372`50.*asl^3*cf*nc*psibc*psicc - 0.06495678556828729180209921084336799795436\
715419864795158759041785687921920969`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.22361673666292464546874276395625571185231886860277799361809138631496872509\
156`50.*asl^3*cf^2*nc*psibc*psicc + 0.000138474730266041706024625472359749904\
35993366083682075245596528369488517876`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00139630214741269719385239868682556148509365127279182677162192714206483787\
364`50.*asl^3*cf*nc^2*psibc*psicc - 0.816568021368999980993963727867676586929\
58722375509536302554752623786308262627`50.*asl^2*cf*nl*psibc*psicc + 
 (0.0856231439894965635352657751517546453368447012124070450149324546524828214\
509`49.967715515096714 - 0.09839559475358350115913791749758024104460273783310\
254462849749796499158243962`50.028099999649456*I)*asl^3*cf*nl*psibc*psicc - 
 1.68748818916844211934035399077402408562480872666427378108234757613978506233\
925`50.*asl^3*ca*cf*nl*psibc*psicc - 6.53364543107850859156662056665853038792\
95425478798766905402686407500455731926`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00093372644344388215793940944871570027003387780534434071345849900539528372\
729`50.*asl^3*cf*nb*nl*psibc*psicc - 0.01883035605950461847616507083323050687\
807001971928196224166346959084962059056`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.06348595645733838406924950678553222421363385666044920271597934707494906998\
477`50.*asl^3*cf*nl^2*psibc*psicc + 6.129127152185129406378527170458947237414\
87317113889421722507965299810672615793`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.3079466834429399789708689331279225107822362661769843068214731046794150135\
7097`49.76354505901573 + 0.68459109911792976774511276765722883227546195410096\
773666187889351808827252012`50.11050077612578*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 6.613333102040407182164938897287707323324140799740138860151978207\
90763995222222`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 2.25866891010820979898689913403492399266562671528587576997932883326888209599\
469`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.0070085136173107731255690147714\
3259956347210677880869264054953787165046021314`50.*asl^3*ca*cf*nb*psibc*psicc*
  Log[mu] + 0.141339905053015926437566280630210480631043586571530931110966457\
80062434200973`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 1.11438675494275080115973221281071767952997694020707167585910545982998287619\
879`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0559903060805345416310670787505313655967702302139971466948064698353550304\
0205`49.76354505901573 + 0.12447110893053268504456595775585978768644762801835\
777030215869523620786723877`50.11050077612578*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 2.324768673248080369978669045351825535990823215288411463675915568\
94924161763836`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 0.67670731541304217992671796837451748523628797841243288987316017067550509295\
712`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0012742752031474132955580026857\
1501810244947395978339865258994137640093313142`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.025698164555093804806830232841856451023826106649369260197685400\
80258377380468`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.17328111596219302192524358085483458794272443445809115010351266932507598833\
091`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 3.5767632380663875770467881360609\
208749941175168461236460524334629955353391939`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 1.3006411774786863916533775040221530454524063697622267804682251\
8329418709714659`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.11824010704351694469576159127474118595021876088747516184821320376844297249\
523`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 10.5028477277577453768925192723\
3576881830173264559311671205565377566387615425025`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 14.7483277638992662712066661615628612549372471333990299891\
7203808384810838673389`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvetacav2mb475100mc150100qq0.m <==
11.76601186201537388866979649710402274584105079536114016934509986984608869467\
244`50.*asl*cf*psibc*psicc + (0.143858652698973559182373868210625903179221189\
93225817759483623701677016062968`49.644963700468765 + 
   0.437740451600015840608324014392823660632814090884711450153542877086432123\
78517`50.12824439347373*I)*asl^2*cf*psibc*psicc + 
 4.55647254507594607267433839507123938875969977434272195862947544147446722003\
379`50.*asl^2*ca*cf*psibc*psicc - (0.2216069064099003381454575444967328116799\
262939478889973424293069996104465552`49.95903786090191 - 
   0.263629012406341776482820777599235076918343324538170432196535542561112514\
88264`50.03444777250199*I)*asl^3*ca*cf*psibc*psicc + 
 3.56070755437600454517104018975971648606716850525097848615307260501447733749\
224`50.*asl^3*ca^2*cf*psibc*psicc + 1.017907551702547533122595749676280359784\
84239474722436929829404608281734631674`50.*asl^2*cf^2*psibc*psicc + 
 (0.0832625645094801234978342704583879617045003365634993107870415024310239327\
7633`49.08015390011418 + 0.97551667020193622799601022924761341809801316844441\
757448833417525478743225704`50.148938812243244*I)*asl^3*cf^2*psibc*psicc + 
 36.5750240869577438384268748423215252108712680479066033078510492912062127167\
3281`50.*asl^3*ca*cf^2*psibc*psicc - 71.1553491118667499638310801424271254848\
8885266146128004635682135862841939599071`50.*asl^3*cf^3*psibc*psicc + 
 0.00697137857634690006673642077256188914801385229373484585379299130411353812\
087`50.*asl^2*cf*nb*psibc*psicc + 0.00408264861180329248019751146201466458525\
131285130388803962381549039980094392`50.*asl^3*cf*nb*psibc*psicc - 
 0.01445848951780151848448254646264746449364427314761019122546502657792077555\
067`50.*asl^3*ca*cf*nb*psibc*psicc - 0.00061057533644890549381486312750577979\
576533600278482125719113037114026568967`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.13055161125971577080350322974364829322587089283313530766479030529821801`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.066405919973160016164619651825708381652568\
41349342720624376376861392163711124`50.*asl^2*cf*nc*psibc*psicc + 
 0.02435315190989191758792072753272676671208277274695304744419187902407080451\
324`50.*asl^3*cf*nc*psibc*psicc - 0.06313320277355307880351796167909125374945\
197651042079246326187614789210971104`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.13094130915988348609172042522470847977134619873903994747830035670709913289\
414`50.*asl^3*cf^2*nc*psibc*psicc + 0.000078691201959097524304556057735391339\
31535128153019506967735043052605560758`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00037478682319859541469825705691721147776085268836483356301709629954013187\
211`50.*asl^3*cf*nc^2*psibc*psicc - 0.892377964829126434124091897843886259638\
8892704256325938528431726937995762269`50.*asl^2*cf*nl*psibc*psicc + 
 (0.0840724842160367022375274140884578269275254678392629610897025700896697309\
1594`50.124830872843326 - 0.0297904962194074537196523649149206459904573327832\
4680598548690199041198017438`49.674254729790384*I)*asl^3*cf*nl*psibc*psicc - 
 1.79953488412618893748358552248713777435992926709062735445052739597075553812\
718`50.*asl^3*ca*cf*nl*psibc*psicc - 9.15988453454269309399322212339260235487\
096306610251507626224366574942573014335`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00105747039846145801601309468284010971737150951882831959120859899895645435\
736`50.*asl^3*cf*nb*nl*psibc*psicc - 0.01007294237218353458021743026793777219\
600065144836483537433536298217275356964`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.06768125355061222791369694479964596173422505990675431258921469850664477702\
484`50.*asl^3*cf*nl^2*psibc*psicc + 6.866269477164615126016840103172526301866\
89968843545257832104294210983749580076`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.1679026483462670625302011758908601138842480261199092642732006951211798466\
6232`49.644963700468765 + 0.5109027488650879617304885163527806416343735785125\
7135271371910882902739038341`50.12824439347373*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 7.006898128679546220496190702946306208976355667833274002384310558\
86824321066497`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 1.18803680206954938678490592625224937709627594630134161419157161424386746621\
499`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.0081365486443306941582192383157\
4429765289595594537806158755720866975763611435`50.*asl^3*ca*cf*nb*psibc*psicc*
  Log[mu] + 0.077504756371483746913918080145693212492035352784724201762047008\
81319739557523`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 1.24841263221174820473033456421318660033943630698826410514928078314520836604\
704`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0305277542447758295509456683437927479789541865672562298678277846637518612\
6946`49.644963700468765 + 0.0928914088845614475873615484277782984789770142750\
1297322067660184576794046649`50.12824439347373*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 2.505167779267121685638193133504478472958077478336026018706431682\
27539181328296`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 0.51404325343766868698320878933970301093840681398786581051854702152471617992\
401`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0014793724807873989378580433301\
353268459810828991596475618679491433230265613`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.014091773885724317620712378208307856816733700506313491220415572\
08468001158278`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.18936848561178799343138509373042452001132695530800936948688959466645350017\
184`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 4.0069360022697582906333703480616\
1978082546151932247195601556759046252671282436`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 1.4570676371890030147757710356587708293910769161172625295461577\
8933426526260463`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.13246069428990936497961554869625189358100699237429659358269898549850532594\
08`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 11.76601186201537388866979649710\
402274584105079536114016934509986984608869467244`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 16.2182707506019913681424474916081849528673044163257956094\
252856605958486567365`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvetacav2mb475100mc150100qq1.m <==
14.01425884874804686236449132093241285984390297876093791763516147289059137857\
22`50.*asl*cf*psibc*psicc + (0.1554794925873165455286805547577443521404826743\
6692367766555550360286624185027`49.63248293446909 + 
   0.488360579849671737481279426688259758779009354774381702014496975515237996\
86786`50.12955042056033*I)*asl^2*cf*psibc*psicc + 
 5.77709477993804359842553886746394360112426373508925685372122166712095940603\
49`50.*asl^2*ca*cf*psibc*psicc - (0.25030188744320137656505660855994189728885\
154829103098483870593944392771005053`49.96426014600468 - 
   0.291665059958921336693443320975376625502723530377728903259332822122585604\
61626`50.030680427406736*I)*asl^3*ca*cf*psibc*psicc + 
 4.63184566669713240387906611031989809053697379539850297252898553104016855898\
431`50.*asl^3*ca^2*cf*psibc*psicc + 1.133252902274191114181311143549435967361\
50175261858315867833166185061206012319`50.*asl^2*cf^2*psibc*psicc + 
 (0.1058494372233311029445846428810469670951730454200847252737527668011231519\
5498`49.12207050970091 + 1.12517420505176509300684945410408336691629982648560\
993129505280654126201622201`50.14860172366047*I)*asl^3*cf^2*psibc*psicc + 
 45.7402122795507283190230238808349756451978782237858313538914856385394825283\
1241`50.*asl^3*ca*cf^2*psibc*psicc - 89.5096891355748507950412567773481653036\
7222902036441489828318832128209370335333`50.*asl^3*cf^3*psibc*psicc + 
 0.00752158295947428856813566743648903690607256801354866813465904245293715004\
491`50.*asl^2*cf*nb*psibc*psicc + 0.00453778120615160186148708615873623623357\
945208105952370989404611699907594529`50.*asl^3*cf*nb*psibc*psicc - 
 0.01559974828876339651161091559807653779135337070913488604671490664992549530\
931`50.*asl^3*ca*cf*nb*psibc*psicc - 0.00198583268207481818677333180561269107\
055528359201770840982322519423831238484`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.03690347287313101640731010182608266564223353552890686594097420495387643`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.071979279662018012330032360812574179897979\
71100212841252280974395367170486711`50.*asl^2*cf*nc*psibc*psicc + 
 0.02710448866493978318548480874784535302602975903515018531068532782617055464\
556`50.*asl^3*cf*nc*psibc*psicc - 0.06829306130712356770204288849206500782159\
950223180884823621303033938223055548`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.14463841539442962704105451566972578426892405447589648102225506758319244706\
126`50.*asl^3*cf^2*nc*psibc*psicc + 0.000077263896604768977771393398273463956\
98897903537460959736684210966260358654`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00036969609000235085875950906773305555328775002332118989503660377481839149\
337`50.*asl^3*cf*nc^2*psibc*psicc - 1.136840415548824036226544240680372148998\
7453257149782330658398898989232404257`50.*asl^2*cf*nl*psibc*psicc + 
 (0.0942336785650512345738348183441441541359177253579160841506145351577896730\
8884`50.12597496598139 - 0.03259508407639579263182145795563781016403138556452\
328348228183028264761838765`49.66492092674551*I)*asl^3*cf*nl*psibc*psicc - 
 2.28521771597519572206487433551943616726770279933176117533786962809514617505\
286`50.*asl^3*ca*cf*nl*psibc*psicc - 11.3827231400562465127959656667101818336\
7091591980583673090995500559466077223548`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00122030563150295838133142339245051695553261171209854083650753929769196676\
252`50.*asl^3*cf*nb*nl*psibc*psicc - 0.01167795672750595768346656863670963314\
005824593654152143698666473707123986986`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.09222079771565508314898086334541059281287656811825660854104626730650414231\
726`50.*asl^3*cf*nl^2*psibc*psicc + 8.178274755007815488061906024045996842371\
34654810589032765897919684292982598886`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.1814657518277349350224487020843281419651828324235680926563071501106407258\
3671`49.63248293446909 + 0.56998333549152976500018653143084919630859123848073\
307414911365280159825563813`50.12955042056032*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 8.754240233977631668440347448971458704759542693019416709004242316\
88159717636513`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 1.32266054191461016283733376732129256667727500698400038525877725665936262044\
986`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.0087787121244247340564116449767\
5756394532291643673272200499220636343940559424`50.*asl^3*ca*cf*nb*psibc*psicc*
  Log[mu] + 0.084009626494963371328889612840893646918088630177422588596968446\
66822772153679`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 1.48695904636505736146580109528109033497660846329198005957435985397144178654\
342`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0329937730595881700040815821971505712663968786224669259278088804352415032\
9131`49.63248293446909 + 0.10363333372573268454548846026015439932883477063286\
055893527402817456124565784`50.12955042056032*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 3.144427452629648794641484061730592891082444686977950496694688456\
06184105789793`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 0.59546905849987997774641667691665456160104989300555489906171856721442120913\
822`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0015961294771681334648021172685\
0137526278598480667867672475999892263328842344`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.015274477544538794787070838698344299439652478214076834285317055\
21680378941838`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.24124502885498631320688281925160832908560011452178322400854732155932253991\
872`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 4.7725804618182281916550083362051\
9616520299854444824105931674711277383630298409`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 1.7354838042975375242381848495291622418919994707084512942960265\
3929142357280171`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.15777125493613977493074407722992384017199995188258648129964249822543921619\
044`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 14.0142588487480468623644913209\
324128598439029787609379176351614728905913785722`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 19.3172543971143077950832148367732378860088358659240768256\
6830657423239115622391`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvetacav2mb475100mc150100qq10.m <==
3162.4230961017339173113735004071183156192960790291634290027948`50.*asl*cf*
  psibc*psicc + (1.8856490293744842425704852366109253751595220306112273441711\
0169030810416297945`49.45410431821665 + 9.18120875388365662254450771694679439\
542212171159984119326502666742770831630571`50.141543318414016*I)*asl^2*cf*
  psibc*psicc + 
 3592.1519541654005999299714243620127193056728810494307561039969`50.*asl^2*ca*
  cf*psibc*psicc - (5.2781072065166934617950654891337148143850289164346101526\
3251361722810274922667`50.01329586024807 - 4.95471843141446549250005185544611\
268873978296701665423002680369220515411285416`49.985836632356026*I)*asl^3*ca*
  cf*psibc*psicc + 
 5324.3939604044845518252973570408290018231543252243070201862282`50.*asl^3*
  ca^2*cf*psibc*psicc - 64.47011506938957833148435487826685311178330745580902\
174995830314660000762354107`50.*asl^2*cf^2*psibc*psicc + 
 (14.682366688577107827765058051350102070955300504331133266171063370301321868\
99978`49.40809434062898 + 79.797077030389330127666012338049795221983907856169\
21333749678257365177045450754`50.14328525777849*I)*asl^3*cf^2*psibc*psicc + 
 46286.2842695608387323488391008333017306570681512795251273097152`50.*asl^3*
  ca*cf^2*psibc*psicc - 
 202960.4322655015138414112528237695858535878497590250805968267101`50.*asl^3*
  cf^3*psibc*psicc + 0.100352045836472451650427376905487564758322654545205848\
91867414997638259519638`50.*asl^2*cf*nb*psibc*psicc + 
 0.08343458720365292833606957854622815454663011204432585012374244925426155297\
771`50.*asl^3*cf*nb*psibc*psicc - 0.20649567771944752915791397772232852169307\
955031353983428186910597608447704738`50.*asl^3*ca*cf*nb*psibc*psicc - 
 4.68794224459479685036899629989390553701201918477601321486327880531621725394\
513`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.18443573093658648036881818970850149297579252326996932071457178454323721`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 1.003409244939216381966504826358279015301134\
68160125323500616766877152333896588`50.*asl^2*cf*nc*psibc*psicc + 
 0.50844967663294178279860544254175459424341438280180901625340438303945887871\
039`50.*asl^3*cf*nc*psibc*psicc - 0.91896378436282409247127370519307354149268\
819559626641284253549154272559071867`50.*asl^3*ca*cf*nc*psibc*psicc - 
 7.20613274091617495123734648336273327885916128966221794428670776285488802158\
582`50.*asl^3*cf^2*nc*psibc*psicc + 0.000063681656426684004692247930207301817\
20931517591099351870114789298519534396`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00031837299508424125311564717109704343625732010154862372427579934399062166\
855`50.*asl^3*cf*nc^2*psibc*psicc - 
 731.8697827580829555790861438594686615189266287238555263311981`50.*asl^2*cf*
  nl*psibc*psicc + (1.8851864210681694294602202786494067021187085189149185642\
0409776722904087639595`50.13737242355179 - 0.47089252299181567747953553137090\
187899690968108399185077849984041260317783754`49.53493991526759*I)*asl^3*cf*
  nl*psibc*psicc - 
 2145.6731284194194264671605156719493599382910930408239801230937`50.*asl^3*ca*
  cf*nl*psibc*psicc - 
 9709.4058648911527394890220907054759812238851864210104068712725`50.*asl^3*
  cf^2*nl*psibc*psicc - 0.046448326333185615748683355713425272967413432639770\
94789830684502024545823663`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.46443178777460592529927399472372203317625263293058386475688506692632739983\
744`50.*asl^3*cf*nc*nl*psibc*psicc + 
 169.3743571423538650394632127736169793942632635028035018917927`50.*asl^3*cf*
  nl^2*psibc*psicc + 
 1845.4893156060786922581339443028726847175779683143607036647447`50.*asl^2*ca*
  cf*psibc*psicc*Log[mu] + (2.20080933571681391716717278451952557267998497096\
333071064137165939237901950254`49.45410431821665 + 
   10.71572154942054083702997914401585594923070684960877055783042011421426644\
177353`50.141543318414016*I)*asl^3*ca*cf*psibc*psicc*Log[mu] + 
 4646.4597314854230815275730832545549646150610314308892206881008`50.*asl^3*
  ca^2*cf*psibc*psicc*Log[mu] - 75.245408296642043207011409580850342916628021\
0281862598711741613102113899240127`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.11712451039123299894536121611371658440086378699130035445745674927026535272\
663`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 1.171115302692006108901469309760\
23942342969258025749811123058245729317708226367`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 
 335.543511928377944046933444418704124494105085148065582484499`50.*asl^2*cf*
  nl*psibc*psicc*Log[mu] - (0.40014715194851162130312232445809555866908817653\
878746507741999008660648560434`49.45410431821665 + 
   1.948313008985552879459996208002882899860128518110685555959787465358665443\
19387`50.141543318414016*I)*asl^3*cf*nl*psibc*psicc*Log[mu] - 
 1749.9785944086828087464851444082623090638308808373261254596574`50.*asl^3*ca*
  cf*nl*psibc*psicc*Log[mu] - 66.42412949206135351746136613992167068271214235\
627714104019806427052034796169486`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 
 0.02129536552567872708097476656613028807288432490780192776454217519091368607\
476`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 0.212930055034910201618448965410\
95262244176228731954506703059556692673162055186`50.*asl^3*cf*nc*nl*psibc*
  psicc*Log[mu] + 
 155.3075915007206600134867163259108290485207612832591244122072`50.*asl^3*cf*
  nl^2*psibc*psicc*Log[mu] + 
 1076.9687390072831917963418126343588551971095208588476806473375`50.*asl^3*
  ca^2*cf*psibc*psicc*Log[mu]^2 - 
 391.6249960026484333804879318670395837080398257668536735672385`50.*asl^3*ca*
  cf*nl*psibc*psicc*Log[mu]^2 + 35.602272363877130307317084715185416700730893\
25153215214313713525024192066171272`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 
 3162.4230961017339173113735004071183156192960790291634290027948`50.*asl^3*ca*
  cf^2*psibc*psicc*Log[muf] - 
 4359.0839956666300316219972329611718862496377153337988705374523`50.*asl^3*
  cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvetacav2mb475100mc150100qq1100.m <==
11.78551980668929725631377291257633656247926640365653825396285031525918218163\
17`50.*asl*cf*psibc*psicc + (0.1439647692962319135891640509775561630620908527\
5791203410779634803381047425367`49.64484276882071 + 
   0.438198520905570461218835807903999235476883411649366257889412098124299065\
52606`50.12825745050975*I)*asl^2*cf*psibc*psicc + 
 4.56683066332362266717318449178487687477989123671714331621865555281757682052\
174`50.*asl^2*ca*cf*psibc*psicc - (0.2218660809143377200491521725183789775726\
4703092923047560506049823899150246248`49.95908987909506 - 
   0.263883381866945043714369611809598588712001714545778163790640088590565657\
33947`50.03441100837796*I)*asl^3*ca*cf*psibc*psicc + 
 3.56966859909316031607632584119093372823641747123278963509960847400709373492\
2`50.*asl^3*ca^2*cf*psibc*psicc + 1.01893889725909656371692563133729447852647\
628164680165041291245907085878709636`50.*asl^2*cf^2*psibc*psicc + 
 (0.0834595213263230398570741865186873134387752158418688409734932091769954644\
421`49.080588909558536 + 0.97683816689733942415406868490234911001801064624759\
070657207740807072592208959`50.148935639995365*I)*asl^3*cf^2*psibc*psicc + 
 36.6525492601728898409792324914025082573737231474164290760821698356634916946\
1911`50.*asl^3*ca*cf^2*psibc*psicc - 71.3094889631242246416264047190433039937\
4454387966776363965655591154644029941265`50.*asl^3*cf^3*psibc*psicc + 
 0.00697636533340315287361634002369967302281910131368990819595118780184652409\
163`50.*asl^2*cf*nb*psibc*psicc + 0.00408676519143635372635895174397357224061\
085520668772103925128863858372769172`50.*asl^3*cf*nb*psibc*psicc - 
 0.01446883119141728061066168636352801094620908762913631710435605452355676053\
885`50.*asl^3*ca*cf*nb*psibc*psicc - 0.00062189470255095300841490422977090348\
601171246561418700856311581759004484453`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.12961617844679656639685401887326157712649005022388272708694151104689759`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.066456482094254166554585426775135924925517\
55268463370401769194841509612465954`50.*asl^2*cf*nc*psibc*psicc + 
 0.02437802682732379959882748499461162230738811248532414187143440672891355015\
749`50.*asl^3*cf*nc*psibc*psicc - 0.06317997334191424364429582041496625243897\
748611304570250390042878074064877087`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.13106595775626851666478689427527610976215108059098852413486116996580894319\
441`50.*asl^3*cf^2*nc*psibc*psicc + 0.000078677004572871735764560966389452956\
20005698295609542309357040095164087946`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00037473646345553643363015846629951464875038286911143010033134790733932001\
684`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.89444974444445195805899890550592411910379291026322492493884394187437315568`\
50.*asl^2*cf*nl*psibc*psicc + (0.08416429361478226175670089005504564108969241\
644449776921689082406385816849279`50.12484224292628 - 
   0.029816028347401756159497166073036718011794750032633408092040019781869260\
68782`49.67416415280476*I)*asl^3*cf*nl*psibc*psicc - 
 1.80362507195773807469798050811102424218156409368938151592640483639615650283\
687`50.*asl^3*ca*cf*nl*psibc*psicc - 9.17875158808799889520843649137070422778\
074099268184355038158368081656593341785`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00105892795429724568270763768510003177943019132125653406225718729045428464\
426`50.*asl^3*cf*nb*nl*psibc*psicc - 0.01008729091306511453554788472824898280\
987986956944602528976911495763959802297`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.06788333127934277745929641538269633912457395817239012775108975900575930462\
268`50.*asl^3*cf*nl^2*psibc*psicc + 6.877653691854148219079132492749849211182\
23992734026964100056946950984548621329`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.1680265008735839616598306296482741377642021953415524022919167234062023794\
9659`49.64484276882071 + 0.51143737815631101923196311680267452610902514805851\
463073950508703876378375445`50.12825745050976*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 7.021787602024819690385472985037836096746938391872666591404550976\
5196492269609`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 1.18924052285419408075740267753507562995789000676611339959966622935418243579\
953`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.0081423688692577016601213072101\
2611490429034100973101958591946667161939117804`50.*asl^3*ca*cf*nb*psibc*psicc*
  Log[mu] + 0.077563769255856277104904220506124167996511255008730504818601318\
56341993853821`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 1.25048248942802694892347863504542712930586180497095811654555808536542645203\
877`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0305502728861061748472419326633225705025822173348277712828595491120245789\
3582`49.64484276882071 + 0.09298861421023836713308420305503173201982275419245\
720555864403610067326634834`50.12825745050975*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 2.510607459335806726946361336749877072595722512892269099429916107\
98065607226396`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 0.51475625377334732907483616497110424459831893008676593716678128739014775853\
074`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0014804307035014003018402376745\
6838452805278927449654896055761905591742387977`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.014102503501064777655437131001113485090274773637950985014699662\
38808117087576`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.18980813090082277019364473156817244724416180603579111515356376087327758254\
041`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 4.0135794670869730045991463395257\
7219303589004351627355208993143387161395461935`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 1.4594834425770810925815077598275535247403236521878031406805469\
3269457898875074`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.13268031296155282659831888725705032043093851383525483097107905528767609624\
246`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 11.7855198066892972563137729125\
763365624792664036565382539628503152591821816317`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 16.2451605015405273381029045826952223177214208108001723292\
6239287455325671916115`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvetacav2mb475100mc150100qq12.m <==
12.81024748623440690242252295601047116778002732525991127060273315654430756509\
271`50.*asl*cf*psibc*psicc + (0.149402184630032439783552198154585497558744765\
30363542830325909593658303012438`49.63882318532004 + 
   0.461775707763109732341664606046658872187604983152600038014973592631485451\
25658`50.12889731995944*I)*asl^2*cf*psibc*psicc + 
 5.11685535352367703254639393230403277349404330441335024974259639560805067660\
436`50.*asl^2*ca*cf*psibc*psicc - (0.2352186306732989283871872363496617263991\
5269406256966415052311572061741740283`49.96164379508138 - 
   0.276958866897220214658710039508414723052088490962284359435725302811379504\
49527`50.032587351420865*I)*asl^3*ca*cf*psibc*psicc + 
 4.04880186204553676946412175264658783557205935518638517936252714459690452390\
171`50.*asl^3*ca^2*cf*psibc*psicc + 1.072337345479900432111126657854685849877\
41496909704834064619472131650971394531`50.*asl^2*cf^2*psibc*psicc + 
 (0.0937823235625090595422951161973727290688783807209375928786557560805614681\
875`49.101501445735 + 1.04567054657603571074164948076157851833255556921203453\
466193397453153345218807`50.14877533247428*I)*asl^3*cf^2*psibc*psicc + 
 40.7752168695768660722804800132658474489800195744685148907412413257843652502\
3584`50.*asl^3*ca*cf^2*psibc*psicc - 79.5342440139588900048701968177115459716\
1207213844514574014896552887566029501896`50.*asl^3*cf^3*psibc*psicc + 
 0.00723283484256779911340481077533386922532288749660545181742517514032738436\
137`50.*asl^2*cf*nb*psibc*psicc + 0.00429869880737446608343850039603395290988\
363739411597731613714467320345318846`50.*asl^3*cf*nb*psibc*psicc - 
 0.01500076040691417381878106986351763049934360025797435191411277062983943170\
273`50.*asl^3*ca*cf*nb*psibc*psicc - 0.00123220108926457603311038381823225756\
077071901233552419629382291105150464326`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.08375403489105544140383932670849276787028582398012052492259179903064114`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.069055652640258386941785027594118485846314\
2374463228081749603559124340130138`50.*asl^2*cf*nc*psibc*psicc + 
 0.02565892236244098867852872729533364735117158076682714524007960840832944464\
526`50.*asl^3*cf*nc*psibc*psicc - 0.06558528842300919721034155491258249155447\
721292351490887750203744044568810273`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.13746512954820972781858766406659635143495093787442098730188825805260470920\
477`50.*asl^3*cf^2*nc*psibc*psicc + 0.000077979466209288570295252967099565358\
96566082227310223457146004166786220324`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00037225534999978265867935809475501921552656116643776118861288527799698659\
9`50.*asl^3*cf*nc^2*psibc*psicc - 
 1.00453365622974125312467403608625156676452562399148554879366897841753871910\
8`50.*asl^2*cf*nl*psibc*psicc + (0.088893378733307325460672649710716286413668\
65668725646689101668233990221057584`50.12540110691357 - 
   0.031126279360489543596848718847186193520696688313176610431607256628776522\
46959`49.66965890433131*I)*asl^3*cf*nl*psibc*psicc - 
 2.02161098903911199979443666279864281830767423376084299820284717548543206937\
105`50.*asl^3*ca*cf*nl*psibc*psicc - 10.1804086616441978478105753886228975891\
5701145830977592358835429367209249891625`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00113434592690234414947149784092377441062665294136061715621872699837383667\
286`50.*asl^3*cf*nb*nl*psibc*psicc - 0.01083019314101335799575946492684682937\
116892248391726161632127116933856861674`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.07877192595870097421485882506442754448716504374912487614176526567218453672\
768`50.*asl^3*cf*nl^2*psibc*psicc + 7.475652102104018467154201772763459430397\
9663852863652592414719817841281794943`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.1743727054123827883959477091760673302582354210031293415520513393526544639\
0211`49.63882318532004 + 0.53895516759522108490151053637429989448549458264762\
638317926142249677353253165`50.12889731995944*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 7.810829069643268130623137425021465177226152018041867288259285845\
22299201002534`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 1.25156378743122951648387841291052992771171182792041168485733174143856906625\
157`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.0084417037302543427382856459402\
6872618330038692444200409310453477417765070268`50.*asl^3*ca*cf*nb*psibc*psicc*
  Log[mu] + 0.080597355418316113410789722440886805001627680303766199291116587\
60920188420582`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 1.35920947310982153948258214050244716916326661550661186531663126941529603263\
532`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0317041282567968706174450380320122418651337129096598802781735863594333735\
7622`49.63882318532004 + 0.09799184865367656089118373388623634445190810593593\
206966892707657061472405701`50.12889731995944*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 2.799070339857936629956764423047182227384709542037006583513150358\
30335736517298`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 0.55204441177436158460391012757538041869686205084844912399435943081866006959\
378`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0015348552236826077705973901709\
5795021514552489535309165328095786478801005739`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.014654064621512020620143585898343055454841396418866581684109387\
00848576278743`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.21316866252151736223491012741649878642055612000768128177262237406241314968\
759`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 4.3625522779123002638253111502877\
0802807362754871258818132092982587962436158972`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 1.5863826465135637323001131455591665556631372904409411567965916\
555308857499207`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.14421660422850579384546483141446968687846702640372192334514097454864402104\
394`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 12.8102474862344069024225229560\
1047116778002732525991127060273315654430756509271`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 17.6576451350255064742992056425648334576679896651382616953\
988073829806735477238`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvetacav2mb475100mc150100qq14.m <==
12.27003654511851524246083150223205540466468944103529264319483642853001167315\
534`50.*asl*cf*psibc*psicc + 
 (0.1465684113579597346590987818306369609397980772758484494303246568573501770\
78`49.64191763996949 + 0.4494626186073195670396161447045407951131662994599914\
2321270493163075261024754`50.12857083707071*I)*asl^2*cf*psibc*psicc + 
 4.82546708296627931500164041246502957556600926314740084240849529254319103735\
613`50.*asl^2*ca*cf*psibc*psicc - (0.2282422851622686231956728230707025658588\
8424314761921622102223976989433818503`49.960339541380975 - 
   0.270134360545899926523867764564064609087575300639795972420195981070942439\
52572`50.0335232636362*I)*asl^3*ca*cf*psibc*psicc + 
 3.79417901262904788230386543933198988910045762848154158490988641431752458352\
295`50.*asl^3*ca^2*cf*psibc*psicc + 1.044374134419758725104761996449276294919\
73983738831338474186773915145793240656`50.*asl^2*cf^2*psibc*psicc + 
 (0.0883461485651682465806079723334094820646069290408142813847282875679282285\
251`49.09092906718461 + 1.009524525046241637354826905094406653194210363894255\
70123591828487530580215231`50.1488583199314*I)*asl^3*cf^2*psibc*psicc + 
 38.5896509384373404408331573203579787321668912842302048857257174867168218175\
6902`50.*asl^3*ca*cf^2*psibc*psicc - 75.1672647921610379578011544095039766208\
5889745011935366638262247395739771266559`50.*asl^3*cf^3*psibc*psicc + 
 0.00709894333248826912481937579994386378057755038130778702306829314110559428\
711`50.*asl^2*cf*nb*psibc*psicc + 0.00418800521879911947970600066928747288774\
845242121358963084552824307164873631`50.*asl^3*cf*nb*psibc*psicc - 
 0.01472305030467395476158970074506444745698184367980914679972430736544805977\
748`50.*asl^3*ca*cf*nb*psibc*psicc - 0.00090668643851210640781183265789546797\
716163966149903251170449775115037158283`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.10715944101476112783470248591115917346786175052127467371179211611479481`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.067699037609977865985873180679694335171270\
27765641423741628763798091349552793`50.*asl^2*cf*nc*psibc*psicc + 
 0.02498984330384983506672447173751973735633936279522384764897639777955587370\
724`50.*asl^3*cf*nc*psibc*psicc - 0.06432960414748961033891952681617981365741\
275123586897606776641445957470092027`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.13412732646121877040049568238695593210470174646565257728767685147626642789\
994`50.*asl^3*cf^2*nc*psibc*psicc + 0.000078335810963565951536957786767216142\
48838797312822291216865125824918196472`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00037352453486705807186130904610329122093590522321089052813430047422541404\
226`50.*asl^3*cf*nc^2*psibc*psicc - 0.946197323775210925843816720670942996803\
14044020343820829438145750679986999894`50.*asl^2*cf*nl*psibc*psicc + 
 (0.0864227689927545984034666612612500824421063529436321973241057491383891848\
8755`50.125115545832514 - 0.0304429471517159343047625126256605772405656900086\
6735972855321048483290375374`49.671974062557446*I)*asl^3*cf*nl*psibc*psicc - 
 1.90593649103723010507223563103620088186739596311761599374594360283005621966\
049`50.*asl^3*ca*cf*nl*psibc*psicc - 9.64979536169680726031976933020325120036\
294381699952627280537620406027357866064`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00109486245752129480121144462998975949571596878939295793295667017115071542\
22`50.*asl^3*cf*nb*nl*psibc*psicc - 0.010441150354063544604799113280592520386\
04291706748170032899366871026434102288`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.07296550195488629745014619672828556147878662114443152824179818416601634688\
24`50.*asl^3*cf*nl^2*psibc*psicc + 7.1604022162706489495182926416622985418359\
2669741805022909505127090143278834603`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.1710653059041343086326475683558636328105067295369278673531110763065840330\
7698`49.64191763996949 + 0.52458411490013615773467851405538422746440499227261\
732526495568879709645125318`50.12857083707071*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 7.393198272818334826421083355479477456854424145688292268306477828\
76619702246807`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 1.21892691015497709793670901256981510217483013390668965165283965842828781511\
49`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.00828543409536157554706555572720\
776658428057557028774132062352419402251588719`50.*asl^3*ca*cf*nb*psibc*psicc*
  Log[mu] + 0.079014000840075468087378267538076671614412919180591617343850607\
03176240962915`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 1.30189131204920889991241684393859973487925939953055458710819114016389687060\
836`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0311027828916607833877541033374297514200921326430777940874443428807043270\
0492`49.64191763996949 + 0.09537892998184293776994154801006985953898272586774\
860459356084948736472196662`50.12857083707071*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 2.646343208451392461708425614321754885626708417224851430992675385\
15593092177825`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 0.53242673109516939199886831556674816263277425990919813765549040226573945079\
252`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0015064425627930137358301010413\
1050301532374101277958933218048097570139101081`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.014366181970922812379523321370559394838984167123743930404376819\
64809625370893`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.20078930829219648065012281200559224645793897992599547762354662218873243549\
977`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 4.1785824932340000308061631007822\
8838119104694478508942235789313395368226291153`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 1.5194845429941818293840593093753775931603807071945779766356789\
2508859060165845`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.13813495845401652994400539176139796301458006429041617969412059435935534245\
432`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 12.2700365451185152424608315022\
3205540466468944103529264319483642853001167315534`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 16.9130183737913614102080101426766651697898079255230473793\
7976253308576809027731`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvetacav2mb475100mc150100qq2.m <==
17.05314646436490832585021561668846031371972922869199568709987705552333997301\
152`50.*asl*cf*psibc*psicc + (0.169597941672424138311664542472615888228021530\
12454055919393093428294694381541`49.619149308620685 + 
   0.550970800009938554465302691962553731541028597298714466223118551284133237\
67766`50.13085731449531*I)*asl^2*cf*psibc*psicc + 
 7.50259194472571232736457588701998840015319683328025497269150109799865448079\
871`50.*asl^2*ca*cf*psibc*psicc - (0.2859206330730999828563050753889519568668\
8386924683535196758675424582518968938`49.96952512818685 - 
   0.326166956157625665286181162816788110685100824268625910912798168435094249\
5354`50.02671959216273*I)*asl^3*ca*cf*psibc*psicc + 
 6.19014824840240684933173188808044545077313114657851531399472552368934896579\
162`50.*asl^3*ca^2*cf*psibc*psicc + 1.279351350232363739828604356906412363338\
22691533871999535353192499235098213416`50.*asl^2*cf^2*psibc*psicc + 
 (0.1359864564051477069191081779574988132868275338213274423370737214813036717\
6168`49.161107817041064 + 1.3201119316144017169501963157750472000606795280023\
9134726471815716221583178396`50.14822291652547*I)*asl^3*cf^2*psibc*psicc + 
 58.8028290764667070805964570706200644612427328281942657140001808882411266895\
8223`50.*asl^3*ca*cf^2*psibc*psicc - 116.094766369949908456518813064773536596\
79644704161071703144596670506337595148636`50.*asl^3*cf^3*psibc*psicc + 
 0.00820007870195614116545668774631794576560095492357181208788133571633235453\
528`50.*asl^2*cf*nb*psibc*psicc + 0.00510127651293683325992997640665545364999\
369323434528335794923352239184433239`50.*asl^3*cf*nb*psibc*psicc - 
 0.01700755817657039213093669961566433796296926619370564849218043633181463868\
634`50.*asl^3*ca*cf*nb*psibc*psicc - 0.00403761300649528776398665860323842260\
389541851070584874449717420938467715308`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.94304305418272303735011606430663987713828661551424401622412786276528734`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.078839998091608868021852557734242723112347\
80566204735292255360105756607030214`50.*asl^2*cf*nc*psibc*psicc + 
 0.03051378245056508831544863185049195633425295530584637259543682850411105423\
113`50.*asl^3*cf*nc*psibc*psicc - 0.07465435844287740325568162849912773821345\
46132552228191132634638638457368105`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.16132744503398666074306260942052372871458992771338653714818153356509803470\
593`50.*asl^3*cf^2*nc*psibc*psicc + 0.000075821103227396853163767469670338361\
79881770375664338694854678132604606945`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00036449257690207589221701628800772876229263303247565606030795333702294132\
054`50.*asl^3*cf*nc^2*psibc*psicc - 1.483285959200686668611836751777838767562\
10504821648038140781754979781561365083`50.*asl^2*cf*nl*psibc*psicc + 
 (0.1068398934008153331979871992688172844723301525011035161338352771143396910\
6682`50.12713420711502 - 0.03602310676317047420041827209314339157421104190723\
261320020115007387834999176`49.65498192630898*I)*asl^3*cf*nl*psibc*psicc - 
 2.98294743410103550608387837471414546638811492875042319652051620628623866245\
256`50.*asl^3*ca*cf*nl*psibc*psicc - 14.5283869118437711678197684052860408130\
8344807489353107273918190373839568435032`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00142648884513701525825736031905608897385492717878639815358092082522039094\
015`50.*asl^3*cf*nb*nl*psibc*psicc - 0.01371503639367205997186135817334951396\
177029620225503625164748492782294814819`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.12901649800284163689499450374338308908961130704245944553605045176043129780\
482`50.*asl^3*cf*nl^2*psibc*psicc + 9.951672701937094832218836701319993417791\
10132067859834146255749251615215559577`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.1979439055394331534704511550513595222979129132512115432053525727103178182\
5524`49.619149308620685 + 0.6430579930197706560580706658130924638592265322959\
5888221979092871930449286916`50.13085731449531*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 11.20432741754367601227760936609533172528345563481924062874584550\
229826544553305`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 1.49317733649898960420021902549091887443637222509787372192660548618783429634\
334`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.0095706091004985458897954620665\
1323104336905675498979886966172220885627310022`50.*asl^3*ca*cf*nb*psibc*psicc*
  Log[mu] + 0.092017019670657739276366136644893840542351937706268975946883269\
34989693299142`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 1.80939503671583542403978849114908971232565478557792697117501045318475493738\
103`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0359898010071696642673547554638835495087114387729475533207873664676953767\
5`49.619149308620685 + 0.1169196350945037556469219392387440843380411876901743\
4222178766241043301872371`50.13085731449531*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 4.043231680041890388510592625013026304079987366595987143051369892\
54123287826643`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 0.70344803460326173404020188359161858828910330030238954038052884088739384853\
464`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0017401107455451901617809931030\
0240564424891940999814524351034550301520125862`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.016730367212846861686612024844526152825882170492048904716008761\
69216374903973`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.31476305656745689808772625528594608231598903744579622467379535102332201822\
407`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 5.8074789760018776140510677059761\
8154948681226493732369220777979080841510262098`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 2.1118105367279554960185700749004296543588408236135722517920314\
9472016159592889`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.19198277606617777236532455226367542312353098396487020470835927968070310066\
844`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 17.0531464643649083258502156166\
8846031371972922869199568709987705552333997301152`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 23.5060570864805896363519372060433736964312747688290468550\
9847053333337181879908`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvetacav2mb475100mc150100qq25249211000000.m <==
19.09972911348506683477526924997278786962169948404431891313243071067789428169\
237`50.*asl*cf*psibc*psicc + (0.178313525460709439076664295124549176003896042\
74232380396505731703269902438719`49.611768400688696 + 
   0.590146330074127723175684404148989848750296964587674802846391159746064096\
95165`50.13154382483652*I)*asl^2*cf*psibc*psicc + 
 8.70623707193063773731293438679881546345493905895626437248221998058983626487\
217`50.*asl^2*ca*cf*psibc*psicc - (0.3082641820740919099439812094135646910954\
0615111704123878951713416524519819041`49.97230664105573 - 
   0.347675518835554873416784593091737941735593539102176854984839131694653292\
29993`50.024557686497346*I)*asl^3*ca*cf*psibc*psicc + 
 7.30207247536279067975218334603482965315152920910888915842684999303988310202\
619`50.*asl^3*ca^2*cf*psibc*psicc + 1.372395304548686755371381415441438731768\
78767607371114052644383582787086647069`50.*asl^2*cf^2*psibc*psicc + 
 (0.1560178098011720561529244211582651532336568944028269239253041854112584056\
811`49.18058697367111 + 1.447417295317518524051939592865072549184991493721775\
45955486059778771949348011`50.14800655449113*I)*asl^3*cf^2*psibc*psicc + 
 67.9892499216584803812570621960848638412941008878746350605465557309477337234\
4975`50.*asl^3*ca*cf^2*psibc*psicc - 
 135.0620802995669417342326332266068000263399698607034260153714`50.*asl^3*
  cf^3*psibc*psicc + 0.008623711309495075963085203280841841350057076231655033\
25375916244865519916705`50.*asl^2*cf*nb*psibc*psicc + 
 0.00545413470533590372565020479622886557148737952057586687604271063353695997\
763`50.*asl^3*cf*nb*psibc*psicc - 0.01788668819111874597967247257116029626887\
318627280753616375805172301712222433`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.00552119968132517574362468358970865668448152789731768881664412412317027952\
891`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.89368856006479313773698248390273185957968455496930599256575632457269779`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.083118327067369626531248224120417192746422\
30114095754381952522906205152503573`50.*asl^2*cf*nc*psibc*psicc + 
 0.03265009328149568712144786569784843532167563316783292772244352650643679432\
482`50.*asl^3*cf*nc*psibc*psicc - 0.07862500302692474537619727859424129529639\
979104422901329542912338378764632745`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.17160237730132678730885192263003895164441774801676785581171854952025615116\
348`50.*asl^3*cf^2*nc*psibc*psicc + 0.000075057447453650930718539130024677434\
02277214932518917178820173115402886207`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00036171488367342764661797554652771934121955154598060906896360380935494840\
678`50.*asl^3*cf*nc^2*psibc*psicc - 1.725402046695801672744468737514746889074\
96321095630372555135509504543342910116`50.*asl^2*cf*nl*psibc*psicc + 
 (0.1147458467619506460097767016795404597157157575078686736799338974762866519\
4684`50.12774927740508 - 0.03814896991892639100488594482983675426699797289351\
784796532238246787934099839`49.64949511807381*I)*asl^3*cf*nl*psibc*psicc - 
 3.47623916551646988338563991998584773600739475672948258290571562160628040020\
48`50.*asl^3*ca*cf*nl*psibc*psicc - 16.72793100467465232589256953359326971458\
902449835583047591397231445894489846077`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00155807122238306393198601834881415873057653132300147980414305817476580380\
536`50.*asl^3*cf*nb*nl*psibc*psicc - 0.01501723200238650671246590228084439224\
727881812024900351881332923449377979815`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.15586672486575677002031087220926675127613135952062218662979641991730480398\
825`50.*asl^3*cf*nl^2*psibc*psicc + 11.14599310046688533253370517571373835462\
243999041090128326426104709455194812029`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.2081161793129058992744610260441365225350871862108942557948415254676583463\
1781`49.6117684006887 + 0.688781174244816977219003558928218410644060653832525\
41234345111053213352119307`50.13154382483652*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 12.90290836012354228849220445755435677593155019180524488993703232\
60184128968722`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 1.60177230836355779636427356051074590611690660676729938299218699624526167259\
328`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.0100650460731599021470000834475\
5540835902976737574916414471370160579192401246`50.*asl^3*ca*cf*nb*psibc*psicc*
  Log[mu] + 0.097010412504872215396050155888536903751742135230693057872835505\
86768461589442`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 2.02654420008488824227885548649340697356771636189289114241168382674446399056\
731`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0378393053296192544135383683716611859154703974928898646887368959161987151\
1172`49.6117684006887 + 0.125232940771784904948909737986948801935283755242277\
34769881503676922908328454`50.13154382483652*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 4.667636478116269590959500631833155930302039950508567540080042589\
11273399158176`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 0.77503311904995555941132358331205051251831800995972148286135138232873431653\
607`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0018300083769381640267272878995\
5552879255086679559075711687768073636388672217`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.017638256819067675526554573797915800682134933678307828703536487\
18459465006619`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.36614168607001340530984070971861543458719599627297508927277674808712728712\
615`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 6.5044462912273723520840150277246\
3356446050376180507923053571119215023727311181`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 2.3652531968099535825760054646271394779856377315654833565764003\
6514065585509145`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.21502301789181396205236413314792177072596706650595303241598995041639820254\
094`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 19.0997291134850668347752692499\
7278786962169948404431891313243071067789428169237`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 26.3270666100278161250542311341624907994865505688066891898\
6174249159840947788475`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvetacav2mb475100mc150100qq273100.m <==
20.00867769109037946709860931575374374460958364904891770252797228858306708304\
854`50.*asl*cf*psibc*psicc + (0.182015070757207412558714825532220896739004130\
78672005048779272867249881904481`49.60880737414342 + 
   0.606892998450081037529192600432508124061382577963311271133351006678774870\
97158`50.13181215249162*I)*asl^2*cf*psibc*psicc + 
 9.25034729695456790155424152907271235581247178999140100661107563629428023153\
651`50.*asl^2*ca*cf*psibc*psicc - (0.3178268020613728370621951312441070983987\
6911945956618931279366117034529975099`49.973396767127724 - 
   0.356854017820390242754800655460894714692987418094164417643772855757406533\
27284`50.023696839874496*I)*asl^3*ca*cf*psibc*psicc + 
 7.81051944517827661853849359809458483732296978508109164349381509587362619602\
128`50.*asl^3*ca^2*cf*psibc*psicc + 1.412498770117741467740927762125920307992\
31057405252414409585172926337196882528`50.*asl^2*cf^2*psibc*psicc + 
 (0.1648465094182959262514134978183119082606108687053507979019598393548405054\
97`49.188023104773116 + 1.503056452104188543524943946411857780831655641939433\
94164657306381042774920422`50.14791864148355*I)*asl^3*cf^2*psibc*psicc + 
 72.1616199200166447593654330165633105877354647151953837798788438375265127209\
1915`50.*asl^3*ca*cf^2*psibc*psicc - 
 143.745225075211226691452990997764400572364124443484283600481`50.*asl^3*cf^3*
  psibc*psicc + 0.00880462554945831979008006141157469923466937162451536296514\
007574787092316545`50.*asl^2*cf*nb*psibc*psicc + 
 0.00560503253611876555149219104402113237574712440256605067258456604014851075\
564`50.*asl^3*cf*nb*psibc*psicc - 0.01826214112744873242124145849350678649654\
673260842743468877295912008529805472`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.00620273892128343813240386240891622169602626666076308270692136162048237398\
84`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.87439051510603166713908352702844693105440873099617777078546432023227581`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.084944375647477648466897821846499879567497\
52848357506011164689748622791641427`50.*asl^2*cf*nc*psibc*psicc + 
 0.03356397896747118029525104613856927266138127139479728645797951363932439544\
279`50.*asl^3*cf*nc*psibc*psicc - 0.08032038183444447686533814847403233185786\
83982589679684328687488131066226927`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.17595104370988901250467264114565998706847609014743260626998108161431959476\
256`50.*asl^3*cf^2*nc*psibc*psicc + 0.000074757905710240821698043239830891804\
73285211493482150983722912795774222565`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00036062087987717394069247401977209405248082573792633983930386506471646110\
306`50.*asl^3*cf*nc^2*psibc*psicc - 1.834948791459840025692713830035588760833\
45404411606433765046994760623051060409`50.*asl^2*cf*nl*psibc*psicc + 
 (0.1181292441046400756719430293771759936180627078927401898034913692815620712\
84`50.12799087945296 - 0.0390538241926475033587506940533626731395466794146652\
9201230096279872715476028`49.64729702136104*I)*asl^3*cf*nl*psibc*psicc - 
 3.70080838179930146023291679811990594731766769666576206632433098456220969873\
642`50.*asl^3*ca*cf*nl*psibc*psicc - 17.7239904673381182817419681671798982737\
8816133701823474822222079931835957948144`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00161490301964622683625101934074619050100616801104035995808541594616779093\
145`50.*asl^3*cf*nb*nl*psibc*psicc - 0.01558009797969369635718526609354295496\
781169523486067225421696729144042351427`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.16827883977456581679639209943082292737478778961841404141969992531673288367\
099`50.*asl^3*cf*nl^2*psibc*psicc + 11.67642651732173872437810422911397091002\
729922399976614938544945714441862741331`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.2124363870070247565993966600759319284931898667048815140809873943297972166\
8555`49.60880737414341 + 0.70832681796207739277242530293750655110296204921186\
36625270204469916973546719`50.13181215249161*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 13.66842810053589198846429306426014944976390204573525010135573364\
988275365815347`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 1.64857851675338283249442532897719147327056741341046787724093542506185500431\
376`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.0102761976406429016471866803057\
0042660259788140721679986204038198350862286537`50.*asl^3*ca*cf*nb*psibc*psicc*
  Log[mu] + 0.099141659995773157820392953631514090669064796997725713313719092\
84565152254068`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 2.12298663951304340443238258711163107455041804072723020897917262857171247771\
149`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0386247976376408648362539381956239869987617939463420934692627860526612462\
8616`49.60880737414341 + 0.12878669417492316232225914598863755474599309985670\
248409582646576939619743651`50.13181215249161*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 4.949329458190585867388009892336549427189047353723362496683449558\
08458462387392`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 0.80656727519544387174333255125208515764921488384589964120393498060175570131\
442`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0018683995710259821176703055101\
2735029138143298313032724397329259186979218767`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.018025756362867846876435082478457107394375417635950129693127428\
38394118704687`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.38938822730844394851753583428740693656178404586921658563866669415066781026\
998`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 6.8139903255638095740073201626671\
2129595583531670261814931679628685513120215531`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 2.4778146638413852996390255136971350167112128424373156906796785\
9852873812490218`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.22525587853103502723991141033610318333738298567611960824359452111981248286\
775`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 20.0086776910903794670986093157\
5374374460958364904891770252797228858306708304854`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 27.5799613293989790574487230808349603775698501018490281611\
6455700258289966727411`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvetacav2mb475100mc150100qq3.m <==
21.31556769271135166550611409654699614919235509574655681909935728374696279802\
677`50.*asl*cf*psibc*psicc + 
 (0.1871752476339374427142976829409066466612072246743947133855046521628961620\
89`49.60483932788407 + 0.6303396539070859288594479456341452231468265318992008\
6373198742735043079609074`50.13216554043636*I)*asl^2*cf*psibc*psicc + 
 10.0422047156668582280898787067822813859932681510602181654312376248006058488\
8523`50.*asl^2*ca*cf*psibc*psicc - 
 (0.3312254044502611998570344737586770951563493744303360562564972356178492709\
6638`49.974834978385125 - 0.3696901271827462553860599468019356784551103510448\
0638570804432605777170567435`50.02254919192288*I)*asl^3*ca*cf*psibc*psicc + 
 8.55635152517171417432074013350602628441118118585918048761115761340891085562\
955`50.*asl^3*ca^2*cf*psibc*psicc + 1.468943053639733883349582713541401962597\
10559847742982279790619082376553581656`50.*asl^2*cf^2*psibc*psicc + 
 (0.1774686511952928136493084011751549197917261745621057270358418301439189050\
5028`49.19767083944381 + 1.58216128960804600734057164186832690929016442187479\
767020848486906991409041779`50.14779994539087*I)*asl^3*cf^2*psibc*psicc + 
 78.2550926736218179794463137333334902237994218316998492932197458593151671827\
8403`50.*asl^3*ca*cf^2*psibc*psicc - 
 156.4992341372284948999699246051274216845144090387598256168515`50.*asl^3*
  cf^3*psibc*psicc + 0.009057757653955478902415612622120491589556099287227083\
90453589862305801680593`50.*asl^2*cf*nb*psibc*psicc + 
 0.00581635685235329187848405362011858680484175569290373322305596624470792567\
222`50.*asl^3*cf*nb*psibc*psicc - 0.01878747691406766925286195896487774286126\
941750662903049701319537538391572193`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.00720484919617806187148442019764222500218894223898543679834220184401851285\
815`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.84896967796184229819865886149735018482935315876863956398790591187737053`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.087498428957510167373059084117096286888824\
88941215404097536393930722933368898`50.*asl^2*cf*nc*psibc*psicc + 
 0.03484411495831172286552233549779506233979323395707319122353939962469700053\
487`50.*asl^3*cf*nc*psibc*psicc - 0.08269220515136728015652037748281192050539\
176555715742158285272726010548413553`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.18199288523592923379374280431393644989652138624270610896398874508976141368\
624`50.*asl^3*cf^2*nc*psibc*psicc + 0.000074362510633011996002254491111126588\
17201490130671188279528968093673886098`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00035917293784534479137361130474228347106628707291626741189801130623447338\
743`50.*asl^3*cf*nc^2*psibc*psicc - 1.994469886796578926164217410996490322192\
93010294614349811752552723113925377878`50.*asl^2*cf*nl*psibc*psicc + 
 (0.1228697864959301952944690243759776306528223938174814832256443938053314484\
5855`50.12831012410974 - 0.04031708617903236684643362758467200867755802523057\
105534732985960112379782294`49.64435415746165*I)*asl^3*cf*nl*psibc*psicc - 
 4.02925230058389783664080715049538912914505308870751082633093230622859375840\
313`50.*asl^3*ca*cf*nl*psibc*psicc - 19.1756813995919504167971564123549999837\
3657969414316815262560453920982494067783`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00169504515602394435384357828497737189399293313170246275618781399831749781\
044`50.*asl^3*cf*nb*nl*psibc*psicc - 0.01637422790831292768530764938848661706\
659656411922448996683689370978728460996`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.18661994776233736097909944078744533049462319088064810833296321031262087163\
284`50.*asl^3*cf*nl^2*psibc*psicc + 12.43908586471803244667642469621318030421\
224711638702533034986948536132609249234`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.2184590164928653591244993769393526000222077002411792419786942934874963138\
0872`49.60483932788407 + 0.73569225947174659128504834829748921013112562397584\
620512122747807241904768925`50.132165540436375*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 14.78022242418490246076010510056177079234490085972446336841403830\
685816275146083`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 1.71445668611995656178127126662850521546096454560328505022225589303071336628\
829`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.0105716372956734001012838832651\
0449629132788770252838221058804599199964390987`50.*asl^3*ca*cf*nb*psibc*psicc*
  Log[mu] + 0.102122588196660369202185912880483373063266789086346287141842978\
84778046900768`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 2.26165197540327862666844085385694187349313583934309551460906717915660474408\
95`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0397198211805209743862726139889732000040377636802144076323582790739144122\
341`49.60483932788407 + 0.133762228994863016597281517872270765478386477086517\
4918402239709037944021182`50.132165540436375*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 5.358722858414744746553463664854398746814760889622103024205233042\
19794889677187`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 0.85164903463482795777455195850774146680300497410812540863017732107855061453\
747`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0019221158719406182002334333209\
2809023478688867318697857942448929740336709906`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.018567743308483703491306529614633340556957598015699324934112882\
82484177727651`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.42323965510881126868902192060514841623684503285117446437816679297242455498\
801`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 7.2590540106861265035036465681788\
4474922470909597898926359537148747066602708762`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 2.6396560038858641830922351157013980906271669439923597322310026\
7292883499674852`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.23996872762598765300838501051830891732974244945385088474824529743152287282\
905`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 21.3155676927113516655061140965\
4699614919235509574655681909935728374696279802677`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 29.3813785076333271357336276706803794920467422639770539194\
465540799168135208001`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvetacav2mb475100mc150100qq32.m <==
15.41332440856142671507664861453822982792607664026480054138166676275893987002\
258`50.*asl*cf*psibc*psicc + (0.162176268203787196194795470390158110104648774\
8359873145356941307524015379774`49.625929824924334 + 
   0.517918248035672024654498553354765752165413563050137442138621715695717556\
17476`50.130203735136256*I)*asl^2*cf*psibc*psicc + 
 6.56160505162186376892653097917174703311806997970402717225275748362161235912\
052`50.*asl^2*ca*cf*psibc*psicc - (0.2671017540541434192041371061973779722105\
6974786691308588262550548054607916085`49.966887168386286 - 
   0.307974479070088846441576275073682497965482998782639698821726348871541382\
10615`50.02872515764701*I)*asl^3*ca*cf*psibc*psicc + 
 5.33460113298697857911299159393968723321106261835675187165742652038899759888\
16`50.*asl^3*ca^2*cf*psibc*psicc + 1.2017908085149591450694869304055872868811\
5292667967786571385472228379957321281`50.*asl^2*cf^2*psibc*psicc + 
 (0.1197822269884758304340101259044848421911853566100490130476650461428542360\
2783`49.14192150753234 + 1.21587397262251724363431531651857362099289484693920\
133586559439619723405785065`50.14841768623355*I)*asl^3*cf^2*psibc*psicc + 
 51.6635420601386045651789935457059962584432357155307814209240770698628756897\
755`50.*asl^3*ca*cf^2*psibc*psicc - 101.5059304886080990864130518237800675779\
7524149758717877454471835532700326065861`50.*asl^3*cf^3*psibc*psicc + 
 0.00784214013753494088364316517391597567908407837655122866676784481913671684\
693`50.*asl^2*cf*nb*psibc*psicc + 0.00480372995191797990483949225471407824544\
246120688174422305191828713353850222`50.*asl^3*cf*nb*psibc*psicc - 
 0.01626482740148895423884879137176784273003551833373497986667579705857974967\
465`50.*asl^3*ca*cf*nb*psibc*psicc - 0.00290578889198829338176673480770463292\
476625373258958394836869065222563948155`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.98999984082450443254021817032374612795105362077740283319396444724944044`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.075222101243550133216513027542819447077319\
01054908936785784711043162931131824`50.*asl^2*cf*nc*psibc*psicc + 
 0.02871317744388518079621002528853428060083199973107655843932697515760423884\
79`50.*asl^3*cf*nc*psibc*psicc - 0.071298736375987084087640075279526750780950\
0052990482114213524083181235339463`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.15255532543629034876844011917369394489770997291491478591053459185637231375\
602`50.*asl^3*cf^2*nc*psibc*psicc + 0.000076544455142214046673132412847516462\
15271863390471682106584860163095125876`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00036710863701486311452669079954455591265273763755032260929296254114597430\
074`50.*asl^3*cf*nc^2*psibc*psicc - 1.294247015226839340973716071038723461896\
35273900028951929945483105210630435737`50.*asl^2*cf*nl*psibc*psicc + 
 (0.1001801477860541603296743072081962314627093140363434870310712385538271430\
2912`50.12655260685445 - 0.03421849838865045597293780050285413965937945305428\
372784712020440804030607943`49.66003188629395*I)*asl^3*cf*nl*psibc*psicc - 
 2.60095778945700705772050255935172943610986810733039439103561921807956595210\
95`50.*asl^3*ca*cf*nl*psibc*psicc - 12.81205168878710555403805477058891063538\
459437093992932020663318769879543213439`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00131699900643854577650391857953518879424624587924052843907300194348937408\
354`50.*asl^3*cf*nb*nl*psibc*psicc - 0.01263270368324680124066826547842291698\
203269728493671022593914743352563865787`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.10867709599968917230616167807987978756235048235556753105888736601744844604\
101`50.*asl^3*cf*nl^2*psibc*psicc + 8.994724820038889076479346115671051047362\
47400790552672891985221393416894423187`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.1892818014034178455755231218897382382955846778793974033244208277081291147\
6708`49.62592982492434 + 0.60448116147739110526744371936819001202320950469912\
685514424140093870143265031`50.13020373513626*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 9.870690162933989363999703314242743613483081386253694266835213810\
77312124937185`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 1.40265361674211551985755816570792509695833767754047374004845606583359374029\
218`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.0091528460269256397048200826770\
5805040753950815364567643505575793813300044789`50.*asl^3*ca*cf*nb*psibc*psicc*
  Log[mu] + 0.087794441112913412685379336830927182339995426684352968089962476\
13549861648447`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 1.63540451273434346845079020284928200861135891052827758707633676616984889895\
123`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0344148729824396082864587494344978615082881232507995278818630118102469245\
0359`49.62592982492434 + 0.10990566572316201913953522170330727491331081903620\
488275367070539942253053483`50.13020373513626*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 3.553685225573061136373414135014619925471966341508067347354259274\
20788696894674`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 0.64545199855144315985680492100856929550577390875503559411897214078480560897\
007`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0016641538230773890372400150321\
9237280137081966429921389567809802757309148193`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.015962625656893347760978061241986760425453713942609630563027994\
65743097373565`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.27464774674037734855330048508742264025387268720709782344895318384809338118\
384`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 5.2490346951553423228674573107180\
5918034613489482990495435105282683654988001432`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 1.9087398891473972083154390220792942473985945072108745289431839\
5896946603402539`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.17352180810430883711958536564357220430896313701917041172210526899610994312\
124`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 15.4133244085614267150766486145\
3822982792607664026480054138166676275893987002258`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 21.2457263647610705840616524502794959948133040409410010662\
4048946578692271683913`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvetacav2mb475100mc150100qq335100.m <==
23.22454478272766694348136752429318047298126301171212055396746184088926485498\
934`50.*asl*cf*psibc*psicc + (0.194403914521482623145590348896785648044681797\
5160542225474757976232729501498`49.59957267650692 + 
   0.663370551703298049710590673026232063495617690686006350567826429275769868\
43614`50.13262385930811*I)*asl^2*cf*psibc*psicc + 
 11.2177757545646235742738503170116157177986279189628423502847094680564398746\
4566`50.*asl^2*ca*cf*psibc*psicc - 
 (0.3501192881374796413435741284292652107728459384265312161103491960923840938\
676`49.97670445335233 - 0.387746915090121368651191779187177594909796317947231\
22744594977904961317272748`50.021036767821116*I)*asl^3*ca*cf*psibc*psicc + 
 9.67542002610602576571852703061537394586572820469597788858183096254077802912\
54`50.*asl^3*ca^2*cf*psibc*psicc + 1.5489838991901643357071351429349330455636\
2946186138121941178394328441987469545`50.*asl^2*cf^2*psibc*psicc + 
 (0.1957570859906024734049571586918556158426529890596496403256290723667335196\
5791`49.20994498326042 + 1.69595184654132187390420361806479866815352253748757\
947218191850633267029912686`50.14764100880461*I)*asl^3*cf^2*psibc*psicc + 
 87.3466798523740575658643647904859136281701882402424634761709113621052725377\
6256`50.*asl^3*ca*cf^2*psibc*psicc - 
 175.6816364142753998263686138732863210578131261551744527427398`50.*asl^3*
  cf^3*psibc*psicc + 0.009414069965125445723089696578953082689856124681143985\
28367934894681547377971`50.*asl^2*cf*nb*psibc*psicc + 
 0.00611416735388249742614329367272530877925657017206567226746528246767439794\
856`50.*asl^3*cf*nb*psibc*psicc - 0.01952695144572137164651381598001409534273\
450651834934284263574855967233865882`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.00871187404996467840628738387566415180023859630990300668950213449031269102\
803`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.81599355928767751566503564424807283172553120914658342605026722329293955`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.091091903002041253721644053476788145285949\
62482204254004347471520403123362317`50.*asl^2*cf*nc*psibc*psicc + 
 0.03664869734639094464575268055303786679506941316226883949718537695767822670\
463`50.*asl^3*cf*nc*psibc*psicc - 0.08603015464565599822968015993637659093207\
830074601568100872181386379463716093`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.19040739185634986291651426470524660062384076381123646600943441879087372930\
781`50.*asl^3*cf^2*nc*psibc*psicc + 0.000073848211548620099778195636588640187\
09768911172734150547613889258459346215`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00035728298961986127556600714524886944367070464048721020408115225579820903\
565`50.*asl^3*cf*nc^2*psibc*psicc - 2.231474928994620320080734603515619052710\
28620638994471694707323811497900575378`50.*asl^2*cf*nl*psibc*psicc + 
 (0.1295546201355094164023896217618743854682381462479889623907841772138302248\
4917`50.12872598811833 - 0.04209011274095779059160160205516997632126676035561\
820675723958662389590057764`49.64045317188322*I)*asl^3*cf*nl*psibc*psicc - 
 4.52016110927836883444359792354716445862896282902280010403741118444505992352\
347`50.*asl^3*ca*cf*nl*psibc*psicc - 21.3356139436876590928195163582802254531\
5522788120405408680463910065532991218862`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00180905686664756573806642480268519881782390208804786448358009321801227968\
237`50.*asl^3*cf*nb*nl*psibc*psicc - 0.01750469597446218344690181404689698605\
839994904298587436771342940814882992138`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.21440594015150887292572986084580502239981081191599044847396412230595446659\
253`50.*asl^3*cf*nl^2*psibc*psicc + 13.55310404517738737860365871948831046299\
50473900699906600515450201487408538541`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.2268958556517271825210688672434377462715838095452341317626786888588559348\
1188`49.59957267650692 + 0.77424381763796916641220608582567664655405400574747\
650536672278992777128353538`50.13262385930811*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 16.42628540662505743183479071652076903971379938042096425105079772\
765437294262314`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 1.80787525838973347452969732910802530538173411080651090321305017474620685068\
037`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.0109875023101261837635692750127\
041871406351522145206831671540252801523253939`50.*asl^3*ca*cf*nb*psibc*psicc*
  Log[mu] + 0.106316662015097054634050439956161870118836762618144951880259410\
08986338612574`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 2.46420073548679770520066522172514735690819043455818012000937182184522560979\
163`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0412537919366776695492852485897159538675606926445880239569502615802177362\
0163`49.59957267650692 + 0.14077160320690348480221928833194120846437345559045\
027370304600922617298106287`50.13262385930811*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 5.965395547796640901999358148308462769526845883516006199320324250\
04054827229452`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 0.91698918416960887538888429101284303960651310122450500814062597449560801954\
729`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0019977276927502152297398681841\
2803402557002767536739692748612034249032342403`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.019330302184563100842554625446574885476152138657844536705009769\
24920645887546`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.47353368711350664294519701334544029521365519803633328860779787655744786584\
716`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 7.9091595111053930536001842191308\
2789710999275671354068782741055742623707234266`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 2.8760580040383247467637033524112101444036337297140147956164638\
2374763985958741`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.26145981854893861334215485021920092221851215724672861778328200813639393389\
548`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 23.2245447827276669434813675242\
9318047298126301171212055396746184088926485498934`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 32.0127125285118161148947169954857199639573729353439869715\
8874940148176267611729`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvetacav2mb475100mc150100qq34.m <==
13.39028379408951864819636891708495833048221049794873941659326830844417319111\
86`50.*asl*cf*psibc*psicc + (0.1523691649557862650374756955709665021729376556\
9292340399301534183320412323828`49.63567881601496 + 
   0.474725015852256805442686139765874483632792293133784558312289381721714117\
08084`50.12922384623645*I)*asl^2*cf*psibc*psicc + 
 5.43312074595033500265449751528531828963711732364250466508692600918981420540\
258`50.*asl^2*ca*cf*psibc*psicc - (0.2425621725128001906922446017718187538493\
1845951925531978624803384132938199047`49.96295065279368 - 
   0.284126823480618774402631754700916103096947043632055836118200410956839350\
75971`50.031639815032015*I)*asl^3*ca*cf*psibc*psicc + 
 4.32707036739676566665097254358728762852667035539480768297943492902187804429\
881`50.*asl^3*ca^2*cf*psibc*psicc + 1.101918798160941970335111537842307009254\
06109252326095374123993005817649447441`50.*asl^2*cf^2*psibc*psicc + 
 (0.0996043237626580649104714435582505063338604450477973853746845210432964563\
9005`49.11187933326375 + 1.08414824433198720070961997050672293665077592107394\
229567793590262019835505903`50.14868981282298*I)*asl^3*cf^2*psibc*psicc + 
 43.1512752202056106117247245194895590067957101463304100311287727636314865041\
6998`50.*asl^3*ca*cf^2*psibc*psicc - 84.2987536959777018063573329423715512198\
6288689851370331384100711986837324633483`50.*asl^3*cf^3*psibc*psicc + 
 0.00737353667305958726537700258124080271680184673976186785199628370861651700\
059`50.*asl^2*cf*nb*psibc*psicc + 0.00441513969736958305464328352421358044492\
506757098231407518117996063935832032`50.*asl^3*cf*nb*psibc*psicc - 
 0.01529262355357915762809310497523935517503674141062616153844804840847976349\
638`50.*asl^3*ca*cf*nb*psibc*psicc - 0.00159059222543666766705889486303606221\
673871372950128086914945572452925965637`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.06033538235785437658164784161382850382878026364674917219865459686058769`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.070480614484743664685126821479250506445005\
46030390039023665289159869467347201`50.*asl^2*cf*nc*psibc*psicc + 
 0.02636288490598260278077156198347163252906387668393869667743466541089568315\
989`50.*asl^3*cf*nc*psibc*psicc - 0.06690477664139016110152517057270101288459\
950240605818904096887962596460329513`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.14096507478092113066053170434270321521982546786547763842419043315718720031\
382`50.*asl^3*cf^2*nc*psibc*psicc + 0.000077622163000372603169115247373967685\
94227036948193856739202880851366529218`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00037097921855395807424051634812986820226162775741287852473904206311826795\
152`50.*asl^3*cf*nc^2*psibc*psicc - 1.067890075361828764749138388123169444249\
26142425143497694716745707404594641065`50.*asl^2*cf*nl*psibc*psicc + 
 (0.0914935961761958393030370039611027503620240219690691480418528354140604849\
1691`50.125687573969415 - 0.0318428070214125873545828614376793350274011292959\
299246221044556042813970886`49.66730822087288*I)*asl^3*cf*nl*psibc*psicc - 
 2.14762928255004959090167480194991926997821909146623670172182358381624706606\
786`50.*asl^3*ca*cf*nl*psibc*psicc - 10.7563057579572668934394802108514564727\
6175019708210104695721704628169646765429`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00117609555623495541103781914834739939696482547273967805102652115303244684\
911`50.*asl^3*cf*nb*nl*psibc*psicc - 0.01124181531490515264564200624090304308\
530189104921795568084827012082541068305`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.08516542521374050161098075909136995973404421063780306336061949275420950368\
379`50.*asl^3*cf*nl^2*psibc*psicc + 7.814142802519700909715307360718373402134\
29628012533288500481235057654531293855`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.1778355757016503581154975233173051251803884227006885309743134055458294916\
9226`49.63567881601497 + 0.55406877446994364882231379741986869551971751282543\
993536739274768369958182951`50.12922384623645*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 8.263211324351839300498616952229750517642232160723162880037389482\
36669263355501`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 1.28608937316342576178827123392518179441228270933733622393389562100364669039\
408`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.0086059219369698804181303383456\
5333303712060926350768207148646891084419967947`50.*asl^3*ca*cf*nb*psibc*psicc*
  Log[mu] + 0.082260480040942075076198454427042129614181600950918612260439448\
53787119524567`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 1.42075323682176380176641952013061334584259932365915143363723860919573551144\
337`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0323337410366637014755450042395100227600706223092160965394230240099818081\
7382`49.63567881601497 + 0.10073977717635339069496614498543067191267591142280\
726097579234148004281434188`50.12922384623645*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 2.964616999494965766903641120677642858191576945605084087329772573\
69377138741657`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 0.57301428231525010157414263542793305910236063415688007692673698587930935962\
807`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0015647130794490691669327887901\
1878782493101986609230583336862532758836606222`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.014956450916534922741126991714007659929851200172894293136996418\
65907181240432`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.22661331223014890462539116002996540048676467615769869150685318210454489960\
958`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 4.5600846611722106145699213044917\
667415906019030623528985983830905087537927183`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 1.6582126040626220416617895652697333605784006920226737813602531\
3037872325739613`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.15074660036932927651470814229724848732530915382024307103275448176872709402\
576`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 13.3902837940895186481963689170\
849583304822104979487394165932683084441731911186`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 18.4571671817729925046738749153099065627366789503725424118\
3216103635944832663787`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvetacav2mb475100mc150100qq4.m <==
27.58203602615046123369318240956584395577731918551751562137775850590122419032\
804`50.*asl*cf*psibc*psicc + (0.209750688456477158608430695031956387859784687\
61527312346029096442382973012404`49.58939813661488 + 
   0.734143722722560088669967528042917241078633046426043178736008488884911735\
72194`50.13347583136279*I)*asl^2*cf*psibc*psicc + 
 13.9764282264660391976617645862660607121451234647211843723442423644601106666\
3364`50.*asl^2*ca*cf*psibc*psicc - 
 (0.3906640360114606640842823540115759683056297001559755767004360239572897487\
7772`49.980192025387176 - 0.4263463944135462471740173966463264175629560226306\
3523027672145348636916781814`50.0181511874009*I)*asl^3*ca*cf*psibc*psicc + 
 12.3498647107531163147966227955209076399771247355136439572730215880194531347\
2728`50.*asl^3*ca^2*cf*psibc*psicc + 
 1.72213061228809386830533754357853667192655014754099617268431608106021350385\
8`50.*asl^2*cf^2*psibc*psicc + (0.2368729558835716722045829019303780278473837\
1430655980877856569858709256879626`49.23208185578854 + 
   1.948784960207481904888542458491504597617672678498630585164187734382336147\
9416`50.147330295531546*I)*asl^3*cf^2*psibc*psicc + 
 108.883397838745824642317660785884475518561652095914933669377920254027447214\
97233`50.*asl^3*ca*cf^2*psibc*psicc - 
 221.7951673835690531447075180818057106321832558714348859530647`50.*asl^3*
  cf^3*psibc*psicc + 0.010176531457583629416313494948659825917650831599253119\
84690713403556898619762`50.*asl^2*cf*nb*psibc*psicc + 
 0.00675263628923103091885612594316800937191801094551186872175584492387090252\
444`50.*asl^3*cf*nb*psibc*psicc - 0.02110928006666738685195964121570447145188\
077233593159106216698034623992568243`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.01231909370242733599348993316825293572046742712450970382680931219151306664\
705`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.75468266407173515495384502637807259074372130882608199032562928194932509`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.098775986298319115995687563888804713748399\
78820013207194857799164987997014804`50.*asl^2*cf*nc*psibc*psicc + 
 0.04051944518747234270392550306928084128573656299432860125758023135348976515\
572`50.*asl^3*cf*nc*psibc*psicc - 0.09317017826234217796709622859185713321861\
038192101082822318765787503190294563`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.20802392854205379563558713375104253826694547847823866494793773183832227269\
646`50.*asl^3*cf^2*nc*psibc*psicc + 0.000072887797758343095233376836555203605\
08292695572900641335830372393505064469`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00035373369318912594082778228133691131085955831246522972922028243109507775\
081`50.*asl^3*cf*nc^2*psibc*psicc - 2.788351379892512600755743895848694099495\
85660900321418790972290978805983875604`50.*asl^2*cf*nl*psibc*psicc + 
 (0.1439006987730555035825193187192703054199552298569729715989389290841778719\
5536`50.12950472607851 - 0.04586605758531630776763562768443456261693960659542\
552504449901301138949144258`49.63293323520492*I)*asl^3*cf*nl*psibc*psicc - 
 5.68597304478468844110079540348793049721758998504037849404046356705740310848\
141`50.*asl^3*ca*cf*nl*psibc*psicc - 26.4274965458485355963616037570233304221\
5331299500638059430362206665529920576984`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00205755264081084517210983157631162876452937391304019506866316070238417050\
255`50.*asl^3*cf*nb*nl*psibc*psicc - 0.01997112594835529526820487974541537690\
82188418561104070699139533218860431483`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.28188286790638341978644190272534150691744022955789015860571104819904025513\
783`50.*asl^3*cf*nl^2*psibc*psicc + 16.09599703836880663924387500294234822761\
195821988464974624890128737548216163121`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.2448076318216942607523211425240370783997752518615739219974608585188544135\
9157`49.58939813661489 + 0.85684575101532909060937830852918798109858512265944\
745001961759052596717181734`50.13347583136279*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 20.27147578078167581075705020127743397334429239864926252212313874\
709599616619189`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 2.00996106370049796698107066190862552945999260505506878622241406999258794838\
022`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.0118773987567004383734541907170\
5497440072990373272952825213475941478958783378`50.*asl^3*ca*cf*nb*psibc*psicc*
  Log[mu] + 0.115285034173135290411865424127446142500290177472316076192398627\
26780550460348`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 2.92654491606705575258979545508042695047490149452448177204525477952281493847\
838`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0445104785130353201367856622770976506181409548839225312716153115716488292\
2927`49.58939813661489 + 0.15579013654824165283806878336894326929065184048353\
590000356878835716688502595`50.13347583136279*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 7.384711380650874127922825541023906182219041799429419083118148609\
00832246205641`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 1.06410860048615507200276028587878858804808064128238987406482669795906352559\
048`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0021595270466728069769916710394\
6454080013270976958718694273425032458863669435`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.020960915304206416438520986204990207727325486813148377488425808\
49285284533146`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.59170654024933423386255331824168765855397041630759260151940919087655072503\
928`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 9.3931108063793120487500488921492\
9527841088003155085126851096726733117249767923`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 3.4156766568652043813636541425997437376039563751094004612521499\
214087616228486`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.31051605971501858012396855841815852160035967046449095102285020218256111253\
825`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 27.5820360261504612336931824095\
6584395577731918551751562137775850590122419032804`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 38.0190784584457957645226826333455593086434567653173435325\
0710232453424742394817`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvetacav2mb475100mc150100qq5.m <==
37.38198053119944078629714122501985716507569966971794988801235766491386328378\
024`50.*asl*cf*psibc*psicc + (0.239957530839101161773911551076802455065505965\
43826517015847775671936006664911`49.572626960972045 + 
   0.875581862610158923231223069876054922535529447310493455849445422047172676\
76499`50.134789333292005*I)*asl^2*cf*psibc*psicc + 
 20.4946054149227521678561773589811431127819758538863126592496938992847438357\
0075`50.*asl^2*ca*cf*psibc*psicc - 
 (0.4718852531902968033840909841395343716243726773684570331567822834669578113\
5518`49.98559867095724 - 0.50320282876783808326180325601641233815636577880356\
854886164139918630646112024`50.01350533931066*I)*asl^3*ca*cf*psibc*psicc + 
 18.8805938382110738475735560109502243289990858398416072342870679045896046665\
4841`50.*asl^3*ca^2*cf*psibc*psicc + 2.07181239249368639389226313949695293832\
973238099093795767529598596543199997922`50.*asl^2*cf^2*psibc*psicc + 
 (0.3264860346167230786933177752472896379949170236648931448963852270225638643\
3386`49.264603394648475 + 2.4892732154480121765677657370918737755723638851657\
2131241332403708392454874024`50.14681135164525*I)*asl^3*cf^2*psibc*psicc + 
 160.7744406294354655058515387984914453317896064898865805406523`50.*asl^3*ca*
  cf^2*psibc*psicc - 
 336.2240954035341624819522517021582417498058758054384797693696`50.*asl^3*
  cf^3*psibc*psicc + 0.011697214505940906440552148959013305955109890320965349\
60851419996309512572526`50.*asl^2*cf*nb*psibc*psicc + 
 0.00802986004833773607216938699283121846023601636315580795138188815327681272\
125`50.*asl^3*cf*nb*psibc*psicc - 0.02426457582885801741215053726256851283273\
432864897490358079746164121444397441`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.02109437321646408794972051924116929420592608541057002968450083814684640766\
606`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.66018132944558015858166240879996621052392235550896988381265251273321226`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.114084748648771966276668577713644108082958\
99960574783452413730839316421017501`50.*asl^2*cf*nc*psibc*psicc + 
 0.04826945359273958933458389057488129866028990840223982544596988260327187533\
407`50.*asl^3*cf*nc*psibc*psicc - 0.10739855970423306538151229584260464895297\
136092520338210074486475263262849689`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.24132788060111932099223196235714227013231629739767503706907853655643772116\
177`50.*asl^3*cf^2*nc*psibc*psicc + 0.000071396633235484682447762859066614401\
29761923454475637218594440778351620247`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00034817122285403603841306286158915289711500475567776315816901955509845597\
358`50.*asl^3*cf*nc^2*psibc*psicc - 4.106923881371034870186418264319905777098\
91935580568009364734719524669985154526`50.*asl^2*cf*nl*psibc*psicc + 
 (0.1726477792296583246876578632827770374206182726414871513570124959875752657\
5957`50.13072073266424 - 0.05333666289245015987653115140175210926439398624918\
320014129017021415814498037`49.62058557603926*I)*asl^3*cf*nl*psibc*psicc - 
 8.50295433357854563584998268052525735261846978149297267178770609663115021083\
116`50.*asl^3*ca*cf*nl*psibc*psicc - 38.5874479990079774869738997422766417614\
2099513020765519704159625663692620792165`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00257019927341056793293048370910673870031998959856926745390391199019114278\
241`50.*asl^3*cf*nb*nl*psibc*psicc - 0.02506755244467620865901352336371196368\
340644248421054117630636127872040653541`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.45120198362145302945051300094461212937147554533360529240741636108452048170\
272`50.*asl^3*cf*nl^2*psibc*psicc + 21.81493227505308336618329880540608579533\
798367850449299875468176384979249385024`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.2800631325445716798940091258127258027691935636657954120049331555633460652\
5464`49.572626960972045 + 1.0219233311174474686404205253789031097936004274985\
5117421029148063738739946597`50.134789333292005*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 29.28574445763539242867638480757079596904868913951496276872459221\
300934879367527`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 2.41808734511238532981302955601223558312850053008693522845635868907442964317\
971`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.0136522430661959289236557220623\
7978489191918742011768267283963053032555472225`50.*asl^3*ca*cf*nb*psibc*psicc*
  Log[mu] + 0.133152445644888894370290597053219095382920992976816199063022259\
72587239394548`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 3.96635132273692424839696341916474287187963339609172599977357850251814408979\
091`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0509205695535584872534562046932228732307624661210537112737500672715417177\
744`49.572626960972045 + 0.18580424202135408520734918643252783814429098681791\
839531096254711458093559444`50.134789333292005*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 10.72059112753274332722423703768825305751933546840156040355770738\
757173010851772`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 1.38654887314487669577799087736696745175465908571025290554586194416846509827\
946`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0024822260120356234406646767386\
1450634398530680365776045602461421666024443052`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.024209535571797980794598290373312562796894725995784763464952927\
1405376116011`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.87151631549647062089516052895662796847401756337909428614158624315519699709\
597`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 12.730499117561955881472249547681\
54209260963752322533627831523661481371868701213`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 4.6292724063861657750808180173387425791307772811728495557395124\
3006256810922879`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.42084294603510597955280163793988568901188884374298632324893164479618055174\
578`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 37.3819805311994407862971412250\
1985716507569966971794988801235766491386328378024`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 51.5273219642053091798319794645673711163403444247392221256\
3623380531726915036269`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvetacav2mb475100mc150100qq50498421000000.m <==
38.00982047242352796451233313773548042034824424574019146584740834319422883438\
126`50.*asl*cf*psibc*psicc + (0.241735642804833560474661487735040341360977108\
20827919284418833171502354684903`49.57175190136389 + 
   0.883982570173493068843673555032423510820848782056784253187802652219262641\
55786`50.134854913463116*I)*asl^2*cf*psibc*psicc + 
 20.9247970747108147056284068489792714584260087563627834492072811163449646909\
3482`50.*asl^2*ca*cf*psibc*psicc - 
 (0.4767157968338027902222672287104498763623742833831673992652351378090163537\
6955`49.98586948829448 - 0.50775821433946676371468140459949314782841933032578\
69629702176571743364149488`50.01326690300352*I)*asl^3*ca*cf*psibc*psicc + 
 19.3202098834269991881700220796677642552753556845026120437889198491434769830\
8281`50.*asl^3*ca^2*cf*psibc*psicc + 2.09262502277988939696327891450083216991\
58613879058102515408723411321231612403`50.*asl^2*cf^2*psibc*psicc + 
 (0.3321061643369785279431283531850234312117453236771451097963013710490568061\
6197`49.266178989797076 + 2.5227957728689049444325711701172551737575181636831\
1640274575534189714461032809`50.14678414766365*I)*asl^3*cf^2*psibc*psicc + 
 164.244011742031757124506452742209271961331657169459691854624`50.*asl^3*ca*
  cf^2*psibc*psicc - 
 344.0222124659354423711622869426512634095595991654899466531756`50.*asl^3*
  cf^3*psibc*psicc + 0.011787433572460799670338479391171971620103933262760263\
33707268041935351905996`50.*asl^2*cf*nb*psibc*psicc + 
 0.00810576580144691273259741296264550717166353360715147770487256737036560607\
184`50.*asl^3*cf*nb*psibc*psicc - 0.02445174026937686932439860908716642320516\
19445495710269035271942581300405871`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.02168199515822319161249766970257153858524729944380967517228606391287413635\
237`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.65546557437651709986167578154840955273550514706527679133657283724292076`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.114992445739241833293528495913497719996117\
16299813021720027466644556387326888`50.*asl^2*cf*nc*psibc*psicc + 
 0.04873028613216900945203059422138985667716326273745433676318762246701804049\
671`50.*asl^3*cf*nc*psibc*psicc - 0.10824218173239242534976644913763598641611\
163509418778638933377283365296675657`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.24321878650155630560154451771681895995555785257905317501333048036612440220\
785`50.*asl^3*cf^2*nc*psibc*psicc + 0.000071321874117743800355084023619563620\
03967258163535067112875938031662992502`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00034789068753129405270415011108682932904434626763987022633321957954370016\
245`50.*asl^3*cf*nc^2*psibc*psicc - 4.194050574975921714790219087649322369358\
19669506287618304023616120692013346861`50.*asl^2*cf*nl*psibc*psicc + 
 (0.1743579264416524626099408197913265501682911926526342170146429188208971883\
5893`50.13078196304475 - 0.05377775994291411556713522814648769487204410543317\
360168175367830569602701583`49.61994297570786*I)*asl^3*cf*nl*psibc*psicc - 
 8.69146882913410443760022120847429754222210510777303630798957922706307554061\
879`50.*asl^3*ca*cf*nl*psibc*psicc - 39.3961154882562574398405542024625206900\
5556441205633411478222200954435481301451`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00260127998173191910607659513421587327270719410277429606088534111703280610\
014`50.*asl^3*cf*nb*nl*psibc*psicc - 0.02537681721072354104718266394612007326\
267174536022400945501176912560354048364`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.46277672472085494171385573516242318561272860225651841047281574878773779742\
467`50.*asl^3*cf*nl^2*psibc*psicc + 22.18131965214632455955713478403713959911\
074103797092464364934813528301875265121`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.2821384314751641723677188380757985641632311530953429939358507689789991866\
8359`49.57175190136388 + 1.03172810143472420693938889006313077713840053757866\
951592793514911332022608405`50.134854913463116*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 29.87795584308026818256879039553722295608422911819581464393270753\
042591531569799`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 2.44237852036353616926262065911234532507502161190376964498681099814275408730\
925`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.0137575410091129641199201433091\
8281733565307552252130257160926301233847624239`50.*asl^3*ca*cf*nb*psibc*psicc*
  Log[mu] + 0.134211851822597239189691906207335102313886193219352674098334029\
91813589106646`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 4.03296720948114991991947905164311629074740746144925902611806329732418522775\
472`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0512978966318480313395852432865088298478602096536987261712002207725395611\
3866`49.57175190136389 + 0.18758692753358621944352525273875105038880009774157\
627562326268538008455268521`50.13485491346312*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 10.94007497459324852926000384917907036880140311904362662512889553\
777870744407048`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 1.40686882195895782991140622536414164328784291596992618152154941839904123552\
371`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0025013710925659934763491169653\
0596678830055918591296406113881113852083921518`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.024402154876835861670853073855879109511615671494427758925360764\
63337892859612`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.89000517411309831027865587817187458694065084123356778146517725976993554615\
837`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 12.944311112115122410611388752065\
50463179761304116423730357391787281884752610873`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 4.7070222225873172402223231825692744115627683786051772013154799\
9298294574929614`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.42791111114430156729293847114266131014206985260047065466500636545024253032\
91`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 38.00982047242352796451233313773\
548042034824424574019146584740834319422883438126`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 52.3927365391885909462837999970545862114080198683282799165\
2406766025892502531114`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvetacav2mb475100mc150100qq541100.m <==
43.08590760100427440512284509009787554186905211051306134383897933939658671725\
535`50.*asl*cf*psibc*psicc + (0.255560524703959524736535535581763706150491828\
14373650515258133542343426607564`49.56530818959339 + 
   0.949543286387467376584366214474701531214218406854823768710417616071200114\
84571`50.135329185965425*I)*asl^2*cf*psibc*psicc + 
 24.4510545135138217679198818887469492403602292046097876311160814101613454049\
3082`50.*asl^2*ca*cf*psibc*psicc - 
 (0.5144342111467451536017581351441101280001445214907638481164323230482259604\
5242`49.98783026519609 - 0.54327950147506433806369688441958352532607912270594\
872441215928543954109491344`50.01152374160381*I)*asl^3*ca*cf*psibc*psicc + 
 22.9573896726767712478341910776956901078239793485367584005779028462727257631\
978`50.*asl^3*ca^2*cf*psibc*psicc + 2.254829537194938244296661058779178607690\
88143991308396436300447228517052439069`50.*asl^2*cf^2*psibc*psicc + 
 (0.3770650977089623714456364382905379799468437598102913368131669407107435224\
8404`49.2774435592055 + 2.789693352772271787029904657151149915416032624239281\
98496601745275668744817835`50.14658369216026*I)*asl^3*cf^2*psibc*psicc + 
 192.8732901680291091536536803920192512577464199282304852668902`50.*asl^3*ca*
  cf^2*psibc*psicc - 
 408.9924863369108563201657770625360828811957025898035298928865`50.*asl^3*
  cf^3*psibc*psicc + 0.012491203764708643051603060717114319306575048019765453\
19589982128062294442036`50.*asl^2*cf*nb*psibc*psicc + 
 0.00869829874453669943278258093047350325244496928330707859300660854414057439\
482`50.*asl^3*cf*nb*psibc*psicc - 0.02591160088609327528854795064772105704886\
307074194009135194922542113464153092`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.02652621738351615459476100090241341563460531602093220515294187381775675639\
311`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.62137367364717006243836970100304396349165536438319504300831908761065566`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.122071449335599604877789015986975797604064\
36818261660845503629959888810404861`50.*asl^2*cf*nc*psibc*psicc + 
 0.05232846119829442830755114823146577005377082591200919636309468019888213324\
236`50.*asl^3*cf*nc*psibc*psicc - 0.11482097514653235184019012806525196086119\
934482480174332218048474045678880427`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.25761481479682681133535548284089485043791193262193663222703932698521365208\
685`50.*asl^3*cf^2*nc*psibc*psicc + 0.000070780421367692887371621555221498762\
32939490946283898227209653189930295222`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00034585412197621963921536351961771129942335837522072152853678815853824596\
627`50.*asl^3*cf*nc^2*psibc*psicc - 4.908590620184646828521591795885983079314\
53945460881901988174072467547182439581`50.*asl^2*cf*nl*psibc*psicc + 
 (0.1877132004192626046020662704462603833612211693129078654611855411983739904\
1974`50.131226318130615 - 0.0572116710195902602732789752003926124537848545584\
5910368751156455710135607802`49.61521613654018*I)*asl^3*cf*nl*psibc*psicc - 
 10.2470839428415320921198331680839983227145795396282740017465707758568640657\
4644`50.*asl^3*ca*cf*nl*psibc*psicc - 46.051735260365487241581216602493526152\
88421384135376320054317353527456061761317`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00284613735897418310501397106060595854613174397350546761366089019846029817\
027`50.*asl^3*cf*nb*nl*psibc*psicc - 0.02781414177229043879816004260683997327\
975439073521313790568449443600700113736`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.55921444430714721737993746491291916361734123238073730215729303161953665545\
689`50.*asl^3*cf*nl^2*psibc*psicc + 25.14356229843515193255193886453999602063\
182877185031654847092273867142635186423`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.2982739522824863285784144352854838834756123934154144559726259001263816479\
311`49.56530818959339 + 1.108246389860783399338273402643156262089291595395599\
85271767876036190280163584`50.135329185965425*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 34.72219186227828174724628345802814375025231238073379923024998168\
462139754895389`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 2.63169328894402401959899250756563017538850661981080272728561724754693263605\
256`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.0145789367116908009777382971005\
1133692289008572363770728212287143124615180701`50.*asl^3*ca*cf*nb*psibc*psicc*
  Log[mu] + 0.142474013529118625270665769438281010584200287142055550771314407\
66015307077319`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 4.57155678153366398773671615718909018556942341306369391790380413430389570033\
889`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0542316276877247870142571700519061606319295260755299010868919483556440434\
6083`49.56530818959339 + 0.20149934361105152715241334593511932037987119916283\
633685776346129674143279783`50.135329185965425*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 12.73663361401998387860533955057206159188070611140534435308283682\
729232561553946`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 1.56986847800845119307132284003607611725049961391537598734871910683495128484\
398`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0026507157657619638141342358364\
5660671325274285884321951360779861726516955996`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.025904366096203386412848321716051092833490961298555554683601684\
54622508609393`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 1.04163528108919826488312830347970135467943679866231460685926792337142825539\
817`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 14.672981498028229547828025386435\
70514764036751643587048890719932066242339070234`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 5.3356296356466289264829183223402564173237700059766801776995645\
4014682511779966`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.48505723960423899331662893839456876521125181872515274342703590804506525426\
846`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 43.0859076010042744051228450900\
9787554186905211051306134383897933939658671725535`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 59.3896150372242918400213296721909116469123014291312037563\
4764912142425513106477`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvetacav2mb475100mc150100qq6.m <==
54.06518828803766294521523273058756757303139240895874505539538048414419693062\
114`50.*asl*cf*psibc*psicc + (0.282714826754614017162092829840442225917767129\
12514491103428689901804198669019`49.55426300291603 + 
   1.079427402659385940849982029261426397661331337685947887085119934034256023\
5454`50.13610785659571*I)*asl^2*cf*psibc*psicc + 
 32.3359892723962103530755768682655043715012816391833442940960150435227498919\
2227`50.*asl^2*ca*cf*psibc*psicc - 
 (0.5892463865192168127610342232302900128384301016043363926569481162503915293\
5212`49.99105713163812 - 0.61352023112969458094956969336525218715549594459326\
877549816539763042221148203`50.00858909206304*I)*asl^3*ca*cf*psibc*psicc + 
 31.2763089057374367306309208099583538588540515021905736181506098700108960021\
5592`50.*asl^3*ca^2*cf*psibc*psicc + 2.57323415502488577729055027004065702586\
870955494590361842539825334670122446834`50.*asl^2*cf^2*psibc*psicc + 
 (0.4716801223794682515724955036290246642907520309013442785127715714253762051\
6415`49.29545749696179 + 3.34526373012824403453916554258903809032048763171374\
16572220715777421570360838`50.14624028431122*I)*asl^3*cf^2*psibc*psicc + 
 257.9997818579688860281899682505191066535373055233184361836904`50.*asl^3*ca*
  cf^2*psibc*psicc - 
 560.4916153149292913653268499580664473998047055716881202816394`50.*asl^3*
  cf^3*psibc*psicc + 0.013884074903087393065643861909383889528002658076285177\
65274276897772731268394`50.*asl^2*cf*nb*psibc*psicc + 
 0.00987287356148967626575030253389202140622852060166320582109588231734948317\
92`50.*asl^3*cf*nb*psibc*psicc - 0.028800043208441319968856522560449414372714\
33706883611130049915718130295034002`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.03748643810600000052721828559639982086699431445529318423751156813990349640\
112`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.56546498807241733202598302984534566994602307257962913504425158158369158`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.136074761759900669982670193110291650785905\
85779393709437266362237156877640406`50.*asl^2*cf*nc*psibc*psicc + 
 0.05946504677608725168608109101384804025872350232167525487339167593195388899\
439`50.*asl^3*cf*nc*psibc*psicc - 0.12783075698839870510225202135859785428078\
485394893796912119077010027079814297`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.28413455880410123136599874013999727294717493333202697302467520736864523926\
793`50.*asl^3*cf^2*nc*psibc*psicc + 0.000069888674931785965402413582387155129\
51388432806735431561114419051380314986`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00034248175904550780816443426276656559444928817904695538319939895557201297\
172`50.*asl^3*cf*nc^2*psibc*psicc - 6.508223787743231185767859770979482800107\
12970403482257804965033204555085432191`50.*asl^2*cf*nl*psibc*psicc + 
 (0.2142128530625125983179948456627616531757866930548688611271815051149980056\
347`50.131961964303514 - 0.06397619310496051683125953787999242344606307001306\
095713088521293429297606986`49.60713483264668*I)*asl^3*cf*nl*psibc*psicc - 
 13.7836705238208253480514502854958906003423891298677016348998467884011676740\
0152`50.*asl^3*ca*cf*nl*psibc*psicc - 61.097102807461757323518562039014863458\
06601898417461886837153428212918048977416`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00334265613110146731487081294936692291942533363028867219788480209705317926\
201`50.*asl^3*cf*nb*nl*psibc*psicc - 0.03276063690665904589396498908397957085\
126832296882765040309606575270402049768`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.78344269598555447418926440249234100178673187373065617202950229052348591115\
488`50.*asl^3*cf*nl^2*psibc*psicc + 31.55072053919588168313231333604875623199\
896754750232963668184121028217711683085`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.3299667225313480473458670689891549780384575827467800256667773734165723600\
0704`49.55426300291604 + 1.25983885017530438386765659793394876548808275090761\
16854704220090977840112489`50.13610785659571*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 45.50093280562021463832604254828529384917267615414145013913975474\
591031588128258`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 3.00331486037078522513050663485490207214559087583144448533515342323175728768\
006`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.0162046071079528994778984108083\
9970537088411566468123204303350835939842376538`50.*asl^3*ca*cf*nb*psibc*psicc*
  Log[mu] + 0.158817787070361516081237895612814174415837730341773491755780060\
11799063833856`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 5.73649464349016030602405697019068295127253955409133266121488022005130493033\
28`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0599939495511541904265212852707554505524468332266872774351271850318002316\
3962`49.55426300291604 + 0.22906160912278261524866483598799068463419686380138\
39428127785353990948792464`50.13610785659571*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 16.74037264111592521369895082022948751059816811840228193655718129\
614515840819354`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 1.91554446513760109715462583733003741203051153249491813481911381912222695176\
05`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.00294629220144598172325425651061\
812824925165739357840578934942181739327702712`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.028875961285520275651134162838693486257425041880322453049779845\
13355806665958`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 1.38108798209012462432054247422847073235802907767858112351907942077421294695\
437`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 18.411994817054717533648731150014\
07569649876624039925728793227128595435547198907`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 6.6952708425653518304177204181869366169086422692360935591534459\
152405639600696`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.60866098568775925731070185619881241971896747902146305083179801797679790486\
44`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 54.06518828803766294521523273058\
756757303139240895874505539538048414419693062114`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 74.5234555362311146036846767958419031426664712965087341843\
5693174257307666526385`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvetacav2mb475100mc150100qq7.m <==
86.21856232264531892946885035371499125540288187468341758616749153079303501025\
461`50.*asl*cf*psibc*psicc + (0.348419824695871688861150402199259090904415222\
02945601576755819190620868927959`49.53394503983028 + 
   1.398273618962943416726443619211186988598763620484474600206300913225835283\
93898`50.13743434587938*I)*asl^2*cf*psibc*psicc + 
 56.9446324698526874137048107133745010685058104491575420033582588582278666970\
1837`50.*asl^2*ca*cf*psibc*psicc - 
 (0.7732272295013044762830630148814679762019203366478835708558601813213029875\
5765`49.9965686919181 - 0.785446081363267783544449964387839120755462587333593\
44318968143228736578153616`50.00337792976095*I)*asl^3*ca*cf*psibc*psicc + 
 58.4050128271872974877820131829584206581714294908680520885536048637128919887\
2223`50.*asl^3*ca^2*cf*psibc*psicc + 3.31541199401123491718938851866027608371\
36832084860641806796638963348264349607`50.*asl^2*cf^2*psibc*psicc + 
 (0.7327963174357125259285654138617015781861335689245676113972811030483591120\
6286`49.32484771228862 + 4.85008396899295879976112515213304915474990401028392\
841071286215858918271934352`50.14561369167083*I)*asl^3*cf^2*psibc*psicc + 
 469.0844909650983991156095834900418980916915006959963783770484`50.*asl^3*ca*
  cf^2*psibc*psicc - 
 1078.6554999472681192277665614473321397684698459558732745468632`50.*asl^3*
  cf^3*psibc*psicc + 0.017298102830280171983647412901170168924961521661770729\
19704611738616918007842`50.*asl^2*cf*nb*psibc*psicc + 
 0.01275919691229562507362237394282657665260559470275151818741479248287913633\
669`50.*asl^3*cf*nb*psibc*psicc - 0.03587459280611072797411785501682853046433\
738599322347243917712161575579788529`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.07220878429381033224827182408206016092984007182519585512287450194351730320\
213`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.47053295098096956943017605949112699751854615261049249510228801137541154`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.170371535312117158263568898227636042413460\
81193707144002825887522035347631232`50.*asl^2*cf*nc*psibc*psicc + 
 0.07701938277258654150828381416995441479139847540729762272308698151489113045\
342`50.*asl^3*cf*nc*psibc*psicc - 0.15965947396668363439712685670000561828730\
35693877022922371954061036911024125`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.33660737372686293488568338514845444760483416092381615770558540536374655871\
816`50.*asl^3*cf^2*nc*psibc*psicc + 0.000068363569463223458617802856640405847\
86206846051914745403176231994973241595`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00033666137850902414683676503273183407875777264956249043544787620457221682\
755`50.*asl^3*cf*nc^2*psibc*psicc - 11.51041565353304447286287910208743556802\
877574677509560917394479359846752746467`50.*asl^2*cf*nl*psibc*psicc + 
 (0.2794385763734988692529640899624486420175251150442475112471282837984811176\
102`50.13323406154377 - 0.080424913744354687665380077993963967337205189691330\
33374296168028539340355197`49.59233830525706*I)*asl^3*cf*nl*psibc*psicc - 
 25.1962002350071208245005563741397660542224659092552815576109247302240556795\
0326`50.*asl^3*ca*cf*nl*psibc*psicc - 109.26091387938500753932851780717101339\
329376606058393670126117548156870640357366`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00461868878882442955677436775652867342158180291721254677696789249739063498\
081`50.*asl^3*cf*nb*nl*psibc*psicc - 0.04549013887831859225412927519342578400\
756166354885046905759936119231804631307`50.*asl^3*cf*nc*nl*psibc*psicc + 
 1.53667220779324119003695328078444552439992294600562647616838304574689211714\
942`50.*asl^3*cf*nl^2*psibc*psicc + 50.31440472639403928448331354200862983557\
181514430462918578615862349437899889063`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.4066534073914371235364677513721758113365653245455919454982608278154931068\
718`49.533945039830286 + 1.63197582718826921695975820767891231657075849826566\
495132205127987419539910011`50.13743434587938*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 78.83781437510824356062704677320793249490011312761136616806772300\
724900505922126`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 3.86953751970899910871604733468303238985558141848141043314370629917369297917\
118`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.0201892428580406257014997564828\
7681886746933652541736329881331515610271127438`50.*asl^3*ca*cf*nb*psibc*psicc*
  Log[mu] + 0.198846794718578181822001886917501584197326366576030408291778275\
32522440150606`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 9.14807358661709805172423882581975087919487548078265985196111974972625072707\
085`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0739369831620794770066305002494865111521027862810167173828411424884236243\
3097`49.533945039830286 + 0.2967228776705944030835924013961658757401379087755\
7544569497013495333846158971`50.13743434587938*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 29.15815250208284913797341293557920524393318906018692324233735562\
314496795566853`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 2.88749397292849975636797087662180735555403812628572507984246378364579084958\
663`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0036707714287346592184545011787\
0487615772169755007588451304703969658502998191`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.036153962676105123967636706712273015308604793922914619700757161\
86948566110488`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 2.44258606440281727068772177517684839475346445020271460783912918822634592725\
996`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 29.361882810083387792085714967579\
10860502398023044241167075812391165742996264984`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 10.677048294575777378940259988210584947281447356524513334083998\
03440859197736575`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.97064075405234339808547818074641681338922248695677393946153146111608677121\
159`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 86.2185623226453189294688503537\
1499125540288187468341758616749153079303501025461`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 118.843666305534307612379863327560743946447332376063622800\
77330652109334038745068`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvetacav2mb475100mc150100qq8.m <==
161.8886553156434125928831733355971835698534421620176651247557`50.*asl*cf*
  psibc*psicc + (0.4635952921270810339824052464644642706979806273658826724240\
5977736270528213878`49.51114879944755 + 1.96681756616693287081284952392522608\
487784398853854809745560111462261417246699`50.13877386088694*I)*asl^2*cf*
  psibc*psicc + 120.427174369586885400797281189777358612810719807486176361046\
65913650258659819523`50.*asl^2*ca*cf*psibc*psicc - 
 (1.1018781589119300672766916488565101157247607880717233043848680124031059833\
8507`50.00213139827758 - 1.09106255199366899456002524547332264065894071038137\
273457067324343439198220225`49.997847473531294*I)*asl^3*ca*cf*psibc*psicc + 
 133.0416685882828341769753046739034982520114038373584608310311`50.*asl^3*
  ca^2*cf*psibc*psicc + 4.368370521155355321525697938001378685130596856141299\
80123240206055534156944363`50.*asl^2*cf^2*psibc*psicc + 
 (1.2879983757582286644614020104377190334360089342705946506814223260624815742\
2056`49.3530002730116 + 7.977034316085048785478335161908585406261768802147712\
62886292737885185494006072`50.14492641798768*I)*asl^3*cf^2*psibc*psicc + 
 1050.3521168362018818741070725061006837949795041923553472825458`50.*asl^3*ca*
  cf^2*psibc*psicc - 
 2642.4548953746843537261244133850502089423525920772342581501146`50.*asl^3*
  cf^3*psibc*psicc + 0.023375980452668271118770059188523482419677123585766259\
72849085779413076302823`50.*asl^2*cf*nb*psibc*psicc + 
 0.01791221744904104725263746347178193128439709557900502255894825849203731597\
898`50.*asl^3*cf*nb*psibc*psicc - 0.04845071980031550958337375403381235494779\
149247071889889198615114786795451827`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.16239733164833696399592895344135063711345253573278608943116250428657378662\
305`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.37538452622335529844327080493510542972895218919715436936052507245454722`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.231381824522590992595166508999327828552888\
84926968552659780278065956781434646`50.*asl^2*cf*nc*psibc*psicc + 
 0.10840006352789649422914241153405192230807922561300115332794844950112007999\
12`50.*asl^3*cf*nc*psibc*psicc - 0.216129465950661416225062653550393758539583\
98472503208805571574514161418900734`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.37844939566134137606534402392803268632089875776201008864702839789351543470\
559`50.*asl^3*cf^2*nc*psibc*psicc + 0.000066820951679375067457835280235242270\
15851626201594132367726704377006664904`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00033070599428365083283796213136704591306745022665208791150919806628196686\
906`50.*asl^3*cf*nc^2*psibc*psicc - 24.44230049367158827271880873405181587603\
574314469182277035297253802082412550562`50.*asl^2*cf*nl*psibc*psicc + 
 (0.3961223081158485753426035092371933497629651814709201909714951982801215428\
4973`50.13454596954053 - 0.10942708543029201601911075698402335778082523460744\
786262331250486236619095263`49.5758415006435*I)*asl^3*cf*nl*psibc*psicc - 
 56.1890307021938618760798182205929612223621826129566343470628405441561111131\
6823`50.*asl^3*ca*cf*nl*psibc*psicc - 
 239.4754978993741680100854414912172375547706820769654420948753`50.*asl^3*
  cf^2*nl*psibc*psicc - 0.007058712513786627327100064152063853452220182316887\
37930868383896445157418513`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.06986905997493529568508862459554402467343030257478594887762436044702876204\
018`50.*asl^3*cf*nc*nl*psibc*psicc + 3.69035157070211747910478346032388028602\
77506338685566908660066241898463998571`50.*asl^3*cf*nl^2*psibc*psicc + 
 94.4730589879438511488164625985533936414177018126422164279362927921839808649\
9918`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.5410788704651452888387793386333251529828985830733960919677714734708725403\
0721`49.51114879944754 + 2.29554407731321412797269288175260806981868267355851\
642089732029028373176579241`50.138773860886936*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 
 163.7921500267691418793352476993938141604498396683552967835803`50.*asl^3*
  ca^2*cf*psibc*psicc*Log[mu] + 5.0984835857911541384086512310895977425392794\
1055123487159346165173673467189889`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.02728295415018562737656886777141207913651132443827716251505348692226971772\
611`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.270054114838873802023528994526\
76621105321157067181118526707092395887265918184`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 17.17691981598979111796662956337334429843958214775313025962\
478253484103108314272`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0983779764482082343343235161151500278150724696497083803692483875841583353\
9955`49.51114879944754 + 
   0.417371650420584386904125978500474194512487758828821167435964098250816298\
62`50.138773860886936*I)*asl^3*cf*nl*psibc*psicc*Log[mu] - 
 60.9174142743044882977108670939825159472283634811059929401153401975413714964\
0385`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 5.02768455931024842342003592841\
86992624118009023650331555514011464972262553312`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.004960537118215568613921612322074923479365695352414032453110151\
44174634844992`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.04910074815252250945882345355032112928240210375851112464364453167233128583\
474`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 5.186817258807075870791912576607\
4155421105586037199374183778003468497731696469`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 55.13146586545940757653711336163238449066264023933798271230464423\
514949815420244`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 20.0478057692579663914680412224117761784227782688501755313053266286201777854\
1616`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 1.82252779720526967195164011112834328894752529716819777557309922458892076401\
579`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 
 161.8886553156434125928831733355971835698534421620176651247557`50.*asl^3*ca*
  cf^2*psibc*psicc*Log[muf] - 
 223.1473224870828799180301661257871578326859846761251496079631`50.*asl^3*
  cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvetacav2mb475100mc150100qq9.m <==
422.6328802958696190966862943280923593168692949405711462591524`50.*asl*cf*
  psibc*psicc + (0.7223367770139293270012870032593516907813529361473032524986\
1877303284345999414`49.48504653405355 + 3.26459418111267394604878809166305012\
895778016165914577632037679340782756116537`50.14013600917941*I)*asl^2*cf*
  psibc*psicc + 
 367.7532576826628410940068374519294936702753322622858146977454`50.*asl^2*ca*
  cf*psibc*psicc - (1.8529733246946177144872288658760821027424983562208026897\
1218439453642527434573`50.00773154809937 - 1.78698370712407645771987348752654\
680456105563797138652941653183178887576458696`49.99198297364685*I)*asl^3*ca*
  cf*psibc*psicc + 
 450.7453069611643797037063875902122199085287446903836285301899`50.*asl^3*
  ca^2*cf*psibc*psicc + 4.507553399502368392291699825678773045149847675136555\
62365648645043264385238806`50.*asl^2*cf^2*psibc*psicc + 
 (2.9099072843069379983134191733969906320134035020556933936283838523699923619\
2417`49.38029571387212 + 16.8946915456777055808426292192892106407201750176952\
7952574969013480360922617775`50.14416682925533*I)*asl^3*cf^2*psibc*psicc + 
 3576.6159522450571377465460090891213625818783640875371693219737`50.*asl^3*ca*
  cf^2*psibc*psicc - 
 10559.4141590974998606094619815215269462462294277066029762609105`50.*asl^3*
  cf^3*psibc*psicc + 0.037232296267695887248649590399821313140231288604716637\
2892233439956887317632`50.*asl^2*cf*nb*psibc*psicc + 
 0.02968857879810974346847583319727962862902363380700443901078678228440209492\
63`50.*asl^3*cf*nb*psibc*psicc - 0.077046033532124239504048306956343852400734\
61337174577604606997208343888757324`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.50871919786740771711748968213383770387725621014360240290127412663747915900\
115`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.28001901885869153855273774563467666072421691689250265481125912566673419`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.370393612962423293571661403067300316129796\
4756887594848626449564168407994565`50.*asl^2*cf*nc*psibc*psicc + 
 0.18021472321808418909200208433271188282930550707706010027087669520157153567\
658`50.*asl^3*cf*nc*psibc*psicc - 0.34410511952946796347331643193047132761694\
033012103407930800586508702634019314`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.17808939761122051649618233096794435841730627192792767471159333436037720740\
596`50.*asl^3*cf^2*nc*psibc*psicc + 0.000065260444117953796804138997650696580\
95596870007575357229395105717044916609`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00032461134691487985818325089745500111326937230187167408470629534697817777\
547`50.*asl^3*cf*nc^2*psibc*psicc - 74.90179722913050569554945377908516332430\
831827866140884754891535879402537912403`50.*asl^2*cf*nl*psibc*psicc + 
 (0.6633189523441068760971484757960140287470939950664022496171906870270215864\
7301`50.135913593797476 - 0.1749380041829955168707609505160091592646439033875\
5131647268849841998455511031`49.55707535514086*I)*asl^3*cf*nl*psibc*psicc - 
 186.2726014581343644948036599016572457101355521785529414209723`50.*asl^3*ca*
  cf*nl*psibc*psicc - 
 791.248482857700121999496847204673342258474872751431983448271`50.*asl^3*cf^2*
  nl*psibc*psicc - 0.01319710810699611540900249700532770915323063237885705514\
827537863001108021731`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.13128721680932408568324482535344549745888176593034182197814789736306461922\
928`50.*asl^3*cf*nc*nl*psibc*psicc + 13.2745924174811805898955368327647009666\
7770832851588418295041677925612036146317`50.*asl^3*cf*nl^2*psibc*psicc + 
 246.6350773782607902832554584933607537386775777444118262497642`50.*asl^2*ca*
  cf*psibc*psicc*Log[mu] + (0.84306543668479009465006135665177867134275344304\
783744273115623489330671429676`49.485046534053545 + 
   3.810226208162882030478803824706116315987321731300216497427895705708773711\
50914`50.1401360091794*I)*asl^3*ca*cf*psibc*psicc*Log[mu] + 
 489.8821813979940013966041543932883930402459272547977026012783`50.*asl^3*
  ca^2*cf*psibc*psicc*Log[mu] + 5.2609289683975112218799586371228422951624919\
5942559966635801546462712245030452`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.04345516262021532431797130711280164947953254611140531482360259552118214181\
634`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.432299812212663896307413955764\
07806616587005229925273587835635261974804828797`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 44.84274134150196186968281063515650067975955958989305931813\
894530443993262283619`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.1532846248517800172091020648457779402441369896450613494575654677655441999\
1006`49.485046534053545 + 0.6927684014841603691779643317647484210886039511454\
9390860175171326802392063585`50.1401360091794*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 
 183.3026276170610472805763620201003068190016059397378576020195`50.*asl^3*ca*
  cf*nl*psibc*psicc*Log[mu] - 11.66194845914562897617627789738487347778443936\
377684795263699091628162114250757`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 
 0.00790093865822096805781296492960029990536955383843749946823454403019784437\
536`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 0.078599965856847981146802537411\
65055748470364587259140621359999351091933415072`50.*asl^3*cf*nc*nl*psibc*
  psicc*Log[mu] + 15.89465503397726583946685864853625396327070920439349726293\
695625647143133540691`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 
 143.9283695835417621373300595074296844798158155455150438143444`50.*asl^3*
  ca^2*cf*psibc*psicc*Log[mu]^2 - 52.3375889394697316863018398208835216290239\
3292564183410210924327632987623111839`50.*asl^3*ca*cf*nl*psibc*psicc*
  Log[mu]^2 + 4.7579626308608846987547127109894110571839939023310758274659902\
0144285710232742`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 
 422.6328802958696190966862943280923593168692949405711462591524`50.*asl^3*ca*
  cf^2*psibc*psicc*Log[muf] - 
 582.5571621998266829628723881018425080823726361460832680036158`50.*asl^3*
  cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvetacav2mb475100mc150100qqf1.m <==
10.05225256951641076019008730974051525644548075099501104570954857111621402004\
626`50.*asl*cf*psibc*psicc + (0.134103388793599468638438780665033519942911463\
05060910215071976066632396125789`49.65669198711572 + 
   0.395992273853901488117558970903484421028068714488645761956866831971844816\
02166`50.126938947054185*I)*asl^2*cf*psibc*psicc + 
 3.66437850214429507936372539247840478201855223138498438150460394739291795203\
963`50.*asl^2*ca*cf*psibc*psicc - (0.1980299812130905231384387960851117709185\
3427940124057477227216649583667339065`49.953856279168775 - 
   0.240386819602644387003077393108464422525527086479159682091059948381913125\
96212`50.03803598453729*I)*asl^3*ca*cf*psibc*psicc + 
 2.79849571287808366405525517480001194465389110767623891958221998687061739894\
136`50.*asl^3*ca^2*cf*psibc*psicc + 0.924947752143050041986541972328247459863\
03351175320529066815805609085823551263`50.*asl^2*cf^2*psibc*psicc + 
 (0.0659041760501588002685733683090726334394353746002873624481390869257902287\
5244`49.034838540031444 + 0.8576517061505583151507318519988109092547482454990\
0155598397211637176435103366`50.14923656119075*I)*asl^3*cf^2*psibc*psicc + 
 29.9125453337670032803536059243488134068873620685922356587505874645392800678\
8828`50.*asl^3*ca*cf^2*psibc*psicc - 57.9836937331096928916999020911461902785\
3098029328232138348152651898565228026932`50.*asl^3*cf^3*psibc*psicc + 
 0.00651617953028019052484954916765262929604582584517478635345595677406447457\
903`50.*asl^2*cf*nb*psibc*psicc + 0.00370763000900948336742484977848372814892\
212643991230074664704584007359122472`50.*asl^3*cf*nb*psibc*psicc - 
 0.01351469960790658818071371363917505232577177164550200826964422904116787750\
979`50.*asl^3*ca*cf*nb*psibc*psicc + 0.00033552300015119588494941128462922631\
158517197499142495397738487394183561554`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.22398814367288024086053543955778466908063904900703474711597991497494482`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.061786113387510823990276393270661360945609\
54819640329053556013961116024632602`50.*asl^2*cf*nc*psibc*psicc + 
 0.02208792534800650194469355661144629471626471253362928050199864350150217825\
914`50.*asl^3*cf*nc*psibc*psicc - 0.05886365892783280733892767697507301524774\
579058617819474722497670030350677446`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.11953502670038569841452542240136065518010193295743536263849674398483051097\
758`50.*asl^3*cf^2*nc*psibc*psicc + 0.000080103321027206825253542259230915201\
2621830640230019279051678923156676132`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00037976799539548338128701945384455847300739136040778174630914314778960511\
484`50.*asl^3*cf*nc^2*psibc*psicc - 0.714160363739818907781790249309121477349\
24239087793401201870835391084609109376`50.*asl^2*cf*nl*psibc*psicc + 
 (0.0757171377124259206125297935700579138556811775472322422741297830149830423\
0204`50.12370073812808 - 0.02745016836338367819286260245404205323786165904254\
609099396811988452627509159`49.68305156239284*I)*asl^3*cf*nl*psibc*psicc - 
 1.44950433661214411617385606866116335139772462177116934978313043063244904200\
525`50.*asl^3*ca*cf*nl*psibc*psicc - 7.53365279489993177503698203873062389474\
345570198917703777719859216246913081898`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00092588146017161531301971769552748238131624301979116493079709525275519971\
817`50.*asl^3*cf*nb*nl*psibc*psicc - 0.00877916524793749378980493560668859781\
490242954727465830413131077281220726289`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.05073738663149472608703184186992201075568745998790451006468539226743516967\
372`50.*asl^3*cf*nl^2*psibc*psicc + 5.866174180704724396443908904500461865074\
36647649960951055327018690691160282549`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.1565169262204213463373693262105727482498810308887547987714935150151896967\
9313`49.65669198711572 + 0.46217693727368478066879103832585708164215998206174\
963973974292715333561833299`50.1269389470542*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 5.719712663361666147757695238914003562103796574198797823692551653\
16791082762453`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 1.07954005027222670455608739962136935737688536106248916634911517863643127964\
308`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.0076052693370009913544313001393\
7475240366893659911812733876081640845755274912`50.*asl^3*ca*cf*nb*psibc*psicc*
  Log[mu] + 0.072112812640430303424137424181669545291953601815087012483970737\
020520302681`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 1.06657712376449534480798343718190215728624845027265627464604900140841815936\
289`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0284576229491675175158853320382859542272510965252281452311750931951355526\
8894`49.65669198711572 + 0.08403217041339723284887109787742856029857454219304\
538904358982761350507625938`50.1269389470542*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 2.035505271253878878764496699880486038423407806657051593925343621\
23472443279394`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 0.45090654129418835278147688798909639791090824875000646655692133063051193054\
339`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0013827762430910893371693272980\
6813680066707938165784133745266130184608008992`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.013111420480078236986206804396667190053082473057288547727381458\
19255575795274`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.15154953606599753535604253741392859601365181047972057268229025873053129953\
998`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 3.4233122656230892429249756283345\
0425388093557281955787020686366439210515030469`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 1.2448408238629415428818093193943651832294311173889301346517504\
383158822337946`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.11316734762390377662561902903585138029358464703535728496384519539998068088\
497`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 10.0522525695164107601900873097\
4051525644548075099501104570954857111621402004626`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 13.8560249418214205918460163477463262294844506671715232254\
0604175042658940523176`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvetacav2mb475100mc150100qqf10.m <==
3.842738507569236610585405363721689597497893784529492622981166305008795146792\
55`50.*asl*cf*psibc*psicc + (0.0863096113342739778316858592218255383076591600\
8097007204716625819914611785892`49.73865379526372 + 
   0.205406120803860993021661384533430389272569766901445893297977093335165184\
14496`50.11520801514397*I)*asl^2*cf*psibc*psicc + 
 0.84274496533331435446600345592285380900432807611264928234675610948941352508\
441`50.*asl^2*ca*cf*psibc*psicc - (0.0922763968621603343369439234004944585879\
4634470223973088173117027150628524898`49.90879789413386 - 
   0.131923844676219242486582621379066544063909612031169295708872630495792722\
88835`50.0640305654805*I)*asl^3*ca*cf*psibc*psicc + 
 0.57515731910980855625559019254958579941133305669813542640318021806754689220\
532`50.*asl^3*ca^2*cf*psibc*psicc + 0.531503944906931876863533175957688734612\
01827809301352224446730369462148513471`50.*asl^2*cf^2*psibc*psicc + 
 (0.0034951063699492300241798618457067442204617802089580441951875603532382417\
3265`48.10416908537285 + 0.38885596736823637195768478299679139384444048346839\
011697322142539166280935171`50.150497455794586*I)*asl^3*cf^2*psibc*psicc + 
 8.82611254430444995419402077437237901236240241344341621982622389293042741426\
402`50.*asl^3*ca*cf^2*psibc*psicc - 17.34449242634214514464958240570534516618\
639642307794314485396789633236143901435`50.*asl^3*cf^3*psibc*psicc + 
 0.00440760500553376821957455228665459668768685469140921628050811428492277865\
829`50.*asl^2*cf*nb*psibc*psicc + 0.00200036828162466380419696289932675842064\
913080964661183701467081183455026488`50.*asl^3*cf*nb*psibc*psicc - 
 0.00915558862451477518372742067220901107368570249869894914015790139262691305\
523`50.*asl^3*ca*cf*nb*psibc*psicc + 0.00256176160313638408692475300080242227\
504602266965820964632747796729125220487`50.*asl^3*cf^2*nb*psibc*psicc + 
 5.05550451755695036189072034715365536987038888939450845293473029714508908`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.040180872141870968829543188974993743713525\
60207342833458386415695953204287523`50.*asl^2*cf*nc*psibc*psicc + 
 0.01180434655835565965834518452451107805659924221046385395423944879646354843\
484`50.*asl^3*cf*nc*psibc*psicc - 0.03908639636265008693798656967487453789336\
525988515720493534993316146201538122`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.06688590149009441066812127422743692839738790571641723021644247196453176644\
284`50.*asl^3*cf^2*nc*psibc*psicc + 0.000092174584781336124753330926709977400\
31291265314921433496608223956338008746`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00042014372898421664734769124524822296873596709204790425473725834322752189\
338`50.*asl^3*cf*nc^2*psibc*psicc - 0.155641950711554884617753241940843421293\
79453179315034255870747041622745724674`50.*asl^2*cf*nl*psibc*psicc + 
 (0.0380136170403187566484946599466602789258523530190860365292134890108698129\
964`50.11404601152053 - 0.016255993509164171489619868123593401307133808291778\
31598026282371155409332999`49.7451203335161*I)*asl^3*cf*nl*psibc*psicc - 
 0.37952560752273130736153255237531803906925257705246607113742209724966939648\
527`50.*asl^3*ca*cf*nl*psibc*psicc - 2.29313898473053915916355099771115773142\
182831205156524920507643163621551160303`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00035704133376550300270537762363883959662818898376320207204551716802873093\
211`50.*asl^3*cf*nb*nl*psibc*psicc - 0.00325488154301099895739990025973445621\
965814318744907649204490534682757566159`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.00630394620231952282686340202282759040481007620902391546183505053386900458\
704`50.*asl^3*cf*nl^2*psibc*psicc + 2.242499704460461111366534777809594885053\
88187996550942047847278161896674706244`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.1007350760547265170800880561199084755706361632094838353590589600464467432\
343`49.738653795263716 + 0.23973692942661348307329789357619549498697635330350\
986829196431985467873570831`50.11520801514396*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 1.535178517844219255777159266256953378704235186331313503400662447\
78568396585327`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 0.62033752076839118874325458531530738498999592081369609810586280911196203022\
901`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.0051442755747333859881994102539\
1518139254118346675510365156716754079339170525`50.*asl^3*ca*cf*nb*psibc*psicc*
  Log[mu] + 0.046896552406896109092153317920169301386228580652144225510648133\
46864170651699`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 0.40772721899281111115755177778356270637343306908463807645063141236073622525\
282`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0183154683735866394691069192945288137401156660380879700652692797039571980\
0984`49.738653795263716 + 0.0435885326230206332860541624683991809067229733279\
1088514399331420765412178609`50.11520801514396*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 0.522720904431217310703572302459997858744626850308370618938918112\
44587785871401`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 0.21012634364343388810866651775204161475418699836399968142671777160369654840\
278`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0009353228317697065433089836825\
3003298046203335759183702796922455227962350532`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.008526645892162928925846057803667145706587014664026222819594007\
32873259783019`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.03302824774427879523076331640497951259262842795700633767444602930867803660\
189`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 1.3086513471056549231996719745622\
5254616407961601584969904570221810435044998634`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 0.4758732171293290629816988998408191076960289512784907996502281\
6509473734459153`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.04326120155721173299833626362189264615418445011622643633222925354645888962\
324`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 3.84273850756923661058540536372\
168959749789378452949262298116630500879514679255`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 5.29683075883343574403092275335397694119109679259545263151\
723963482412323033886`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvetacav2mb475100mc150100qqf2.m <==
8.7133393626983793198364748050283477057430980827033732259635455139781369387794\
`50.*asl*cf*psibc*psicc + (0.125780572154449738906990565657968317308194674978\
8622325731567941164023217321`49.66775069322384 + 0.36099134539393421131131678\
350867688222720455767282673037931820479695433262127`50.1256339173095*I)*asl^2*
  cf*psibc*psicc + 2.99460862409220962135737082204487968303344065644440880133\
071423676307796162583`50.*asl^2*ca*cf*psibc*psicc - 
 (0.1783411273385885959543422002115879349530065096026249966614149227350657874\
3975`49.94871357877774 - 0.22079836684928297853211491631629399093725887710232\
56407923352108245784746718`50.041457927959094*I)*asl^3*ca*cf*psibc*psicc + 
 2.24038931419519541874376923029677777069332469652508564783458347701984059150\
184`50.*asl^3*ca^2*cf*psibc*psicc + 0.848697463895474878086767036927574682864\
37361837222505391378751358405782484987`50.*asl^2*cf^2*psibc*psicc + 
 (0.0522857823763043446202313574571400602458508396425617971202913196680286323\
548`48.985443601120686 + 0.76284672555676911640244235969028884653797335193644\
854848930000190934391721718`50.14949727657422*I)*asl^3*cf^2*psibc*psicc + 
 24.9258591463633737137405327253372510680070156947115394672240897460114395912\
3984`50.*asl^3*ca*cf^2*psibc*psicc - 48.2262325967530411223621505557223741137\
0126334857702500851110748066935010678349`50.*asl^3*cf^3*psibc*psicc + 
 0.00613329833218140192156065271825938765597951757112921817819924674187342769\
156`50.*asl^2*cf*nb*psibc*psicc + 0.00339348696885068473301951984124562796206\
663643003392599487298929214234715328`50.*asl^3*cf*nb*psibc*psicc - 
 0.01272126838318044274489079164078990297088370659065150409465229519636323070\
457`50.*asl^3*ca*cf*nb*psibc*psicc + 0.00099934944257088632189681607557353088\
751218084157047032695446341953594737907`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.31721374156253293804291915202055083223741641002957295295911534331453358`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.057892334699659056635439332669127622409235\
42103789475558129326325919550660274`50.*asl^2*cf*nc*psibc*psicc + 
 0.02019183805716951684076499198620509884589605942874164573118873521509692989\
892`50.*asl^3*cf*nc*psibc*psicc - 0.05527215843382929266053900988077551573395\
097226159519951242445789128910719259`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.10991298271568795581092586158326182649434184739071090893375674797894421542\
454`50.*asl^3*cf^2*nc*psibc*psicc + 0.000081500546479242534449273294721467158\
77658656999842292301799480721632568262`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00038464270441768219574127641840673953064563748706560500589467957438495948\
161`50.*asl^3*cf*nc^2*psibc*psicc - 0.580693735612396652581131099423627401718\
02728282717943071594324313685727336881`50.*asl^2*cf*nl*psibc*psicc + 
 (0.0687326394003658322286798224187922748671201464689316725582442176734187322\
2627`50.12258361721092 - 0.02546522008982610524740668526886258667832871563729\
150705930823553443754830478`49.691368029682195*I)*asl^3*cf*nl*psibc*psicc - 
 1.18989048720293793228297655023554817819442612192141933407639108224943473360\
691`50.*asl^3*ca*cf*nl*psibc*psicc - 6.30936895162602644335564309891248471764\
394700416221089893592589246268813588742`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00081749780925248864771113149525532766349807354975039286692920348491858322\
207`50.*asl^3*cf*nb*nl*psibc*psicc - 0.00771637938124731401054998152771771265\
596655646719883677330034403890066127191`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.03869988308076790666482946146293519315111636740436012962014591457582868457\
278`50.*asl^3*cf*nl^2*psibc*psicc + 5.084827111505651155229291213740899753885\
29648560662631885210584746205147030622`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.1468030652242548775585778636598326189489838579601943824733777479712305152\
0067`49.66775069322383 + 0.42132608490748110750535452524189337123524312138046\
602410957989014040602181097`50.12563391730949*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 4.745814576182688711278747719426328827515415352210253023209570732\
55604294087587`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 0.99054557483581480433184492199811745773266816514559978737901298640023846934\
524`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.0071583948115089490526792197008\
874187490065681163200654218884872284856694291`50.*asl^3*ca*cf*nb*psibc*psicc*
  Log[mu] + 0.067568242386928761968723847830375656656785492780288847084522070\
92698788637894`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 0.92451402027375475549623476613470904616096299738302296706401934850612427577\
703`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0266914664044099777379232479381513852634516105382171604496729291584857462\
3061`49.66775069322383 + 0.07660474271045111045551900458943515840640784025099\
382256537820217205075057067`50.12563391730949*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 1.681076836175562945193890532044889829371702813173517880844844259\
94559373740845`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 0.40081065985118681402222739525856405190420822278071605443632080931238363639\
57`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.00130152632936526346412349449107\
043977254664874842183007416246954596429959669`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.012285134979441593085222517787341028483051907778234335857311670\
26866373445133`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.12322703792694814019723910446749308423782152337083900513685178502990720480\
939`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 2.9673430217339643112654362824808\
5180114338836925149413824996485635846652998942`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 1.0790338260850779313692495572657642913248684979096342320756100\
3139564735066034`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.09809398418955253921538632338779675375680622708269402109996628551409335761\
48`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 8.713339362698379319836474805028\
3477057430980827033732259635455139781369387794`50.*asl^3*ca*cf^2*psibc*psicc*
  Log[muf] - 12.0104669775434460544625968712510744775962863971983296546681511\
3646746395641352`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvetacav2mb475100mc150100qqf3.m <==
7.645456539596408663040648538300482419834934540461545379279600432670241374655\
86`50.*asl*cf*psibc*psicc + (0.1185831227322055611164592410192665664343111146\
6862049613617949854393069825265`49.67820920913825 + 
   0.331240093436439887373776408194033474360252514268214377479874350543105980\
62524`50.12432922487502*I)*asl^2*cf*psibc*psicc + 
 2.48027358068020539124613269455514819325734849927146052688994040852071108331\
602`50.*asl^2*ca*cf*psibc*psicc - (0.1616737450610964961310093194334008331045\
9873833862627634875449445637402239568`49.94360809510339 - 
   0.204059385245256779208216110511277193294675002843604169348367702241739640\
93093`50.04472517048944*I)*asl^3*ca*cf*psibc*psicc + 
 1.82181249500362686018223959699416993917558499829068321961333093748701649939\
481`50.*asl^3*ca^2*cf*psibc*psicc + 0.785194830299358775615031491436476057393\
0624663070361433294642434289786938674`50.*asl^2*cf^2*psibc*psicc + 
 (0.0414156395975491154066358662924243083037805779703172985717173770007612636\
6721`48.93105370329149 + 0.68522603107839733123448978844340544822531144391256\
649315516056044367249766314`50.14972318360598*I)*asl^3*cf^2*psibc*psicc + 
 21.1009424004891261277407679569656592423731195676601068220588068033445742876\
2841`50.*asl^3*ca*cf^2*psibc*psicc - 40.8036472014004657445679363607952381239\
8689262498801238102978543783256748078581`50.*asl^3*cf^3*psibc*psicc + 
 0.00580673873281843121666702989049070783326974928972140274979474962906734630\
885`50.*asl^2*cf*nb*psibc*psicc + 0.00312666704226530215935296406271577276354\
105574901846611326220531092915119692`50.*asl^3*cf*nb*psibc*psicc - 
 0.01204496522646187662713567405201293257593727205778272222203667865007560240\
627`50.*asl^3*ca*cf*nb*psibc*psicc + 0.00147193299738469110918359258661663854\
614384638706082009826041161343670758206`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.41022907351373559221656277331501819415815099970788929784724237919765352`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.054564157636546035343356582697664451656723\
91602911409661170054864198392528144`50.*asl^2*cf*nc*psibc*psicc + 
 0.01858253360232213273555293602722147604091182093892109511370879408861840870\
721`50.*asl^3*cf*nc*psibc*psicc - 0.05220891146121313060696648325340603412381\
488463372711386269324725451437030197`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.10170283309410366993867383998749380953702645720583689196857307902117892393\
732`50.*asl^3*cf^2*nc*psibc*psicc + 0.000082883162288819423513453477932412763\
26961609114885403009184098690037366971`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00038941393272807867080441141360217025799683079593339001125087427394106857\
322`50.*asl^3*cf*nc^2*psibc*psicc - 0.478459306740136775495278532295803543799\
93551804105230645801007434987320477652`50.*asl^2*cf*nl*psibc*psicc + 
 (0.0628127641421500706659595738891115663877023225898858475401002512212647492\
3879`50.121478747168005 - 0.0237586026262705234847823109920888182858918333207\
3572126211907570059673095467`49.699251735575025*I)*asl^3*cf*nl*psibc*psicc - 
 0.99263482573305867872432223288194413004897644271834391264301685377144912270\
458`50.*asl^3*ca*cf*nl*psibc*psicc - 5.36531654573400117831754236659681031329\
247971274459049418405004163917879938193`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00072678150065635407157794843434639981810856895323255242945388456697611876\
824`50.*asl^3*cf*nb*nl*psibc*psicc - 0.00682934469653514979668658522347635686\
635473006306125647336758760622855262207`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.02994239873323990998468461361356557145556503021466144727262859753457726133\
508`50.*asl^3*cf*nl^2*psibc*psicc + 4.461644735060426685139722788680241130227\
2193924650658182845727946879910742327`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.1384026611007583856409937123998557163446472423959509802127514027799216793\
8937`49.67820920913825 + 0.38660232028462501603195777361124170395423401632118\
208920847386104188201922655`50.12432922487502*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 3.992233371237366777736048008294407250052854548253839127382368446\
08938774355011`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 0.91642934923719565058868365891837767302697228648680440693670280277242021592\
383`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.0067772552655222936048923571208\
3253118217051842561304923007097223676799338711`50.*asl^3*ca*cf*nb*psibc*psicc*
  Log[mu] + 0.063683806292345730765300424768771863568083054455979705093041641\
32218866588064`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 0.81120813364735030638904050703277111458676716226637560332446780192377715022\
951`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0251641202001378882983624931636101302444813167992638145841083967790197517\
3661`49.67820920913825 + 0.07029133096084091200581050429295303708258800296748\
765258335811777822520835042`50.12432922487502*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 1.407527062377239939904814571788244556266238974803632406790779285\
01186359672954`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 0.36028519456261647782674481371238270798902054106736964429994390950760673438\
456`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0012322282300949624736167922037\
8773294221282153192964531799130998891925486264`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.011578873871335587411872804503413066103287828082905400923402887\
07912987238361`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.10153221831468555061438276119144169904474101613566169721774170645197250484\
53`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 2.60367365098425438934278688477711\
098445312168516022555702311473032056751733355`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 0.9467904185397288688519225035553130852556806127855365661889723\
6195247850837676`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.08607185623088444262290204577775573502324369207141241510823916392934823164\
221`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 7.64545653959640866304064853830\
048241983493454046154537927960043267024137465586`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 10.5384972941796897011352299451933849675004737705721941507\
9900123639266071082563`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvetacav2mb475100mc150100qqf4.m <==
6.778650967852297006154631314669869728222799453154201385688463726312646792512\
53`50.*asl*cf*psibc*psicc + (0.1122870516855155465414627752646754009811866054\
1665922612708659151488135919821`49.68812629510043 + 
   0.305652697617975637576131853559004786488371248994447614040951440377694121\
19272`50.12302484948367*I)*asl^2*cf*psibc*psicc + 
 2.07763932492128187085345539574096595735709105380158089843023111069093866987\
327`50.*asl^2*ca*cf*psibc*psicc - (0.1473997795393603872335292176906902888174\
2782225654331779498430921069634019988`49.93853830452266 - 
   0.189586181770600110745512733748187930237357029341070561458527449353151719\
33163`50.047848150609276*I)*asl^3*ca*cf*psibc*psicc + 
 1.50140767285862533471161196241881560420510203470444284822479713650465070758\
772`50.*asl^3*ca^2*cf*psibc*psicc + 0.731604083570341236006120616982423283222\
97947242873621525397986477890244950599`50.*asl^2*cf^2*psibc*psicc + 
 (0.0326113843127462538831393481953636452620179805874848207217596806813584859\
3373`48.87039906430088 + 0.62070692374472306642426661400149774475328918267665\
422377916046291420663770979`50.149916419641194*I)*asl^3*cf^2*psibc*psicc + 
 18.1053984040228636668566416143815706574338042343341946843155793326732757807\
1971`50.*asl^3*ca*cf^2*psibc*psicc - 35.0288692200268947554882241734630525726\
7512627832916016469478789909087403462832`50.*asl^3*cf^3*psibc*psicc + 
 0.00552489830141365688831950169410925460285466014446832429378246673918492439\
894`50.*asl^2*cf*nb*psibc*psicc + 0.00289734966612894979763326744458650633602\
535321124255337984307870359843696365`50.*asl^3*cf*nb*psibc*psicc - 
 0.01146167804488907717548520141025356530714327549131478982498116567085199450\
004`50.*asl^3*ca*cf*nb*psibc*psicc + 0.00181172536090450648868817868429027724\
097342477987661798268087828100594531405`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.50303480526224710058636640386149485148804562200954902473101588709177662`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.051685216797353531055246123964970944904265\
11285059435190708393881829585147854`50.*asl^2*cf*nc*psibc*psicc + 
 0.01720036426786277160469151890016363489218122756522116408556965697258256165\
007`50.*asl^3*cf*nc*psibc*psicc - 0.04956519764276527896574176002159139173623\
291665463687553068150948430979044546`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.09462617416964103065990983472751841484493958616950230101143794209396446544\
172`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00008425144408412244016854134343361419556907343258592128555511989868670488\
2`50.*asl^3*cf*nb*nc*psibc*psicc + 0.0003940845528200741941429015431994038185\
4255721166866510674699065634707558824`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.39863019863877402096672010573352323445236046044391548504532140357774265765\
753`50.*asl^2*cf*nl*psibc*psicc + (0.0577357600752967166133583509424830425449\
763016561707598095449543827767712135`50.120385502604215 - 
   0.022274223101125025508938689230857554118841407940002816568554611708495169\
51632`49.70674318033869*I)*asl^3*cf*nl*psibc*psicc - 
 0.83964447229300310542390661936692374701066678310089188025572547807446384069\
569`50.*asl^3*ca*cf*nl*psibc*psicc - 4.62235920136582894142965517933442331601\
291339930680062409465395624386792459886`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00064980224466383533001317822810353662916976787972345649105650561806121239\
331`50.*asl^3*cf*nb*nl*psibc*psicc - 0.00607887567491764440612622234008006891\
758901594045487591740752431766300682902`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.02344213266332772578518245896054947473960390572618370646851404814765777921\
297`50.*asl^3*cf*nl^2*psibc*psicc + 3.955804633103963087009711331319082285653\
06424190133652722394101040909546273134`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.1310542883537428717187646199324485874338792253674132487562626254805329305\
0827`49.68812629510043 + 0.35673834309867017476730388185359178153354016006498\
279776530955345493077123912`50.12302484948367*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 3.397884500215943814952089799279774059998314032931357470761170504\
79404064038858`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 0.85388164610052992465570231610103092584380665251169134897553406527690186776\
805`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.0064483090814999982838488690162\
0782143577030987332067802358151283836717721436`50.*asl^3*ca*cf*nb*psibc*psicc*
  Log[mu] + 0.060323690079217210344063057456456790262593095034164788394567633\
32927046787738`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 0.71923720601890237945631115114892405193692077125478845949526207796388877283\
866`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0238280524279532494034117490786270158970689500668024088647560653285101370\
9676`49.68812629510043 + 0.06486151692703094086678252397338032391518912001181\
50541391470899076719252694`50.12302484948367*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 1.192319904428031230412328570774436953279089683945270540216159219\
22154777228032`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 0.32695644327218284625985388798882501601262629963858401938653323005271146364\
791`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0011724198329999996879725216393\
1051298832187452242194146260522805432944792448`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.010967943650766765517102374082992143684107835460757234260970066\
64339790172691`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.08459195543875335046448815105909353682291211284129313358852139763097609884\
396`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 2.3084814913024962283352077213805\
7184099600398900127296186899454328942007530782`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 0.8394478150190895375764391714111170330894559960004628952006783\
8513309448603276`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.07631343772900813977967628831010154846267781781822389956720532852295453682\
073`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 6.77865096785229700615463131466\
986972822279945315420138568846372631264679251253`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 9.34369249408760619328354380414094843338230676622775119003\
297840034935233879928`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvetacav2mb475100mc150100qqf5.m <==
6.064345120149859144212778178806691806315509208702813949619924028669949958004\
81`50.*asl*cf*psibc*psicc + (0.1067249895826937647972987197729636893600231910\
6954008375242651098417973940723`49.69755221417422 + 
   0.283422757531825446100101288442978907042247782659004382272342287129348402\
31649`50.12172081223174*I)*asl^2*cf*psibc*psicc + 
 1.75718910303087565857426417287954187462247245391449843261805764163917507680\
507`50.*asl^2*ca*cf*psibc*psicc - (0.1350530222796062396345875775992104433924\
8612673646455320606718318367568500392`49.93350280854999 - 
   0.176944805944263300747520706067582346291765144966079557850376117699445993\
82686`50.05083631990951*I)*asl^3*ca*cf*psibc*psicc + 
 1.25180008386375230138368704411569524219198465077689727586199025665957822026\
877`50.*asl^3*ca^2*cf*psibc*psicc + 0.685850000306901244848546319534578902331\
23839394490383618543745260586272850508`50.*asl^2*cf^2*psibc*psicc + 
 (0.0253905367080803399856346338801839664691121816621418912787118116241143049\
066`48.801647592534536 + 0.56637401206876380117777961899019793976016596346663\
02656431589168744880933584`50.150079029041336*I)*asl^3*cf^2*psibc*psicc + 
 15.7169607114148608635363200208947321301902648298821134158878497143364117169\
7226`50.*asl^3*ca*cf^2*psibc*psicc - 30.4486469942027333457823347966838745803\
7200144836138122563647242178666009728169`50.*asl^3*cf^3*psibc*psicc + 
 0.00527915675706903162656808672408857525913955118469730544220511988320479236\
846`50.*asl^2*cf*nb*psibc*psicc + 0.00269824581838351820035997581170127184129\
839777153823715567723958093484404052`50.*asl^3*cf*nb*psibc*psicc - 
 0.01095348630744678889563396126017696467047114598872703151330800924890542356\
742`50.*asl^3*ca*cf*nb*psibc*psicc + 0.00205740056406895601961874986972463916\
036282448966641077188639062455463200153`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.59563159970996459153404198099541177494096252744711797269186382424831939`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.049169051727485278097547845702421272031094\
13844951244023652448558077335039042`50.*asl^2*cf*nc*psibc*psicc + 
 0.01600108031076889825134919021731118788794339828726437931600352918678286731\
93`50.*asl^3*cf*nc*psibc*psicc - 0.047260195030481575637353125971793801342435\
10174265231877161799639718028749941`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.08847143334912864644593375300433742959237507885687564356916478511052261863\
001`50.*asl^3*cf^2*nc*psibc*psicc + 0.000085605659481139903419429880579080499\
73093074374347799899259345389948422716`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00039865733230571491017588594716201651220940842714854965676749402268900050\
508`50.*asl^3*cf*nc^2*psibc*psicc - 0.335257130829645201007649568427039122863\
9915459593495985855058961034061881201`50.*asl^2*cf*nl*psibc*psicc + 
 (0.0533371475742681624438990830212918745866097286361998619184343836243767029\
4054`50.11930336401372 - 0.02097024911787333385706737595735440857297585419625\
734290076691370410338287045`49.71387716747652*I)*asl^3*cf*nl*psibc*psicc - 
 0.71886180860346068231585613117297150518268171349461302541655186768254790718\
257`50.*asl^3*ca*cf*nl*psibc*psicc - 4.02731393272334979857472050046826185552\
165363694171847562393733634461419216762`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00058369862285514566355097285186159193934310355023867336660912316897620271\
261`50.*asl^3*cf*nb*nl*psibc*psicc - 0.00543645682466164553391843825323418161\
327294713248497979250387530055017409047`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.01853412718855095935986234455422938311977174299699123798453383701232279286\
687`50.*asl^3*cf*nl^2*psibc*psicc + 3.538958509119234720162514000351598229550\
63426856624624015288267187433956120147`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.1245626040524561569529461641303010020961069465381226454993533434649752976\
0497`49.69755221417423 + 0.33079297420345534620490229337414985207051865700235\
534298047066537081605536312`50.12172081223174*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 2.921345152011629212612812548001722188758399402917784555979403098\
56072190482404`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 0.80048039696842261876913513791824842190272737467457668254462641439880196341\
439`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.0061614952171264540279665230312\
9353751011923854385222745924864712620251200819`50.*asl^3*ca*cf*nb*psibc*psicc*
  Log[mu] + 0.057386982616849434903854497760185012760838711648254930789748878\
57040513309492`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 0.64344700165804267639318436370029058719102441246659022548234224571175259996\
04`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0226477461913556649005356662055092731083830811887495719089790987567199234\
2063`49.69755221417423 + 0.06014417712790097203725496243166360946736702854588\
27896328118774405002897609`50.12172081223174*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 1.020197286496136134626048962988781816276092275442093635171646296\
39010796496745`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 0.29915354675519972047404627041961042760885377159683223251473775502960470292\
784`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0011202718576593552778120950965\
9882500183986155342767771852075720883932324685`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.010433996839427169982518999592760911411061583936046351048265159\
43487487432297`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.07114377277112572171079846367265242163407786821456057291365185835320400073\
113`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 2.0652233804526520627154028540634\
8849542347823559733479143843140403603092255373`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 0.7509903201646007500783283105685412710630829947626671968925412\
9778199279122423`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.06827184728769097727984802823350375191482572679660610880753771988794562819\
263`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 6.06434512014985914421277817880\
669180631550920870281394961992402866994995800481`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 8.35909331361456584438289344166714398582529789327595874815\
610328111865902211383`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvetacav2mb475100mc150100qqf6.m <==
5.467920842934702476803761342631183192470604676187652493458580450912692815575\
64`50.*asl*cf*psibc*psicc + (0.1017692541286602494878212353298208738684273179\
9662144190331328981745805273286`49.70653034386052 + 
   0.263938905083069873162470143781672932146686384248831717437435307536704610\
06691`50.12041716304372*I)*asl^2*cf*psibc*psicc + 
 1.49845061930716544740463569742705355036258323347009495577635838547662183061\
516`50.*asl^2*ca*cf*psibc*psicc - (0.1242802060436775355585343291448095763584\
7243618055435297704089491119009478913`49.928500319474296 - 
   0.165805872836174863609485076747823992916226898933377985409748138700671274\
9021`50.05369826405231*I)*asl^3*ca*cf*psibc*psicc + 
 1.05434968356072268763226961220080808707957762540661276868344810824145194865\
006`50.*asl^3*ca^2*cf*psibc*psicc + 0.646383863661073342794753256974710253757\
19348676489601041980850993601261299677`50.*asl^2*cf^2*psibc*psicc + 
 (0.0194038567913836587871678265442114984628748232350024191398315952686534480\
6339`48.72201751697783 + 0.52009598805554440938161210140657738015608228809665\
143341393931207916217067455`50.15021295999131*I)*asl^3*cf^2*psibc*psicc + 
 13.7826680333313914758233461165310872976946488979332134293759614557391431153\
2851`50.*asl^3*ca*cf^2*psibc*psicc - 26.7546917587473477164201556248035773676\
6448384220595544612399213646500390694074`50.*asl^3*cf^3*psibc*psicc + 
 0.00506297569710884965362102515509703105631110500785767555259150859411021400\
355`50.*asl^2*cf*nb*psibc*psicc + 0.00252383276604488758959317416327300179661\
324893089052460205497975663061848918`50.*asl^3*cf*nb*psibc*psicc - 
 0.01050679355823462071218862512640328550683876196810417951398050624407062234\
16`50.*asl^3*ca*cf*nb*psibc*psicc + 0.002235209079576541551655168916290428595\
41374320716031205613695117749774148398`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.68802011694026240920152715382213110306142958054815084619991437711196853`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.046950079168633633329530641415442828902757\
14970989757341710288440789496228908`50.*asl^2*cf*nc*psibc*psicc + 
 0.01495117083457500933553689506523631244051257833520896735932904767446384639\
831`50.*asl^3*cf*nc*psibc*psicc - 0.04523257244206955266384072450991264667690\
237164580034194765384962815362255648`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.08307538817084839814677733332615782773547831332007339706166121005968644380\
269`50.*asl^3*cf^2*nc*psibc*psicc + 0.000086946068400122679522227198917190608\
39985878286051043474272212370098426878`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00040313493871975746068907808384793126247556950453582933600264925614982296\
157`50.*asl^3*cf*nc^2*psibc*psicc - 0.284219387398854427572266322198289283456\
68269514186566197094183769507606419492`50.*asl^2*cf*nl*psibc*psicc + 
 (0.0494923854894510269658298995568633067193918183499135590897311419691260626\
8257`50.118231894627215 - 0.0198148304439586840901167830266882011519370343447\
7597862387536963081093713256`49.72068386811597*I)*asl^3*cf*nl*psibc*psicc - 
 0.62202036363058343799724665556969709711319506619610494387475758074914274212\
444`50.*asl^3*ca*cf*nl*psibc*psicc - 3.54340948815558435245962374477715138328\
312011636560258813844139231681646060804`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00052634114223030261258737659977022310924128109782063698369894092448341491\
424`50.*asl^3*cf*nb*nl*psibc*psicc - 0.00488087634146320519872319383747127104\
097795933129849220077958531737778130275`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.01477356064467533256344589790305179862132950786736722905735184860657225467\
064`50.*asl^3*cf*nl^2*psibc*psicc + 3.190904312156956806535020898620394808898\
8044989985049134208208293751303436893`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.1187785855619114139864817861009029889995282947089187831923239419503583845\
0997`49.70653034386052 + 0.30805266373370976837731636153168077692830048824511\
775870182065123248449229261`50.12041716304372*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 2.533752335787613644957659910111087966556287428720501340664736830\
26083128352324`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 0.75441803826764878343896831807944257178802063980657441677487351344187065694\
912`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.0059091824656260592760163605896\
1322868058856265954155418673888073182906060641`50.*asl^3*ca*cf*nb*psibc*psicc*
  Log[mu] + 0.054797139307121688326825156427613728468482684193328662583743161\
83869183341606`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 0.58016442039217396482454925429461723798160081799972816607651292562715825292\
433`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0215961064658020752702694156547096343635505990379852333076835052004733435\
8765`49.70653034386052 + 0.05600957522431086697769388391485105035060008877183\
959249123990510933934304342`50.12041716304372*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 0.880543935466349100466298204314193316203493243125148657602409990\
49330912564778`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 0.27567096901585174901697221593270653923921436421584959248471604902718380667\
3`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.001074396811932010777457520107202\
40521465246593809846439728632209001759239279`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.009963116237658488786695482986838859721542306216968847737254349\
50037059832819`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.06031322723610404096347447111324905857249758361977998690313193114445084638\
096`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 1.8621100454477542661551483477899\
7274095649822159701816985898635915446510310893`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 0.6771309256173651876927812173781719058023629896716429708643732\
4070886337345509`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.06155735687430592615388920157983380961839663542469481553219341063747150453\
988`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 5.46792084293470247680376134263\
118319247060467618765249345858045091269281557564`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 7.53698208990119389402630463468282291250148148565706019698\
330729353805577698947`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvetacav2mb475100mc150100qqf7.m <==
4.964147118143989388011193129625460426022068366937761996629636334761744894331\
92`50.*asl*cf*psibc*psicc + (0.0973206685262310513834691185479054203004487206\
6315453820959706177118301315388`49.71509841464599 + 
   0.246729251152655417085563731607620915806367533403775614496678607238450865\
456`50.119113971688876*I)*asl^2*cf*psibc*psicc + 
 1.28688400604771464497047160504205279212420656091324623279586990858253075936\
729`50.*asl^2*ca*cf*psibc*psicc - (0.1148088140955637456605586846865982991574\
3851033343038315757570498199553750831`49.923529647739535 - 
   0.155914816901668563179358531610407046186592240570659452129405283528349340\
71035`50.05644180580368*I)*asl^3*ca*cf*psibc*psicc + 
 0.89604777226369238435542694360993900668358331032879960745790652285114931806\
685`50.*asl^3*ca^2*cf*psibc*psicc + 0.612029565287807962076963284028913209153\
79408361963415475768607297075111371677`50.*asl^2*cf^2*psibc*psicc + 
 (0.0143933479081619813550763787555735158694880965358973370677412435306460760\
5586`48.626985021804884 + 0.4802826125028298606457460115517111832216942122335\
4514491719642719681238713098`50.15032006307376*I)*asl^3*cf^2*psibc*psicc + 
 12.1945921476515596014916476444544630139889116154709797400514826716692970390\
2349`50.*asl^3*ca*cf^2*psibc*psicc - 23.7316825890074998793317755721529595768\
741082683313035111365094130205162079278`50.*asl^3*cf^3*psibc*psicc + 
 0.00487130589154026160877608410989910842853118062015906376437228659759984307\
054`50.*asl^2*cf*nb*psibc*psicc + 0.00236985042990225094788297509475512229122\
491888473968359345015776225023822102`50.*asl^3*cf*nb*psibc*psicc - 
 0.01011109742520159046426899091871242868172048532753136512092893913366622092\
193`50.*asl^3*ca*cf*nb*psibc*psicc + 0.00236336514791929898667693187637787975\
103140461558530161838713880662303016819`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.78020101423322981736539799193547869394939612610939532892784953248322506`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.044977649514875250044304554989881917166660\
44922253336676850532001731988401979`50.*asl^2*cf*nc*psibc*psicc + 
 0.01402479857109608463732739126219628324139361078431304337672770624465231493\
782`50.*asl^3*cf*nc*psibc*psicc - 0.04343494950530098713305660194417195170182\
168497234555736631030714401002104711`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.07831036638430869837519392987713041188043474240013451437587173656154259176\
86`50.*asl^3*cf^2*nc*psibc*psicc + 0.0000882729233662851379055591388944416815\
8486208155904104429325294374826707666`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00040751994405824925600223711677179400714830805777587063407101624352061800\
755`50.*asl^3*cf*nc^2*psibc*psicc - 0.242594303264544484680790198560083771135\
87981260545233210704843640973150951142`50.*asl^2*cf*nl*psibc*psicc + 
 (0.0461054682855650010951992108569226662914092050770792445694160120264037631\
4416`50.11717072315522 - 0.01878327663759546546455371927781029832086607967855\
688133633838195558921557718`49.72718964050082*I)*asl^3*cf*nl*psibc*psicc - 
 0.54331149039297415928920304613215551301273117609872129714118090041873436673\
166`50.*asl^3*ca*cf*nl*psibc*psicc - 3.14458692976047626031183656573036657712\
709830944855764852758676319748477475187`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00047611443844094499493901031000151444659411704855107627260954408228641020\
76`50.*asl^3*cf*nb*nl*psibc*psicc - 0.004396050836872698096648533827350468866\
51125030337366535926995244199947249412`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.01185540931317393033105080148306096260642974716972760247490941568089604966\
215`50.*asl^3*cf*nl^2*psibc*psicc + 2.896918024322677164588184732658337775350\
72018590144732151613411617102608831989`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.1135864800470217583277331550823823851443224671230263862488694241675454648\
3487`49.71509841464599 + 0.28796665279291671361286604631894973554781632251285\
047301188170480835118296822`50.119113971688876*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 2.214514426350377696505229979996558848359864662008453252130681444\
72939339240456`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 0.71432189131554912614735710593263936982970293073926528963395203689803109494\
462`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.0056854776876429019332964531809\
9428306467584381554910239922016191032713243777`50.*asl^3*ca*cf*nb*psibc*psicc*
  Log[mu] + 0.052495045158946018032628927536037461918362282473681341801562059\
70854052849972`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 0.52671236805866857537966995139242505006376730652753587663929710652043418489\
038`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0206520872812766833323151191058877063898768122041866156816227534271792562\
7837`49.71509841464599 + 0.05235757323507576611143019023980904282687569500233\
644963852349568554087227899`50.119113971688876*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 0.765798065298531052245541320196152093652038090581561091659246690\
41284894832804`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 0.25562002295818026446610982611301037844166523035616666624480033406430171993\
665`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0010337232159350730787811733056\
3532419357742614828165498248702206628693915812`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.009544553665262912369568895915643174894247687722487516689745650\
038428189634`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.05148011004064876844593235620761121067706567195959098617862127666776866862\
59`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 1.69054901877752569168415918101735\
440613200315520359224872312668129312375655407`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 0.6147450977372820697033306112790379658661829655285789995319259\
3763065461342115`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.05588591797611655179121187375263981507874390595714354541255073205624597280\
242`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 4.96414711814398938801119312962\
546042602206836693776199662963633476174489433192`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 6.84258038764967497243462860987573465122881903698701113615\
429072383558916234712`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvetacav2mb475100mc150100qqf8.m <==
4.534268612006094737497982078137572375914122904219153982911229206689798367840\
99`50.*asl*cf*psibc*psicc + (0.0933009704639615341122069066708242040524489562\
5129549064205078923164309507613`49.7232894761635 + 
   0.231423792381546754489269412760651773285883871904785617523764948391526531\
13985`50.117811321274246*I)*asl^2*cf*psibc*psicc + 
 1.11194574775602856862642492335878753049866944059116211908254592193480668057\
091`50.*asl^2*ca*cf*psibc*psicc - (0.1064252996648558548653866542692224324254\
5883920597662035679587890204115261475`49.91858969101065 - 
   0.147071758029783746334635128856144132006550494717733081183538857771478658\
35288`50.059074093116514*I)*asl^3*ca*cf*psibc*psicc + 
 0.76761753288584040167675324625195987993608284968410931786058475827852105524\
838`50.*asl^3*ca^2*cf*psibc*psicc + 0.581879942548615280496415552217111221877\
32868719191960887162382716896287049361`50.*asl^2*cf^2*psibc*psicc + 
 (0.0101649836121966935751602821267475382746478010160113008938181235263638966\
863`48.508440898167194 + 0.44572590553183964570127014254818037127737045479753\
781385085029485049081039154`50.150402091313*I)*asl^3*cf^2*psibc*psicc + 
 10.8748942975529596347165718837424810903710480808417572840115583729938897869\
7638`50.*asl^3*ca*cf^2*psibc*psicc - 21.2257022209165683199920462740849572666\
0894306051003965681033965020380036713806`50.*asl^3*cf^3*psibc*psicc + 
 0.00470018615910228557059077555227798086076367745363734886001077933817807770\
189`50.*asl^2*cf*nb*psibc*psicc + 0.00223296067015930183716496667271073745399\
827232657519448517022377466972338462`50.*asl^3*cf*nb*psibc*psicc - 
 0.00975815689203073359727354669478427523113714626488794947026835114241950846\
544`50.*asl^3*ca*cf*nb*psibc*psicc + 0.00245475064833377416141354572827002388\
47594178227332334188574130470092203158`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.87217494608080821392286237016293876219427249860926151476632027959381157`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.043212024407627116469298956487737652739739\
14179118667954645317512550619730067`50.*asl^2*cf*nc*psibc*psicc + 
 0.01320172696172694877997128273320671745886593961953923541639682618955536432\
799`50.*asl^3*cf*nc*psibc*psicc - 0.04183014458763905610585593362034727256240\
721427045964546389043925120313640334`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.07407523498453955410456214127356443114845225438038817749787159051829791375\
657`50.*asl^3*cf^2*nc*psibc*psicc + 0.000089586469795691985098746391544730007\
00609920496966689186918630837630390319`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00041181482906881030248130321063508656276864749099261668629071966537869896\
271`50.*asl^3*cf*nc^2*psibc*psicc - 0.208265375914843126129668268252095537939\
2253646962167877722016576048577761271`50.*asl^2*cf*nl*psibc*psicc + 
 (0.0431012152600597076840480685606576310029368340084720480966951764935801847\
707`50.11611953071964 - 0.017856143005921285186204385002089395627647702753700\
02626396539193906086924819`49.73341767067916*I)*asl^3*cf*nl*psibc*psicc - 
 0.47856442400699480111206300377078115474750593479430121448186137263848805227\
961`50.*asl^3*ca*cf*nl*psibc*psicc - 2.81197529672123629689763830867402949104\
632417113998026772062227338746739962745`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00043177240744107217314526295976598972354277241828080473978909466974691517\
21`50.*asl^3*cf*nb*nl*psibc*psicc - 0.003969578901199751417118810382387457629\
65760648046701514118415614752115920317`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.00956592352956362910403482861201052110195240216474513671392142135787016711\
294`50.*asl^3*cf*nl^2*psibc*psicc + 2.646054630659723287274240346736192369304\
92225573080248459333804679103413956826`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.1088949447271429738439081834002305790535088176485137002000946543924003985\
5357`49.7232894761635 + 0.270103097048368283834825905439736565573279792455657\
46146622010900379188325828`50.117811321274246*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 1.948633595027235188632680219250725388371637824224453613285575714\
8418906468948`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 0.67913317371269474422281204239186244099470517457152448430559938550434196220\
702`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.0054857576449370814271097881003\
6157934919564710297706873707727279071065057424`50.*asl^3*ca*cf*nb*psibc*psicc*
  Log[mu] + 0.050434320093530897180196694310030556429121893579995741807818532\
97769982786981`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 0.48110084193813150677713460849748952169180404649650954265333421140419706645\
136`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0197990808594805406988923969818601052824561486633661273091025009582266902\
1136`49.7232894761635 + 0.049109654008794233424513800989043011922414507719210\
44753931209262584507131191`50.117811321274246*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 0.670460228786916288804585417769652457365002005469067167723920935\
44401767527879`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 0.23833312453704296920301746209544309447565936838615080302998825470777222814\
562`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0009974104808976511685654160182\
4755988167193583690492158849192235277958509166`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.009169876380641981305490308056369192078022162469090134871565525\
57673052153013`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.04419528540231872965578196053906678391628747048397727836360045657387996778\
772`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 1.5441531385892127667403608867697\
3785885236330379452316800774840892925114044744`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 0.5615102322142591879055857770071774032190412013798266065521286\
7603842191112795`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.05104638474675083526414416154610703665627647285271150968600204566861238228\
973`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 4.53426861200609473749798207813\
757237591412290421915398291122920668979836784099`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 6.25003585478920098616721849650482976296002701117568185004\
483833850121807023203`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvetacav2mb475100mc150100qqf9.m <==
4.164098637294691946770582342909678191212416113206851987275163771771465564172\
64`50.*asl*cf*psibc*psicc + (0.0896475325770069382928951446274915013512003606\
8515960832047320769521381673023`49.73113266092822 + 
   0.217728350946270914776743165740306554878565320054374527134314360838246543\
16757`50.11650930349414*I)*asl^2*cf*psibc*psicc + 
 0.96584835843025432137410290164736705764703417490212003381861278225792831159\
661`50.*asl^2*ca*cf*psibc*psicc - (0.0989599897170346190521539264650774068109\
403042096658400176405616235287437811`49.91367942475415 - 
   0.139117540643441922986168306791364381101254154887859541284268890698768706\
79822`50.061601674750946*I)*asl^3*ca*cf*psibc*psicc + 
 0.66231587852220332169184944042337586219585097062061411009132922880235823265\
442`50.*asl^3*ca^2*cf*psibc*psicc + 0.555225424217913823870625973540589257572\
63855961919131400138860066806507488304`50.*asl^2*cf^2*psibc*psicc + 
 (0.0065705238257870794503844295940019704517671688399808736792383918783033000\
7082`48.34949635926695 + 0.41549359809693010967459179173266993768930650337509\
403312851279022717565140763`50.150460701394714*I)*asl^3*cf^2*psibc*psicc + 
 9.76633972503376287833610888293152049151870865930358358712423567210767634636\
976`50.*asl^3*ca*cf^2*psibc*psicc - 19.12445156502960009584365861750344222398\
982947757311869944286505051200909362171`50.*asl^3*cf^3*psibc*psicc + 
 0.00454646527174704739669604932440205558486961859492977141237633897162958785\
189`50.*asl^2*cf*nb*psibc*psicc + 0.00211051116867689336508155114514440922068\
050820112822546222646286987914230792`50.*asl^3*cf*nb*psibc*psicc - 
 0.00944141478073968842342602172865136889351319333560885728222899379314988505\
626`50.*asl^3*ca*cf*nb*psibc*psicc + 0.00251862941140688146746708888597423488\
452907590900657422839200875945243767066`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.9639425642018286401593669299014357724227271456886010050189473146076428`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.041621588033568294933106141643266628299458\
41617287848961271003975778038991739`50.*asl^2*cf*nc*psibc*psicc + 
 0.01246588411025738020179815773447542254515437008055211546751686631831161418\
327`50.*asl^3*cf*nc*psibc*psicc - 0.04038857178626961592195599960019127878603\
602882422513884553983849613097908487`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.07028895502237498668755611162996551477206282939111036661123133631701267909\
709`50.*asl^3*cf^2*nc*psibc*psicc + 0.000090886946267209139859347855300501955\
45039330267252451133037422523660638886`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00041602198730852905944840044661959026370519775580606315572588310625258410\
914`50.*asl^3*cf*nc^2*psibc*psicc - 0.179671444573838381232194865229344531412\
47495945102602905498484949646344502436`50.*asl^2*cf*nl*psibc*psicc + 
 (0.0404199292280000765725023354125515554611091178206159624739297236462696172\
6757`50.11507804081793 - 0.01701790081651871229547835099200249382782603353830\
137825820730846037779867971`49.739388480231575*I)*asl^3*cf*nl*psibc*psicc - 
 0.42472663149872617577166470184807169979778395366871481073728379611126499764\
486`50.*asl^3*ca*cf*nl*psibc*psicc - 2.53164531522974925254748902076895692657\
748985163304649556373178876234184670447`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00039233940126369348027138741812611191815297461198033632055459663122800066\
691`50.*asl^3*cf*nb*nl*psibc*psicc - 0.00359175490247599055731900546907407565\
084032997807229935958601887275913362393`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.00775241674299592310650206706861871678485242876205947982823173745647805030\
103`50.*asl^3*cf*nl^2*psibc*psicc + 2.430035232708143915945853063878069351821\
16340794080301700284843201101353104963`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.1046308849345640648652591092084179723996503990549710046487403616249297799\
8671`49.73113266092822 + 0.25411865089853706508339784757886666025596716090186\
664544402315587415333228787`50.11650930349414*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 1.724984451030066728847490871403025937266508147814185108238606181\
49611538943639`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 0.64802371916022048735509598069887314350463384718303823280691237009205865715\
132`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.0053063444250239851380202976184\
3578006059457157121532008152641680161467782862`50.*asl^3*ca*cf*nb*psibc*psicc*
  Log[mu] + 0.048578064149097075077940471421027467361104170535888219086608277\
95644309436124`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 0.44182458776511707562651873888692170033112061962560054854597246148828337939\
648`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0190237972608298299755016562197123586181182543736310917543235359580044862\
7373`49.73113266092822 + 0.04620339107246128456061779046888484731926675652761\
211735345850837749490082667`50.11650930349414*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 0.590456861101227931544700416573145918254297798752070306775190647\
80248715669408`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 0.22330034507630334794222422722826427020353331265101430415189526852762397078\
373`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0009647898954589063887309632033\
5196001101719483113005819708271537456094019211`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.008832375299835831832352812985641357702018940097434221650629817\
85615627228981`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.03812746471518383277788734705889100028895516631633789418033405972068709930\
058`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 1.4180911036342060421330022132494\
1861528062068808287663139211991729358001852394`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 0.5156694922306203789574553502725158601020438865755915023264660\
1868856553377328`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.04687904474823821626885957729750144182745853514323559112030020250758072539\
646`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 4.16409863729469194677058234290\
967819121241611320685198727516377177146556417264`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 5.73979356164700337942857070146670041876719437044432477926\
008574300978813365557`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvetacav2mb475100mc200100qq0.m <==
17.42127335712687793787584921712141490336595420199774382276301510806127354675\
998`50.*asl*cf*psibc*psicc + (0.105566633887374454375319055021843688598068136\
12857123764862481577585017798071`49.559276280343894 + 
   0.398116402171690874302607963573673896170734340909384120442055081685977527\
39842`50.135759677184474*I)*asl^2*cf*psibc*psicc + 
 6.99758101532044232518031208995922331559470697486830929260207403247373008435\
582`50.*asl^2*ca*cf*psibc*psicc - (0.2513278160013258646136828840170986548835\
2102365470161713230310023015070378189`50.12150984657096 - 
   0.095009044100741986352414309058563664989118404715435290759510603325917754\
38858`49.699034237882394*I)*asl^3*ca*cf*psibc*psicc + 
 5.68617859049322595140831835532393760956368182296015150971066050230963896946\
048`50.*asl^3*ca^2*cf*psibc*psicc + 0.567079631664096144189270329613723330590\
63512840050665087178218312773579729786`50.*asl^2*cf^2*psibc*psicc + 
 (0.1652431815341829272918854944763940957806239661696015128468901702550069362\
6405`49.292038192333116 + 1.1813894163029598124964116390365610500713732735187\
5099773100976849522422072457`50.14630772002586*I)*asl^3*cf^2*psibc*psicc + 
 77.7626699447132198580884174052600610446461368181126938392702612121580817388\
2811`50.*asl^3*ca*cf^2*psibc*psicc - 
 147.1595033504085170148020278440267344338744089146894300412751`50.*asl^3*
  cf^3*psibc*psicc + 0.009130264419696093113871805896838039883401569863804152\
28060356077448111692917`50.*asl^2*cf*nb*psibc*psicc + 
 0.00569438049334074119167465621646320532250655380258600548789118988003668593\
127`50.*asl^3*cf*nb*psibc*psicc - 0.01926620401782727693802691290342676419640\
653424122891876625439190871970209033`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.00508190302674144091602850378231378797709411529105177126515502415922471552\
139`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.78505369066296995803332286338740120459495431808407783467288467321435412`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.050281657954051876191825120203192609546524\
75612826966134186184603518943131506`50.*asl^2*cf*nc*psibc*psicc + 
 0.02179676926619542095088137330073379734149267962083730549289101067781583248\
453`50.*asl^3*cf*nc*psibc*psicc - 0.06321575875746245928215940222586523277543\
726833545879156813018344564523895807`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.09302497789331717079207466067028788742692210229760621186102605604067499699\
925`50.*asl^3*cf^2*nc*psibc*psicc + 0.000052703935374896306394158683688902724\
4610046955486269251095606369646525635`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00014512401446097435645051298263808678066719503513604019652291357743891234\
367`50.*asl^3*cf*nc^2*psibc*psicc - 1.435331720871029264594501757094251549129\
70150916893812701756988739406605387295`50.*asl^2*cf*nl*psibc*psicc + 
 (0.0850425811463124747474255347478528783183179949420509725774115762358107088\
8452`50.1505109629788 + 0.000366585397400323930139639910529442403876544149504\
91670557599310237678544338`47.78504969113559*I)*asl^3*cf*nl*psibc*psicc - 
 2.82674462177873774667876325358164712147268167337823861171153587205798792308\
878`50.*asl^3*ca*cf*nl*psibc*psicc - 17.5425155691412017025538625852239260623\
277277294338695057830443200418848465242`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00150447764326811489328218574321800461645922146229065175706795622211923168\
751`50.*asl^3*cf*nb*nl*psibc*psicc - 0.00828537124238548742095426825136624527\
352006770833763715186962093383189819619`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.11825640449501306433448411420842094323175157054908231293888793420086235742\
882`50.*asl^3*cf*nl^2*psibc*psicc + 10.16649982238689577769932931147324860105\
547768076850323395215604453666858116061`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.1232106451308188938007614243024498365124581239222355303744847573056440692\
8991`49.559276280343894 + 0.4646560844316275702834077098875957130652865003676\
8577472905682176452276304691`50.135759677184474*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 10.66775117990400909952518810172123450337791991603589738559236504\
63719899378431`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 0.66185919437786272765248772625658377835204079337185940934420911664645082959\
858`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.0106562625702917156033625827416\
1299447621750063790486170548989795323202507791`50.*asl^3*ca*cf*nb*psibc*psicc*
  Log[mu] + 0.058685545675117333977082805747199587989204893045949065984629729\
17883257304315`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 1.84845451316125377776351442026786338201008685104881876980948280960179171124\
86`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0224019354783307079637748044186272430022651134404064600681493280007066136\
469`49.559276280343894 + 0.08448292444211410368789231088865376601187027279412\
468631437410964234727331042`50.135759677184474*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 3.895637174414630348172950896984836086841064642658458014261779000\
37048748070562`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 0.56162404461663425126933004802038471962359143448339268752873285186063746100\
238`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0019375022855075846551568332257\
478171774940910250736111959700372308501056713`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.010670099213657697086742328317672652361673616917445284734213507\
44180406276759`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.30458685113762781784939043541295350401106929265344623890658696937065762988\
297`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 5.9328452358110849328038006480913\
0088341218512425662314072145004366857127192998`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 2.1573982675676672482922911447604730485135218633660447785455282\
4994969011756897`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.19612711523342429529929919497822482259213835121509497985327278158330816274\
881`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 17.4212733571268779378758492171\
2141490336595420199774382276301510806127354675998`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 23.7102972782296077650148446249482814174068416471176426559\
0037241387488829992276`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvetacav2mb525100mc150100qq0.m <==
8.160492307692307692307692307692307692307692307692307692307692307692307692307\
69`50.*asl*cf*psibc*psicc + (0.1222917712535944253181223775933160076626242947\
7004087237957176679458995457968`49.675141560153655 + 
   0.344330063068651441388711406327973134355393124513476444885553616167021326\
24979`50.124719266982595*I)*asl^2*cf*psibc*psicc + 
 2.70857172949928884133625684512921554442086952602129343372603666158932539862\
387`50.*asl^2*ca*cf*psibc*psicc - (0.1691595982241450079593913228802342692056\
443080350218336397339255747296032076`49.94692942080426 - 
   0.210853724989426944586586625643025907715193043289125000538477901359672157\
63003`50.04261405359641*I)*asl^3*ca*cf*psibc*psicc + 
 2.01995083104801525729465572294389403903993230036519711190001677637975602768\
852`50.*asl^3*ca^2*cf*psibc*psicc + 0.881524158146738116664587696617263267900\
8095004233260247426756725019466172903`50.*asl^2*cf^2*psibc*psicc + 
 (0.0432154023377590338831056099495083921604122743976643487645301389898908000\
3436`48.931198749793666 + 0.7147636606959401802953055104796706561274927791163\
6961784168453818308337216694`50.149722653559586*I)*asl^3*cf^2*psibc*psicc + 
 23.3488133757832560556112517154720755822208737665390204955082662418451384782\
0523`50.*asl^3*ca*cf^2*psibc*psicc - 44.9157441641936470812245427365871899839\
3927378847672109977129756650161041158749`50.*asl^3*cf^3*psibc*psicc + 
 0.00487891037590159445190225137520491436565980070382033839082610906572699031\
094`50.*asl^2*cf*nb*psibc*psicc + 0.00277839910371264143832798811088104183868\
304304901957825878311515322327250194`50.*asl^3*cf*nb*psibc*psicc - 
 0.01063343666915214080013935113373280259505026890039317366513686021576098219\
737`50.*asl^3*ca*cf*nb*psibc*psicc - 0.00025463119625365563904570023845022798\
520531009547321814552790990916782261373`50.*asl^3*cf^2*nb*psibc*psicc + 
 2.91695225711347627779530641018159829703787801343850007749186421857648431`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.056066905925644568073369026333005079947773\
77823802529572737269344780137669288`50.*asl^2*cf*nc*psibc*psicc + 
 0.01935763862200422709550354749672393262957648519161257680389909935845844856\
351`50.*asl^3*cf*nc*psibc*psicc - 0.05400555805451623232021786357358000916689\
082441252851020655733676349902311051`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.10950776857118622581869005864443876986756923089920800138307292814731284719\
752`50.*asl^3*cf^2*nc*psibc*psicc + 0.000067041398668429437697852441086934977\
48074625805728001390715155360515572846`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00038520935031234930913819521834818806746323986846891108773564782997446171\
182`50.*asl^3*cf*nc^2*psibc*psicc - 0.528335950525991277383114911222575113924\
10012586068783734799714909628982516356`50.*asl^2*cf*nl*psibc*psicc + 
 (0.0654874956961637586250092408547630561858333398973051287640681204246974363\
3124`50.12204346597817 - 0.02451195388062015143058430644382324494595678513056\
740217762063190088970685358`49.69526301388975*I)*asl^3*cf*nl*psibc*psicc - 
 1.08531342655526302729314587572785539168493691064657189883163720786942373350\
812`50.*asl^3*ca*cf*nl*psibc*psicc - 5.89193674787920694607024147461301266196\
505807568206096292444976745997194166095`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00063175202029251957003995493929461450659304862360808744354094268451289148\
898`50.*asl^3*cf*nb*nl*psibc*psicc - 0.00725989582941070342904865466648290505\
367601136177692051327049235439505173041`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.03420613194562766891441908204594688014571182190397868611837616094422783916\
314`50.*asl^3*cf*nl^2*psibc*psicc + 4.762203192386269200862390133873358558509\
16659950471664227358742567628493110151`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.1427311592261346197101234795856187427068827077078498487064144292659128366\
3912`49.67514156015366 + 0.40188009834514631468208757881614352831571273032420\
592574786724848707374691987`50.124719266982595*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 4.332615797373757011651778944741565898225163776003932977138899381\
01473806649932`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 1.02885879964248369336301723426385458358101953048094146231595805315406058906\
787`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.0056943531569985569357301711820\
065913386702760816887199865670506763377246741`50.*asl^3*ca*cf*nb*psibc*psicc*
  Log[mu] + 0.065437718294187144513932085716458497870747863784109189654067194\
15720390602368`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 0.86585512588841258197498002434061064700166665445540302586792497070614098628\
422`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0259511198592972035836588144701124986739786741286999724920803924722817050\
2764`49.67514156015366 + 0.07306910879002660266947046887566245969376595096803\
744104506615548584673197387`50.124719266982595*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 1.535929620530213087587001986297553087784944898182025064079110370\
69662835245125`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 0.39377292122852766334142921242625494545965570807221309620850691587377504409\
464`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0010353369376361012610418493058\
1938024339459565121613090900893945737135445845`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.011897766962579480820714924675719726885590520688019852664988623\
71770100806335`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.11211637085248876179035356195426267051955749588746999142429526637965106585\
45`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 2.77906998627968955670295061664133\
861798176788957300805516566185073800724240316`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 1.0105709041017052933465274969604867701751883234810938382450043\
5054207309276724`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.09187008219106411757695704517822607001592621122555398529448551878851427585\
686`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 8.16049230769230769230769230769\
230769230769230769230769230769230769230769230769`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 11.3004348211459322570433681544792655903767014878125989237\
1003482114593225704337`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvetacav3mb425100mc150100qq0.m <==
12.99113634974961383649086557893386117727731645853563086177617936761503482372\
821`50.*asl*cf*psibc*psicc + (0.420309256961701334529006643447683431490551650\
94519400762520562075418249895452`49.718834169679 + 
   1.055022463727033442341708902098696957413105748126265233445419898254190709\
30763`50.11852692140154*I)*asl^2*cf*psibc*psicc + 
 7.47048075525116279440185839700216405485192963955745591880085429285953725851\
581`50.*asl^2*ca*cf*psibc*psicc - (0.4980114221082113123297212782225553399930\
2997900169100758213628804315330601471`49.9359431310804 - 
   0.646692967682547546726467315517654809699523910283445499250633514947279671\
14917`50.04940196580891*I)*asl^3*ca*cf*psibc*psicc + 
 6.52521736637890471591759776075840870718724588090130043645537151156474904985\
344`50.*asl^3*ca^2*cf*psibc*psicc + 15.37084419557069938753554783753950908386\
278506948451637535283162493727839577563`50.*asl^2*cf^2*psibc*psicc - 
 (0.4615493951677445912343468955509831001078178187293231616840094185921008876\
7721`50.13957241375302 - 0.10492892947423977228010969477399180412778920299289\
452739638201480773828039066`49.49624946960974*I)*asl^3*cf^2*psibc*psicc + 
 64.5370628263125080131896851362478815429345758038565456039278044072501128199\
6128`50.*asl^3*ca*cf^2*psibc*psicc - 127.363568709345302116117943428574911789\
97698551470909410932894615809340953845513`50.*asl^3*cf^3*psibc*psicc + 
 0.00748391499725338972693170456958478118797833456770514533220302245406907702\
556`50.*asl^2*cf*nb*psibc*psicc + 0.01188148504775389421220544256803935195950\
09674998496381041706648345206816684`50.*asl^3*cf*nb*psibc*psicc - 
 0.01921921277284548299361804484006791280353884535061814957738455205354833270\
793`50.*asl^3*ca*cf*nb*psibc*psicc + 0.01865917069751131039308590115463585321\
22940563812433703368129962397147298062`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.31132290341896842345436406533603740162760878687893495637421120519306244`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.057763050124628730942493828931484880637126\
06869303209949425673115950785682904`50.*asl^2*cf*nc*psibc*psicc + 
 0.05897535230793831307782311299427805828430570376017864920833649004519292226\
916`50.*asl^3*cf*nc*psibc*psicc - 0.06315666054137853292978643245232149525401\
008320864307237996515329738870647627`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.19806186052735953184940199415998067074759918378042307564996985566878320483\
622`50.*asl^3*cf^2*nc*psibc*psicc + 0.000066552108372435041927619923071745071\
90271315868668467140060570458814288016`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00025683434226788628963052988641747972434435054913434026156620668123339674\
029`50.*asl^3*cf*nc^2*psibc*psicc - 1.158096991897938089663240388233679092316\
80998223477524766974024272056195873515`50.*asl^2*cf*nl*psibc*psicc + 
 (0.1945811036181968295229783699073085033525244658103219283901044189257743798\
6148`50.11825087864206 - 0.07787806964231993846538801724947876102308399493227\
558064689979636868604932938`49.72056539452015*I)*asl^3*cf*nl*psibc*psicc - 
 2.74926915256214225840969200596331609846728037028397548282127769576838490996\
3`50.*asl^3*ca*cf*nl*psibc*psicc - 16.319015613953911670402060033673041701258\
74470573124726526662072485756666819243`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00133430967278025106450306638918347104010652887853158182396053719430298812\
166`50.*asl^3*cf*nb*nl*psibc*psicc - 0.01029859325484974434988410510844814230\
291310492849221269694514063855776007056`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.10323874729164107612131325660140502595657669779677158202029004034639829898\
825`50.*asl^3*cf*nl^2*psibc*psicc + 7.581213076959326534760458149119918875971\
7332151329785906322294028848175251237`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.4905581697334001887518595409363345204633758297531639644613538010196210507\
7467`49.718834169679 + 1.2313549612844129365679274368147839220562538105683924\
3585621239347402079376714`50.11852692140154*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 10.58379508119352886772551589987024632917500673187839369602240839\
226065900918736`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 17.9398694436165922805744982912562456690264440887243596158211652661331886677\
6143`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.008734748480277932053956564457\
27175762146230836746540556795259655812709026754`50.*asl^3*ca*cf*nb*psibc*
  psicc*Log[mu] + 0.067417349672930278674052121082000101876882427897310034981\
69260735366401924897`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 1.37840237762896846086553784529453070472213331184235974375131443905152666132\
14`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0891923944969818525003380983520608219024319690460298117213452184353402031\
5155`49.718834169679 + 0.2238827202335296248305322612390516221920461473760713\
5197384983295367198574253`50.11852692140154*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 3.485391112047661129360152809580156972183336560888859755465231820\
88341476969732`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 3.59086377224783341897740459028422847765206380049702281112210584648179863571\
111`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0015881360873232603734466480831\
4031956753860152135734671134009849092478853947`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.012257699940532777940736749287636382159433168708601824235165262\
51454690600401`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.24575581445388201386836959096582332228323798703245326299713243831484274578\
917`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 4.4241542980469792804029992240838\
0456414643887868931661064431325669592028019562`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 1.6087833811079924656010906269395652960532505013415696772096871\
1383830872357408`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.14625303464618113323646278426723320873211368194014269784220020861433108340\
887`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 12.9911363497496138364908655789\
3386117727731645853563086177617936761503482372821`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 17.8167663927095365564728222637363256788557525343432895845\
3424977543423017885599`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvetacav3mb475100mc100100qq0.m <==
6.113408035357476261171236233019184636213182963304049158258923851249536634908\
84`50.*asl*cf*psibc*psicc + (0.6379365860323115367105811610282966806774685759\
2322891955825237206066165195217`49.8965702478242 + 
   0.950557482459671003289076879214737381571993551404780529993209861890320289\
69218`50.069771122729975*I)*asl^2*cf*psibc*psicc + 
 3.69437065546781670199562506592974695228074855782350723352940818508895986741\
615`50.*asl^2*ca*cf*psibc*psicc - (0.0390442071729919225019791705477200145765\
2684132762992420262131361822062606633`48.700196350026204 - 
   1.100530576624926768560133589226232209571979452549328653129919061456045997\
0681`50.15024185479464*I)*asl^3*ca*cf*psibc*psicc + 
 3.11972908315722329857087335448877846831575428102848161652901414669921047978\
231`50.*asl^3*ca^2*cf*psibc*psicc + 10.44481789282044497006876339446936636468\
425418039228558601551651689174176181061`50.*asl^2*cf^2*psibc*psicc - 
 (0.9293440005598895297586001761966869409259151601259280934705477270159099801\
9737`50.146154430108346 + 0.1323594007316061192356707456010524025808429877450\
9223466097161545898119574958`49.299732722627596*I)*asl^3*cf^2*psibc*psicc + 
 25.2657089204851988765279556618479832737482939314954345914720216463095896530\
5134`50.*asl^3*ca*cf^2*psibc*psicc - 48.2533490789830940708628841624351090027\
0383982370219350902381658831464580383931`50.*asl^3*cf^3*psibc*psicc + 
 0.00349526958734285191368177270712962443649825461215566773039040906634757542\
758`50.*asl^2*cf*nb*psibc*psicc + 0.00566342716942330041347655512655091905637\
086377380132673897917419678124902302`50.*asl^3*cf*nb*psibc*psicc - 
 0.00930805324999512033540088114100680159294388079486199985528814939700665125\
009`50.*asl^3*ca*cf*nb*psibc*psicc + 0.01058222334259548409543178141349507015\
220939091385611748088507842831221223794`50.*asl^3*cf^2*nb*psibc*psicc + 
 1.99837953193148787738570319981981464863611150511839459075460292932238166`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.070488708246142065111707877629929538669711\
0642712266245188387741063975150298`50.*asl^2*cf*nc*psibc*psicc + 
 0.06302831438238665134700603192379279622176112885141928696529220426702668464\
456`50.*asl^3*cf*nc*psibc*psicc - 0.03589337788881509350716664593766099716107\
225868861100035504270909699481936475`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.24167499640534523877308974619731628196389259856954120279495971490018744257\
397`50.*asl^3*cf^2*nc*psibc*psicc + 0.000080602190057944324342619672282083378\
6128989994331827872299518262475471933`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00081274764607123077122480626168344311761053838470802273041717950781298630\
256`50.*asl^3*cf*nc^2*psibc*psicc - 0.475300950051852805411992212283971653567\
13102485078536878712972302518862653233`50.*asl^2*cf*nl*psibc*psicc + 
 (0.1113120992626087535110387477933847293272973881393334489809470554060081785\
6572`49.88448718482873 - 0.17260619679427186351552943083672527500416768724144\
997583935251242092523048496`50.075001194946935*I)*asl^3*cf*nl*psibc*psicc - 
 1.24621241292931720113587208352275101657851166292605248972974052692779321474\
707`50.*asl^3*ca*cf*nl*psibc*psicc - 6.92200104988472599772436139932829443096\
143617192636513680196433794062585208694`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00054349552522687507800107357977939912750003426464924980367834117292331694\
981`50.*asl^3*cf*nb*nl*psibc*psicc - 0.01096061306673769736862182499741642465\
76773403696123353811292379993409378422`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.03695336411599163361026576379218441397292679361035232211390411055512279091\
587`50.*asl^3*cf*nl^2*psibc*psicc + 3.567590062537800944597071236106025617901\
69177314626126151017639586388777710017`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.7445589143388772607448039147031923900662585037674742919049975536765418466\
5058`49.8965702478242 + 1.109430094860591073866869088901512492102392812632428\
3219764778467655688863556`50.069771122729975*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 5.189342372990469346832371928696411916791601243628417968307564247\
38824091589461`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 12.1905255804716858888444104702697783268056303038302653585113677812290154790\
4851`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.004079455836605483327481419258\
23545013961035409717453224744131838075495092757`50.*asl^3*ca*cf*nb*psibc*
  psicc*Log[mu] + 0.082269926563263661602968622462527118041449355963198802232\
92025778577349669977`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 0.64865273864323653538128567929200465780030759511750204754730487395312752515\
228`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.1353743480616140474081461663096713436484106370486316894374809000452031908\
1676`49.8965702478242 + 0.201714562701925649793976197982093180382253238660441\
51308662227615996170540701`50.069771122729975*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 1.596801494322907591551345742326013237970148169053151634922586644\
09689626271283`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 2.37131363100714698834407570513202513394866234988524372098138249169882006636\
032`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0007417192430191787868148035014\
9735457083824619948627868260331602363512911606`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.014958168466047938473267022265914021462081701084217964294353700\
4684194079181`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.10086199420936856091469356826256574137671603968154185054480646801468528415\
218`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 2.0819318423875217816729033305599\
9089089603085020540570583640399669482851685108`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 0.7570661245045533751537830292945421421440112182565111645167572\
8771148927826309`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.06882419313677757955943482084495837655854647438695556059123741178249928836\
378`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 6.11340803535747626117123623301\
918463621318296330404915825892385124953663490884`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 8.58458084864154747827353493716651100302525408552178547522\
369993856937138682694`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvetacav3mb475100mc150100qq0.m <==
7.978043704358121274684968501503421069369191945938286722057177673015995751860\
62`50.*asl*cf*psibc*psicc + (0.3490575282847784933960586635088454705862376381\
2132767266681049056915078161901`49.76201273879473 + 
   0.779280465852303882695442881279292056445152783382535728556827308638435875\
01986`50.110809519679876*I)*asl^2*cf*psibc*psicc + 
 4.17140825137047164891776525845932546850164474980975769698029685661273562033\
178`50.*asl^2*ca*cf*psibc*psicc - (0.3491491249472996030628077243979632506713\
6424186054487978882410720766361779026`49.91419504599939 - 
   0.489955020392772866705377051075446629161751459944796857067504497097391948\
67708`50.06134030015464*I)*asl^3*ca*cf*psibc*psicc + 
 3.39235328439467698217208276123965081413775393223503392414231081197328808699\
116`50.*asl^3*ca^2*cf*psibc*psicc + 10.30317236194666242011519909124124284318\
818246094132040217867715541188085829471`50.*asl^2*cf^2*psibc*psicc - 
 (0.4264834023137321022598205424856337803151945887559880549629643013030310346\
1886`50.150513993899715 - 0.0009170176284403731553463141803329470608394062598\
6937614237103020784447693643`47.48298954422382*I)*asl^3*cf^2*psibc*psicc + 
 36.8239038366697276001050156881113551211492578777560286180744824168951135720\
1447`50.*asl^3*ca*cf^2*psibc*psicc - 71.3406048405000067944358158481190971694\
1876986691571927658351804044665204073287`50.*asl^3*cf^3*psibc*psicc + 
 0.00472700211541302931716798416921110759961910044087320652506047528358506972\
419`50.*asl^2*cf*nb*psibc*psicc + 0.00755981714871021603989244336385178354014\
48492305486094405152151713979514251`50.*asl^3*cf*nb*psibc*psicc - 
 0.01275073079490985627066875564011169083105637820497652045034884113035517477\
085`50.*asl^3*ca*cf*nb*psibc*psicc + 0.01295065875522864850588001049259849542\
128326690030501934431178806514168155976`50.*asl^3*cf^2*nb*psibc*psicc + 
 2.80075540159215001992570377489799629193968165046491230474019181443075299`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.045027094820830144690125955101235648579676\
1555584456886318536895653584552789`50.*asl^2*cf*nc*psibc*psicc + 
 0.04455150266479713370091497823271213916230046758583273877319429393868408717\
714`50.*asl^3*cf*nc*psibc*psicc - 0.04824155509426191084192965288399921175400\
480679808924128106274272505718907029`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.15610978581631696718801605839727945880621942296005162175336313134629948585\
458`50.*asl^3*cf^2*nc*psibc*psicc + 0.000053357234017832843374411710272288629\
77846255790729918875023991376511598216`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00025412737046006791615746107524500372117613042613742305504647542684846720\
975`50.*asl^3*cf*nc^2*psibc*psicc - 0.605084414983196675738425858419158142370\
30183814397772213201699030104587412339`50.*asl^2*cf*nl*psibc*psicc + 
 (0.1414103753086125942677144639779570643982063628581842552934640886702588675\
2494`50.11338276265156 - 0.06106752010185912456403391566744001431210924007193\
179731707054225644178177528`49.74871177178334*I)*asl^3*cf*nl*psibc*psicc - 
 1.47219491496913447497901889028332499470681381902627279884924633639104541071\
394`50.*asl^3*ca*cf*nl*psibc*psicc - 9.39261842820061109842390589064670125334\
489096750842733718313012893137514249516`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00071702673377599604949080070371872719320534746472311516609341614767312713\
79`50.*asl^3*cf*nb*nl*psibc*psicc - 0.006830043639187349598968629042499658314\
17775722278923210871247131388546672414`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.04589184552292627043776677435894765805554933482533266663429107849731914374\
585`50.*asl^3*cf*nl^2*psibc*psicc + 4.655732003089825709518105052621688215579\
88393931061643374022185339771015688386`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.4073976943663848294220543296849002671167489104930735115650438561067265786\
8855`49.76201273879473 + 0.90952648009922681353581115589981365201229834718297\
812986356785444048612548742`50.110809519679876*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 6.013756958613630408465709136599436512748283303964090461448276815\
91942356272659`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 12.0252059468318060081292875359570258278229314734233275084646879055928794197\
1135`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.005517055519608083359386893142\
27535586271152238198244985610355585058183567538`50.*asl^3*ca*cf*nb*psibc*
  psicc*Log[mu] + 0.052552754567885710512706216800125808767506883587066583064\
9840075612785901451`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 0.84649672783451376536692819138576149374179707987465753340731322046844490000\
883`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0740723080666154235312826053972545940212270746351042748304623598122816596\
7566`49.76201273879473 + 0.16536845092713214791560202834542066400223606312417\
784179338587256810260899026`50.110809519679876*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 1.928226624816102818753276317995653994442613125721181005797269627\
77510506461291`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 2.38848728906111302611955206460364713134228744925721979683724675244884623165\
725`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0010031010035651060653430714804\
1370106594754952399680906983128547304988349189`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.009555046285070129184128403054568328866819433379466651550629130\
94441863724074`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.12840290084325793115778414725951023669911173938418267797303236647050360364\
246`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 2.7169367940105493312912748917763\
0385336803210497893219585315784760894178268281`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 0.9879770160038361204695545061004741284974662199923389790080189\
8701732559876484`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.08981609236398510186086859146367946622704238363566718009644126790896300135\
747`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 7.97804370435812127468496850150\
342106936919194593828672205717767301599575186062`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 10.9969354420872343650257605824723156020184941782813344176\
8361370448524854436467`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvetacav3mb475100mc150100qq1.m <==
9.733901757451078718709786209211807815893608918276876717018029455295392997090\
48`50.*asl*cf*psibc*psicc + (0.3814862659403735088283535936042756167081612094\
3120792110871484632781658049315`49.74685678877278 + 
   0.887869367615140250480573087830315550821333076608404448948003112162372083\
88186`50.113726954083596*I)*asl^2*cf*psibc*psicc + 
 5.33685591369228819279995263492097542200029732657369973558563806338816929677\
274`50.*asl^2*ca*cf*psibc*psicc - (0.4066060764575349275115858264941326817340\
8585722056731561682715924103871390241`49.923442208426614 - 
   0.552358267317467501792656596197064782224714351460603742482227282990577685\
98615`50.05648920244708*I)*asl^3*ca*cf*psibc*psicc + 
 4.43851964587168168444946905525080224547365253688567722071375469408495876999\
555`50.*asl^3*ca^2*cf*psibc*psicc + 12.31493135885704921704676383874291533959\
200796273699293716827170931786378528045`50.*asl^2*cf^2*psibc*psicc - 
 (0.4577813963427133811332473942112909895501930836504584863511238666345267275\
134`50.15038989319727 - 0.010989558282679500962183754697309045918956689042845\
22362095804698101080400628`48.530711990301654*I)*asl^3*cf^2*psibc*psicc + 
 46.6696383523588629723614114107042552558750134867051793189022981933551175043\
2701`50.*asl^3*ca*cf^2*psibc*psicc - 91.1408806026413570921285049321810200912\
3565524720329090683032041024554199025737`50.*asl^3*cf^3*psibc*psicc + 
 0.00522427553095905684920229767658726104739388412508783697430148610759561563\
241`50.*asl^2*cf*nb*psibc*psicc + 0.00854215117122725294020848131634685972408\
545287477527853756689125480525348149`50.*asl^3*cf*nb*psibc*psicc - 
 0.01404969751569679996393064327836494508835792783698659469632096587876379448\
798`50.*asl^3*ca*cf*nb*psibc*psicc + 0.01261213674082432280514110580382038787\
776855569282318987405288370885490566549`50.*asl^3*cf^2*nb*psibc*psicc + 
 2.80391722697276324782425546900046025837859853380977845226971509332786187`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.049994740668342292683822578362462735809403\
46238554733472538129856548785589196`50.*asl^2*cf*nc*psibc*psicc + 
 0.05040827543032395022837989411958609286129340366763098261309998628221977242\
251`50.*asl^3*cf*nc*psibc*psicc - 0.05301326986653448552267548756088338446356\
240128661217120953879334659956140432`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.17034449587399696738266365642967861993323301477811674138407065525880674211`\
50.*asl^3*cf^2*nc*psibc*psicc + 0.0000536652838416685593957572614086109371475\
9629600600737634982117563026684794`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00025678028777941061676396139712153883939671729169290155571044932496016411\
279`50.*asl^3*cf*nc^2*psibc*psicc - 0.789616706690177628409000033227513684413\
63894008310766162716124265430031260415`50.*asl^2*cf*nl*psibc*psicc + 
 (0.1622201890684831882336289589212560101532346717429439068952147861829760558\
6883`50.11535943496327 - 0.06800481329764642794597750660891862810627700945464\
805553999440027111387480525`49.737794184352815*I)*asl^3*cf*nl*psibc*psicc - 
 1.90359253535475018472336842605686779302128617903753346686258429950258967967\
778`50.*asl^3*ca*cf*nl*psibc*psicc - 11.8807311886417226423075802681022247956\
6065728295888140392358587693585598658172`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00084758924887242517708915201636974008732833355345657148918306307433906645\
189`50.*asl^3*cf*nb*nl*psibc*psicc - 0.00811117339419363575274770799779578273\
401305869463487714217847427041515338179`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.06405391784512014654031192385584327831599595218360897873804789236447092409\
893`50.*asl^3*cf*nl^2*psibc*psicc + 5.680394794320496906725900226747320993001\
71152935411662027658169481378535351537`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.4452464496045851684380294311093545368698317380967045839780211693838943746\
364`49.74685678877278 + 1.036264523622714805159701675337095019583614084302952\
95939498488001491734035727`50.113726954083596*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 7.626026128369000319241903931258168569446674261164213830467076133\
26834979834285`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 14.3732027970629337468547769064077943297549301421587220894046439745248513422\
8114`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.006097441348725246536391446967\
62105785953682019375296693007467791410217970193`50.*asl^3*ca*cf*nb*psibc*
  psicc*Log[mu] + 0.058350674110403275164510339918408626398205649270873426765\
12446964029096171807`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 1.03279905351281761940470913213587654418212936897347574914119667178432460973\
005`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0809538999281063942614598965653371885217875887448553789083694722389897916\
0771`49.74685678877278 + 0.18841173156776632821085485006129000356065710623690\
053809042655847212995391849`50.113726954083596*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 2.465043966908801482808358584352052253767708896509530265879398265\
27466513584012`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 2.85987221134678173465874265245245732408476389419602253586657479929316119777\
999`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0011086256997682266429802630850\
2201051991578548977326658355989874942339184879`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.010609213474618777302638243621528841163310118049249713920141396\
46031945846681`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.16756186935691337533243154721230431380932854225282660257113202549959324728\
949`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 3.3148973375084497181003076673084\
2899551644089667663217558394283796637157778949`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 1.2054172136394362611273846062939741801877966897005935169420137\
769856355676495`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.10958338305813056919339860057217947092616333542732668335830064945237254539\
051`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 9.73390175745107871870978620921\
180781589360891827687671701802945529539299709048`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 13.4172101824705669058695693107775558934277505329528468667\
3765180117916970718952`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvetacav3mb475100mc150100qq10.m <==
2813.0976079033617497071282144622124587932529773820173712182105`50.*asl*cf*
  psibc*psicc + (4.4647424069927726047228641146608252662633863972509335345908\
870502430890383804`49.475694091085856 + 20.6388748506842790086427439482761273\
0268125553888371526039379296578366854785624`50.1405837013227*I)*asl^2*cf*
  psibc*psicc + 
 3709.5702124974542118453356395349763663593751637254855977170993`50.*asl^2*ca*
  cf*psibc*psicc - (11.776015678930401415956670984896615762045136492311400414\
90192556907333669420021`50.01086793024581 - 11.186385967380324071962522881511\
15460955683860996510898327897024800490907060209`49.98855935486902*I)*asl^3*ca*
  cf*psibc*psicc + 
 5592.2460846231040434885389167621914413013852117582375738964708`50.*asl^3*
  ca^2*cf*psibc*psicc + 
 5200.5684100717949315069104383693373756256529251153164555695632`50.*asl^2*
  cf^2*psibc*psicc + (3.39297808342219482007526720913125094523443134236814800\
52155959253517353383216`49.17736700970026 + 31.714490010587619296425792804982\
69259055602456819880678564606052573068398970405`50.14804368737951*I)*asl^3*
  cf^2*psibc*psicc + 
 53192.3567846571844797694976542329625564800114446044234805540837`50.*asl^3*
  ca*cf^2*psibc*psicc - 
 238773.0752507024452508486340695658002336600356629344353544448703`50.*asl^3*
  cf^3*psibc*psicc + 0.089267024528999861149730395700852811016337695953467710\
96144568636625586278367`50.*asl^2*cf*nb*psibc*psicc + 
 0.18767211406743037864565797078134404262088039590351839105393545187629310933\
359`50.*asl^3*cf*nb*psibc*psicc - 0.08847162855132494009128689418749928058527\
979869773875829236542553202869333126`50.*asl^3*ca*cf*nb*psibc*psicc - 
 5.92910021534304470748041813184001277983098869262362677187940270484103120869\
332`50.*asl^3*cf^2*nb*psibc*psicc + 
 2.83267869762975106668285386725856955418054578580369058974483266622687295`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.892571316648334780319782395896350858965076\
91950104982373193212381300549119626`50.*asl^2*cf*nc*psibc*psicc + 
 1.14018373275564509728679985790662349445310122739719128410955241702376886582\
864`50.*asl^3*cf*nc*psibc*psicc + 0.79223460544523732014721174236149280498189\
780608626991557380386507073817902831`50.*asl^3*ca*cf*nc*psibc*psicc - 
 16.4638738061704383084759529645003425944111630406405396680203451750970259627\
4363`50.*asl^3*cf^2*nc*psibc*psicc + 0.00005664729541788850060018675533060181\
140971570878632176559265131252824298081`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00028320508789494884698851265577118418728802548344383746622479114232654724\
169`50.*asl^3*cf*nc^2*psibc*psicc - 
 651.0264669238567681531961864480913564778496132053009847611503`50.*asl^2*cf*
  nl*psibc*psicc + (4.2041820293029572545483866849768878325089428260394207203\
428790874264189858148`50.13650671762339 - 1.085271894285960294216585543729343\
31138844473915494841818135278412302266483975`49.548363762186106*I)*asl^3*cf*
  nl*psibc*psicc - 
 2129.1369680971966647785558798064796735950550184235257502059455`50.*asl^3*ca*
  cf*nl*psibc*psicc - 
 12441.3496906750359621983227107882413703327948931234144887150187`50.*asl^3*
  cf^2*nl*psibc*psicc - 0.041317582033873364496392146830200908831961656454741\
01862150939326521728525984`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.41313003084043892900240812136242720170129295287977213180505845547004260736\
49`50.*asl^3*cf*nc*nl*psibc*psicc + 
 150.6650389394947636380930073340361564592244364752033749771698`50.*asl^3*cf*
  nl^2*psibc*psicc + 
 1641.6340955586236060437851655299757669774946319833397032599322`50.*asl^2*ca*
  cf*psibc*psicc*Log[mu] + (5.21096270716931453814456335917445680253593344937\
775026727272722967191613000837`49.475694091085856 + 
   24.08837898383697932002305656511938718308183526619771244887050498605854059\
40489`50.14058370132269*I)*asl^3*ca*cf*psibc*psicc*Log[mu] + 
 4733.3612352032109765937961734276904412569049774306613281413016`50.*asl^3*
  ca^2*cf*psibc*psicc*Log[mu] + 
 6069.7719085702242754046379768068924894750702994672831020873929`50.*asl^3*ca*
  cf^2*psibc*psicc*Log[mu] + 0.1041867801985691848968157926313697232259795480\
1357380611981009901229838872136`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 
 1.04175233878190796821709648152161648516910275657734033614547083759110332899\
001`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 298.4789264652042920079609391872683212686353876333344915018059`50.*asl^2*cf*
  nl*psibc*psicc*Log[mu] - (0.94744776493987537057173879257717396409744244534\
139234037283132107832476064939`49.475694091085856 + 
   4.379705269788541694549646648203524942378515502945038630720820080040943069\
86836`50.14058370132269*I)*asl^3*cf*nl*psibc*psicc*Log[mu] - 
 1665.7928283034289920046387447281872406677857907143442417871309`50.*asl^3*ca*
  cf*nl*psibc*psicc*Log[mu] - 
 1174.8514873008629072370325267142219717833868542193001212209901`50.*asl^3*
  cf^2*nl*psibc*psicc*Log[mu] - 0.0189430509451943972539665077511581314956326\
4509342484672493901541045711863101`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.18940951614216508513038117845847572457620050119587862037906505045322740008\
497`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 138.1521070594454733973120952892605100503085914209108130736268`50.*asl^3*cf*
  nl^2*psibc*psicc*Log[mu] + 
 958.0053305399419685309889158521359797042514191395463034788562`50.*asl^3*
  ca^2*cf*psibc*psicc*Log[mu]^2 - 
 348.3655747417970794658141512189585380742732433234715263959666`50.*asl^3*ca*
  cf*nl*psibc*psicc*Log[mu]^2 + 31.669597703799734496892195565359867097661203\
93849741149054888769173566561785881`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 
 2813.0976079033617497071282144622124587932529773820173712182105`50.*asl^3*ca*
  cf^2*psibc*psicc*Log[muf] - 
 3877.5737427339938357963055308147136532006199040233727444871813`50.*asl^3*
  cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvetacav3mb475100mc150100qq1100.m <==
7.993171539225594962593164852127798958659867480434080846201742901526772291903\
87`50.*asl*cf*psibc*psicc + (0.3493553369981391037133843497467947986459691936\
6773038301035939494528621521402`49.761867620598956 + 
   0.780258278861305292919965429765068093969946140351675780462261568735662177\
5154`50.11083862377451*I)*asl^2*cf*psibc*psicc + 
 4.18125193416705834873114781309268587023499288407712132548943769826641474966\
656`50.*asl^2*ca*cf*psibc*psicc - (0.3496632066498337622508912951936634232426\
7542532094972443946583223866499356504`49.91428716171958 - 
   0.490519504996636360226263759231544903360820119593114512897057465424920038\
04946`50.06129350701832*I)*asl^3*ca*cf*psibc*psicc + 
 3.40107426854005188604139266234579828367512597082946047173106323049828780072\
366`50.*asl^3*ca^2*cf*psibc*psicc + 10.32058932320511939593848730293367339745\
762022671753569596917226744765158553044`50.*asl^2*cf^2*psibc*psicc - 
 (0.4267784346899291573298456078757332415414777240109777009292461319946905257\
7571`50.150513824882175 - 0.0009918947917909490049918290807575199189964667355\
8635376222471881539864596943`47.516776968563*I)*asl^3*cf^2*psibc*psicc + 
 36.9069155996912113034447594112688704821371238797461535448058436492925948484\
6493`50.*asl^3*ca*cf^2*psibc*psicc - 71.5061814928663006502972319425692080851\
1918321126631503249359761748384404249476`50.*asl^3*cf^3*psibc*psicc + 
 0.00473150830382107498760516095577197767088725883243241796972889845071036773\
549`50.*asl^2*cf*nb*psibc*psicc + 0.00756866834974669071884065131252254049713\
439279137049723696181693829724073074`50.*asl^3*cf*nb*psibc*psicc - 
 0.01276254439319421083860916888584194219830836564890075548259876204291446188\
688`50.*asl^3*ca*cf*nb*psibc*psicc + 0.01294919199026957195220219031193967399\
539237857923917031814287840146467080913`50.*asl^3*cf^2*nb*psibc*psicc + 
 2.80078698665044909111492239454525845623831563658348465791634377122437808`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.045072094399378729967118210002953194034754\
93412265597606177807372741741209346`50.*asl^2*cf*nc*psibc*psicc + 
 0.04460423409348876908634743267581352040415698077358087658588418307316922744\
159`50.*asl^3*cf*nc*psibc*psicc - 0.04828525737862241161439014152445552590878\
773480884106393382224284614012554006`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.15624230722424810242446302104916033322887750518749087904634982949500397087\
479`50.*asl^3*cf^2*nc*psibc*psicc + 0.000053360293314042668024931119328597733\
50666726595074343291235391594240196407`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00025415364646901164102396158589661512104872587232900729611330057439743931\
718`50.*asl^3*cf*nc^2*psibc*psicc - 0.606633424560794409063457137723485583027\
70965566373130919747010504033492366978`50.*asl^2*cf*nl*psibc*psicc + 
 (0.1415971016374459045677383062898453897083667562715447086211582139510766346\
1345`50.11340225200813 - 0.06113069708804769731636721717615787559934041501354\
298864986609295875337923534`49.74860723635485*I)*asl^3*cf*nl*psibc*psicc - 
 1.47580595187014438081444521099863213034003011926371912055915679736664734878\
746`50.*asl^3*ca*cf*nl*psibc*psicc - 9.41362890449969485716817918655297983971\
593598692405686088802030456567163972043`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00071818578435335262451041158418145151201867304698501631454151465422556035\
639`50.*asl^3*cf*nb*nl*psibc*psicc - 0.00684139927272761320133813595751979542\
77022479046883898211041728352272362034`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.04603981160524555731019598154039161775040215045578051487785206797472928912\
279`50.*asl^3*cf*nl^2*psibc*psicc + 4.664560125313759047182753890263432401020\
79070830550558752441373073290255762936`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.4077452777111174717935822593911016450453111978475086916003571911503462212\
4971`49.76186762059897 + 0.91066772110710913236636687334537930680408853297448\
952580259306740138055357325`50.11083862377452*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 6.027417301990054398808503522653352692950232721215352624687473115\
66359687319281`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 12.0455339136699114236881548242886312281188148468349339321968993285831120336\
0512`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.005522314855445471718242112820\
61245432493781426110307142253492697548585238892`50.*asl^3*ca*cf*nb*psibc*
  psicc*Log[mu] + 0.052605275207214812514423378451976688854816354609789072680\
15311720827896881107`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 0.84810184096613800857868252550244225473105285605554647045898431467870955593\
261`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0741355050383849948715604107983821172809656723359106809825025133102186035\
6205`49.76186762059897 + 0.16557594929220166043024852242643260123710700599536\
173249281253365423250298156`50.11083862377452*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 1.932762078634566027628510510769154653313664354873098620440620616\
22282099607738`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 2.39256647556535721263419903642520251371149348933056963487295863956442612607\
761`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0010040572464446312214985659673\
8408260453414804747328514307685058779890604107`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.009564595492220875002622432445813943428148428110870785766365244\
00470599741509`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.12873161088481975526380696625093042440860507325317462132910683899840009672\
062`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 2.7220886047411301563998530303444\
0190449742061984956377421072014170588283861135`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 0.9898504017240473295999465564888734198172438617626293024007381\
5316546166651283`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.08998640015673157541817695968080667452884035106932993658690883750908020517\
801`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 7.99317153922559496259316485212\
779895865986748043408084620174290152677229190387`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 11.0177876496685600964384184321729580846167613350303370384\
044824154645029271603`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvetacav3mb475100mc150100qq12.m <==
8.790590881531279724018262619939015051975367121945272445842176286370504790281\
66`50.*asl*cf*psibc*psicc + (0.3645733677833082743856549829882156060138170635\
4234035130611401883780024860006`49.7546015431162 + 
   0.830710833019313040178369048196946118298069936840879700450064174382980138\
47824`50.112266476997654*I)*asl^2*cf*psibc*psicc + 
 4.70516147978058627007275540117372174387621381692075135255318829621499386916\
479`50.*asl^2*ca*cf*psibc*psicc - (0.3762729841675309383250305132862703891821\
055791430129339882837773762075635621`49.91880955466565 - 
   0.519579919572129087059379922324953345991659945159728229334937495920450477\
66899`50.058958875275216*I)*asl^3*ca*cf*psibc*psicc + 
 3.86818048896170545273534447135868615330232072007643941966515873940192306935\
761`50.*asl^3*ca^2*cf*psibc*psicc + 11.23642355229122201665583738884553637873\
621839866769816164958593605400504152967`50.*asl^2*cf^2*psibc*psicc - 
 (0.4416672257213747632410408689360702295627497676280263254142373423675953671\
3926`50.150484356081506 - 0.0052467469936561212303176477815986174068254393711\
0291097791626721254702045172`48.22527930514986*I)*asl^3*cf^2*psibc*psicc + 
 41.3284047064954748565545252481113915029755721626188667900983981533417952398\
3828`50.*asl^3*ca*cf^2*psibc*psicc - 80.3596019222550691303849690652063289817\
7781771045094787006587241804032062626788`50.*asl^3*cf^3*psibc*psicc + 
 0.00496328365888487066980009320873787818018397643250770102158148609880109733\
87`50.*asl^2*cf*nb*psibc*psicc + 0.008025218840742100635863826738177862486125\
38958643119605421655231351522348076`50.*asl^3*cf*nb*psibc*psicc - 
 0.01336912780085386578654449513086105174449559658547241083509548747143202259\
676`50.*asl^3*ca*cf*nb*psibc*psicc + 0.01283437182718571136659691990691520239\
616290499427759676442583889048973585795`50.*asl^3*cf^2*nb*psibc*psicc + 
 2.80233547557185709237185766329018877153605077344801249512598743474741052`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.047387061886974301615691079085888825625866\
76243810322024637630438301862847913`50.*asl^2*cf*nc*psibc*psicc + 
 0.04732516765454938152880270887121360364058894579671132790167861964426508792\
274`50.*asl^3*cf*nc*psibc*psicc - 0.05052174911903162726491504870057787515926\
883067147096859633974250728028984385`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.16297256540853015935883889973191100032794728498566766118378015630516733116\
361`50.*asl^3*cf^2*nc*psibc*psicc + 0.000053510721423817570292832737824213020\
76390459433176789931079228084313700592`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00025544740558882328808623620637575002809817655982621306627125960903875401\
448`50.*asl^3*cf*nc^2*psibc*psicc - 0.689326604199757280966255015239137040050\
44389937059835403435229646797519120744`50.*asl^2*cf*nl*psibc*psicc + 
 (0.1512484447227487438833939077775484844680467815913845935194545258502946210\
9285`50.11436404390521 - 0.06437241888561084759110989929223507271618888332968\
018683197762814458873576276`49.74337295504898*I)*asl^3*cf*nl*psibc*psicc - 
 1.66882750049215243405454471060059526748439851328173381835456181535543952895\
751`50.*asl^3*ca*cf*nl*psibc*psicc - 10.5318893153320256762718423460688769506\
7117115348789612159639404713490339021052`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00077840580146832538377267195199230434493628464998630821396598309085096171\
634`50.*asl^3*cf*nb*nl*psibc*psicc - 0.00743184682207884064972165788714451599\
45515062057557549637814156089557573828`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.05405451961777525498753971504421118215685661398122905034490060402649175879\
122`50.*asl^3*cf*nl^2*psibc*psicc + 5.129908635478897885480752995946454115395\
89773506618247614114042258770500136728`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.4255067930840690832448590498746056950520842575620293556739990081574584732\
6667`49.754601543116195 + 0.9695527259367380620632955641214409402767964305448\
1014266519333585020474027415`50.11226647699765*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 6.753351375515231647259730767707681227138629269992073670774973656\
39784675159656`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 13.1144372408231737473629358468492843737955061951108564825993043790351295120\
0977`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.005792828274044208124668195133\
94881511024472666644666900235936468597665131873`50.*asl^3*ca*cf*nb*psibc*
  psicc*Log[mu] + 0.055307157678032460781639664171215055662771074855065627384\
01082777959666809988`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 0.93271066099616325190559145380844620279925413364839681384384371319776454570\
313`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0773648714698307424081561908862919445549244104658235192087495819747394642\
6671`49.754601543116195 + 0.1762823138066796476478719207493528982321448055536\
0184412186042175826977016639`50.11226647699765*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 2.174118124563370874524451626343695311151709617471179008271065089\
5010972563507`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 2.60711140295319516693531727252391284732401222863399597807734167327324018430\
973`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0010532415043716742044851263879\
9069365640813212117212154052217721921636568902`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.010055846850551356505752666212948191938685649973648295902529045\
00317364931066`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.14627964861752244055117391700911620982944427483233868408356890926001136342\
445`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 2.9936511621363103063543112605232\
4425585603815247495399368549685875552370943566`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 1.0886004225950219295833859129175433657658320554454378163679597\
9827451914929866`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.09896367478136562996212599208341303325143927776776707421528721511633767659\
607`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 8.79059088153127972401826261993\
901505197536712194527244584217628637050479028166`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 12.1169504711027159715867731953239383476428460408893635393\
4885579313310380292424`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvetacav3mb475100mc150100qq14.m <==
8.369546602026530825574926919061127976574967536012613666434345326685394110886\
72`50.*asl*cf*psibc*psicc + (0.3566525022771766580769341788713270412194584888\
7299848322056330970554182461144`49.75834723763764 + 
   0.804332450814928741538868630196753396744999560732978115527049755404804581\
88435`50.11153755293511*I)*asl^2*cf*psibc*psicc + 
 4.42732166416367744651686874755214991996080986339311138441287576536971799306\
697`50.*asl^2*ca*cf*psibc*psicc - (0.3623401160416951630838478096952446825721\
7429423923970372516650995423685024953`49.91650006511475 - 
   0.504401866922295870588758375466902053376589529563153769538641327010811875\
73013`50.060160331377915*I)*asl^3*ca*cf*psibc*psicc + 
 3.61975614566575727496915510666147972652201424865032499911754158078435230078\
975`50.*asl^3*ca^2*cf*psibc*psicc + 10.75338594943495893202228907298910226380\
943569343722547397062823627030421200556`50.*asl^2*cf^2*psibc*psicc - 
 (0.4339636380034477864834329029370075613994942718858786919736249306322164995\
2798`50.15050512293592 - 0.00292649231402323164351927869828902188848188182803\
871392545657144766230389686`47.97939916946184*I)*asl^3*cf^2*psibc*psicc + 
 38.9827454016148303989673305871447591550883374716066440580125241465849228518\
0502`50.*asl^3*ca*cf^2*psibc*psicc - 75.6544457476667234811050168618721891342\
0562968959173860834261909833647723897187`50.*asl^3*cf^3*psibc*psicc + 
 0.00484227873551392149072133805187999477608902166019449946914822785758523098\
109`50.*asl^2*cf*nb*psibc*psicc + 0.00778655300271017101122717650551428224613\
736247580505366640243494647634837215`50.*asl^3*cf*nb*psibc*psicc - 
 0.01305270053680548663328047742888435786492566552380769672936154188835003154`\
50.*asl^3*ca*cf*nb*psibc*psicc + 0.012903966369589896734444076489151320890486\
27971716334732898160189580392820052`50.*asl^3*cf^2*nb*psibc*psicc + 
 2.8015452290728490204313441470913686639150486977895490283268139914599408`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.046178366959671000764653903512955428425246\
1435533787199914787127034731317278`50.*asl^2*cf*nc*psibc*psicc + 
 0.04590252951145313837528215025597854962830797911966721572254219254847088146\
049`50.*asl^3*cf*nc*psibc*psicc - 0.04935690546331511698511028983447057159016\
419516220459373727145862610760542839`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.15948000380629695433314289983195230248750675919955673527612151966333745490\
261`50.*asl^3*cf^2*nc*psibc*psicc + 0.000053433844150035768636818739454070203\
81993180628427362568504624054750009767`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00025478579383806801214655310618605165992090396142287450573866649647647377\
347`50.*asl^3*cf*nc^2*psibc*psicc - 0.645413122196444323607466412854270534441\
20541237593767172646149243986498357177`50.*asl^2*cf*nl*psibc*psicc + 
 (0.1461983327454882566269956593211258707876894966151082568689412895259912876\
1856`50.11387165913303 - 0.06268188314146211091934263060301550763624926146409\
165899501343497268335700098`49.746071274633074*I)*asl^3*cf*nl*psibc*psicc - 
 1.56626402741269774083250798643251147362469112324994893484300894815991061765\
133`50.*asl^3*ca*cf*nl*psibc*psicc - 9.93883688585297546781042359330330022507\
048251640776915923341484825716383039774`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00074681948397939839703959526579769843031149041986993493284213761828958998\
845`50.*asl^3*cf*nb*nl*psibc*psicc - 0.00712204027638913431189336625866026926\
182997183128173779292084240554219359298`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.04977068867774755416504740574041999684327796928088030003140099371552442785\
542`50.*asl^3*cf*nl^2*psibc*psicc + 4.884200614885161141948451732155299802577\
66997945456440639318644238368783619619`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.4162620638257115662227503117007054723125085430397422708020793105779726399\
9072`49.75834723763764 + 0.93876555986704104567160115783244576130558226721727\
205004131983923930056939865`50.11153755293511*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 6.368638456781191677124380747031028470625268132359334215607332722\
55124650737349`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 12.5506665447350570790665189192008260063083821510438404724125473663291615129\
1529`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.005651599041629295926224586841\
32906450118590331625506680720247140270351225659`50.*asl^3*ca*cf*nb*psibc*
  psicc*Log[mu] + 0.053896446013982718391440382790048312625875080397722931422\
99607407506789316242`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 0.88803647543366566217244576948278178228684908717355716479876117134248869749\
02`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0756840116046748302223182384910373586022742805526804126894640859839547251\
7706`49.75834723763764 + 0.17068464724855291739483657415135377478283313949404\
946364519020454456677545877`50.11153755293511*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 2.046130374172787141282942402380352666887485393277386494254429458\
81346774170448`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 2.49394246383676893125575284818479061560239654969543325644993035756279113130\
756`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0010275634621144174411317430620\
598299093065278756827393102915726626924184703`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.009799353820724130616625524143645147750159105526858714859786537\
96305275068606`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.13696091831191678226707430475119869726004906004917180312238927346149998226\
763`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 2.8502637933419761047202976008823\
8803878950835446476720559995563094678298924619`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 1.0364595612152640380801082185026865595598212198053698305960897\
631050581070337`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.09422359647411491255273711077297150541452920180048816641816197990929619522\
669`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 8.36954660202653082557492691906\
112797657496753601261366643434532668539411088672`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 11.5365830362333700899724792652338588029109352516397866778\
1310159830314724244626`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvetacav3mb475100mc150100qq2.m <==
12.14027951623274024861619614105382328106204332505426006013506588092119210767\
175`50.*asl*cf*psibc*psicc + (0.420396714748812915014704181444896787017502136\
98824310708459840558930742146049`49.73025287171007 + 
   1.023445081700957776204883833509818261166442536909009639429374787846389508\
19429`50.11665810147965*I)*asl^2*cf*psibc*psicc + 
 6.99929856260037753058646063314815593587857374918365533586356306135514635755\
425`50.*asl^2*ca*cf*psibc*psicc - (0.4792339880725230874614508585883570530122\
5840857796859206463985778735362118419`49.932764247622394 - 
   0.629576888683583577225528896563950899238559356432225820768722455953428966\
21018`50.05126541326538*I)*asl^3*ca*cf*psibc*psicc + 
 5.97120803774491030977332233430395062081108661979436609432178535170657500142\
612`50.*asl^3*ca^2*cf*psibc*psicc + 15.04940340121352228075045869905707538587\
263401397625747397151021746805430698067`50.*asl^2*cf^2*psibc*psicc - 
 (0.4931154052361456792139045338001468876609352244598131521785620336308023359\
1389`50.14979229288972 - 0.02847169859935524596400374498950508803328081530748\
482090406509702800618273596`48.911257100103505*I)*asl^3*cf^2*psibc*psicc + 
 60.7889451032274537411009952938986525928780491482007339799235266759298281625\
6209`50.*asl^3*ca*cf^2*psibc*psicc - 120.056452361959268200756390972700259444\
05681862046071883927090384478137809939449`50.*asl^3*cf^3*psibc*psicc + 
 0.00583770553456992056968809439662468421898476718167956877187184014334841048\
3`50.*asl^2*cf*nb*psibc*psicc + 0.0097673642256682523136676918883655000254397\
9364820514387348464817200508493331`50.*asl^3*cf*nb*psibc*psicc - 
 0.01563883864074095055246610134502719494878472762393581414574708870557088018\
868`50.*asl^3*ca*cf*nb*psibc*psicc + 0.01169819073069995563118872695676252986\
823679514624800740700649627559661081088`50.*asl^3*cf^2*nb*psibc*psicc + 
 2.80708577284251057625185069788652625678747497485127408019083967109933144`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.056126862915971159813788950357867024410194\
56367724535941288397287977532513967`50.*asl^2*cf*nc*psibc*psicc + 
 0.05772478852614181219204495609725210865023138216556188849082467302022481564\
527`50.*asl^3*cf*nc*psibc*psicc - 0.05875489112133992053962585715185218705405\
042460904162107541870501596815746085`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.18676826011283859507680104197621156503210776960827273726272514996002992713\
561`50.*asl^3*cf^2*nc*psibc*psicc + 0.000053977686072962190317835499728909629\
38251764765618554171576697359965453366`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00025948535505925215623769906306946472989007520616701671688063543215358154\
992`50.*asl^3*cf*nc^2*psibc*psicc - 1.055963847189672412547896262706116106496\
37119657221094235429132900322910821008`50.*asl^2*cf*nl*psibc*psicc + 
 (0.1883861600516049121051257407868806039744089875421116387661867714894589260\
6348`50.11739389643826 - 0.07647072841782396112935122478205297906108171790913\
227127032815017589380738002`49.725840129677906*I)*asl^3*cf*nl*psibc*psicc - 
 2.53065329515097656855157455272236636440552545665367550294065321381278216162\
465`50.*asl^3*ca*cf*nl*psibc*psicc - 15.4370127530706572416504425904593026599\
0301960143697843953290018047104083547308`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00101552950025614866799496946270815694498564498583389447334810161659453619\
162`50.*asl^3*cf*nb*nl*psibc*psicc - 0.00976385066195374420253676512704913396\
446361700514152086765585188259838364087`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.09184793851580353661427325825516976025152255815971241858494705386807344214\
823`50.*asl^3*cf*nl^2*psibc*psicc + 7.084680150260989508740295082738986473716\
07785127873173658982902093323572595458`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.4906602448870252244752505998741282051158164717032871875280497838260318543\
1328`49.73025287171007 + 1.19449985406250478716892637923761680193118198468543\
786941439142862399717038101`50.11665810147965*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 9.911730683674050799768489384890340260283323573889044895633120668\
90937684066284`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 17.5647042405055044860517595519385282503579673897355701550355713564927819806\
0102`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.006813397742372599752017674242\
87915408131681679541395505002187474504164149885`50.*asl^3*ca*cf*nb*psibc*
  psicc*Log[mu] + 0.065507696270998671382914841948444965003889653000458776917\
88299091723444135909`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 1.28812366368381627431641728777072481340292324568704213392542345835149740471\
9`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0892109536158227680864091999771142191119666312187794884388742485432711453\
3512`49.73025287171007 + 0.21718179164772814312162297804320305489657854267007\
961262091793254295590570488`50.11665810147965*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 3.230279090905622928893042597739819103217703904439614060807793686\
50306889762778`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 3.50109946176620125608501241951343204716662232439175108595184255070519811074\
752`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0012387995895222908640032134987\
0530074205760305371162810107426371904162165228`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.011910490231090667524166334899717266364343573272810686716700728\
48353232707156`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.22408248800876156707337350155302141793582370892527042723787091132703236037\
005`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 4.1343935091765836992386436242752\
9513325400207524659185401516731694432281771912`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 1.5034158215187577088140522270091982302741825728169424923044385\
5687324728891838`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.13667416559261433716491383881901802093401659752881295384594064164476471389\
241`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 12.1402795162327402486161961410\
5382328106204332505426006013506588092119210767175`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 16.7341612851752091586925647608285900106159205192547920668\
9017481026177120121474`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvetacav3mb475100mc150100qq25249211000000.m <==
13.77778317578630725847308434675777410055470402056013627781722634629346197008\
592`50.*asl*cf*psibc*psicc + (0.444162484659707716855952848050531647701884173\
25760008485894114913188973420536`49.72087058619159 + 
   1.108851117600423011381863248153748883613186463701395397382551681977929566\
87228`50.118201950822304*I)*asl^2*cf*psibc*psicc + 
 8.16675427156165754960651851146669317688831231209373819684313984832476173339\
743`50.*asl^2*ca*cf*psibc*psicc - (0.5254029237351384315483520030576987488345\
7511264799695277392830161806586070269`49.93768926329814 - 
   0.677895878985424957339418023795417492946857322733610164094554443113618296\
99512`50.04835977188831*I)*asl^3*ca*cf*psibc*psicc + 
 7.07071899517930870803357569201930436867264516654231618351105555927276978214\
29`50.*asl^3*ca^2*cf*psibc*psicc + 16.901309943941621862587085679775530228278\
13096483277057440120237983770288242754`50.*asl^2*cf^2*psibc*psicc - 
 (0.5135021762866795444768123074339786899872379583788070997147390643190914628\
803`50.149051973300296 - 0.04222045000081495357167805549825818390524826028529\
918367224752630499505609789`49.064032542632425*I)*asl^3*cf^2*psibc*psicc + 
 70.7632393789589290673040571768762272292929791974433080014941317802889503058\
8574`50.*asl^3*ca*cf^2*psibc*psicc - 
 140.8126790061206528177391214254039652479815541660910759063739`50.*asl^3*
  cf^3*psibc*psicc + 0.006220801556233142458313542716049373774371790991307988\
97908213969477038944588`50.*asl^2*cf*nb*psibc*psicc + 
 0.01053875055140370264621657207724448204728569658862712761254919125301367036\
647`50.*asl^3*cf*nb*psibc*psicc - 0.01662375632608872262183499844582539824940\
962731983200485781135164742596740107`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.01084583222053154852644564987507613682992881148169944066602340944358779281\
879`50.*asl^3*cf^2*nb*psibc*psicc + 
 2.80875170615567081002119160085588021407251364357742823130333459509020823`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.059958247651783076804643047536313035710201\
66359851539251689409554407115325959`50.*asl^2*cf*nc*psibc*psicc + 
 0.06233719266090118296673316307045829975495986420496969251358339835554989121\
97`50.*asl^3*cf*nc*psibc*psicc - 0.062257734469143487559625131241874032352794\
52687514338097595127631081036292993`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.19635290845571512040895626014081605468333712998928498735055703377463356849\
057`50.*asl^3*cf^2*nc*psibc*psicc + 0.000054143450443715903458201156868477480\
19315532721107766452568076138065435834`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00026092669739429124726925855104227116968979376264596156703857490816581208\
581`50.*asl^3*cf*nc^2*psibc*psicc - 1.244636253696848177647216810734293490727\
53071820144186975036096098031105864683`50.*asl^2*cf*nl*psibc*psicc + 
 (0.2049595769620428397038159193556516809971845063122889515904478271525309404\
3002`50.11848595528049 - 0.08170984113000218447207299064584982356727070323832\
265964230498318951277320415`49.71909210535832*I)*asl^3*cf*nl*psibc*psicc - 
 2.97788333828368678623124450096691847385090380135948420707022036676151825273\
893`50.*asl^3*ca*cf*nl*psibc*psicc - 17.9422839945222107441597174613625501747\
5531860310124510493154788479703741812878`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00112393046764573780706665334744287585560861361224902950972145029698686188\
269`50.*asl^3*cf*nb*nl*psibc*psicc - 0.01083283250772803160747706010615662896\
015791183887616861567289464084801228588`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.11243604172397028183291014525198407997333363489439785748736210001654908699\
158`50.*asl^3*cf*nl^2*psibc*psicc + 8.040275090007389984305944724106709871869\
68395881070294372600419668275255347195`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.5183981364435178560685088203510218561329428232055153027019299195981381128\
8576`49.72087058619158 + 1.29418033447325235742771902763639867110046495211230\
828924041175814002403841457`50.118201950822304*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 11.50935512385890540615081309044013969957886099228410533762381577\
22867364786729`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 19.7261314969144328840673326142177188407985619325639805055389632664190088343\
0671`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.007260522996233904689786347649\
84353769460259964397869065646223237661250049039`50.*asl^3*ca*cf*nb*psibc*
  psicc*Log[mu] + 0.069979444281334886740068576810709113198007027235837031248\
74930073489890541813`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 1.46186819818316181532835358620121997670357890160194598976836439939686410063\
125`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0942542066260941556488197855183676102059896042191846004922008221038535228\
5915`49.72087058619158 + 0.23530551535877315589594891411570884929099362765678\
332531643118461129405039053`50.118201950822304*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 3.767358045438449034830087938723528602871926277515217911183464431\
13862274339916`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 3.93556468790989047026717086221184633191761628117618490727251810423525048488\
883`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0013200950902243463072338813908\
806432172004726625415797952024048104471262819`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.012723535323879070316376104874674384217819459497424914774930988\
19048604640691`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.26412001616964223658225883216318524984266198520574085627837721538651322169\
999`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 4.6920482561088026058718174238715\
1018494035638954564459448157748103119117955204`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 1.7061993658577464021352063359532764308874023234711434885471968\
3077533695485918`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.15510903325979512746683693963211603917158202940646758986847373846961369085\
437`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 13.7777831757863072584730843467\
5777410055470402056013627781722634629346197008592`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 18.9912963295038459250792994635709158202046040219400918453\
4326479573090797956643`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvetacav3mb475100mc150100qq273100.m <==
14.50871827745435787329074564782457000485736986776624946225597685494937331124\
253`50.*asl*cf*psibc*psicc + (0.454199893336203072658423774461836965234100261\
77390026247976331376428993629109`49.71706715835525 + 
   1.145475810508687117930657737263695502454134381006691019386694829382084087\
79311`50.118806052904965*I)*asl^2*cf*psibc*psicc + 
 8.69621635893591111521325511280123325519674221006079880249291844644736813566\
037`50.*asl^2*ca*cf*psibc*psicc - (0.5452869389859762847682285815650265140629\
7007574947708782028522574805972680497`49.93961957245325 - 
   0.698549925340000059490321988899264533380985713732518005384969781251018344\
59145`50.047191927674874*I)*asl^3*ca*cf*psibc*psicc + 
 7.57481687632672870319124465789295305270683023403197156061415958761648820893\
491`50.*asl^3*ca^2*cf*psibc*psicc + 17.72651632195414610028929224434962976331\
851014100667887063130526229226408165997`50.*asl^2*cf^2*psibc*psicc - 
 (0.5218407283003272232970185357302864866182357217081611170093630591910731183\
4711`50.14862797060162 - 0.04875218605526818572796716458802014449740686410655\
857158977149063331034808245`49.119084093269535*I)*asl^3*cf^2*psibc*psicc + 
 75.3032130822046634592386236330163391343506720440121293834840911824010275867\
0765`50.*asl^3*ca*cf^2*psibc*psicc - 
 150.3429652654516339524522456754906349290733587797404564517009`50.*asl^3*
  cf^3*psibc*psicc + 0.006384421479908705583073584224478147446059434391598091\
00790099562429039482484`50.*asl^2*cf*nb*psibc*psicc + 
 0.01086947638267796215626667398070554275030748649642816493652398872406169031\
566`50.*asl^3*cf*nb*psibc*psicc - 0.01704263607284616948308088736775643208667\
247695956586480255364253715010607128`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.01041525113615487761101798272811031261484962421597267213048665874529221113\
634`50.*asl^3*cf^2*nb*psibc*psicc + 
 2.8094030674273593467623283059503081890577584020497082507742146075234742`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.061594975667597248220927942386416203271204\
96011250993521729517715345982837087`50.*asl^2*cf*nc*psibc*psicc + 
 0.06431602964098951139762960088048200709537525967111139459732694363152360293\
818`50.*asl^3*cf*nc*psibc*psicc - 0.06373411486708222857583990541827066500042\
056131446902361166519515602767818885`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.20028324433037926218461267200534291530277987454786748507756351500519576782\
358`50.*asl^3*cf^2*nc*psibc*psicc + 0.000054208549395813303727102902248188987\
41460335247874459572065283614388582869`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00026149387939990843281001553691179726151308843154577387233693698583760450\
063`50.*asl^3*cf*nc^2*psibc*psicc - 1.330560443816882240711310214897943289890\
14522892163609305466925055241083975137`50.*asl^2*cf*nl*psibc*psicc + 
 (0.2120858180643810338342330545775130421181408442651161303971456345432531463\
6869`50.11891726522643 - 0.08393688374362100010660366583427638777454581093611\
622582349387945695574276676`49.716358477990234*I)*asl^3*cf*nl*psibc*psicc - 
 3.18235197486312817086614409630282332260831488243269905874370582613030042985\
833`50.*asl^3*ca*cf*nl*psibc*psicc - 19.0809270859705217161558142570942827666\
7936759918617666209265681465399221540636`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00117100056881273148733428964463311447058065001753970040817509400727344287\
853`50.*asl^3*cf*nb*nl*psibc*psicc - 0.01129746082236947303596825636245487475\
949395685105842301533308339899454852323`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.12202257020878652259277780467848714357088311404246319980485247549405221280\
986`50.*asl^3*cf*nl^2*psibc*psicc + 8.466825516543496850395996043166712311610\
0831784866627780825230973276494739978`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.5301131599593010981777843550375396738507768578623999298518206373515368526\
2957`49.71706715835524 + 1.33692634118745374552673335868505827560243071385187\
414382543158691449074260088`50.11880605290496*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 12.23222673237946611225470744243457153263839152593918825435986265\
195595950598746`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 20.6892597738798835645744547368170991308309972874924015524954481444945283161\
9025`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.007451489740269991077670377199\
99570119015047969579853468910910469801121479252`50.*asl^3*ca*cf*nb*psibc*
  psicc*Log[mu] + 0.071889728878902865026863891990054233207244701736205481839\
25257267173227665969`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 1.53942282118972670007199928057576587483819694154302959601500419951411808618\
14`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0963842109016911087595971554613708497910503377931636236079239440536168703\
7025`49.71706715835524 + 0.24307751657953704464122424703364695920044194797306\
802615009198869324248990372`50.11880605290496*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 4.010856630964399958163867179620011015839427242734404078916310613\
601396320921`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 4.12919372250211180410029312391094674026761413645636996701985708196946855881\
723`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0013548163164127256504855231272\
7194567093645085378155151433272264788721739477`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.013070859796164157277611616725464406037680854861128269428319883\
61261940478663`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.28235369562133719227129100041285837419917919807355955938649898278896085167\
892`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 4.9409694885997877639441626425831\
527437888189095986590010148445536292614459792`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 1.7967161776726500959796955063938737250141159671267850910697941\
2193021483942941`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.16333783433387728145269959149035215681946508792061682646109075373049391356\
064`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 14.5087182774543578732907456478\
2457000485736986776624946225597685494937331124253`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 19.9988172736430868925439638009613872946953986257289982587\
736384968622161722167`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvetacav3mb475100mc150100qq3.m <==
15.56320649137164822937486410569218012173031153390775268551841073143978243759\
928`50.*asl*cf*psibc*psicc + (0.468138837309777660905220892256133767600059083\
03994388751119050236950798730356`49.71193404255806 + 
   1.196858510677948178375290204678425534657427908696263498542428380605603649\
14001`50.119602182732386*I)*asl^2*cf*psibc*psicc + 
 9.46842619084480549026530528525429040444652269350304082578044169635234252347\
134`50.*asl^2*ca*cf*psibc*psicc - (0.5732620996606025515192586662477201418120\
1526595946880991509987430626182021695`49.94216638257495 - 
   0.727465067644378876290527352551499504154258554248825502280743981235866329\
17163`50.04562529620711*I)*asl^3*ca*cf*psibc*psicc + 
 8.31559168734186557525041017098574032605214722221002745939051841661186313356\
63`50.*asl^3*ca^2*cf*psibc*psicc + 18.915950779206311155387508485199762119344\
13525684681495837076645692788234274015`50.*asl^2*cf^2*psibc*psicc - 
 (0.5331534750779473972827714789862937575371803567079672490449231897945160144\
1796`50.14791177071402 - 0.05855096135502591825380533087771125254961708227527\
111707183527082358929352667`49.18859355664189*I)*asl^3*cf^2*psibc*psicc + 
 81.9430596424342578804152402478403979804058135440253717269321221485163782992\
4303`50.*asl^3*ca*cf^2*psibc*psicc - 
 164.3691952851088010622452552209961755282900906128431621146492`50.*asl^3*
  cf^3*psibc*psicc + 0.006613370788408026995950385962497574925921226626247401\
52816514411464876000391`50.*asl^2*cf*nb*psibc*psicc + 
 0.01133341833124044459016990342080245407532694373349089724678727788606530225\
942`50.*asl^3*cf*nb*psibc*psicc - 0.01762697002875980157133717796172667614291\
178468346901860814473907444963949916`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.00974555232336179981296119236656360321433898674954973944262082418180084149\
549`50.*asl^3*cf^2*nb*psibc*psicc + 
 2.81026106086920645665811412340793194828340505298894259280444989985294259`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.063885519596176756871316205950029235600427\
34592279407045081239088618504417075`50.*asl^2*cf*nc*psibc*psicc + 
 0.06709319392460476547861783273774293815234521674467076803397464897546517763\
582`50.*asl^3*cf*nc*psibc*psicc - 0.06578005897615578427821530179638838338509\
258963200383591248259469966436092243`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.20561533168892607906393827640656146593558339207890054077693034442596649335\
366`50.*asl^3*cf^2*nc*psibc*psicc + 0.000054294547763516492014446079109937226\
24399381327407390268574797171922590422`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00026224413435214774367491940063583257167453173483859737967474697944862307\
842`50.*asl^3*cf*nc^2*psibc*psicc - 1.456228946679742159956700605682237467243\
79803249774423942554263828236247382568`50.*asl^2*cf*nl*psibc*psicc + 
 (0.2221015418449493264525716175116252136525881790120743633204311023258975281\
2414`50.1194891850723 - 0.087042945731562254268267083667579626648658539861983\
68978582907963541767336832`49.71267119172706*I)*asl^3*cf*nl*psibc*psicc - 
 3.48225478042987149981800317458027292343564136897219948282999094230273413446\
958`50.*asl^3*ca*cf*nl*psibc*psicc - 20.7444995982885603769171559057866363331\
2608059172699330313512672793001676902429`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00123760896991828257088632462513814513220070691056035814038302965298577100\
079`50.*asl^3*cf*nb*nl*psibc*psicc - 0.01195536960345621226729929174018036200\
755770468224977427445723732006950059504`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.13625744452620791849620647170027341730514087910165720549750759819164988861\
425`50.*asl^3*cf*nl^2*psibc*psicc + 9.082191226026126090400013551528450046115\
50202791138009453278470691181622433178`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.5463818067483872257705912679330130705717839079862125468626929402152103060\
5597`49.71193404255806 + 1.39689695314399595488104187076180683588004296702209\
910514666451207535076590429`50.1196021827324*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 13.28486031075643077955780464200913942402082394519879869296199695\
937025483614777`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 22.0774918451536070264045734943183047085503945515055428866584448027033658391\
948`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.0077187047774810051939507393012\
9496289217486840787272440620683164800560179922`50.*asl^3*ca*cf*nb*psibc*psicc*
  Log[mu] + 0.074563105728654957566822674524470260119259858271577635759253108\
7163476721238`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 1.65130749564111383461818428209608182656645491416570547173323358307487567715\
121`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0993421466815249501401075032605478310130516196338568267017862858128053584\
2961`49.71193404255806 + 0.25398126420799926452382579468396487925091690309492\
711002672086822092961602502`50.1196021827324*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 4.365914409347199690866870737999444127947696265570383701383973285\
51131092436885`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 4.40831005213553743025391553061007874548937263260015767097806245214410997474\
57`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.00140340086863291003526377078205\
362961675906698324958596012389632702427467368`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.013556928314300901375785940822630956385319974231195933778559906\
64288746777455`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.30902138018344673431214453829783903030839511998573751559131213317159283362\
737`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 5.3000773016689638310914624809796\
4717956726760127745936151225175114216799778195`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 1.9273008369705323022150772658107807925699154913736215858214042\
500822090635778`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.17520916699732111838318884234643461750635595376123832598418549983133590021\
492`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 15.5632064913716482293748641056\
9218012173031153390775268551841073143978243759928`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 21.4523238277066799193703126832861010797930614183384463017\
1857735221659611198685`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvetacav3mb475100mc150100qq32.m <==
10.83761741927097748995374008901018830736045142296995990814150066677811437188\
542`50.*asl*cf*psibc*psicc + (0.400007797148943616194147551526670677167890691\
16285583034221146668858629376193`49.73875092922365 + 
   0.951718230283000002351689287976744046596578748745823031258755847738820015\
89244`50.115190860688124*I)*asl^2*cf*psibc*psicc + 
 6.09083663832653787460622392802943265579867777023579772317059361773207939615\
12`50.*asl^2*ca*cf*psibc*psicc - (0.44069936147297728155706613517612684762192\
292476994126315209682523693117551893`49.92809356694772 - 
   0.588810179884513904516779754732391631340120642702618606636652687699450750\
25543`50.05392645555569*I)*asl^3*ca*cf*psibc*psicc + 
 5.12836962083581990370240042043553698104997843415928418761388098999897365793\
727`50.*asl^3*ca^2*cf*psibc*psicc + 13.57160768125368670155714023087524312166\
790841404229519745093620795764357275684`50.*asl^2*cf^2*psibc*psicc - 
 (0.4749033093433090362004726805324376219931042883576240726999648017145971236\
7752`50.150183890543936 - 0.0185514552428120045884660835712741865313821165350\
2864338959468476160172959565`48.74195667749601*I)*asl^3*cf^2*psibc*psicc + 
 53.0614501263326788344416349771007613860366201139727901435613210697628846344\
1833`50.*asl^3*ca*cf^2*psibc*psicc - 104.159308948506625505742350158424457796\
62143351454917688728729921453493642510473`50.*asl^3*cf^3*psibc*psicc + 
 0.00551406771868789628644452651417101731107658104648106422434780665505812293\
963`50.*asl^2*cf*nb*psibc*psicc + 0.00911929340995889998482896301623592769424\
734554887939813651057600724933740943`50.*asl^3*cf*nb*psibc*psicc - 
 0.01480226612131188793263535344572865554504521173831322396555643374057526309\
729`50.*asl^3*ca*cf*nb*psibc*psicc + 0.01224917386555460638318881793232650665\
260611984820350744781540020176189943784`50.*asl^3*cf^2*nb*psibc*psicc + 
 2.80550065849447692252057456351988107301745886329957081314820063073408941`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.052891143606790001219006848847519169516615\
16458228214925392536937899359383392`50.*asl^2*cf*nc*psibc*psicc + 
 0.05385322878954877931363928422646670293776302961633425167813700111516329785\
034`50.*asl^3*cf*nc*psibc*psicc - 0.05574586075796786865449657375719210915478\
858716975567893356188219472975766545`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.17826453635219315581331281556398287225436150295306172658671691864060133425\
483`50.*asl^3*cf^2*nc*psibc*psicc + 0.000053820934303898834050086426907164887\
87214782219597191988892680794863536258`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00025812620650916671997279902649023987900441593518561461331437252934277658\
253`50.*asl^3*cf*nc^2*psibc*psicc - 0.910027819129708812425792142399595490157\
21977385279730453053603683119339017219`50.*asl^2*cf*nl*psibc*psicc + 
 (0.1745195034672428810464235618172042446537417982684665294892499820862663838\
7609`50.11636926578045 - 0.07201642625010476162628265483224427244580676846982\
05213356650759803836811245`49.73195686319321*I)*asl^3*cf*nl*psibc*psicc - 
 2.18643753020017948236920628557657614103740954112704231029733746247165596308\
568`50.*asl^3*ca*cf*nl*psibc*psicc - 13.4922276226499726134259324984702141799\
4238128786754115309842328949997605075187`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00092602549553896721522026940697671980448028279850040237960502922771156121\
019`50.*asl^3*cf*nb*nl*psibc*psicc - 0.00888247115683865993758338748842371512\
501425915925955639409920374331544740128`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.07641445527661760497541619788975625535329111984836771957864245714547792614\
526`50.*asl^3*cf*nl^2*psibc*psicc + 6.324488073257955390703762112148777033302\
11962856839552742233060137435916006856`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.4668636000713999202149590959910026072284375474496760947549621425912889284\
818`49.73875092922365 + 1.110784845721541507531718727268526344241307130111549\
88551671681386888094206899`50.11519086068812*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 8.664449881178953076374554714930941835114381745088260901875113333\
87899336547463`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 15.8399152866200408823360642293285186866456849106845343228644050217441200001\
1002`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.006435668315799281333281301070\
82304622903009073566560479577379234482739718195`50.*asl^3*ca*cf*nb*psibc*
  psicc*Log[mu] + 0.061731170972562127358132671865197387069056876800657017639\
09752807951645669909`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 1.14990692241053734376432038402705036969129447792152645953133283661351984728\
518`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0848842909220727127663561992710913831324431904453956536052206735056988754\
0189`49.73875092922365 + 0.20196088104028027409667613223064115349841947820209\
997918077940963922680732462`50.115190860688124*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 2.812175560680875381865740852814568658070741318419062401006827435\
33950259946099`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 3.15450465376311852485083182316687668073716289737323448368246119497025698780\
259`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0011701215119635056969602365583\
3146295073274377012101891278040539037208560931`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.011223849267738568610569576702763161285283068509210366841697435\
5634971616812`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.19311390102084057019489900569321088572550164806703488459250993432993651495\
604`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 3.6907696444107157883952486175516\
2969588796028301085766851047571669837719036411`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 1.3420980525129875594164540427460471621410764665494027889689967\
4721274603014472`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.12200891386481705085604127661327701474009786059540025354266158872915999595\
941`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 10.8376174192709774899537400890\
1018830736045142296995990814150066677811437188542`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 14.9385718507231153721522353386916435628656462414217927373\
8224451908695285020687`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvetacav3mb475100mc150100qq335100.m <==
17.11032278955665485180604463500019592482582556400489346592479564103831858060\
511`50.*asl*cf*psibc*psicc + (0.487563421104689975899395896294297111626633514\
70813892300508005661367930281601`49.705055928525496 + 
   1.269435679734155759091135911899513132409142603507328339289005158265465236\
29859`50.120635513573994*I)*asl^2*cf*psibc*psicc + 
 10.6180798721760295359271921386503173925419767138699078727038517723464606779\
0359`50.*asl^2*ca*cf*psibc*psicc - 
 (0.6129212360681717326147721268885366996103721811597263293038733097787510669\
8792`49.945477198747206 - 0.7681943247005499607209160163152330059415288601896\
5162582778265655734200311372`50.04354362434297*I)*asl^3*ca*cf*psibc*psicc + 
 9.42969724253959605139738518860648347306150071033981001624952756991494754535\
664`50.*asl^3*ca^2*cf*psibc*psicc + 20.65962468683292254266490956780936926100\
581185660075526970671187711275603118177`50.*asl^2*cf^2*psibc*psicc - 
 (0.5484022845559915578860346772706619586693099322110391901706980440974120927\
5215`50.14663443608643 - 0.07363979433722269107388683826477886228429941305406\
932842122277229425229899594`49.27464774769086*I)*asl^3*cf^2*psibc*psicc + 
 91.8683811188405876175703260434184946558295517757277693999046598092278459824\
6542`50.*asl^3*ca*cf^2*psibc*psicc - 
 185.5203051651560125674017191365281132868491171969294489695886`50.*asl^3*
  cf^3*psibc*psicc + 0.006935669886049260141486274145187154344211083138782755\
27572760128521708298591`50.*asl^2*cf*nb*psibc*psicc + 
 0.01198865430217378110763624471312127924826760449627486481866998944459214080\
678`50.*asl^3*cf*nb*psibc*psicc - 0.01844599602475343820553603057697570412081\
217497892836891176934085946462616635`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.00866938412022190239827664165072290122433762425679138487350334217279334384\
947`50.*asl^3*cf^2*nb*psibc*psicc + 
 2.81137400853774110372695823752858234131538705484967843584569274355914665`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.067110545264123601520251161989948859593404\
92755428707206948492364348227253797`50.*asl^2*cf*nc*psibc*psicc + 
 0.07101782707354574232451240043994296854526840258984147316792682700979569630\
099`50.*asl^3*cf*nc*psibc*psicc - 0.06862059605552109469423144682537661664157\
896623656333867310758914974284011712`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.21278436767109788973772059502292418764262824099734801524576461148283519571\
089`50.*asl^3*cf^2*nc*psibc*psicc + 0.000054406523307534666126547102835996349\
22868173175908434021403148788824781624`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00026322269550618344970932288335254669485803177958615368065897599379096736\
932`50.*asl^3*cf*nc^2*psibc*psicc - 1.644004508553242502524230799813196901926\
80110674191923232189390968647414641962`50.*asl^2*cf*nl*psibc*psicc + 
 (0.2362820859659438029947183430103473465185859055024536098763379794139531544\
7111`50.120237572913425 - 0.0913961060615031239439484039062295609025701045516\
5641026016580347497469125496`49.707734469611076*I)*asl^3*cf*nl*psibc*psicc - 
 3.93219065099400067746780841859001543228063697056591882620248149435743920493\
44`50.*asl^3*ca*cf*nl*psibc*psicc - 23.22769775521018697899308829518640813313\
121580948363079036629775427364904776981`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00133279455948795473867879429279735075966038206788156628889158444532955328\
655`50.*asl^3*cf*nb*nl*psibc*psicc - 0.01289631298516775865827606470250886552\
252154248188981918491062048955516787171`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.15796024758767390325870421886659513274423689673500749325199495758963864721\
462`50.*asl^3*cf*nl^2*psibc*psicc + 9.985038982804780605590576249585349813712\
31292487666409084628410966721893710385`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.5690529426237827192118597948603591523681014409594741999716830301693766375\
5875`49.7050559285255 + 1.481604398024014242127914637259367247878808965429543\
38250941247940791009184599`50.120635513574*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 14.84873330705891020971481711324948717398083686616133637512882240\
038682844304232`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 24.1125968697739384252171217272045956297626436730487918248661719805242198864\
3739`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.008094871737467842843787717948\
7633366674897876340968772446905687842011982123`50.*asl^3*ca*cf*nb*psibc*psicc*
  Log[mu] + 0.078327150090769490794325181519742546654120938555720826110719468\
59892894963064`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 1.81546163323723283738010477265188178431132962270484801651750620175767617038\
249`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.1034641713861423125839745081564289367942002619926316727190480070980509522\
4289`49.7050559285255 + 0.269382617822548044023257206774430408705237993714462\
43318349152025851819747634`50.120635513574*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 4.894353018722123168962574910872871564316923101812943500141731280\
47541506177751`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 4.81751806116216644478507100900420686909859892478890246391886052560777692721\
26`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.00147179486135778960796140326341\
151575772541593347215929056543615796765996842`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.014241300016503543780786396639953190300749261555585604751457085\
57405723561799`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.34886859200214755903130702360881916055725646653306440216557700766721181888\
486`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 5.8269504739550549404685460101119\
9192290581212137597524619053277128337980259429`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 2.1188910814382017965340167309498152446930225895912637257496032\
0549346620466296`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.19262646194892743604854697554089229497209296269011488415957005119939903966\
36`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 17.11032278955665485180604463500\
019592482582556400489346592479564103831858060511`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 23.5848689331248930477294519248842700627799179574243451534\
3073831160721833150607`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvetacav3mb475100mc150100qq34.m <==
9.244225171007842173162294022939640925078238109779033918969331474664686383581\
12`50.*asl*cf*psibc*psicc + 
 (0.3728429291018867166108420953027304139258502987480852373791880427732885991\
76`49.750772505973714 + 0.858518555748665213541660931756251212804878004359512\
62923318912777215147365177`50.112996281086566*I)*asl^2*cf*psibc*psicc + 
 5.00739910209828928056241449376262524815070617266223977615420861331476784196\
685`50.*asl^2*ca*cf*psibc*psicc - (0.3910066023554755989617777260579112067416\
1808553827799347782609883301262726812`49.92112357969763 - 
   0.535544882614872736828441610409039866998060688416405146651446550191034501\
50499`50.057735362722326*I)*asl^3*ca*cf*psibc*psicc + 
 4.14013953362612112074295803315925572717821339898730908557611791930834637258\
051`50.*asl^3*ca^2*cf*psibc*psicc + 11.75566220874037043607649627067636250124\
109149065230332452066146247729397439011`50.*asl^2*cf^2*psibc*psicc - 
 (0.4496033099837596291310671231706237566598283123525204119530059728545401324\
1443`50.15044764681011 - 0.00791877700259695499900025607686525063746698511106\
59236612063885873859238785`48.396276260107804*I)*asl^3*cf^2*psibc*psicc + 
 43.8824608566121408651654689064128455484786615343066478414672723041453745165\
2049`50.*asl^3*ca*cf^2*psibc*psicc - 85.5035169116471454733873081961809468619\
7532495859857696863369217070686207155119`50.*asl^3*cf^3*psibc*psicc + 
 0.00509045471781067824826077485311077101326360473360262082167569964553505384\
459`50.*asl^2*cf*nb*psibc*psicc + 0.00827674291799937280291176955950366884512\
242681238854752236355337528390601883`50.*asl^3*cf*nb*psibc*psicc - 
 0.01370107179795195672420022342018962090988116856834086636739430222872590497\
599`50.*asl^3*ca*cf*nb*psibc*psicc + 0.01273842724930726358386758122572833569\
960698328028899541729907142102000101696`50.*asl^3*cf^2*nb*psibc*psicc + 
 2.80312614142607294076665451092754978403509842709652019062453960733228114`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.048657569959462469467442571157384741968337\
1029531213485799182090764563832492`50.*asl^2*cf*nc*psibc*psicc + 
 0.04882501860484044631795042241908406965612597866687040340244230220449549115\
772`50.*asl^3*cf*nc*psibc*psicc - 0.05173935320310884580091786163622545692890\
345731257048724814218028407498405735`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.16659241707678862960525833900767053204117291537257699724049153557845784443\
629`50.*asl^3*cf^2*nc*psibc*psicc + 0.000053587867447055014492445170779103258\
7266606837220241546886959244179237822`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00025611222904708452023967064074119494145041270796683343437849619959844110\
041`50.*asl^3*cf*nc^2*psibc*psicc - 0.737237273409149560737050152970559238112\
57634382259933607699054399110887576207`50.*asl^2*cf*nl*psibc*psicc + 
 (0.1565814266054668506750600227175022432124846362104189537590441302405140012\
9298`50.1148599557327 - 0.066144687209829276326426115387810270761042943973119\
91249564983426930592695387`49.74061467722143*I)*asl^3*cf*nl*psibc*psicc - 
 1.78088722501737939741039636373200566922517629513419338967895440721124883480\
783`50.*asl^3*ca*cf*nl*psibc*psicc - 11.1771404155323395962142544132011405126\
1979650659036208385697571467982592456435`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00081193888879760663525505517604013604359296322348997440839686128070714039\
901`50.*asl^3*cf*nb*nl*psibc*psicc - 0.00776099100660875137260913088441566615\
419984308945001579782231236352688420942`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.05879549526858837453627466424411773821276173694561391514911153599982646860\
054`50.*asl^3*cf*nl^2*psibc*psicc + 5.394635147074871681997103266174207356289\
38558118587025697003938877422618931564`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.4351584978651265500458700221237350984196521067637694297393959812557626598\
1989`49.750772505973714 + 1.0020081271457765590987418608557466897840069683725\
5914333405436840746840418398`50.112996281086566*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 7.171217774899957300156017712458129744951631448589568548642484613\
52344594812572`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 13.7204594988238674190097024968185653473482053184566995485217891798433965322\
6196`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.005941254226783543263953824102\
47070747746753105483712474135264840098899085299`50.*asl^3*ca*cf*nb*psibc*
  psicc*Log[mu] + 0.056790013704513212697587334397690708745241861675142501359\
49527935498097588859`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 0.98084275401361303309038241203167406477988828748834004672182534341349567078\
465`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0791197268845684636447036403861336542581185648661398963118850332807309054\
113`49.750772505973714 + 0.18218329584468664710886215651922667086981944879501\
075333659107917516846538479`50.112996281086566*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 2.313324370080804297045591375266515814087044234764276816937975184\
93785322952076`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 2.72878795883185942913039047406613149734124609290800482279200068974265319118\
064`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0010802280412333715025370589277\
219468140850056463340225344839964577462866612`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.010325457037184220490470424435943765226407611213662272972540477\
70365589279314`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.15644660839287637439846722041403057653372710119006026660256275736258233026\
249`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 3.1481371160588786340626436035548\
3039295891780398001065302166980115857988450763`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 1.1447771331123195032955067649290292338032428378109129635318771\
9384988380585731`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.10407064846475631848140970590263902125484025798281026941192177788269661710\
603`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 9.24422517100784217316229402293\
964092507823810977903391896933147466468638358112`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 12.7422399757172096514869060812200010511278434105194203539\
0732650467780371112821`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvetacav3mb475100mc150100qq4.m <==
20.66765589480020877335849300421217316664430758892910721711338335773332015137\
333`50.*asl*cf*psibc*psicc + (0.528431794983662582067483372346514174325404242\
80884868001252337583462678248116`49.69155188708885 + 
   1.425592562279694697005936944525891777356948426322344839276022014769212531\
62649`50.122558367345086*I)*asl^2*cf*psibc*psicc + 
 13.3284965819505450348546397604320228885319996339014503617215086935882861738\
0271`50.*asl^2*ca*cf*psibc*psicc - 
 (0.6987548989184771259947732327593075142410476698016712527341190273736526604\
7778`49.951655039961686 - 0.8554350750205766372764716747091642953934548090969\
3961228552240981198264439312`50.03951722771798*I)*asl^3*ca*cf*psibc*psicc + 
 12.1027898754395397644860165859617670761032832551231121195033048695125580534\
002`50.*asl^3*ca^2*cf*psibc*psicc + 24.66756291979414977816325837745463604473\
590797729669763741357002759337519091438`50.*asl^2*cf^2*psibc*psicc - 
 (0.5785376063780751026870525913831456325705580653460660623192849923837051054\
0392`50.14267109199068 - 0.11095691701204801709351286680095939650203053960554\
209886862920303481980493274`49.42549387873275*I)*asl^3*cf^2*psibc*psicc + 
 115.452213418982830805390472984056993603313729389862478368136546780892960060\
99054`50.*asl^3*ca*cf^2*psibc*psicc - 
 236.587410618548598526537215641605523790618847117667300383851`50.*asl^3*cf^3*
  psibc*psicc + 0.00762543599640502937653704137094433589560152625034347075556\
424000804266125044`50.*asl^2*cf*nb*psibc*psicc + 
 0.01339830722232784594925801130258420209453330986511589545945504437034662434\
085`50.*asl^3*cf*nb*psibc*psicc - 0.02018477148071476757489088870042458507724\
325056743797036590846996258147509297`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.00583839061992344185347702183047753227944010852628968187906098558252641007\
235`50.*asl^3*cf^2*nb*psibc*psicc + 
 2.81344311281565704823854069026359133920533906501527435124013053605329781`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.074014408999670974164256308135617763065987\
58075861018418040682570809287308844`50.*asl^2*cf*nc*psibc*psicc + 
 0.07946988909306941898316734323612657840409048345043276275191904842597637839\
828`50.*asl^3*cf*nc*psibc*psicc - 0.07454282948635192879831377851690913997082\
702737400426151019529086604939461534`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.22676538689113220087809351497096052656348816304075405784040158201391652115\
328`50.*asl^3*cf^2*nc*psibc*psicc + 0.000054615979820017349411326157221715235\
55474931712808417069235176209161190798`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00026505825176568878653160040675984213714654369445259961648319173989605506\
815`50.*asl^3*cf*nc^2*psibc*psicc - 2.089355795880049124485283740239114516808\
8821552957855628070118574164498737039`50.*asl^2*cf*nl*psibc*psicc + 
 (0.2669126822513366301956414326461143107753666233318920742254130321076485481\
1778`50.12164905144973 - 0.10064165875808043912740489198182395531495707285308\
777919278648764884118213076`49.6980576279654*I)*asl^3*cf*nl*psibc*psicc - 
 5.00735228774028884834898151336963531022964417207481256577211896186995515816\
641`50.*asl^3*ca*cf*nl*psibc*psicc - 29.1132831088204759841263778501991755386\
8916921029713324377121588179124880400993`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00154175674070610128112663351284653518261670108754900221619750047731235673\
534`50.*asl^3*cf*nb*nl*psibc*psicc - 0.01496468058199146098641077196030303830\
725319896059942379786970955846219306591`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.21121929182476130360571371911931719921728279926915797872535224508037873125\
463`50.*asl^3*cf*nl^2*psibc*psicc + 12.06098519185927547297474815491410767575\
302178600004679946072570466175975877026`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.6167519032295347570151788919856637687981859161891916221385545687208205917\
6311`49.69155188708885 + 1.66386075622692982275778567996660758315455749350465\
753060515464709084631304259`50.122558367345086*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 18.52277260103571397941390959852059764650872607777906041239080878\
509021138004121`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 28.7904068665809600164716318961892314786383591695962275144389367670486675852\
2844`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.008899922768430706148472242524\
16434589742705977564681363492067905791054249681`50.*asl^3*ca*cf*nb*psibc*
  psicc*Log[mu] + 0.086384899717034599109930906201682413291131501346251071854\
79827443837091272585`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 2.19290639851986826781359057362074685013691305200000850899285921902941086523\
092`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.1121367096780972285482143439973934125087610756707621131287719510956102340\
4086`49.69155188708885 + 0.30252013749580542231959739635756501511901045336448\
318738281719520685664586399`50.122558367345086*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 6.139487439798267602294643580841700392066615064851004027977828180\
94871401138647`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 5.75813726988087145822176138833747885110708817386352918279498612035875705802\
549`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 
 0.00161816777607831020881313500439351743589582905011760203864445394511968254\
8`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 0.01570634540309719983816925567303\
31660529330002447729221574460064817998964931`50.*asl^3*cf*nc*nl*psibc*psicc*
  Log[mu] + 0.443375070389347874196954292650722717329165571934917499441746616\
29902136529198`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 
 7.03840651008936956471746958585242760599041858959666961379400238078377825353\
203`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 2.55942054912340711444271621303\
72464021783340325806071326973308289913917583915`50.*asl^3*ca*cf*nl*psibc*
  psicc*Log[mu]^2 + 0.2326745953748551922220651102761133092889394575073279211\
5505305242907835964141`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 
 20.6676558948002087733584930042121731666443075889291072171133833577333201513\
7333`50.*asl^3*ca*cf^2*psibc*psicc*Log[muf] - 28.4882968853926077731973467570\
0605949290251358057988138806908762029960849665301`50.*asl^3*cf^3*psibc*psicc*
  Log[muf]


==> anc/dataset/bcvetacav3mb475100mc150100qq5.m <==
28.76668428735920991368228574314344264136516742430796705828494527446153953653\
466`50.*asl*cf*psibc*psicc + (0.607566709684040720216940100895536219981546415\
02328614333738646423965972166452`49.66863883248114 + 
   1.739726516565032751674229873237038010088737029561778724322047400871597576\
27542`50.12552584582232*I)*asl^2*cf*psibc*psicc + 
 19.7825138116628330626964862463042177604581870435826375192664029434749634968\
6419`50.*asl^2*ca*cf*psibc*psicc - 
 (0.8730701725536063006521617210119699967013154123139444993788713186238015183\
0189`49.9612382077461 - 1.029651777370172754182380157845050360829689798115490\
1733245808154389355678709`50.032879429952935*I)*asl^3*ca*cf*psibc*psicc + 
 18.6742313858335966066094920173912612997134408769476896107260006604939258018\
627`50.*asl^3*ca^2*cf*psibc*psicc + 33.81928769202947388447097423093741446388\
775034163234081608298206634979929688536`50.*asl^2*cf^2*psibc*psicc - 
 (0.6295270612475730361711523964567397795397267216489396084417735922472188334\
974`50.128567459184104 - 0.20530349709314184059829746631233273618481780737268\
043599883359150790659019347`49.641949402589425*I)*asl^3*cf^2*psibc*psicc + 
 172.5660956782131245703201089830929992179536312317205482696654`50.*asl^3*ca*
  cf^2*psibc*psicc - 
 364.2410497964936110705416399139864800475166978871674377996519`50.*asl^3*
  cf^3*psibc*psicc + 0.009001397784504272578479984218599896488221157869253267\
91121750407502935757048`50.*asl^2*cf*nb*psibc*psicc + 
 0.01623412984324129537700560183317283319178337210256957993664565770390472343\
363`50.*asl^3*cf*nb*psibc*psicc - 0.02359567125734681818113802281243779870523\
805060735087041328017020262819209697`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.00198278677179374206993138412338161395861715663071692401758504128499467272\
171`50.*asl^3*cf^2*nb*psibc*psicc + 
 2.81663195054019068976857551301132869151616059847767236392813710273709096`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.087792029735901529979066488414827871818758\
21835877953089575265609344676994349`50.*asl^2*cf*nc*psibc*psicc + 
 0.09650441258006925171621386215745969728972421915730514843754452349861594219\
274`50.*asl^3*cf*nc*psibc*psicc - 0.08571004140980506673438359904972174273709\
245406088493589686649619747755397088`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.24885888443336892541531574516595834921318670150612975655651249612706916542\
82`50.*asl^3*cf^2*nc*psibc*psicc + 0.0000549420971890829287639052018337240671\
0311452056873045165799855656354423379`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00026792940083596140336564533868215307259721276589255635951741551848392041\
367`50.*asl^3*cf*nc^2*psibc*psicc - 3.160415285889233691559981227573890392832\
16447335468018448747516036690955411212`50.*asl^2*cf*nl*psibc*psicc + 
 (0.3289421245807011049025277718795264094714335720909370917417371301047712772\
5306`50.12387832745526 - 0.11883291875779662398215124642931662210387114385844\
312309468832117859257806861`49.68169559866307*I)*asl^3*cf*nl*psibc*psicc - 
 7.63254029706897618385384264637144965524217501211006433457312053532675661026\
091`50.*asl^3*ca*cf*nl*psibc*psicc - 43.2992926309242522787775620119840283230\
5029008389680159584447904618835236473909`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00197785430314731169206398662044245378343904764499231430263616740983513948\
311`50.*asl^3*cf*nb*nl*psibc*psicc - 0.01929032000942199530870686536532977981\
033356928661283354151677591143924613347`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.34721501718817830090936048245822035138254638648774909797962554474555618665\
899`50.*asl^3*cf*nl^2*psibc*psicc + 16.78732000255630754823211695593082150298\
915101510548112158243919882538837778596`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.7091131307648197012442572209957035600280888768994400784301022570200503951\
4489`49.66863883248114 + 2.03049788142204003565854237916359703527930186537810\
821116698893370858206835068`50.12552584582232*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 27.21801118307472186561671039957248570619488078147078830217103818\
876965630915766`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 39.4717165922448399677276154550072804280646766123627219588969514475975108027\
2261`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.010505857649028795220058844015\
40074509108339942559927791884759695266289453432`50.*asl^3*ca*cf*nb*psibc*
  psicc*Log[mu] + 0.102465260307955534790853191324259101506025204825891723725\
05540017808804356578`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 3.05224000046478319058765762835105845508893654820099656756044349069552515959\
738`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.1289296601390581274989558583628551927323797957998981960744542701738960077\
8122`49.66863883248114 + 0.36918143298582546102882588712065400641441852097783\
785657577390403170483686711`50.12552584582232*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 9.101062765286408998559870179830214501127791291079778979375043664\
51125883776584`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 7.90534436940968510061155631288382470194806561945522175301146013040700789472\
659`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0019101559361870536763743352755\
2740819837879989556350425199437949869704967675`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.018630047328719188143791489331683473001095491786525767950263524\
61629016943031`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.67066095329660948847974972689242478293475550548958970080260338097058887051\
692`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 9.7965448521317130982211970943091\
7994647700605356688328400573987325327940884403`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 3.5623799462297138538986171252033381623552749285697757401796961\
3527426946279088`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.32385272238451944126351064774575801475957044805179779456311828090273815364\
81`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 28.76668428735920991368228574314\
344264136516742430796705828494527446153953653466`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 39.6519976216959349450196626683489213368577467776661017931\
3996856631778609715937`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvetacav3mb475100mc150100qq50498421000000.m <==
29.28921653570280480318910091152682634020363743556907056226159958902488804993\
639`50.*asl*cf*psibc*psicc + (0.612176742522158551607261162826561069894964961\
64584156197176773177592945415704`49.66741997342171 + 
   1.758453492003900356563335810413337781743431757105864107802437445393074510\
06825`50.12567403380218*I)*asl^2*cf*psibc*psicc + 
 20.2103269349489293141703483041694870738726192889501264869826539407232162967\
0312`50.*asl^2*ca*cf*psibc*psicc - 
 (0.8835186317380043714588948606237763124779819854744333142682692147106786509\
4275`49.96171849325635 - 1.03999362028907825205936535718291674259404103344852\
10473447869272237046138173`50.03253345604895*I)*asl^3*ca*cf*psibc*psicc + 
 19.1182764509902926757937772057078370435446941593198796694996361063551293198\
7208`50.*asl^3*ca^2*cf*psibc*psicc + 34.4119219629547788542800812141381949471\
005758156975005478727677848137693886515`50.*asl^2*cf^2*psibc*psicc - 
 (0.6322042773434648536587393014148358946303205550380335043676378691540695918\
6222`50.12743429073146 - 0.21171293363410341670517464892131510115158637828946\
697414272747909578266783831`49.652324250951395*I)*asl^3*cf^2*psibc*psicc + 
 176.3958061513286899234649723276381159983278277797866574261547`50.*asl^3*ca*
  cf^2*psibc*psicc - 
 372.9762575135592663036339314490827159735981014124903863926898`50.*asl^3*
  cf^3*psibc*psicc + 0.009083039330703901097775218259179979470312947080562952\
56052025245328175273234`50.*asl^2*cf*nb*psibc*psicc + 
 0.01640320681231596677799169749091532560576653576387285191066176210400610909\
588`50.*asl^3*cf*nb*psibc*psicc - 0.02379562894104970394830056237620689455158\
966801668146475888285151322660070272`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.00253867852335968996919706808476370371405548621755897051486126045094587389\
87`50.*asl^3*cf^2*nb*psibc*psicc + 
 2.81679106651919589560337830064096623697341288977204091376885003269590237`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.088609696161818292552577840906919363164603\
26229500113816196341215437305175039`50.*asl^2*cf*nc*psibc*psicc + 
 0.09752121178766440051987415344330055153342250091065419103713910899899646918\
61`50.*asl^3*cf*nc*psibc*psicc - 0.086345349032836851081695971327299535525793\
63481179596974696286593974615023351`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.24991880201988565986156811692927400535798473660572866078728112873131446957\
919`50.*asl^3*cf^2*nc*psibc*psicc + 0.000054958476225434858149355974118808329\
83898360092714490438803980031312078818`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00026807402800681816640943794489502153980544419447833581905659887182986249\
787`50.*asl^3*cf*nc^2*psibc*psicc - 3.231808357034479949370637118135775290966\
77056374711360828125526266596960711754`50.*asl^2*cf*nl*psibc*psicc + 
 (0.3326547533448861275792530553750757351244881075976362453047894975355112310\
838`50.12399136255025 - 0.119902955981775983439483943135633566227444597667261\
27839600557383912002986628`49.68082751898044*I)*asl^3*cf*nl*psibc*psicc - 
 7.80925268714493501860964587234161856185377343379209663819845899510486788447\
25`50.*asl^3*ca*cf*nl*psibc*psicc - 44.24774198543600806743079981070465159287\
746031671192989725470256466092192184803`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00200446757464196283438743822155243625839219018368099643738865320720282123\
547`50.*asl^3*cf*nb*nl*psibc*psicc - 0.01955460681039202841407721185447690867\
033787209035502402984750108366293981864`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.35660172896281546843057296182146509462599786835603967788605627072899669641\
007`50.*asl^3*cf*nl^2*psibc*psicc + 17.09225316680192575494134416536794661751\
404776226723336848930033454278706511462`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.7144936672008373906946041237349561084005549012709648787090814277395776986\
9666`49.66741997342171 + 2.05235481329725286812666778012246132566149239129967\
067965300430819058199632137`50.125674033802184*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 27.79233080055460476662846058585473027685642271623225708903444521\
028504280335675`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 40.1634015324432811313719823793594582434371726258651540191275033162331342842\
1053`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.010601144457050594173401139882\
93729862435905282633965744274232014647361503945`50.*asl^3*ca*cf*nb*psibc*
  psicc*Log[mu] + 0.103419588433511730664034033301662273590581609561165652892\
02283129115005801098`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 3.10768239396398650089842621188508120318437232041222424881623642446232492092\
987`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.1299079394910613437626552952245374742546463456856299779335777265689614676\
3971`49.66741997342171 + 0.37315542059950052147757596002226569557481679841812\
194175527220214206135740692`50.12567403380218*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 9.297232798414805851346241212895364665469023503002534674161421623\
76981778207284`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 8.04434116410094975014798353741565294779754477219417967903122809017909063586\
694`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0019274808103728353042547527059\
8859974988346415024357331556867964511113074635`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.018803561533365769211642551509393140652833019920211936891527472\
6916016339703`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.68581103353031255931612633328559308318350114712149866226498530701092281582\
325`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 9.9744941269403038753024884090428\
8059198723551849581706619417484851759529193047`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 3.6270887734328377728372685123792293061771765521802971142738801\
2622656876726536`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.32973534303934888843975168294356630056156150474366337402530963996007686974\
983`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 29.2892165357028048031891009115\
2682634020363743556907056226159958902488804993639`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 40.3722560728127461407158566964485774273366938411884068630\
2138887351190568803231`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvetacav3mb475100mc150100qq541100.m <==
33.52693512594346205386920794872109202238292768756814052003931218631853626169\
348`50.*asl*cf*psibc*psicc + (0.647856139110621344777679972412235065515027635\
29320428965158791402943210410082`49.658370457211916 + 
   1.904819118258664261391473752441044481906489946345838080072330921205894374\
27428`50.12674562003614*I)*asl^2*cf*psibc*psicc + 
 23.7238017889623100766583559584686673737945250223917602026836249181702058932\
6129`50.*asl^2*ca*cf*psibc*psicc - 
 (0.9653640686633690661153781916815617265416727374698653196900289933870832064\
4987`49.96519685965843 - 1.12068158685318793847233185368198538067376991092198\
64475598688065944618215018`50.029987965933046*I)*asl^3*ca*cf*psibc*psicc + 
 22.7984223263185943395254793693255899277969225107447535399499913142999967716\
8961`50.*asl^3*ca^2*cf*psibc*psicc + 39.2303799102115064482919115245103735780\
438827498301070287800453355591259258704`50.*asl^2*cf^2*psibc*psicc - 
 (0.6518574010846488454651200551354242514514752173380736079332528821634834600\
3147`50.11736025892267 - 0.26475032470903452175876611840652782724649693241595\
873422032580651831716570401`49.726044159552494*I)*asl^3*cf^2*psibc*psicc + 
 208.0371176830640397290079881623888376585450825843518580534221`50.*asl^3*ca*
  cf^2*psibc*psicc - 
 445.8897481783202893580996032442685022938416721909035400932861`50.*asl^3*
  cf^3*psibc*psicc + 0.009719924717439767829413972513090002461576768716924098\
75701228618623832555275`50.*asl^2*cf*nb*psibc*psicc + 
 0.01772478851416189276876394439653938041658152798947315904876022792756543637\
41`50.*asl^3*cf*nb*psibc*psicc - 0.025346141042252954358611813986733956550618\
53213569335470695526940577511779106`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.00723099171672360970687646936032005663433228029922854480502220236071965012\
78`50.*asl^3*cf^2*nb*psibc*psicc + 
 2.81794134053098686735677882401903416434763214983095305371858890635842485`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.094988867369458574379699635589983554395996\
24857445043367604795838783041995907`50.*asl^2*cf*nc*psibc*psicc + 
 0.10547301533146412287275054378092922156005517992171387506799326780061725568\
858`50.*asl^3*cf*nc*psibc*psicc - 0.09119583615677005407969507893444382069130\
822178285195428611652302501035372607`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.25719486557289257338801046527981583840161348480570516054217102752142846066\
155`50.*asl^3*cf^2*nc*psibc*psicc + 0.000055077187124782053754717680182247576\
12540165010039479266015701579920631592`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00026912346417106875729590561032481115937440466525542128352689727619337362\
423`50.*asl^3*cf*nc^2*psibc*psicc - 3.819578336535014385243195762321755471194\
32764554457019656350354232358009207981`50.*asl^2*cf*nl*psibc*psicc + 
 (0.3617212093843739756072968912147012558664893434636436619041810916946591128\
3945`50.12481383570395 - 0.12821844658515587241005089373549036943391429477014\
476027246376994969321229057`49.6743903724435*I)*asl^3*cf*nl*psibc*psicc - 
 9.27129735937228198965547567336140126594185950229431729227983483203441669538\
572`50.*asl^3*ca*cf*nl*psibc*psicc - 52.0728206715478634326904172444844690312\
0339747875752429060755290791247944651221`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00221469774937797368913223653568967399316460763234032760559930645069310931\
327`50.*asl^3*cf*nb*nl*psibc*psicc - 0.02164333952110225013907708565170857116\
384953329497009400955007231735346704188`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.43514799709915452594930677163096328978931641039107687439086461528693406513\
141`50.*asl^3*cf*nl^2*psibc*psicc + 19.56525065738906111205670617372351508096\
592637420314857720977038244388893191825`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.7561363843138304338786402842633651509822473077911412131748281013991286076\
4254`49.658370457211916 + 
   2.223183441356621056347951890596214938749546032027103039638405887975987147\
399`50.12674562003614*I)*asl^3*ca*cf*psibc*psicc*Log[mu] + 
 32.5013097704541306250273874491076845162362517715616300619411344038433348692\
4427`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 45.78719846860973998001979388965\
350906729988317714478610279367291301225983076876`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[mu] + 0.011344476478585309402794107229270411435916449171077487819\
73172574896643260918`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 
 0.11086495039069833685488793304288401398822851618663691025225065144843346561\
987`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 3.557318301343465656737582940677\
00274199380479530966337767450370589888889671233`50.*asl^2*cf*nl*psibc*psicc*
  Log[mu] - (0.13747934260251462434157096077515730017859041959838931146550526\
77728053751561`49.658370457211916 + 0.404215171155749282972354889199311807045\
37200582310964357053806692647448933499`50.12674562003614*I)*asl^3*cf*nl*psibc*
  psicc*Log[mu] - 10.90772741148541502535090266063085742684416535762224001501\
314306601363035937486`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 9.17419236382597740418797431726095609119771500059622204855023731720912439106\
529`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0020626320870155108005080194962\
3098389743935439474135888532468466797661472392`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.020157263707399697609979624189615275270587002943024892777805357\
68133054432498`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.81053969704835528762533401965743079971588396503689419593384808513173895669\
682`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 11.417656634836554038478825201799\
83195048067613055084162763535497289396867648611`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 4.1518751399405651049013909824726661638111549565639424114017767\
0953213302274475`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.37744319454005137317285372567933328761919590514217658285679248693455103852\
256`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 33.5269351259434620538692079487\
2109202238292768756814052003931218631853626169348`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 46.2135273776004680950533162365171532436526275245439248928\
2218791762147038311829`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvetacav3mb475100mc150100qq6.m <==
42.75866133236485301675312166850050838098207753198412592769282257815910202080\
897`50.*asl*cf*psibc*psicc + (0.717171346485532145841434833779662704033492925\
24021317532887882118058332489857`49.64254511211167 + 
   2.195744597683059959916233875273243296282856762692515092748185689146437697\
0295`50.12850400537073*I)*asl^2*cf*psibc*psicc + 
 31.6147918510965578466038368007858795207572494028735992579746325406806323311\
4478`50.*asl^2*ca*cf*psibc*psicc - 
 (1.1288685171500328026815516411550543210708740254431729216851011302805320952\
052`49.97092583673768 - 1.280426283905365993666232702248006251317602879556213\
35555011931525052583030202`50.025637056033176*I)*asl^3*ca*cf*psibc*psicc + 
 31.2493932730483199007131712647928874037832397836864449979470252715582500244\
2385`50.*asl^3*ca^2*cf*psibc*psicc + 49.8106304187681676045995700993958097099\
8778459150799521273976193956714775078439`50.*asl^2*cf^2*psibc*psicc - 
 (0.6847567116363337535487268810122190469762092844544968701792726510022403527\
1388`50.09081193286042 - 0.38520552785195558662930889854053870006671202511732\
970326868414966357115827721`49.84096814597549*I)*asl^3*cf^2*psibc*psicc + 
 280.2294763293006597691450120768653726922154593000898451069598`50.*asl^3*ca*
  cf^2*psibc*psicc - 
 616.6521921917843472763915872505396100116325430749590359245941`50.*asl^3*
  cf^3*psibc*psicc + 0.010980530642591935936953464444798697148374141482631085\
0413661760430437267847`50.*asl^2*cf*nb*psibc*psicc + 
 0.02035234608101558819664994230158244796359838275723300525252881688693230154\
848`50.*asl^3*cf*nb*psibc*psicc - 0.02836610360015051535772804583187180549983\
296696906376314794241032792289607244`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.01838983344721114078834894657715305395415716172926592542802126888789563163\
894`50.*asl^3*cf^2*nb*psibc*psicc + 
 2.81982759599719198587150246554493253735188075468602596439467426142548846`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.107617763633335654076415652436735568992435\
07759670703766388012653187617267298`50.*asl^2*cf*nc*psibc*psicc + 
 0.12130199535209157566250966708822981167959346820759201224007679096839252912\
16`50.*asl^3*cf*nc*psibc*psicc - 0.100242757754299737060496687169841397188734\
85995705124109038761883964805273508`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.26629374866051825390661283604588712995682229717846109762057802029527911295\
04`50.*asl^3*cf^2*nc*psibc*psicc + 0.0000552730190535037473344333878035906252\
4812688915321089429553826498578649215`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00027085934611975747508787435339539474223054622594759209684510020354254229\
864`50.*asl^3*cf*nc^2*psibc*psicc - 5.147174099029742052753437334760781024463\
6976111055298147602376109591907103216`50.*asl^2*cf*nl*psibc*psicc + 
 (0.4197251874086706338943888119390659574371939024353740090512594662244178387\
2656`50.12618358237206 - 0.14452762116736964123971462152881375842244324942044\
555457716097874456908844819`49.663169405203604*I)*asl^3*cf*nl*psibc*psicc - 
 12.6153460479321651589270278011917009588713379139760717826271511216554138576\
1012`50.*asl^3*ca*cf*nl*psibc*psicc - 69.864141420942750677487680835218205148\
73347833054255528647690864004271411525028`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00264361423655569540962342167977083620837277974573379101033914598122636437\
205`50.*asl^3*cf*nb*nl*psibc*psicc - 0.02590948118152295426276029465971579000\
311168928037264783468420132640408922274`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.61960314893369386202490061641364230586137257951315326372523955592335783397\
761`50.*asl^3*cf*nl^2*psibc*psicc + 24.95259180713989718325137894688084764968\
606965484153048678072825931617589424718`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.8370366754716473516912591411984331481253882847219153868882407751455910857\
3599`49.64254511211167 + 2.56273311424961619838755108851645744420978497175708\
825766240700525534230200593`50.12850400537073*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 43.03627700241069709697431806942791046458027191815157311759523001\
307387440606073`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 58.1357923642501753184577590170935808688805380555239185029523769493763790250\
0753`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.012815775349963904901931209934\
54604081614116368858962169008352764073344322282`50.*asl^3*ca*cf*nb*psibc*
  psicc*Log[mu] + 0.125604593009430915953330259441907917258972763049039809469\
20981082962573336245`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 4.53683487402543585150025071761469957267019448269846008850558695623930470804\
483`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.1521884864493904275802289347633514814773433244948937060992815601670054060\
4082`49.64254511211167 + 0.46595147531811203607046383427571953531086999486492\
513775734946467591629370618`50.12850400537073*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 14.52146991035777550880105483225619158087495025290801004843565494\
699292577048157`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 11.6532336105165711847142978328500755465730407067926202916081979396448622012\
6996`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.002330140972720709982169310897\
19018923929839339792538274154811664433857742157`50.*asl^3*cf*nb*nl*psibc*
  psicc*Log[mu] - 0.022837198728987439264241865353074166774358684190734510817\
5306142816560819247`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 1.09226426775354165840255496661974375077882253457075537729498527516939814196\
836`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 14.561537206555695149373259933200\
04022444067647782009429354228480045316088755179`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 5.2951044387475255088630036120727418997966096282982161076908414\
814110986769062`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.48137313079522959171481851018843108179969178439074691888430472941088176300\
367`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 42.7586613323648530167531216685\
0050838098207753198412592769282257815910202080897`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 58.9385387805317133982925029078611007523456956700869191787\
3178664173450622548309`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvetacav3mb475100mc150100qq7.m <==
70.13262734385112395391732390626014440204785816187854942095258419784709399238\
582`50.*asl*cf*psibc*psicc + (0.881583013046198481564688372043583987888376312\
17491732811265681728420457689384`49.6123258331979 + 
   2.913602107093256525872909154794695566806251744966888474402475293221339548\
79437`50.13149286242647*I)*asl^2*cf*psibc*psicc + 
 56.4283243238636436288040517380794680981269758770255722807040423108427347339\
3063`50.*asl^2*ca*cf*psibc*psicc - 
 (1.5356176002192646756513997517944197629515486538730631195242189409251155725\
4856`49.9807300725558 - 1.672058276945149595319561204787058302281652572458068\
52714296775024403421667675`50.017698401503424*I)*asl^3*ca*cf*psibc*psicc + 
 59.0038987563154843255403892065169175922639624516783044442409282582613557051\
2075`50.*asl^3*ca^2*cf*psibc*psicc + 81.9152355410152055268411569228055671962\
5486295974921647914718013477288464796136`50.*asl^2*cf^2*psibc*psicc - 
 (0.7365223322791785562966599946999348852351104434884782233166942052752642772\
736`49.99241972616962 - 0.762238276121644875907632443870046977858445626742836\
43663439784592265202086123`50.00732455970615*I)*asl^3*cf^2*psibc*psicc + 
 515.4596025408808159881966849620998482059195930896699481305002`50.*asl^3*ca*
  cf^2*psibc*psicc - 
 1205.2527495704382180720365604633391828065571596613832731811267`50.*asl^3*
  cf^3*psibc*psicc + 0.014070768137049052552354906869698135031653192605445114\
83705058508714534018263`50.*asl^2*cf*nb*psibc*psicc + 
 0.02684016370643766454944448113595535778174668483921013939217196391060643196\
479`50.*asl^3*cf*nb*psibc*psicc - 0.03549289579245000404020788026407318952588\
016994634849702461787983992668829614`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.05639639740873208540295930157280489895634125529566450513655930608331019435\
838`50.*asl^3*cf^2*nb*psibc*psicc + 
 2.82303007123763953686863400204596129507004734576575007254965757110681175`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.138585045657925365218553667066924386253135\
97833740392239969483076450618483134`50.*asl^2*cf*nc*psibc*psicc + 
 0.16047330381512397816931035044962667462574698792435293260854016797556388848\
465`50.*asl^3*cf*nc*psibc*psicc - 0.11928869267634089874805284491735408785291\
475342607091399455034038508311471748`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.25743462613688483776949553333188718498173590739574155608043652018622943071\
182`50.*asl^3*cf^2*nc*psibc*psicc + 0.000055608869040494898899448669483491150\
16231237222264578972572159663334758184`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00027384992702249201248932342828869925954806343271007094824072190202149985\
404`50.*asl^3*cf*nc^2*psibc*psicc - 9.362899007538168676975211818632025723488\
64765141717521625616780893422581408148`50.*asl^2*cf*nl*psibc*psicc + 
 (0.5638365806188107578313873118267163370869254061186527336661432975603454679\
8314`50.128574393961294 - 0.1838497498385359933415641035643148586293581251482\
283145601818317180743289335`49.64188418859944*I)*asl^3*cf*nl*psibc*psicc - 
 23.5208358864127480797490290902718040411684886419988531873016184369920865219\
4042`50.*asl^3*ca*cf*nl*psibc*psicc - 127.43162798980290336932195421668543002\
824425022213067391239832928299938717868058`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00375697263927548666858235856131179674043106844543314113944518304198132014\
056`50.*asl^3*cf*nb*nl*psibc*psicc - 0.03700297095925023933208733080202014159\
616869720640302563270278111466081295386`50.*asl^3*cf*nc*nl*psibc*psicc + 
 1.24997281786627878143825849161848242596761408976928261786958751816770604190\
196`50.*asl^3*cf*nl^2*psibc*psicc + 40.92716581725100402879242794950078089417\
576644833810894553847365155306289333465`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (1.0289274913290951797423539382775147219308818695423925093536739874728696245\
1887`49.612325833197914 + 3.4005706353435929345782480765790425591862532482887\
2955609593891203580111123741`50.13149286242647*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 75.92626396169736859426024755719194235871462094082059539819534810\
304260598550031`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 95.6062407731894999975008711709905980761887972125731088690669415968852966033\
1853`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.016422503548816171470798078802\
76789365987256191520886674890562531094925729863`50.*asl^3*ca*cf*nb*psibc*
  psicc*Log[mu] + 0.161747630403882074221224351271574372410065238171470961938\
49048242474124653956`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 7.44130287586381891432589599081832379894104844515238344464335884573692052606\
06`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.1870777256961991235895188978686390403510694308258895464591506302100762640\
5312`49.6123258331979 + 0.618285570062471442650590559378007738033864226961587\
19201889622832307415776404`50.13149286242647*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 25.86304149867080413698615916433598069339311826288322154948178238\
554993111028315`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 19.1594330714591311652929653859579758768603235368365859900675340299985488220\
4308`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.002985909736148394812872377964\
1396170290677385300379595355686695514478755742`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.029408660073433104403858972958468067710920952394812902180825988\
42898312299923`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 1.98686887829320073890165841367623615711080976371213089609730690548225587649\
781`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 23.883789404042874561714405104346\
88038043840103117983454518356748473534032211828`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 8.6850143287428634769870564015806837747048731022472125693502883\
7226150835919755`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.78954675715844213427155058196188034315498846384065568813002767098509969684\
412`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 70.1326273438511239539173239062\
6014440204785816187854942095258419784709399238582`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 96.6708135307643892580796392723889830437827676903333925218\
4103938191802365658479`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvetacav3mb475100mc150100qq8.m <==
135.550806805575432317833066847970975111394105394374424193144`50.*asl*cf*
  psibc*psicc + (1.1623418926004365173117250825737770854051699627900623438071\
4693496028789911125`49.57651860540334 + 4.20058229030036053064397971646432840\
90448805309037010068903555528722297981887`50.13449421172166*I)*asl^2*cf*psibc*
  psicc + 121.012720421624901203616009405468376192426600307583941453027053620\
50325860377687`50.*asl^2*ca*cf*psibc*psicc - 
 (2.2714444259750305614213237183522070193602318004877357848579111282810359762\
9281`49.990664214781084 - 2.3691295198182084574682471471954750415865576299411\
1754911196665369246714983314`50.00895090327557*I)*asl^3*ca*cf*psibc*psicc + 
 136.0307599672672379891412676074543668277122236526253991073789`50.*asl^3*
  ca^2*cf*psibc*psicc + 
 162.8027277599953810407650310471035230017311620499172073045901`50.*asl^2*
  cf^2*psibc*psicc - (0.74887960365102318522637292307939771316545142089275912\
377545130501048760520224`49.7578995240162 - 1.6909779735747541674322433909104\
3519031994608606719111272708705038734253477761`50.11162547221417*I)*asl^3*
  cf^2*psibc*psicc + 
 1167.7599827519500134639526931634345823521826790310093554319887`50.*asl^3*ca*
  cf^2*psibc*psicc - 
 2999.2820967495939555361413046158435347258867942549019719871405`50.*asl^3*
  cf^3*psibc*psicc + 0.019572915742937530985685755981093973964855034977929057\
83994127481355658384444`50.*asl^2*cf*nb*psibc*psicc + 
 0.03848508500839430020148129979240399936582858615423000179013829465192618868\
9`50.*asl^3*cf*nb*psibc*psicc - 0.0472089875983232839158205663394347148070130\
8116962239853815606287339826138586`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.16219580340467798261719902098168957273814547547702066798693521144379600994\
437`50.*asl^3*cf^2*nb*psibc*psicc + 
 2.82623939840964734163231665563067849131433366789656268016009532081573135`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.193738053682830011536870306311975411185874\
51660562659688831315395898980907597`50.*asl^2*cf*nc*psibc*psicc + 
 0.23099271275697773957473963711502086276824515558041882487803694176291921603\
065`50.*asl^3*cf*nc*psibc*psicc - 0.14213502476512240259901094272823844284895\
978236807930142078554264256254629634`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.12526903906208728618723165719049982897285240774700744137314708432465503100\
804`50.*asl^3*cf^2*nc*psibc*psicc + 0.000055949775442852885229221100086878695\
93089220960233863631015263504352534976`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00027690306188031681355056278767063355045219532739248217160614315515791094\
005`50.*asl^3*cf*nc^2*psibc*psicc - 20.46575496993052253538351630392473145828\
313906121290848477872746455688576624904`50.*asl^2*cf*nl*psibc*psicc + 
 (0.8244139115969491603359336700398541321751229146364124414965664621927749993\
2033`50.131066124676444 - 0.2523552757829416267186776659427903849688698661240\
8598340068095526628185808685`49.616933201592346*I)*asl^3*cf*nl*psibc*psicc - 
 53.5186827266187035871967578698218225264444187230194859078888738670444651954\
1629`50.*asl^3*ca*cf*nl*psibc*psicc - 
 285.4087769997703919766250334030866218541284838032931903317429`50.*asl^3*
  cf^2*nl*psibc*psicc - 0.005910322587996264716085619464327471178036348374201\
11454044518219614946709945`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.05850198355087854421583261594574909466539821665130395352504671866161129336\
791`50.*asl^3*cf*nc*nl*psibc*psicc + 3.08996409803743047638804193099901658200\
121750322082820170982368932486046125729`50.*asl^3*cf*nl^2*psibc*psicc + 
 79.1031301250734753655839371849661136973093784596374277002109494817632485499\
4613`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (1.3566113569810882240352357906506230276138632091511236773011783457408877245\
6548`49.57651860540334 + 4.90265185934756652292451880673840943460495566318503\
741064061238550133175787923`50.13449421172166*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 
 160.6950709034480181139326811874751384178093873253462813689969`50.*asl^3*
  ca^2*cf*psibc*psicc*Log[mu] + 
 190.0129650602142217969420478215693136661866869337542826706333`50.*asl^3*ca*
  cf^2*psibc*psicc*Log[mu] + 0.0228442594688710237789130152777144564757700325\
113160991800883787375331360148`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 
 0.22611870532991940976771326820008742686963097262979175062104649142192700341\
246`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 14.38238729546790461192435221544\
838430860170517447953230912925216525833122496781`50.*asl^2*cf*nl*psibc*psicc*
  Log[mu] - (0.24665661036019785891549741648193145956615694711838612242484542\
316816049922675`49.57651860540334 + 0.891391247154103004168094328497892624473\
62830239727952920411383397509705575808`50.13449421172166*I)*asl^3*cf*nl*psibc*
  psicc*Log[mu] - 55.28859141716610497871381189048574629436958360877957666847\
629341280423860200523`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 37.9813538764335477483080306006041439678630652786211985731297063871564334780\
5675`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.004153501721612913414347820959\
58444663195818772933015928336943919381553568522`50.*asl^3*cf*nb*nl*psibc*
  psicc*Log[mu] - 0.041112491878167165412311503309106804885387449569053045649\
62233354870346079942`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 4.34296809009595527040619468952633142333293867186091396070899575349129703017\
609`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 46.162065302638488668060738955397\
39105059153179673009078211691831079246634077073`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 16.786205564595814061112995983780869472942375198810942080963367\
42114762319102102`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 1.52601868769052855101027236216189722481294319989190382554102314279035628497\
714`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 
 135.550806805575432317833066847970975111394105394374424193144`50.*asl^3*ca*
  cf^2*psibc*psicc*Log[muf] - 
 186.8432321008051759069010993432431920935456348756057063078297`50.*asl^3*
  cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvetacav3mb475100mc150100qq9.m <==
364.57744998427568276204381659430273465960558586870945130988`50.*asl*cf*psibc*
  psicc + (1.7761359825206353814177129759749735000788304343542079830644834038\
5850503135515`49.53263877311151 + 7.15076709430920101142526543597874500246912\
166609819290845215367565439306155497`50.13751519341529*I)*asl^2*cf*psibc*
  psicc + 374.8081433916936769415974486776302459018983861903073758487924`50.*
  asl^2*ca*cf*psibc*psicc - (3.9707627063842091584570352889681528381214378624\
5243525768437365827457555031723`50.00073419876417 - 
   3.957337094215143292627800533235634973621157359125221939502398734417633871\
88904`49.9992633104047*I)*asl^3*ca*cf*psibc*psicc + 
 466.8919524430062216779236239960324358091557411356189560735653`50.*asl^3*
  ca^2*cf*psibc*psicc + 
 479.9067319478034975730029243500358899059612903633314637573188`50.*asl^2*
  cf^2*psibc*psicc - (0.50608703718400983448038407690859275982316186456222865\
143294184901272735349365`49.16811713006558 - 4.833429576164105721902201631924\
80758850219947918114980035349493521691473742623`50.14814731178512*I)*asl^3*
  cf^2*psibc*psicc + 
 4027.886606274082737062633942881149700452619518488711895578283`50.*asl^3*ca*
  cf^2*psibc*psicc - 
 12184.0830066015679753666779613442465140172719005647400363979057`50.*asl^3*
  cf^3*psibc*psicc + 0.032117840951780510172275544585605152923110670510306916\
47696708124139752601377`50.*asl^2*cf*nb*psibc*psicc + 
 0.06521995951569456177749704459429155120163591501606981227556932192286655207\
279`50.*asl^3*cf*nb*psibc*psicc - 0.06926982493067227299276997518715335820017\
737583287432651711782788636107258677`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.59019631431046444317328856191779741706929261365050086276676786456864803606\
495`50.*asl^3*cf^2*nb*psibc*psicc + 
 2.82945559975900990313717578687704621835630306189403640943495157146007405`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 
 0.31951408704824038367964994379277513092734176132193556066601193782902019814\
2`50.*asl^2*cf*nc*psibc*psicc + 0.3934338749737927802120247935466682270509856\
3602439169551503981641634812254914`50.*asl^3*cf*nc*psibc*psicc - 
 0.14118050414758554447064226914341853978387472088263256180656812130577947182\
694`50.*asl^3*ca*cf*nc*psibc*psicc - 0.77560164879934378346777315996590302734\
535419285820953032345158864489180039861`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00005629587145398786882474246237164689308678081310882585543934388215166083\
056`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00028002075231661658843911183277624229\
619771309468325257161190885776078885899`50.*asl^3*cf*nc^2*psibc*psicc - 
 64.6128294938120115294311293154175101392426513695573211797696493077941118776\
3865`50.*asl^2*cf*nl*psibc*psicc + 
 (1.4268693456923788853063484943928456138076805473472903971373090951305491801\
8823`50.133687228424215 - 0.4050312610084933125726013426331834396731570306924\
933498930563431001694004504`49.586791564683644*I)*asl^3*cf*nl*psibc*psicc - 
 181.0832219401022326638725781973952013589883266212177289923201`50.*asl^3*ca*
  cf*nl*psibc*psicc - 
 968.3172964065739891108095746496784672899796559095465516235325`50.*asl^3*
  cf^2*nl*psibc*psicc - 0.011384272840880706991130698424885717599730772354540\
20699284070009821178438821`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.11325280391428145765618283926204592691947645718880778468076138924793749847\
879`50.*asl^3*cf*nc*nl*psibc*psicc + 11.4511134338574267344467485343761031023\
1996389523518931723952769969420502766756`50.*asl^3*cf*nl^2*psibc*psicc + 
 212.7557787843976193432745574526848594002833043050408255424872`50.*asl^2*ca*
  cf*psibc*psicc*Log[mu] + (2.07299268895795510821382907392576557236967852147\
932985975546855389898788037972`49.53263877311152 + 
   8.345919486359976799560771897636277178538629520239994219250569740501447880\
21895`50.13751519341529*I)*asl^3*ca*cf*psibc*psicc*Log[mu] + 
 489.7830139462410107112725082423164525082309547519259163452446`50.*asl^3*
  ca^2*cf*psibc*psicc*Log[mu] + 
 560.1165431588476559445021306450763763283164308210944694772159`50.*asl^3*ca*
  cf^2*psibc*psicc*Log[mu] + 0.0374858964253779325717093380198018009687965063\
8092149228713267082021998080114`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 
 0.37291647316895833273147429454380773319538506716929870320554185940749962242\
792`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 38.68286886989047624423173771866\
997443641514623728015009863403662367880766267343`50.*asl^2*cf*nl*psibc*psicc*
  Log[mu] - (0.37690776162871911058433255889559374043085064026896897115538484\
693106251445169`49.53263877311152 + 1.517439906610904872647413072297504941552\
47809458908985740128307017333169766146`50.13751519341529*I)*asl^3*cf*nl*psibc*
  psicc*Log[mu] - 
 170.3401582679145158487641749494746703617045818528664261433544`50.*asl^3*ca*
  cf*nl*psibc*psicc*Log[mu] - 111.0742261738548491146577879805091874871900853\
9957392280125045320012027307731943`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 
 0.00681561753188689683121987963996396381250845570562125820542926086372395551\
186`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 0.067802995121628787769358962644\
32867876279728493987248588931696799527409839951`50.*asl^3*cf*nc*nl*psibc*
  psicc*Log[mu] + 13.71126826812531627865792658465414724367838746113087445051\
08327296803370913348`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 
 124.157490837976479121616163494436822969670983920485253247069141387643677621\
02268`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 45.1481784865369014987695139979770265344258123347219098207904848567660057056\
6067`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 4.10437986241244559079722854527063877585689203042926452917513584484894226407\
45`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 
 364.57744998427568276204381659430273465960558586870945130988`50.*asl^3*ca*
  cf^2*psibc*psicc*Log[muf] - 
 502.5335570583256011192011967935868894548003395614291076855388`50.*asl^3*
  cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvetacav3mb475100mc150100qqf1.m <==
6.657732833898387194339733685067617506566939113745607218953252053148571356286\
08`50.*asl*cf*psibc*psicc + (0.3215466305489881083789317603620383262639498586\
8939940780395971114419441101977`49.77592995745288 + 
   0.690590347650944123863615581104293213232389898261090507157898963218025226\
37276`50.10790649837548*I)*asl^2*cf*psibc*psicc + 
 3.32724152697704896107408098656136923774040098430371376238000451129332570315\
117`50.*asl^2*ca*cf*psibc*psicc - (0.3028067308716861074935572366630585113210\
9475725364261084546337076253143743864`49.90501847355831 - 
   0.438533748825961202409405447841459031461587234411041593851285435956622608\
05864`50.06585597057248*I)*asl^3*ca*cf*psibc*psicc + 
 2.65289381144669082384511539774023269685631918429590675677246345823836668878\
303`50.*asl^3*ca^2*cf*psibc*psicc + 8.775589988769676852870406554947517982230\
20715172464362364792617119484859790492`50.*asl^2*cf^2*psibc*psicc - 
 (0.3986258880255088031719718968804950638900242676476040998289662086444882741\
5117`50.150485227303605 + 0.0046676308194151655128482600625648427165610838486\
2982451522853487211415303455`48.21901622630415*I)*asl^3*cf^2*psibc*psicc + 
 29.7113246624745946124876532922153286169436446230904354825717551155526635165\
4533`50.*asl^3*ca*cf^2*psibc*psicc - 57.2461656845137208678881159525491651653\
6051894063767063729898394727907330536881`50.*asl^3*cf^3*psibc*psicc + 
 0.00431574735217880059434883058080137857101438586455940131488475036346165800\
216`50.*asl^2*cf*nb*psibc*psicc + 0.00675643459532541417075372166731350075648\
152864716073475511919131297441751844`50.*asl^3*cf*nb*psibc*psicc - 
 0.01166932967333759859257703354536145808412889536642102244476111308420517906\
539`50.*asl^3*ca*cf*nb*psibc*psicc + 0.01296245525963184381305433048902109804\
458171202012318640036448466274369878932`50.*asl^3*cf^2*nb*psibc*psicc + 
 2.79760027512732126257284616195191447120048130531721867656096604107086091`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.040921717091196090006138549776262894598229\
06215814035062563223566893003252055`50.*asl^2*cf*nc*psibc*psicc + 
 0.03976858562401759230422676406841622208984394445249057968044461429595182260\
49`50.*asl^3*cf*nc*psibc*psicc - 0.044218278447482690399994374567466535180679\
10557128512582099376199287720776239`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.14375594019235371256722555399334123914282504099436815978996398077217530687\
978`50.*asl^3*cf^2*nc*psibc*psicc + 0.000053053433229920727514319957855405375\
19493401772979667592773466513773806437`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00025152510193343819495981114287044051743934144770113846712679094663762640\
073`50.*asl^3*cf*nc^2*psibc*psicc - 0.472997357503537534955622085778513450648\
8209158741614235382736993246000477535`50.*asl^2*cf*nl*psibc*psicc + 
 (0.1245292545755155259805378695278231231133260776918184531829411506234405262\
9799`50.11146133319166 - 0.05527700914843905847845606450375066405074696408513\
953945276122162956194346902`49.75873448154563*I)*asl^3*cf*nl*psibc*psicc - 
 1.16486103075443894578752889731025294466596624893994181463783563763351514909\
773`50.*asl^3*ca*cf*nl*psibc*psicc - 7.59009234640621510299852086671477427136\
886705685769943310265580128591829369556`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00061322289258584487833768433728936786648376230967300667154767194461452758\
246`50.*asl^3*cf*nb*nl*psibc*psicc - 0.00581455114873073488062068545987261267\
953624869386502526287810825322817100737`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.03360400691752118046112558854374612129875961912116171953485809547152587109\
401`50.*asl^3*cf*nl^2*psibc*psicc + 3.885240664433849878438176724848153020458\
05888066181200771525244211699536115209`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.3752887283670425756267806991524809258438956087081741543452292305129956735\
8449`49.77592995745288 + 0.80601302818812033724277061333515712709314269483125\
510420853643362821533461147`50.107906498375485*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 4.838984138844977073366930852499052373968682929204918871239464621\
15659395721274`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 10.2423091852432585537237241285378436628382582570833813111869917860138497899\
3266`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.005037065177723443233776705317\
27336044539079545437480279897258449351602078152`50.*asl^3*ca*cf*nb*psibc*
  psicc*Log[mu] + 0.047761219402394332553286953896809679489445805943325651434\
88228531731376303006`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 0.70640739353342725062512304088148236735601070557487491049368218816067946790\
924`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0682343142485531955685055816640874410625264743105771189720082469635958275\
3802`49.77592995745288 + 0.14654782330693097040777647515184675038057139906022\
820076518181583561808186632`50.107906498375485*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 1.539185514250475231739142295975052997913728212588528219280507155\
89631146896154`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 2.03088037645685255524280110407881158718458085209658048460711754807281233397\
195`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0009158300323133533152321282395\
0424735370741735534087314511261197580307526322`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.008683858073162605918779446163056305361717419262422845592049822\
97719319121958`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.10037315668812318621307316580535474017546653533949562844801982606214384166\
485`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 2.2673026084363856669396669739670\
7127409917793865020547785017117872451889025756`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 0.8244736757950493334326061723516622814906101595091656278433018\
9778287511970745`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.07495215234500448485750965203196929831732819631901505714344658275144873910\
404`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 6.65773283389838719433973368506\
761750656693911374560721895325205314857135628608`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 9.17701893824553690867788891149720397105186887438694499060\
516263005999075750473`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvetacav3mb475100mc150100qqf10.m <==
2.105125657007717054778479368921565849929818563833883713830018676093253523793\
12`50.*asl*cf*psibc*psicc + (0.1835717430431362621293843199392214033571630700\
2043938009043049029578387996347`49.865308722918925 + 
   0.302692119892880193161091964936777398185304640353153313159236406982511533\
2784`50.082504006226074*I)*asl^2*cf*psibc*psicc + 
 0.74002996384492234008711679759757810007749485269638595664544383879204378686\
588`50.*asl^2*ca*cf*psibc*psicc - (0.1104398874573713169152138995069003282176\
7568828440634137261499401042060720858`49.8251634879897 - 
   0.205847404608698747720934023528606733539477667319138432768504977476504490\
23443`50.095582928226925*I)*asl^3*ca*cf*psibc*psicc + 
 0.53899155428496649654903291242380530216648180165066260214594905292923000675\
208`50.*asl^3*ca^2*cf*psibc*psicc + 3.270167466865936318960388458631892829219\
19840566004966836596103788187523704459`50.*asl^2*cf^2*psibc*psicc - 
 (0.2418067744734820957493944176755330611457693877616253012100851570724423810\
5772`50.15050777320633 + 0.00139476998528431601955378359426426867614366570522\
187275192545082840175849107`47.91154190230611*I)*asl^3*cf^2*psibc*psicc + 
 7.72725112373685490165765820408683915914747983593605567625045970708632709519\
946`50.*asl^3*ca*cf^2*psibc*psicc - 14.98224977165957641439190892530056040446\
099871377766415448572824130855197178662`50.*asl^3*cf^3*psibc*psicc + 
 0.00241457032916195625954284196895964100257835297020376834254468669180726930\
606`50.*asl^2*cf*nb*psibc*psicc + 0.00321198603755791302158384872952880987978\
945899180591771482943240215353556793`50.*asl^3*cf*nb*psibc*psicc - 
 0.00659157787030132401534898940187504098716707244588149793336805291687337993\
717`50.*asl^3*ca*cf*nb*psibc*psicc + 0.00998357873366912815382598813865024938\
82970195293233131464880314754251172598`50.*asl^3*cf^2*nb*psibc*psicc + 
 2.76950207464404363562560870558357511058525905945621415387235339768374051`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.022011850325018549951038265588942150917893\
77720629187276723090471292491664496`50.*asl^2*cf*nc*psibc*psicc + 
 0.01876008869159667326876024735997171350241847139056663503280006738246127017\
329`50.*asl^3*cf*nc*psibc*psicc - 0.02480870702031912718382221136982734800998\
763960270787126265417330905152382059`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.08107097340099900526242133273989858018702952496989945587886059952773676072\
384`50.*asl^3*cf^2*nc*psibc*psicc + 0.000050495000626510266021332548485777935\
58558520294568804974356411329249024793`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00023016277110019711493356915355935063793498957543560661250084173775222037\
465`50.*asl^3*cf*nc^2*psibc*psicc - 0.085263637664713340152742772395764163165\
74818488388268065741117527003416925598`50.*asl^2*cf*nl*psibc*psicc + 
 (0.0524747055242758352225725815373314496143018207933351410258576284361521469\
0376`50.09635683393936 - 0.02792842337902795857205556676897478075915761072077\
073040380677740255617025158`49.8224532433503*I)*asl^3*cf*nl*psibc*psicc - 
 0.26157762788616399285013511904358726457750234028781936753086787162850020013\
809`50.*asl^3*ca*cf*nl*psibc*psicc - 1.98122609116360907765162780233479579643\
681911058939880057735701564456538394649`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00019559407199878895986541095108506258814885582984066572093121034708884008\
242`50.*asl^3*cf*nb*nl*psibc*psicc - 0.00178308636749982295825548757726149282\
30140048113716629522253164154783405432`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.00345342230931389625849379646628690326698079004808072839826062292372974647\
659`50.*asl^3*cf*nl^2*psibc*psicc + 1.228484231855290620832647503329866105497\
70479938886850605643428718306525006317`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.2142532356602761589037988457353174326589715094190846223396171850510453876\
7938`49.86530872291892 + 0.35328294551672105309724953316018474987854750018568\
892324186614035484394038068`50.082504006226074*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 1.165882046053754632744468335897902575484541188379026029830582170\
32010846834156`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 3.81673099199344788640856869615007313736337932926376572393661009653249702555\
066`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.0028181325577471010075410134604\
2812458038770714925479670283775556956048124917`50.*asl^3*ca*cf*nb*psibc*psicc*
  Log[mu] + 0.025690828429388064564689032506087144296817497764219865792327983\
00917754798729`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 0.22336076942823465833320863696906656463594632716161245564662441117320844032\
459`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0389551337564138470734179719518758968470857289852881131527324713877543451\
71`49.86530872291892 + 0.0642332628212220096540453696654881363415540909428525\
3149851580021882272586117`50.082504006226074*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 0.345425944346789436284480554932929043479751051625631666313922844\
0037012265989`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 0.74727454527432312497796952888765501098704438374753073478698932369796027679\
819`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0005123877377722001831892751746\
2329537825231039077359939628683490938934025486`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.004671059714434193557216187728379480781239545048039975606250097\
70774061627882`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.01809350586711391383389955188412042926743029926896425621301187459097262911\
461`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 0.7169042393708049579273112977894\
0525638200279884981922292748842514712949123062`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 0.2606924506802927119735677446506928205025464723090251719990942\
439318669040208`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.02369931369820842836123343133188116550023149748263865199632728237918728154\
365`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 2.10512565700771705477847936892\
156584992981856383388371383001867609325352379312`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 2.90170520561943718830665596212148636754326190838862531114\
329774312694065719644`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvetacav3mb475100mc150100qqf2.m <==
5.639981838077579805605737119661374945230402494194287445079949791317290529167\
38`50.*asl*cf*psibc*psicc + (0.2978686621859589632642948562582865911116678044\
7137364989484183488604081799806`49.78877559650767 + 
   0.616975220779395674513349159330060738787819025535705110972892178584008467\
83397`50.10501850369393*I)*asl^2*cf*psibc*psicc + 
 2.69906833978611506410105236093474283881957927022544911595355966612903426896\
262`50.*asl^2*ca*cf*psibc*psicc - (0.2648277188369375910110079481775442004467\
6432353013058678753365269658586741929`49.89590892913611 - 
   0.395478460145952568358506094131056599328501549485812038213683964187475423\
84459`50.07006832399915*I)*asl^3*ca*cf*psibc*psicc + 
 2.11490692055199195706824026481440448257327556080672125102462165929158872942\
276`50.*asl^3*ca^2*cf*psibc*psicc + 7.585287296180590601122268060031801839573\
31926720512156540669361890075575222798`50.*asl^2*cf^2*psibc*psicc - 
 (0.3737040538365342266623430213057713452449524586966367428200765975496112688\
2377`50.15042798641038 + 0.00748138992519149751852510816767677471827437324523\
113404711143173562440038064`48.45188246791073*I)*asl^3*cf^2*psibc*psicc + 
 24.4214223182379958264965978472786996162007999618293815409465447834105695018\
5764`50.*asl^3*ca*cf^2*psibc*psicc - 46.8887674248783789080949818229498930936\
8528818264917323957597274648430675987445`50.*asl^3*cf^3*psibc*psicc + 
 0.00396996946418739443527968490368657290829123383209262396499597373911832183\
684`50.*asl^2*cf*nb*psibc*psicc + 0.00608853920912968987914262419934830606415\
142203045268832122741194129706358356`50.*asl^3*cf*nb*psibc*psicc - 
 0.01075520879842302366348208702003297958192239749795893796312250212680416283\
484`50.*asl^3*ca*cf*nb*psibc*psicc + 0.01278722357883131582303580701028185407\
093344929947000240815526908686977438899`50.*asl^3*cf^2*nb*psibc*psicc + 
 2.79445182609886883791052308232441328100852154389149544843490918452131343`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.037472627046729668337549147245406957483802\
97465762549427460542666753600403641`50.*asl^2*cf*nc*psibc*psicc + 
 0.03579751613503384091882218421938985993557010198378090737468893034871897639\
218`50.*asl^3*cf*nc*psibc*psicc - 0.04078345975871192914253998257128967900575\
355555345235386690905428912409424829`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.13298980698646877614550737894257034908138950790247028438587211673377143257\
066`50.*asl^3*cf^2*nc*psibc*psicc + 0.000052753781621788666506409049869356283\
86058960488313993325803116033100721635`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00024897203893513329833087821125240019737771996207698026157051673520041850\
703`50.*asl^3*cf*nc^2*psibc*psicc - 0.375872209954312537770008735277042984847\
27156037371566933812118196423527529152`50.*asl^2*cf*nl*psibc*psicc + 
 (0.1106089621389963090036255122356087919378398619501630666674351189993866945\
5157`50.109592952784624 - 0.0503702469295997804898368696656962010177864226342\
0982109012827437986808146983`49.76797671539283*I)*asl^3*cf*nl*psibc*psicc - 
 0.93949500886922966481265723482085161247562697422865213100574222720463969385\
099`50.*asl^3*ca*cf*nl*psibc*psicc - 6.24621058146693446784719079265919307189\
782450842093329527770695710466890278152`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00052915106423955411759647234846550523467085706364458053661113533120707665\
515`50.*asl^3*cf*nb*nl*psibc*psicc - 0.00499466826143147653921651286593170147\
802279707025778134404650698796519325672`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.02504971155440721712725840791619776804911503875960710044916346306400702954\
774`50.*asl^3*cf*nl^2*psibc*psicc + 3.291313624421388383692151144969877902160\
26992378036474255722585581173470064198`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.3476533131798121627853489071916691230498704966045921181361539121110488979\
6526`49.78877559650767 + 0.72009414511653138099229755937097631113738805639183\
269289141720569252420567258`50.105018503693934*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 3.959734149181854099911276083828106160889325677636291851031564090\
08127783332473`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 8.85306376503485594396870373338888503242032230455633201853612601512873999657\
588`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.0046334952704282511835072585203\
3800296330496063888518612487349491375352138645`50.*asl^3*ca*cf*nb*psibc*psicc*
  Log[mu] + 0.043735661384257907865334727035358994781626165303175147245463219\
48832693819004`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 0.59842065898570697885311838999452325493823089523279358955585933243729746266\
61`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0632096933054203932336998013075762041908855448371985669343873507194409616\
169`49.78877559650767 + 0.130926208203005705634963192612904783843161464798515\
03507116993316357005391698`50.10501850369393*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 1.249558186865198518926210363243825345855710855174289599151471964\
73912970387567`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 1.75251036616789176621911660180540959146750008764063766331172619471706557152\
543`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0008424536855324093060922288218\
7963690241908375252457937180195766652325429132`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.007951938433501437793697223097337999051204757327850026377607565\
33676489102571`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.07976256024680472999055334941654753301256627210150288323042497382740806870\
042`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 1.9207057195053414383557362982110\
0998381337998936420589879042212976783192598261`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 0.6984384434564877957657222902585490850230472688597112361196722\
8877978300008475`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.06349440395058979961506566275077718954754975171451920325572286662330627918\
209`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 5.63998183807757980560573711966\
137494523040249419428744507994979131729052916738`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 7.77415096560613600404694804574123922450558679799740581429\
820279235175326540431`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvetacav3mb475100mc150100qqf3.m <==
4.838941286503690919881020734597022853792891995326794093496889964089487028157\
13`50.*asl*cf*psibc*psicc + (0.2772449146077536656901499822409425430924314560\
2329733393206982333698260868281`49.80068536286043 + 
   0.555040009687253617888249575052180938065098766258488962998712291639167336\
70964`50.102146064133464*I)*asl^2*cf*psibc*psicc + 
 2.22091365116508040588692755288136727423401108818493539815368152411992652151\
174`50.*asl^2*ca*cf*psibc*psicc - (0.2332829144614642428035032346262461690387\
333140280058534234525796307799836709`49.88686342058307 - 
   0.358942399340077524080230665349724034125014476363329769100034458070779467\
86401`50.07400524967708*I)*asl^3*ca*cf*psibc*psicc + 
 1.71387325236764723025382379652282195650067127654166513056864611811075571903\
589`50.*asl^3*ca^2*cf*psibc*psicc + 6.637627073081056329328690650862778837889\
61951239091359572506323991469143777566`50.*asl^2*cf^2*psibc*psicc - 
 (0.3512974645421258299925789087809815909091631817768223633945558169193139880\
1974`50.15038588334311 + 0.00856741704688908950187439607902809472700397015384\
274577932859043637555863695`48.537560776132956*I)*asl^3*cf^2*psibc*psicc + 
 20.3899640225024858919402720636430850422927178406664646152164828856647543022\
6554`50.*asl^3*ca*cf^2*psibc*psicc - 39.0724234812105228620276594101480856163\
70354509173215153787452724923884815702`50.*asl^3*cf^3*psibc*psicc + 
 0.00367518507870015364568523528436513131009999388702200664099522865714133226\
101`50.*asl^2*cf*nb*psibc*psicc + 0.00552556838356307800766067932475490134412\
181208926748583395629020393417580283`50.*asl^3*cf*nb*psibc*psicc - 
 0.00997244890049275008834826655533508916041000981540585655869332589197189394\
177`50.*asl^3*ca*cf*nb*psibc*psicc + 0.01250617976685324159465812614857414513\
342641119751635041924182703014831164905`50.*asl^3*cf^2*nb*psibc*psicc + 
 2.79131003312080629946577643858911692455039700351369471643823411708141572`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.034534596303481979835901600422146386647274\
63756072917164189461446642440763298`50.*asl^2*cf*nc*psibc*psicc + 
 0.03245429938043900237437471813617261885893161255288677487808291525065609545\
988`50.*asl^3*cf*nc*psibc*psicc - 0.03781903826407329811522686494289205451113\
083713907815014616299819584201149675`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.12355766418298435979813134003978315265071799036255990013382094769824939408\
756`50.*asl^3*cf^2*nc*psibc*psicc + 0.000052458182696899579653221364442659765\
56454203827220581600056743570304579445`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00024646679329853892756876524513239532279133673584503510185936205192400906\
622`50.*asl^3*cf*nc^2*psibc*psicc - 0.302825146059753696557113412257491933177\
1205382331024537868773887124255281272`50.*asl^2*cf*nl*psibc*psicc + 
 (0.0989708595932682735685668207332538231857218553997449301354553528578639332\
8479`50.10777568881689 - 0.04615980603637125019524045439515872353373935789709\
199523791147042200775532582`49.77653232179528*I)*asl^3*cf*nl*psibc*psicc - 
 0.77016956306913724982346045710619348631926570593500752616376047937083060904\
578`50.*asl^3*ca*cf*nl*psibc*psicc - 5.21988023435236437005993631677261600951\
886876301282075647867299294673753149515`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00045999254479821947479898816764688920526612616596179578167574484604098750\
537`50.*asl^3*cf*nb*nl*psibc*psicc - 0.00432241002753426725458341894171943252\
429016433487325941380785798607103831171`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.01895106050199049318956691448773521374140939730183611711337371140874490858\
885`50.*asl^3*cf*nl^2*psibc*psicc + 2.823851891954565017085659037310795241461\
42549620188400611723534493868712111986`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.3235825897840390546197139781442795974886026763593770926986426462584645817\
9405`49.80068536286043 + 0.64780731514033249320410060229350048067729053652839\
446771895818356215203377105`50.102146064133464*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 3.286682445456208751015121515334953052713351411880083741843802498\
80490024039419`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 7.74701516659722170246576805846324474085926011678266327833076777124267415188\
179`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.0042894417283865094521949315295\
5142634692160874926688161965929349839166678861`50.*asl^3*ca*cf*nb*psibc*psicc*
  Log[mu] + 0.040306579202136525851916912394104799456636940152675088155282638\
79408560340437`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 0.51342761671901182128830164314741731662935009021852436474858826668222418800\
937`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0588331981425525553854025414807781086342913957017049259458152439603484680\
7123`49.80068536286043 + 0.11778314820733318058256374587154554194132555209607\
172140344880056468073197594`50.102146064133464*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 1.029017077330916869435410367132690061287207799615102389030320417\
01051913501486`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 1.53112002678966842908200087893448702895036226926972010116444492225602587969\
415`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0007798984960702744458536239144\
6389569944029249986670570523349308641862460102`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.007328468945843004700348529526200872628479443664122743349103304\
33135489152694`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.06426149185057999019467868704164756633945929315289915094363802888786677323\
783`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 1.6479099529345558294083565627646\
1624489890133471306000347622443747221844034313`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 0.5992399828852930288757660228234968163268732126229309103453212\
9403679714538151`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.05447636208048118444325145662031789239335211023844826457844634143954260509\
035`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 4.83894128650369091988102073459\
702285379289199532679409349688996408948702815713`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 6.66999666931668756396399898056853630166812232635845297847\
611312650094891961178`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvetacav3mb475100mc150100qqf4.m <==
4.197183706463045952702709303384464793277708028660380686118275369209413595183\
02`50.*asl*cf*psibc*psicc + (0.2591003667030753169592931079657967739888659633\
8511907891921315021639901784222`49.811770976482606 + 
   0.502327182519818304731962193904294781155558511252579572175345142186512593\
48333`50.099289628691835*I)*asl^2*cf*psibc*psicc + 
 1.84986105029472055375700707969944756067142271042815474118234082606514000078\
989`50.*asl^2*ca*cf*psibc*psicc - (0.2067814016115656192801389971445426534353\
6416109024014230428549521939687724754`49.877879409385166 - 
   0.327584395552570334003371398858520906738692851717771507718501906142386240\
2197`50.077691140648*I)*asl^3*ca*cf*psibc*psicc + 
 1.40866730498315258969001553094017313485331452358125527555712213718354758061\
091`50.*asl^3*ca^2*cf*psibc*psicc + 5.869309696600800141176095621449157755477\
68623285791936766636381872015354780804`50.*asl^2*cf^2*psibc*psicc - 
 (0.3310574890226233633428922142264948405284528755634751014914270442955523491\
9659`50.15036932209892 + 0.00857615668587306212955821712291555241943905534466\
201019300857994136310080289`48.563758612326*I)*asl^3*cf^2*psibc*psicc + 
 17.2531985762267067865389822405434845077201046499584950208807133029337221848\
8592`50.*asl^3*ca*cf^2*psibc*psicc - 33.0392689100632116076058680046454142648\
2335544994758158737663084626860554665658`50.*asl^3*cf^3*psibc*psicc + 
 0.00342088908848272106743980000869994100013931693250888103039481164578280113\
632`50.*asl^2*cf*nb*psibc*psicc + 0.00504541885308730603397831114365200475857\
304301677655113473159916650809029703`50.*asl^3*cf*nb*psibc*psicc - 
 0.00929471347623366718445120974549319297527518378924375388089516456108134801\
849`50.*asl^3*ca*cf*nb*psibc*psicc + 0.01216775489303606140310232251824859853\
192202549210149925245324362311228095106`50.*asl^3*cf^2*nb*psibc*psicc + 
 2.7881748749000525919053530560318346683342987139444061434057850928507433`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.032002289369324732706753479741313986238778\
35345656430020841153877984939876755`50.*asl^2*cf*nc*psibc*psicc + 
 0.02960603514716316896384669907670909286728898652545962451016917147401723730\
027`50.*asl^3*cf*nc*psibc*psicc - 0.03523617602239818148590392313898218081870\
13615456252605188134223873897776181`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.11524764424846891818627023888393934493316478860788679536641463451696846274\
991`50.*asl^3*cf^2*nc*psibc*psicc + 0.000052166543171037367974099095052292100\
28677590647224162462521640663528069843`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00024400802931283653178726015949343456697637305417204999133565155161546013\
908`50.*asl^3*cf*nc^2*psibc*psicc - 0.246822587940516343149452657055266082299\
9916193341113971176142023961690177898`50.*asl^2*cf*nl*psibc*psicc + 
 (0.0891255808975858304040210795710419270216811483675849258259439021933657478\
4426`50.10600780786114 - 0.04250831230458444300857996492644634670273647559206\
456731828836363054960951972`49.784479297011686*I)*asl^3*cf*nl*psibc*psicc - 
 0.64028293907418415835092473905838906177894104302698667715317921678376712712\
166`50.*asl^3*ca*cf*nl*psibc*psicc - 4.41987593047219159956544109726685265154\
358450484326394601308427010440151574118`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00040234250246259184386614246688093244926884316026296333612823261794090413\
439`50.*asl^3*cf*nb*nl*psibc*psicc - 0.00376389904973417240704966005588856370\
338279639189630263724072441022805061997`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.01451482569701296092262088933378210353619074940712143561980750685586605534\
902`50.*asl^3*cf*nl^2*psibc*psicc + 2.449342624477306859392263596823077181844\
8869050940432861915760618632323085732`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.3024054301965925447368104614461272375756367937227948962829743149051678548\
589`49.8117709764826 + 0.5862842637479945609320996569718693264338733242844675\
2717972036160435545048274`50.099289628691835*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 2.761496684605004327949497130377185225337195812835455570338023616\
84981944465024`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 6.85028410550887205384244131155080943755422509922289142412954251846193573301\
196`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.0039926436601417899821750799109\
8530418162349806267571620253134537975851368146`50.*asl^3*ca*cf*nb*psibc*psicc*
  Log[mu] + 0.037351031984825129335604851043821504237670713297951875272677366\
57750267837519`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 0.44533502263223761079859338124055948760816125547164423385301392344304103573\
765`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0549828054902895535885109929902049522864794170405081629608725531810487963\
1899`49.8117709764826 + 0.106597138863271738351290846722158059351613331688085\
00494175994811104140446302`50.099289628691835*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 0.857821471917840437137992285982983338250709576609685326369522726\
02938995231044`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 1.35182210627740564821393455192700845253232104849488309257957721614709400605\
576`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0007259352109348709058500145292\
7005530574972692048649383190046540202792796049`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.006791096724513659879200882007967546225031038781445795433405351\
85483830014714`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.05237737991662294743821089045676121750817127203967901396774611203167753533\
508`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 1.4293582820412109165947079921166\
9057002421052055302699494314237556128032682732`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 0.5197666480149857878526210880424329345542583711101916348014914\
3454925092477113`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.04725151345590779889569282618567572132311439737365378494233564824236174843\
449`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 4.19718370646304595270270930338\
446479327770802866038068611827536920941359518302`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 5.78539802098866254120541450378514627105399274670546873774\
543076891825569960028`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvetacav3mb475100mc150100qqf5.m <==
3.675116631024859304306017408935972148227504252640173659597023459605649177737\
31`50.*asl*cf*psibc*psicc + (0.2430000891434248422846048835211092047061108266\
3629619239518526387458051593293`49.82212552977055 + 
   0.457015023629056579164945422707229827727723456372411071061056015761776658\
17198`50.0964495738859*I)*asl^2*cf*psibc*psicc + 
 1.55709353518239202492781779407761325862067679815016903071508902882315160916\
93`50.*asl^2*ca*cf*psibc*psicc - (0.18429644728206747980005478107514267057399\
833449012366507026851155829475467832`49.86895472295849 - 
   0.300406762723509248020508324345495792206535609945349035760484502458718988\
70546`50.081147464867755*I)*asl^3*ca*cf*psibc*psicc + 
 1.17219531529747961752495850810719877254293510265075732215893837870838442541\
767`50.*asl^3*ca^2*cf*psibc*psicc + 5.236633455720251938466409564508140026606\
41907920814772405940057682677562676051`50.*asl^2*cf^2*psibc*psicc - 
 (0.3126946064661961928787452071256970676498980407178899651248374835041192966\
3668`50.1503756910392 + 0.007921346968039865222318941292878527219475738843129\
21678135871947828382578703`48.55405433720887*I)*asl^3*cf^2*psibc*psicc + 
 14.7686363826484740707343681222700574670614438495763356152144814168563696528\
4949`50.*asl^3*ca*cf^2*psibc*psicc - 28.2915925229526844892836702735460276853\
9437142759606851551550913213403971267199`50.*asl^3*cf^3*psibc*psicc + 
 0.00319927649421314931242660944014044246558744823897769417900267940289389652\
385`50.*asl^2*cf*nb*psibc*psicc + 0.00463171954147592281672730796326277158354\
117678587023039962497276256446989869`50.*asl^3*cf*nb*psibc*psicc - 
 0.00870225577790320744196565782150962724974991451705194373921071407462900460\
037`50.*asl^3*ca*cf*nb*psibc*psicc + 0.01180133426495541184034842029868407816\
919491776204419567539059335286444598523`50.*asl^3*cf^2*nb*psibc*psicc + 
 2.78504633023591922346618126249788345280840092964811717691113905257164367`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.029797446575886385885587871078625374683739\
65273899182411854892463925574001098`50.*asl^2*cf*nc*psibc*psicc + 
 0.02715440798486335364889417814548056627311714655542685338116199343456242914\
193`50.*asl^3*cf*nc*psibc*psicc - 0.03296684324139766442408504948796944194927\
132244853634103143564113436171639831`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.10788522615811418807764456143041415934616032834867124369485876800446579622\
608`50.*asl^3*cf^2*nc*psibc*psicc + 0.000051878772832970574493669546929066491\
42613731216680893904730879109844893372`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00024159446123352089952668785376927870970105362406656240828410297634792917\
508`50.*asl^3*cf*nc^2*psibc*psicc - 0.203172648121197113846601265682433182470\
47562037111536098431056740396771648358`50.*asl^2*cf*nl*psibc*psicc + 
 (0.0807117585539178233727418384058184649937717704807389940381971558810948826\
7363`50.104287732353576 - 0.0393126460642949872577314391978220474839712708135\
2912081220514114954012752173`49.791883198893565*I)*asl^3*cf*nl*psibc*psicc - 
 0.53884805132471874958338829605394143700033524280802766663636411874147117634\
016`50.*asl^3*ca*cf*nl*psibc*psicc - 3.78522297006686333330301345182585588269\
998771531224994486712238023179371710999`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00035373325130088287445829209127867169763643592752401232356328345763432521\
555`50.*asl^3*cf*nb*nl*psibc*psicc - 0.00329460353827436597429585744518707154\
872539381335632462857408804005631282102`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.01123205848655434411848231504857902854845839582243515042090645009252456754\
182`50.*asl^3*cf*nl^2*psibc*psicc + 2.144680920311745166844834735051499768151\
75666829003590206697518657444323147467`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.2836142126322800121368226078815129024113083639342244658325073799353853869\
947`49.82212552977055 + 0.533398800570707148356314769881285214940565419830653\
07955274020346562364171417`50.09644957388589*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 2.344860461887248611908420245620535244771769386297621350300827485\
0283046089212`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 6.11186473068066068011111957684234885838203588080241999861529408617167370109\
285`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.0037339915680593694397017131606\
2012078413157926805387295578610841525418899072`50.*asl^3*ca*cf*nb*psibc*psicc*
  Log[mu] + 0.034777680036505921373783447292471572585032402056866312282137095\
58005461006996`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 0.38994198551122639397178813364572723057304666696182470946672268011482483813\
455`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0515662204785963658430586559784568913475106116244044483331155566217195217\
3562`49.82212552977055 + 0.09698160010376493606478450361477912998919371269648\
237810049554499950588691714`50.09644957388589*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 0.722708659420663306201538623161210843670169024829419582313045365\
48443507372436`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 1.20433992462079908298808036648567271891674109638548992694778369692753480373\
045`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0006789075578289762617639478473\
8547650620574168510070420384675286414990515034`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.006323214552091985704324263144085740470005891283066602295289564\
50721577890469`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.04311457499941173661889468648422362338072270986530917411190318020670665079\
416`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 1.2515674226824615643458992949149\
6934494676480944344901692165364304850724567744`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 0.4551154264299860233985088345145343072533690216157996424580104\
3416327517096146`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.04137412967545327485440989404677584611394263832870905841412977598053601681\
078`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 3.67511663102485930430601740893\
597214822750425264017365959702345960564917773731`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 5.06578076420466606505541439647734400911679186183921537238\
853713672042682659311`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvetacav3mb475100mc150100qqf6.m <==
3.244726325954749757583159635050754135453947898439920356976504827611389884925\
47`50.*asl*cf*psibc*psicc + (0.2286082834458889579517058813488074830164132029\
9680146992375551459208521282899`49.831827422325055 + 
   0.417725272900257406195863152412844212842559144551041180545490066067055211\
59964`50.09362621107117*I)*asl^2*cf*psibc*psicc + 
 1.32272634268169304337533439650093146679803984325950330159434972510027490776\
051`50.*asl^2*ca*cf*psibc*psicc - (0.1650546841892897514865060586868676902683\
4517011690044773968257419292592969682`49.86008748786152 - 
   0.276651855291810351144245771336628293127566993432586288432330883496260671\
76193`50.084393220947675*I)*asl^3*ca*cf*psibc*psicc + 
 0.98609376458451728213853816596768525550963260431459365548857263130840483086\
04`50.*asl^3*ca^2*cf*psibc*psicc + 4.7085978412515287533519274592957037492769\
3656552431908165289651427049382299202`50.*asl^2*cf^2*psibc*psicc - 
 (0.2959673648143805384908823027311720053954305965379371725519444140564240255\
2281`50.15039802983162 + 0.00687003084950738138109605677003619728252378169342\
629768783774307401766907707`48.51611289135885*I)*asl^3*cf^2*psibc*psicc + 
 12.7699100328074218718156899321541495269907148127197445449573612494235935677\
6802`50.*asl^3*ca*cf^2*psibc*psicc - 24.4923644017417358452192336373408270792\
8016912270574866118299167158035618177462`50.*asl^3*cf^3*psibc*psicc + 
 0.00300442727756480935232214279901509992028170904020683044278572429495925928\
807`50.*asl^2*cf*nb*psibc*psicc + 0.00427209408180670617069144046987265797199\
151449998306297669689276596953290185`50.*asl^3*cf*nb*psibc*psicc - 
 0.00817998082252278118543718922419834899878569159168403016178342439865770383\
696`50.*asl^3*ca*cf*nb*psibc*psicc + 0.01142491443229131682063953156321502804\
612140033972497730669406334309135116053`50.*asl^3*cf^2*nb*psibc*psicc + 
 2.78192437801960088348369773453944407459518729768982427622945072261637275`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.027860710178525983540584069396506819578619\
21887856514001214297735344958967203`50.*asl^2*cf*nc*psibc*psicc + 
 0.02502517852195576705766436244250498402561592103891105174453791979356290172\
232`50.*asl^3*cf*nc*psibc*psicc - 0.03095811928731999217018502057968662239046\
405676666494266159778297834252675801`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.10132717890372010298236569975714991889420675021522504078238151786614402981\
145`50.*asl^3*cf^2*nc*psibc*psicc + 0.000051594784412556544545266161819520564\
75917064314522703986383523373358314126`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00023922485093513132365988205322402162909798641166430444785020813111105668\
299`50.*asl^3*cf*nc^2*psibc*psicc - 0.168659012288266888316615775938213276572\
25774150377723937504090845451197740926`50.*asl^2*cf*nl*psibc*psicc + 
 (0.0734570431946752061442670556949709329372286489983575363842076805352266035\
9195`50.1026140095528 - 0.036493802066919859737700807159422988252213369531447\
98315823131960338392245662`49.7987996787048*I)*asl^3*cf*nl*psibc*psicc - 
 0.45838429169170778947977564500690454780692779390315665659460698871522984729\
925`50.*asl^3*ca*cf*nl*psibc*psicc - 3.27398743471332895656620360627371738119\
57430308825094555570392222234052434822`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00031233681131915226555358412010638727202050880923990118362970282705599101\
742`50.*asl^3*cf*nb*nl*psibc*psicc - 0.00289636745186958297228090696293808845\
041128145840816463930254072207144113056`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.00876679866604270926716837201095704911686176691392533011682434938527257504\
059`50.*asl^3*cf*nl^2*psibc*psicc + 1.893518857105710389313586306983667313993\
26543525312233483879633899247347940815`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.2668170145092197947955692676951599583938712720137386296739914084176890657\
7457`49.831827422325055 + 0.4875423082675707201254868195801976689188940675231\
9793255812603762832382302119`50.09362621107117*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 2.009544504418159765599179657035910132640107153917216584311305962\
92907679580666`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 5.49557522409139410485027541187609961974161155969299666939764380834385160526\
006`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.0035065759841534786080911996736\
8032512515203393190827376077269453890319808018`50.*asl^3*ca*cf*nb*psibc*psicc*
  Log[mu] + 0.032517244781729341707595855721457821531579018058373185175743478\
99140465988349`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 0.34427615583740188896610660126975769345332098822784042451614486137129590301\
392`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0485121844562217808719216850354836287988856858206797508499380718562486270\
5694`49.831827422325055 + 0.0886440560486492218409976035600359398034352850042\
1780591965656038547746626472`50.09362621107117*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 0.614522424722648622867262748254205290155603269754459482397110926\
45725323676487`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 1.08138537327464166446663751015586703149842472850847479633682715465602964840\
247`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0006375592698460870196529453952\
1460456820946071489241341999520762280370506153`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.005912226323950789401381064676628694823923457828795124643389235\
96544001453677`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.03579055400356585699132923751800518473591209014975240661915397422489417764\
458`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 1.1049972484689967881952310741761\
9101966599309291994706297186368502796111872066`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 0.4018171812614533775255385724277058253330883974254352955556070\
570598995767371`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.03652883466013212522959441567524598412118985431140320869682392981763294475\
448`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 3.24472632595474975758315963505\
075413545394789843992035697650482761138988492547`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 4.47253076769602706585262724095395950030972178320958622005\
641425437953981738126`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvetacav3mb475100mc150100qqf7.m <==
2.885739874623830773752578936075267653173762885069127886788098574220309452373\
85`50.*asl*cf*psibc*psicc + (0.2156610380621170277834318555063821440070309167\
057454149600648429943351727848`49.84094330446743 + 
   0.383396532154353309863946366141694703449395179602461766453976162399314144\
1828`50.09081979349634*I)*asl^2*cf*psibc*psicc + 
 1.13270914240248596577007829598141313157124494712394253103573798398548559001\
645`50.*asl^2*ca*cf*psibc*psicc - (0.1484632968253856250321411742974186214726\
4218970579306818170210219203457161913`49.851276078467215 - 
   0.255733915443111340682227418536594196563111936730928944521953569183896653\
78365`50.08744530605481*I)*asl^3*ca*cf*psibc*psicc + 
 0.83760530235535037234792237823747150938945423183594654796402841100836514733\
953`50.*asl^3*ca^2*cf*psibc*psicc + 4.262690188943880208513377586183940646499\
35256194767642625387682888367179620895`50.*asl^2*cf^2*psibc*psicc - 
 (0.2806732951503370283946444720009732168287263908933590428996670719713870369\
5578`50.15042868883387 + 0.00559622450839941776648147639634445679791852398211\
912147211218645683683169992`48.45012272459743*I)*asl^3*cf^2*psibc*psicc + 
 11.1399933502335992840330300158903221126111710795516545117319572613295990844\
6375`50.*asl^3*ca*cf^2*psibc*psicc - 21.4072193791896082319906571608525327200\
4430970279763513552480739998230610816475`50.*asl^3*cf^3*psibc*psicc + 
 0.00283176975181257670590847522142330337098054618641093770421485296610311373\
514`50.*asl^2*cf*nb*psibc*psicc + 
 0.00395701815048624781252984802155332378223796121006847105844281039386231420\
1`50.*asl^3*cf*nb*psibc*psicc - 0.0077161529004749268951411978121762002823209\
0187893539301300012104292763003401`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.01104952147608267234119206025995777500653871952556290477928557285140694042\
03`50.*asl^3*cf^2*nb*psibc*psicc + 
 2.77880899723366947769563900253064557622790798158970361542658780862909772`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.026146242966396695248684898420869785393273\
10190473383401532220089329550795032`50.*asl^2*cf*nc*psibc*psicc + 
 0.02316127873297109694831998940145831421019552043215505478425602220761861593\
584`50.*asl^3*cf*nc*psibc*psicc - 0.02916825207242526381870267541109657234469\
351856169617299307525829753690221371`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.09545580918664597442039061589538949447785228342656742306911026604823213737\
222`50.*asl^3*cf^2*nc*psibc*psicc + 0.000051314493455815012226204017471970557\
15060560070247439258713068942099313263`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00023689800569670625540002658720194734428281687095336174018983200660818207\
735`50.*asl^3*cf*nc^2*psibc*psicc - 0.141024034466735201498089928589704748486\
20784010907186524609312502969105584755`50.*asl^2*cf*nl*psibc*psicc + 
 (0.0671525065645028028656321782447078973111618445406632442243718629326216416\
5417`50.10098528880026 - 0.03399016968958391571519770285170333662013948861334\
788312919622579385617559832`49.80527639354554*I)*asl^3*cf*nl*psibc*psicc - 
 0.39367119959838972220694283936374088250507657178153029691929415347886011313\
861`50.*asl^3*ca*cf*nl*psibc*psicc - 2.85660771730645758075480449209011380656\
67955802035460788304148286247819024439`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00027677310667755995671826119507094406683114489998574242766316107365537598\
019`50.*asl^3*cf*nb*nl*psibc*psicc - 0.00255549621897185719503687592766148275\
085091365830936215577650231363509277248`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.00689174324829516374658537037380486531133856640142551498435264993044715127\
884`50.*asl^3*cf*nl^2*psibc*psicc + 1.684025806920486215847653884929623955182\
64795520130844295354041627999782897162`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.2517058150927122698220290455811850184699036177845864138001694966325688529\
4438`49.84094330446743 + 0.44747599054881155611352283474533733026669755450634\
767032155054734687183484341`50.090819793496344*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 1.736240221413508381869772278065116274408171219611927737246473812\
50627748649345`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 4.97514023922478809382766055795639800347269746550622213659064998353297448651\
105`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.0033050611271265956461498277727\
3085924226803829447419159839228654245283409279`50.*asl^3*ca*cf*nb*psibc*psicc*
  Log[mu] + 0.030516227950147387977354140890375917352967288622704779835679216\
96776934414647`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 0.30618651034917931197230070635084071912411781003660153508246188485200611427\
395`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0457646936532204126949143719238518215399824759608338934182458184167647369\
2681`49.84094330446743 + 0.08135927100887482838427687904460678732121773718297\
230369483413468816716298655`50.090819793496344*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 0.526790349694687105243810634444700787645598093258473774103086901\
81135090494994`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 0.97766759753151959147392261506917163832139413789244206586546551284871490032\
847`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0006009202049321082992999686859\
510653167760069626316711979475309375522069048`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.005548405081844979632246207434613803155084961567764505455733815\
38246568009615`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.02992622957352363651910038031771539168445983223468367731572510182611859640\
178`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 0.9827437820409480560151226831476\
6801783214960487206700156260958649151791292795`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 0.3573613752876174749145900665991520064844180381352970915204330\
7661692960809723`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.03248739775341977044678091514537745513494709437593609922283735894979235473\
456`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 2.88573987462383077375257893607\
526765317376288506912788678809857422030945237385`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 3.97770384318148833854055480548614893313471476077928587914\
871507470527454915211`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvetacav3mb475100mc150100qqf8.m <==
2.583193395687200872091026826870718511288570227164386934084674483544874725582\
32`50.*asl*cf*psibc*psicc + (0.2039476964119660165763955980365838601375808472\
5438780748171960068279328552116`49.84953031591481 + 
   0.353198630736162215045495904202154155661510613865832230089224301885705026\
46099`50.088030522844*I)*asl^2*cf*psibc*psicc + 
 0.97690554328358541045719734097048008189453084422154185635352392818140324597\
674`50.*asl^2*ca*cf*psibc*psicc - (0.1340608508047767240333037421867203785845\
9709170929152104756501942644309995005`49.84251907715418 - 
   0.237192913756647378405790367839075612690367401813716462326262604494931155\
71179`50.090318816024045*I)*asl^3*ca*cf*psibc*psicc + 
 0.71767319995776052817602005272154586011434655469938028085563287129905760412\
935`50.*asl^3*ca^2*cf*psibc*psicc + 3.882223190236815131687022905057610107271\
87019033650746752155367554435751711061`50.*asl^2*cf^2*psibc*psicc - 
 (0.2666416038714036098548565693959467990818026832620447291247935590332205232\
1344`50.15046077316946 + 0.00421382307435648605817694708038081500245786772083\
428891064374638757198478538`48.34920915713924*I)*asl^3*cf^2*psibc*psicc + 
 9.79474732649669367362610471796741819757622891935090092028373972059408272491\
545`50.*asl^3*ca*cf^2*psibc*psicc - 18.86935174145511817511638937677105922004\
81767227923093657312427768322040380372`50.*asl^3*cf^3*psibc*psicc + 
 0.00267771737486934204999532739536768863852911961466064527230874130324980928\
939`50.*asl^2*cf*nb*psibc*psicc + 0.00367904704226083412499690571962882794582\
490008338157297974375149238105435411`50.*asl^3*cf*nb*psibc*psicc - 
 0.00730151108203648018108915659698736410725038843403836439987304478851328264\
476`50.*asl^3*ca*cf*nb*psibc*psicc + 0.01068183637095358733556960001853402979\
777182182663068251293212969128277447846`50.*asl^3*cf^2*nb*psibc*psicc + 
 2.77570016695157155424902146681359266144151437810907066457126667960500328`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.024618086314624020993121211582069432626176\
81444533273587145001945352392180841`50.*asl^2*cf*nc*psibc*psicc + 
 0.02151814869550819678334573687507697409176613071995790596739001165890986099\
591`50.*asl^3*cf*nc*psibc*psicc - 0.02756388010249210351840930012741848784981\
878280570376756261967752678002239169`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.09017405095594841089703367371666399490293521562560970369613785377313268317\
344`50.*asl^3*cf^2*nc*psibc*psicc + 0.000051037818206534468414558389523402155\
46872651335974781269343252225468348197`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00023461277611119488310316441754450000184364478367411246082553491178541676\
599`50.*asl^3*cf*nc^2*psibc*psicc - 0.118649729349737927453814340090353221572\
53413411116137430717605878528934478488`50.*asl^2*cf*nl*psibc*psicc + 
 (0.0616353651391575452547574933347649106534705246367290906449780919181200863\
2213`50.09940030452741 - 0.03175295464001471859534789133429209694502510353848\
489143419205209137782582612`49.81135447434953*I)*asl^3*cf*nl*psibc*psicc - 
 0.34098581718032723367371303486161394332776900247398441055695425473045916075\
543`50.*asl^3*ca*cf*nl*psibc*psicc - 2.51178735615428164470893820129777142131\
828035567836088628030839116730760632493`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00024598269903738152519178734578428628028716414507965946266393988992769226\
521`50.*asl^3*cf*nb*nl*psibc*psicc - 0.00226148710601017881399735805804761943\
196057564367846180952280015935055248285`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.00544975002578968299767943419469097103144937102103041704592530907550085557\
408`50.*asl^3*cf*nl^2*psibc*psicc + 1.507469325581839858626065349430648087215\
33024057239642172629191096334032203915`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.2380347494519103847996227493425316640110927622473191658793174530211651984\
3096`49.84953031591481 + 0.41223092514962784901881456471237386652153850152931\
445345290418268173401041784`50.088030522844*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 1.510969172687815686871130157987530151550481932660199988412655496\
00737443473067`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 4.53108341335596226413279561737606245811909564101454050086656093801898017482\
439`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.0031252610136990696935968788636\
6833213859710398833774741825780556899032619612`50.*asl^3*ca*cf*nb*psibc*psicc*
  Log[mu] + 0.028732660927192591860045474203259189243224249817317590522919025\
17515391979753`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 0.27408533192397088338655733626011783403915095283134480395023492942669404243\
526`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0432790453548927972362950453350057570929259567722398483416812386982042169\
934`49.84953031591481 + 0.074951077299932336185239011765886157549370636641693\
53699142691647226319961735`50.088030522844*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 0.454841283473508290308879994899284233740008209662053101595393933\
78616404574104`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 0.88926640098992647467061613614556480043830913294995242885408712766950262476\
59`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.00056822927521801267156306888430\
333311610856436151595408015015881836305763309`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.005224120168580471247280995309683488953313499966785016495700115\
38884533819441`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.02517825456336843150177507448105802213125158014671864089878043043295105698\
859`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 0.8797110473277704026914498768155\
5186382392233162492809689351776026951737551783`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 0.3198949263010074191605272279329279504814263024090647624652161\
5605321200629736`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.02908135693645521992368429344844799549831148203718770568461790663458854872\
723`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 2.58319339568720087209102682687\
071851128857022716438693408467448354487472558232`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 3.56067377661523768209027137815859839596016520112339094994\
231530811825532174267`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvetacav3mb475100mc150100qqf9.m <==
2.325847015282102519432446849222092796315706919208559922717135537966191904264\
52`50.*asl*cf*psibc*psicc + (0.1932978005073501502282992463666931812666787489\
3575891634939074860587856471293`49.85763781360549 + 
   0.326473288549227691488895283568981022594475271801137708266020108773395451\
95794`50.085258555168984*I)*asl^2*cf*psibc*psicc + 
 0.84786706692966615120767753369893903143933636856833366508009102974167258946\
846`50.*asl^2*ca*cf*psibc*psicc - (0.1214832846624327256363162357729225066657\
8226950273567411255163449272349465752`49.8338152431576 - 
   0.220662520819700420788912431737880697492676003547548545792244677625185354\
07895`50.09302729250195*I)*asl^3*ca*cf*psibc*psicc + 
 0.61974347175003259041692269861243276890255762474634283549439714562644361833\
045`50.*asl^3*ca^2*cf*psibc*psicc + 3.554602112270068588587414685395531689337\
33993624488749710153234327757219376069`50.*asl^2*cf^2*psibc*psicc - 
 (0.2537273442511095797401897753039744945214753242834623471678022589469902803\
6013`50.15048860656589 + 0.00279726379656212509927847527111691924397561390398\
739498909549296975948074562`48.19285475734818*I)*asl^3*cf^2*psibc*psicc + 
 8.67249739893680309275311362853647916961397167182040380846518740359389881848\
581`50.*asl^3*ca*cf^2*psibc*psicc - 16.75758031167482330069754684858793849455\
947934608615102958559064856300967953621`50.*asl^3*cf^3*psibc*psicc + 
 0.00253941695512921578379310139743223749314015008423453980560960830973301270\
819`50.*asl^2*cf*nb*psibc*psicc + 0.00343228082062101866194357162842493980222\
13374677470706956066903484352209481`50.*asl^3*cf*nb*psibc*psicc - 
 0.00692865005065267118785415655307805849563469516090837082863835413292082311\
839`50.*asl^3*ca*cf*nb*psibc*psicc + 0.01032579417132431918431623852829235756\
000134334182275439675417217927523082881`50.*asl^3*cf^2*nb*psibc*psicc + 
 2.77259786633712909358554603306204225722020133106801450950764405372803623`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.023247635258243572322897718445382298711529\
40503495334650338639103565946707338`50.*asl^2*cf*nc*psibc*psicc + 
 0.02006051052250791155259179585395242629189317229022845202957426324949222039\
936`50.*asl^3*cf*nc*psibc*psicc - 0.02611803894185411936051305532037790739642\
767448325398975955483491638160211604`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.08540145447826753223897742756620481011210971209941478705253949604274778691\
098`50.*asl^3*cf^2*nc*psibc*psicc + 0.000050764679494006247436738969362051071\
8121535827656817835435501565520130005`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00023236805411072063744792338287320239535390278567870275814306660887346292\
638`50.*asl^3*cf*nc^2*psibc*psicc - 0.100355041869271621341034178090156125460\
49702957505289015759863686685371531559`50.*asl^2*cf*nl*psibc*psicc + 
 (0.0567770364572792716144330649451035463300635812413160267099305959665143186\
0549`50.09785786332518 - 0.02974298320546474223941883161135329826231725203091\
860126939409890864807011486`49.81706966892089*I)*asl^3*cf*nl*psibc*psicc - 
 0.29762173800590555674123250052692797310987859251471051669958002910206672388\
196`50.*asl^3*ca*cf*nl*psibc*psicc - 2.22388742607086649880553497894343355561\
053594087832091716939716694627276972259`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00021914020413300545674888999404922367031881772492904138018329161263324503\
079`50.*asl^3*cf*nb*nl*psibc*psicc - 0.00200616583496108978905333271610053429\
865377875968216149459987850786926501831`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.00433009323588797173920902889307997685779803140565460134020758941758770477\
019`50.*asl^3*cf*nl^2*psibc*psicc + 1.357290180978151375328385493451275782392\
15532658953869044345131631037418676544`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.2256048698899295704919977430150218343480180458599725656224869295702033749\
8752`49.85763781360551 + 
   0.381038809507225894960757561156044313132989094495789088294489983122683794\
571`50.085258555168984*I)*asl^3*ca*cf*psibc*psicc*Log[mu] + 
 1.32342461622813357134585972155916581613847979883030550841855993299661167416\
549`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 4.1487049772129406240001202154899\
0754684180904231129578066209318704564147668514`50.*asl^3*ca*cf^2*psibc*psicc*
  Log[mu] + 0.002963845580521352775989305360929654387170121779271225332078191\
65964352608153`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 
 0.02713315782134389872774398424128380367905002426096734869412881939325820641\
09`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 0.2467800329051184318778882715365\
9559679857369574355248917153663801609952933241`50.*asl^2*cf*nl*psibc*psicc*
  Log[mu] - (0.04101906725271446736218140782091306079054873561090410284033295\
352895311974403`49.85763781360549 + 0.069279783546768344538319556573826238751\
45256263559801605354452520521593583792`50.085258555168984*I)*asl^3*cf*nl*
  psibc*psicc*Log[mu] - 0.395241642118370219364438185614648944678112800584486\
68544319886053990792595078`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 0.81322438899674356890071922922029760664284962008213484829814922746040002898\
396`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0005388810146402459592707827928\
9630079766729486895840459885037156614740966901`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.004933301422062527041407997134778873396190913501994063418897037\
8303383683567`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.02129600130358493148630264305329325964731930750186314856502545056722310992\
375`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 0.7920712855468086787760424438753\
3826369611167767664549502306269196185545592518`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 0.2880259220170213377367427068637593686167678827915074527154046\
3436393858695363`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.02618417472882012161243115516943266987425162570831885934055120650738874197\
009`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 2.32584701528210251943244684922\
209279631570691920855992271713553796619190426452`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 3.20594752586485011278568473696773271044157041743707899747\
329962553259892083822`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvetacav3mb475100mc200100qq0.m <==
13.18540091581154208233010446273331811556432636901098171440393570806602324517\
363`50.*asl*cf*psibc*psicc + (0.246883820685454695596080027358678208791719317\
80993370575803846535943341837878`49.64700468576317 + 
   0.747327134634981143741646827053525922862627204407564709337421176841813844\
96979`50.12802280730894*I)*asl^2*cf*psibc*psicc + 
 6.63167660567966303823803247551406614301794875299387366077316373124800660714\
237`50.*asl^2*ca*cf*psibc*psicc - (0.4618807012578962134037817281407297908147\
4924242704193797722841850983673793068`50.1167342621944 - 
   0.189494451358957460799699780654772062321984921017974214538887270569793594\
35256`49.72980094346676*I)*asl^3*ca*cf*psibc*psicc + 
 5.50978830787967983575357233485172833038196437298733353898998494885863162662\
537`50.*asl^3*ca^2*cf*psibc*psicc + 13.39830166572283073796812882035023514695\
463113741384226893931529065701808371176`50.*asl^2*cf^2*psibc*psicc - 
 (0.1980813849477212028733599601763626670774424355476936109601802008500348928\
4131`49.93721404225571 - 0.25602027542280050136776599040971423478988241865897\
776190046562504269377897853`50.048644738850626*I)*asl^3*cf^2*psibc*psicc + 
 74.6438795773683499333746919466257347662443798658269538179298275297001117187\
4234`50.*asl^3*ca*cf^2*psibc*psicc - 
 152.3383066090542091732414017434709654201317886776331207956465`50.*asl^3*
  cf^3*psibc*psicc + 0.006910298367588242393593519894905254091039501710263560\
19931026383193677173742`50.*asl^2*cf*nb*psibc*psicc + 
 0.01079014662260636335081433258775992753834160391034623453228616536407312869\
251`50.*asl^3*cf*nb*psibc*psicc - 0.01859263731796568377079403372044112585659\
560437356029374528390527856627260686`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.01273413454585107886890156403086858117144841953758169759686942950089513834\
811`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.62159814737447050855653457814298191866396665335132199275582889587815657`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.038055990813361407727664612057185073700992\
33486744601056942388592675614346955`50.*asl^2*cf*nc*psibc*psicc + 
 0.04088767463689032144145634113965377734702567747097852813829822024053566413\
922`50.*asl^3*cf*nc*psibc*psicc - 0.05554918727429890028695957883280215231376\
623785445502687924207822245525362351`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.12315723939653749851184661041166764029252060999258700558201748334173549782\
119`50.*asl^3*cf^2*nc*psibc*psicc + 0.000039889306798273954368726731944650486\
09430932544797842745132813233091201114`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00010983802813685697301555403393279674885535964796010574073831776209200645\
573`50.*asl^3*cf*nc^2*psibc*psicc - 1.086339890254004547783558636458154365264\
35451921955243424293357420860750454778`50.*asl^2*cf*nl*psibc*psicc + 
 (0.1568030694347295051126390145584043713020977416328530858162442420820911282\
1871`50.150342439911114 - 0.0044211081245562208107032324829452397402162129942\
4464101007037386014228988279`48.60051901645621*I)*asl^3*cf*nl*psibc*psicc - 
 2.46291950037803430137954877592419853469273963936535114999558725751308470368\
224`50.*asl^3*ca*cf*nl*psibc*psicc - 17.8110351070973996532421462241686794408\
6066126471376160949516763690358129772372`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00113867341891229817342560844830539931880192406212665374490322098518444063\
022`50.*asl^3*cf*nb*nl*psibc*psicc - 0.00627083562307440288225314858648227077\
803463167937629598601296433922728956851`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.08950310761820677689499022806851016129165315347738567197052925041725695074\
119`50.*asl^3*cf*nl^2*psibc*psicc + 7.694579685465972285291060129723306043123\
85519105237923846808416172202143225736`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.2881470564976903870994555973558412852460105630749671626938383061956434319\
2493`49.64700468576317 + 0.87223258894830393650154401581945631823118247632472\
182484669107813819812388014`50.128022807308945*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 9.632680766143321909311103189547815180501218724982600677910619136\
14911386155443`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 15.6376435536651998081653039795468858434774589799391189655687476230754753350\
8194`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.008065259718571175665418508182\
25232369485311448198366065455533228478340987725`50.*asl^3*ca*cf*nb*psibc*
  psicc*Log[mu] + 0.044416526382845661286789237751359819153516106116234067188\
4745782518132724891`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 1.39901448826654041550746547813151018965888276200952349790328846293643588788\
346`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0523903739086709794726282904283347791356382841954485750338748951473051041\
1947`49.64700468576317 + 0.15858774344514617027300800287626478513294226842267\
669542666300352072941099997`50.128022807308945*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 3.231842326889830381808490041221303202050304045242236296498724451\
78235607816461`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 3.17719802574541561911225689275688766536334774338745667760616330589465272377\
346`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0014664108579220319391670014876\
8224067179147536036066602588687638107329926728`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.008075732069608302052143497772974512573366564748406193808254386\
35745394874203`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.23052848454910922439767618300390954929040815477536721069925538340661366713\
059`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 4.4903114371734326814384884970613\
2432805121993235795995923090261679319352207777`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 1.6328405226085209750685412716586633920186254299483490743875258\
4381337277418643`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.14844004750986554318804920651442394472896594817712264336827725240577221707\
323`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 13.1854009158115420823301044627\
3331811556432636901098171440393570806602324517363`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 17.9452884434901943338159835086080116008126280006223992102\
9872639920371202069471`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvetacav3mb525100mc150100qq0.m <==
5.3248`50.*asl*cf*psibc*psicc + (0.298033425200059399529168529894559851575128\
02513794147695231352143111428138876`49.798791170912324 + 
   0.599915264521671067986517811025025357794447814873995043151119171202630468\
48892`50.10261610935129*I)*asl^2*cf*psibc*psicc + 
 2.55636835288952466383885520602358219646117513196028698298055709081103522739\
024`50.*asl^2*ca*cf*psibc*psicc - (0.2554201017161341356501767305659591165920\
2731965131107150847759821478660324765`49.89249637903376 - 
   0.385780273146367627045636979323427850235778972424636781617976891071604595\
43239`50.07158132177407*I)*asl^3*ca*cf*psibc*psicc + 
 1.94599831157453455679730382355439711488890999401175291349115348337107454495\
905`50.*asl^3*ca^2*cf*psibc*psicc + 7.406752847574456370207886705358403840576\
02818145535485852669623983595226521985`50.*asl^2*cf^2*psibc*psicc - 
 (0.3889793860509973080456320844618143531235616352118065985298941918236637729\
3415`50.148609915973616 + 0.0365140063468259673382230556929463204170099470580\
7533914060347218339612786897`49.12114281617105*I)*asl^3*cf^2*psibc*psicc + 
 23.1656495343634791179450150041772692816641319483562527089968864899031792595\
6064`50.*asl^3*ca*cf^2*psibc*psicc - 44.5532765799724555184258865726610939008\
7397812208548233776848071705998882073734`50.*asl^3*cf^3*psibc*psicc + 
 0.00318353611400528749950378564636922983705214794959705478014935651734209532\
583`50.*asl^2*cf*nb*psibc*psicc + 0.00511636020795442814626213546016066511199\
400412642008922799843239390065836854`50.*asl^3*cf*nb*psibc*psicc - 
 0.00894758035650499581164627799624773936281659251181004294784171786022296031\
138`50.*asl^3*ca*cf*nb*psibc*psicc + 0.00919501688326075818493892691903803724\
428187599507465383360657062180269864417`50.*asl^3*cf^2*nb*psibc*psicc + 
 1.90333950367636096890890649930768383088571963039038764861676464117860605`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.036584197302833714302700252703775515487157\
4074217230694128416416705730990793`50.*asl^2*cf*nc*psibc*psicc + 
 0.03522526950639994658775470361991720391242209685024313851281661385173006069\
978`50.*asl^3*cf*nc*psibc*psicc - 0.03842723771252334145203478180138745101734\
549565160481676627954876649776722722`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.12708740376585436593274393050243802173011120569116366905261186195826270705\
152`50.*asl^3*cf^2*nc*psibc*psicc + 0.000043745159748897972860760859242054097\
27508153518023290830510047354877511267`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00025135281931578005113650576023491808263045381378859449385261270595433017\
55`50.*asl^3*cf*nc^2*psibc*psicc - 0.3447443074860715284855074131143443793558\
8000490523646529656956832923930676718`50.*asl^2*cf*nl*psibc*psicc + 
 (0.1074588491050254004268655636334481434660560581269539226145140589597563715\
6734`50.10869667895548 - 0.04952140135522263440318902630807151042737348894633\
785052007160861452051251825`49.77224741987403*I)*asl^3*cf*nl*psibc*psicc - 
 0.87389691829680207590640625033484904756108904656472753253358149285321744079\
335`50.*asl^3*ca*cf*nl*psibc*psicc - 5.94919308535315276790667811296895617121\
45395095331977876033805971835485440636`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00041222429123334288547008642757061718769971126405315358306914983014516477\
231`50.*asl^3*cf*nb*nl*psibc*psicc - 0.00473715210490505358883869744646954036\
320944370710540373261533714635290966089`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.02231983126954083415651283731955607237307064826939149789191258025521162224\
011`50.*asl^3*cf*nl^2*psibc*psicc + 3.107383550244322374307891631755203074857\
33264600886916040245669015682628936094`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.3478456140661193927237860464274556804703227487813749145817405758135223475\
4891`49.798791170912324 + 0.7001828517559765688791010393807036730449015610803\
1754073595599786101727276353`50.10261610935128*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 3.747943142757586650553911301615743074122964458216737006058997430\
07064298687866`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 8.64468973831060643277036725167901554717441263564891300609696987262952734249\
024`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.0037156203997403711279474862152\
8615419395859713438375945152420560168026722334`50.*asl^3*ca*cf*nb*psibc*psicc*
  Log[mu] + 0.042698742825164584644225955544716162703306521156426460072258786\
55339726201605`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 0.56497882731714952260143484213730964997406048109252166552771938242987577869\
507`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0632446571029307986770520084413555782673314088693408935606548064659617978\
0405`49.798791170912324 + 0.1273059730465411943416547344328552132808911929236\
9409831563036996849701274801`50.10261610935128*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 1.169639723763343680194054567722519069493788276162627242219202051\
72871676257513`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 1.70664053026660848366797729627551953239573924368895151925432900403912991680\
209`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0006755673454073402050813611300\
5202803526519947897886534203357481125386284774`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.007763407786393560844404719189948393218783003846622992665555310\
15319315121053`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.07315701418560077506783688019409417497222091430495146158573743687171847030\
346`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 1.8133699910473650003196859235999\
4682022748561134300525593867240047454467227599`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 0.6594072694717690910253403358545261164463584041247291839084768\
8245723285303872`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.05994611540652446282048548507768419240421440037497538036589982683770112945\
478`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 5.3248`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 7.37364279835390946502057613168724279835390946502057613168\
724279835390946502057`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvetact1mb425100mc150100qq0.m <==
18.05041740024216531194414055905282450532258193648708461974739953127629372713\
045`50.*asl*cf*psibc*psicc + (0.278897538341539295760847535275448352047174736\
26382304084582039684307010642021`49.708169209672825 + 
   0.720191386540432820779989245062386520823552982228891170988327767187177271\
01463`50.12017245156442*I)*asl^2*cf*psibc*psicc + 
 8.25159130979304481962176158280358465416398240257763966067316220117782701635\
196`50.*asl^2*ca*cf*psibc*psicc - (0.3785694544788627092986795223966896758929\
7298607702096285815905269917221413915`49.976463177660584 - 
   0.419677495380381029771910385155304184178996403137689286542464698927215139\
30467`50.02123328980982*I)*asl^3*ca*cf*psibc*psicc + 
 6.93403705431329889813088462314475156376662469304195770730732479944525015138\
944`50.*asl^3*ca^2*cf*psibc*psicc + 3.918298081973818106937861483055959404367\
91257680475248638819928412010162977399`50.*asl^2*cf^2*psibc*psicc - 
 (0.0566950588196157302247392033301509317131715783676843328936973928264593924\
3439`48.882149629724225 - 1.0502160911408788025804996608595837152026764652230\
3509342585750988542273912507`50.14988308767457*I)*asl^3*cf^2*psibc*psicc + 
 64.7003980616320136805265054931183397914736118008886567919521497904525116138\
6901`50.*asl^3*ca*cf^2*psibc*psicc - 
 135.961068498299161057619007829501251223281949752452473251261`50.*asl^3*cf^3*
  psibc*psicc + 0.01039845829121480299325852367836096615994256796767478888704\
669009697808671746`50.*asl^2*cf*nb*psibc*psicc + 
 0.00924489795651193917406415800401855937180650128424171410689142739503425245\
451`50.*asl^3*cf*nb*psibc*psicc - 0.02148334997380499762737669933033333335126\
896753379166499730884413389052600245`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.02964038395288870855881815553539527513630129768767121614412946086914367768\
915`50.*asl^3*cf^2*nb*psibc*psicc + 
 5.99032877947095177842696423239547556983910612189320957721246549433327252`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.080258349769437559700843910136479303096429\
20227721292333456665068560191039126`50.*asl^2*cf*nc*psibc*psicc + 
 0.04400763765921958589907727348697595073813524677766513247601383016227622088\
658`50.*asl^3*cf*nc*psibc*psicc - 0.07891556209275343906330963155109179480896\
209811813055543456046082656216470985`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.27010447590944518683899176776376018834025415781963199652638848447863066174\
892`50.*asl^3*cf^2*nc*psibc*psicc + 0.000092470227595737384342910414851859457\
04743437017522586259748886156777009022`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00035685616375978983223819587323969077227224358907671997780957347295566907\
951`50.*asl^3*cf*nc^2*psibc*psicc - 1.609107435326513979240166924520956602181\
80368339080262673118566643844540477748`50.*asl^2*cf*nl*psibc*psicc + 
 (0.1409393548219474680302443160394593138292314012141130075261082230421890295\
6302`50.12454657917241 - 0.05023327168946489242215871972822182059660723892254\
30699370868657999007793959`49.67650576472624*I)*asl^3*cf*nl*psibc*psicc - 
 3.28085871012069920852072576074997389448939555370164149398017913892764157741\
6`50.*asl^3*ca*cf*nl*psibc*psicc - 15.806619401772669421690958365935442319828\
95137697201587795813949518905742945108`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00185394455776982710018221087739343150106727024923922269591261798981797811\
247`50.*asl^3*cf*nb*nl*psibc*psicc - 0.01430928764664526590726133113515434430\
535193523294228559200062028866631947182`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.14344414763441061321948928883064785283531805774619753352757084177555069902\
074`50.*asl^3*cf*nl^2*psibc*psicc + 10.53364823177516363867027632272127858729\
737093307607025294676850741276809222455`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.3255114268502608165873172652118529076940414366243737405338932123548199341\
2368`49.708169209672825 + 0.8405614736941824018507691722589536361305338423334\
1009861830920775733598800323`50.12017245156442*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 12.22165834539667393681955616985874522740084697436418680877733006\
377822154299616`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 4.57318772719325488537588366906555644778421324276614938776668080955385835192\
694`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.0121364176089327540401868538452\
9001353988272286833547467189589588805663506442`50.*asl^3*ca*cf*nb*psibc*psicc*
  Log[mu] + 0.093672429328164617014816518546853557700985087705765551029526980\
50174855084848`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 1.91520876941366611612186842231295974314497653328655822780850335413556841079\
221`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0591838957909565121067849573112459832170984430226134073695202892827946762\
81`49.708169209672825 + 0.152829358853487709427412576774355206569187971333347\
29065787444893467860567067`50.12017245156442*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 4.391127034052752079758345167490942979673467526415636367673456309\
08573891417478`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 1.28871109172919727884794098319789151825099885531250460840964346565035091669\
881`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0022066213834423189163976097900\
5272973452413143060645005778501044434501862454`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.017031350786939021275421185190337010491088197764684646468372966\
99332349122486`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.34146320306418264908294582297549488940844930247925338467365428102196175325\
815`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 6.1471013445534736958146020275002\
9242856868557243975233337591090825769205104764`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 2.2353095798376267984780371009091972467522492990690008487631918\
2459017993552682`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.20320996180342061804345791826447247697747720900627280439316886959784825501\
222`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 18.0504174002421653119441405590\
5282450532258193648708461974739953127629372713045`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 24.7553456027895858862296294434646959898138623722521359009\
9572468797911360875829`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvetact1mb475100mc100100qq0.m <==
10.03610673967170541893538851437441180461084243835538504872660640657444969307\
264`50.*asl*cf*psibc*psicc + (0.421691813885691330379362857270245820728049034\
2531680055665008614670660077447`49.856673873921814 + 
   0.714359388569837763750696641737357515742591854700635212135265642619861898\
92404`50.085595460470216*I)*asl^2*cf*psibc*psicc + 
 4.30310698356221131281096578453615770792555268613871563407061268131965866389\
603`50.*asl^2*ca*cf*psibc*psicc - (0.1394506373624555587242696839090359614843\
0583562192942581954243833725253512289`49.39235984242791 - 
   0.786790588387517909617892917157052239346634972132710653443916270126228803\
99271`50.14379849510288*I)*asl^3*ca*cf*psibc*psicc + 
 3.45527582905748326256421975174722352193640557378161049714588988519114316580\
771`50.*asl^3*ca^2*cf*psibc*psicc + 3.676340764299612607436077099151859762322\
37870221862583562686083998019958868057`50.*asl^2*cf^2*psibc*psicc - 
 (0.3841805576956186473964192530674206999216532987334216838419144716382683794\
5929`49.85919524808714 - 0.64572866403587300999222548131634998528498013436578\
468979413936605433642836508`50.08470993069566*I)*asl^3*cf^2*psibc*psicc + 
 22.2712793152782995359684962845712669146388044762426666326114289456291588349\
5877`50.*asl^3*ca*cf^2*psibc*psicc - 58.2136066634690784468705332774051947089\
1096507681034325483794101110586596518113`50.*asl^3*cf^3*psibc*psicc + 
 0.00573802672087630878676650063631868920465807436679973222775380153558253530\
415`50.*asl^2*cf*nb*psibc*psicc + 0.00525671547965781566020719766897767798782\
734151497915483306225183514184044094`50.*asl^3*cf*nb*psibc*psicc - 
 0.01239272902996427995111349419496032082393003171178988549094270985194391920\
056`50.*asl^3*ca*cf*nb*psibc*psicc + 0.00995193872026951176715677179285280035\
129803241744570327474190845411154246065`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.28064970845134159955114389255132264548186327733677410925221165906867438`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.115718138852888200860103886067086290340668\
72472576544740434892719710840301098`50.*asl^2*cf*nc*psibc*psicc + 
 0.05137407688017098832310680115600729662252474407661673330042317363826088102\
282`50.*asl^3*cf*nc*psibc*psicc - 0.06478473698966063286897323620363393847627\
367079388156070754832481134040159092`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.29021617988296872103766315529542066870601690245782590544024107493862514591\
43`50.*asl^3*cf^2*nc*psibc*psicc + 0.0001323209866238763417153384662078241159\
4165256498813524368405355650118390666`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00133425121981258852414955922763039294412781932580749033057404530074969059\
517`50.*asl^3*cf*nc^2*psibc*psicc - 0.780280171158055692475086794499844068022\
89882831394708859093315680362312392065`50.*asl^2*cf*nl*psibc*psicc + 
 (0.1014062727083208030564641835658617924571996154915499575030118575902310859\
8401`49.95180021251887 - 0.12407518109822084061403180318974774824718131663558\
719509688523508110424508353`50.039420310208385*I)*asl^3*cf*nl*psibc*psicc - 
 1.64849751917306181801411600904214388577455217553349518886100337214130035255\
03`50.*asl^3*ca*cf*nl*psibc*psicc - 6.628410403499604381409606326864407941502\
16953237576934923266692453207922686945`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00089223213503233839943935010537417486499129047233092131143007866778706015\
704`50.*asl^3*cf*nb*nl*psibc*psicc - 0.01799354501348734189336864819000831004\
461616676385867961235167017836865745985`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.06066467419041824283424414659011480582792540241362888223608005229515599486\
459`50.*asl^3*cf*nl^2*psibc*psicc + 5.856751989061004215499119048894955099234\
12373137124657306824923784989201588865`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.4921718020361657022210040013924056969065430535974444470987095157599614141\
7252`49.856673873921814 + 0.8337547374566202956626418083743036455221735541143\
7910682705905909681642731703`50.085595460470216*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 6.462878281840534294248118455258545074870813859022698275254285965\
53434529391249`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 4.29079057094247888822793119395045768301283259439676104854463716734175059434\
406`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.0066970589856195206659424982352\
9396127407281833203757299898755768549893342423`50.*asl^3*ca*cf*nb*psibc*psicc*
  Log[mu] + 0.135058834561430737596458306581189329126951572447299007275619893\
30580254952602`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 1.06486399801109167554529437252635547258802249661295392237604537862852141401\
284`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0894857821883937640401825457077101267102805551995353540171587671794485932\
2235`49.856673873921814 + 0.1515917704466582355750257833407824810040315552935\
2347396855338759998209927308`50.085595460470216*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 2.247536857693294639510721195644392251057157312543171649683614132\
37700722814816`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 1.03436129367745496331154044537794099261511166955126684043443741478075847447\
601`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0012176470882944583028986360427\
8072023164960333309774081078883559731635916791`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.024556151738441952290265146651125332568536649535872548676773478\
12648947285913`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.16558059498185960806542611732304796673414603709290986825062565530754357988\
273`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 3.4178137749152794466313230693134\
2123112735499321939322694942337291562323311759`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 1.2428413726964652533204811161139713567735836338979611644089002\
5454203245513132`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.11298557933604229575640737419217921425214396671799647078827957749394517999\
543`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 10.0361067396717054189353885143\
7441180461084243835538504872660640657444969307264`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 14.0929198924753594997463851948855555807027488178166197738\
4199267615070015186666`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvetact1mb475100mc150100qq0.m <==
11.50994521455774361196442212460142207251155313714015527630843632934037441173\
836`50.*asl*cf*psibc*psicc + (0.231350255682588708463946531431543156277458308\
95938671605820367797489236998125`49.7433059964886 + 
   0.543675995030413486069578763265166599728664350823191982131161903018178147\
33653`50.11437617066699*I)*asl^2*cf*psibc*psicc + 
 4.52143826130338060914215044407357357045856984453325610823762280147112537388\
065`50.*asl^2*ca*cf*psibc*psicc - (0.2800222672600484540813388655634083186809\
6910515418162445029697085840036322267`49.96744616774935 - 
   0.322144066731686196870067051438330941092088514845369680146107320078983158\
58247`50.02830373700315*I)*asl^3*ca*cf*psibc*psicc + 
 3.57745528439827502747249958119854712444949623338498313373762731977636093303\
235`50.*asl^3*ca^2*cf*psibc*psicc + 2.821314849189638954509437990287979004846\
10725034166921327705856308059259446054`50.*asl^2*cf^2*psibc*psicc - 
 (0.0982202948096814139665756502924957443245863128881057523089276420908547388\
9664`49.30208359982325 - 0.68584205775576753989886253872758074619460831272025\
840914883132927210430667649`50.14610648023379*I)*asl^3*cf^2*psibc*psicc + 
 37.3260706044965438977274460134896960621355197898035571138489006321725013381\
3546`50.*asl^3*ca*cf^2*psibc*psicc - 77.6472243524529683186306662241290054379\
4771844363565543071051812274957791058032`50.*asl^3*cf^3*psibc*psicc + 
 0.00681965872758777040406559445817537631534236706848139903517608365354046750\
086`50.*asl^2*cf*nb*psibc*psicc + 0.00612925368908953234806110256841207465002\
875294846609333103031104153921090012`50.*asl^3*cf*nb*psibc*psicc - 
 0.01492610448818138273787935436094987418682032013636431310264449684811151893\
539`50.*asl^3*ca*cf*nb*psibc*psicc + 0.01779392401814583576292130249959546633\
687142630678638555552973453889537962413`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.04065738748618832604416398659608221793892450004904510228579774696987268`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.064960711392862516852943877927134024896840\
89685702245565319864727023876601959`50.*asl^2*cf*nc*psibc*psicc + 
 0.03414934464393325838086800712101197764034915837424035803382092218184037814\
838`50.*asl^3*cf*nc*psibc*psicc - 0.06447481328925569127720719112523217787792\
837620759516706609639040675990291614`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.20346166867296585816848730029171165487312899982972714433881689970068338557\
303`50.*asl^3*cf^2*nc*psibc*psicc + 0.000076978625726268031873678299846885596\
15065760381328730866385444581356059825`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00036663024419347095579689924855617023341572546343826061266488201808822064\
18`50.*asl^3*cf*nc^2*psibc*psicc - 0.8729569208595415824572208735787746389115\
3276000339272452451532276404942596472`50.*asl^2*cf*nl*psibc*psicc + 
 (0.1057995238674399574853563675580393559154519617295610947071227743869922258\
4086`50.12167212584317 - 0.03987556485269103346639971656703965354949459340194\
892103229532881338795324894`49.69789526066416*I)*asl^3*cf*nl*psibc*psicc - 
 1.78386918828033213016282609680827252997824621352638291677379778219899067738\
793`50.*asl^3*ca*cf*nl*psibc*psicc - 9.20737214479672844798245191445372469513\
980474619349640070251408385039740760321`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00103445640672872078707618760985150425873787696397080777207464437788218136\
55`50.*asl^3*cf*nb*nl*psibc*psicc - 0.009853722417832992475485011305098155697\
58942379871592459357951978009142987836`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.06620828956794065718832406527785475640554658089125020932266184683066999602\
314`50.*asl^3*cf*nl^2*psibc*psicc + 6.716837143917159361461525613755289647233\
89742379461365494738004785437310216806`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.2700172697013575037040719243151052227733407893346125820027735785529840147\
23`49.7433059964886 + 0.63454396169629688486733748451536436246644460443097845\
465810011454603791459552`50.11437617066699*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 6.929252963718946995172610486205772642974653698194075772778404220\
86555466407245`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 3.29285883129203923539135732006713199851668594702984592434130482728097265079\
991`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.0079594709090994456682181717820\
1779718787948823649251788304659151766545362112`50.*asl^3*ca*cf*nb*psibc*psicc*
  Log[mu] + 0.075818001049560519653196158183532856000257228266962546355433795\
2039636590661`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 1.22124311707584715662936829341005266313343589523538430089952377590825915574\
285`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0490940490366104552189221680572918586860619616972022876369375279843613741\
851`49.7433059964886 + 0.1153716293993267063395159062755207931757172008056324\
4630147346283025003076821`50.11437617066699*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 2.464255862341843116340350999893266451931034946673509509865482022\
63012531380914`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 0.89025192388882466994583853965642558499612516076753924489536481024061583105\
873`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0014471765289271719396760312330\
9414494325081604299863967980344039190963248379`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.013785091099920094482399301487915064727319496048538644858738007\
9180548795248`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.18524721208143536122168966974899071445942120671155868514055283771902984819\
106`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 3.9197320557914357649818446952167\
3242412933929091284866780263146958084759973558`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 1.4253571111968857327206707982606299724106688330592176971033489\
2030016719262844`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.12957791919971688479278825438732999749187898482356524523102796378945226479\
897`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 11.5099452145577436119644221246\
0142207251155313714015527630843632934037441173836`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 15.8653084837463937947317594565506001847499248442339900328\
6354863636277208914017`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvetact1mb475100mc150100qq1.m <==
13.95894127703660099499300692596698710030580781631813725959396332156685276826\
002`50.*asl*cf*psibc*psicc + (0.253532053124484199383301083665001252600626306\
39643792421098036647507751994008`49.72955237308028 + 
   0.618381621434049787286675425028762790158690632371388855410616981070947104\
58582`50.11677607337123*I)*asl^2*cf*psibc*psicc + 
 5.83342470693267259429174503109683421473683645228527439012254470874604277456\
075`50.*asl^2*ca*cf*psibc*psicc - (0.3211043056510365519072305548750963177639\
7093059236307403817888108764949086275`49.97078527070334 - 
   0.364424117460580337776680416292507354801813073806534114657395853306333322\
64654`50.02574625240148*I)*asl^3*ca*cf*psibc*psicc + 
 4.73013653862405231619692395978211629937168597525896855737357853316527916831\
598`50.*asl^3*ca^2*cf*psibc*psicc + 3.421588001896548436381429821004546161274\
08330356556946655766363085197876090089`50.*asl^2*cf^2*psibc*psicc - 
 (0.0914126698212088023404830845505023879381989036069015624354282506655903265\
9853`49.19849747087571 - 0.81338928531945734005089199874403038190911750463400\
54710911030854492259669728`50.14778952483187*I)*asl^3*cf^2*psibc*psicc + 
 47.6006256547405640164665703724681633349656039828707100680947626684855285684\
8113`50.*asl^3*ca*cf^2*psibc*psicc - 98.9977524159877025481556159676219821056\
1754456138969995438674033516318162079131`50.*asl^3*cf^3*psibc*psicc + 
 0.00749189350466723125455875445188432624796539166695028729341721223970333420\
15`50.*asl^2*cf*nb*psibc*psicc + 0.006860081423427527787632663733311685811021\
1937988591279411135965299168357708`50.*asl^3*cf*nb*psibc*psicc - 
 0.01641547931007800745975335556529433888989058079563361931092986458287372352\
662`50.*asl^3*ca*cf*nb*psibc*psicc + 0.02038884458506593187985360175648771978\
791905194635588724515120844296928660944`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.02096886657229237647445932932876814350184968118775266018511915352245628`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.071695160536817352697395297511142507082349\
93822100382650077653248337258469265`50.*asl^2*cf*nc*psibc*psicc + 
 0.03842223500237336890697463010462166345520649799294164104034044335190485305\
957`50.*asl^3*cf*nc*psibc*psicc - 0.07112125937512254168243484020084447628051\
956440748174090162981435805789413917`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.23553757106647850465316784353800999203996782885681977452439027665574181804\
768`50.*asl^3*cf^2*nc*psibc*psicc + 0.000076958917855106317879429197036240441\
21760701259672301052258356464939699817`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00036823681269123046825664301976402299509161674316825287962141516165744847\
898`50.*asl^3*cf*nc^2*psibc*psicc - 1.132353039377860134145447074677077732296\
9643827245862844847885279793830969399`50.*asl^2*cf*nl*psibc*psicc + 
 (0.1206247131543662191203487107869028934084593306649135335295105599226811445\
7434`50.1228729229559 - 0.044443892354884560343430729927855752088683216293808\
33763511672094517254080459`49.689248716397856*I)*asl^3*cf*nl*psibc*psicc - 
 2.30560970832188473654966300891382447640090191583099793270739378925685657082\
579`50.*asl^3*ca*cf*nl*psibc*psicc - 11.6708177355225211179083564106767503970\
2620196665933530737743149726009578406686`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00121548879851813188909055151320482186577409130665961305989273960775574163\
554`50.*asl^3*cf*nb*nl*psibc*psicc - 0.01163186108907876521731874017197416842\
883061876587369138281111512399526543492`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.09185678056383986420078245080516336074180392494222411923894107935540776039\
645`50.*asl^3*cf*nl^2*psibc*psicc + 8.145993183422853131645304487330077078072\
18415533863318572636283045457975290607`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.2959064495713235639201917167725962785662347783006187934841377547860022129\
9251`49.72955237308028 + 0.72173560630167449852491932273830723380666259927109\
468673731568183543357554799`50.11677607337123*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 8.812044741086237417046195397314221511243926602384326777620220516\
59228797768036`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 3.99345938732221826829801535484886692135523127697144824022333052291279835064\
557`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.0087440604854962589519170317865\
3981973046009944541979540504339288842994308858`50.*asl^3*ca*cf*nb*psibc*psicc*
  Log[mu] + 0.083678020764810750816997800974885451802399777035474162543292746\
46483852645621`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 1.48108966971324602393550990678728674146766984642520603376842960553719631871\
019`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0538011726493315570763984939586538688302245051455670533609614535932055683\
891`49.72955237308028 + 0.131224655691213545186348967770601315237575018049289\
94304558006778666301874908`50.11677607337123*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 3.148808304235514320489912003830600397239386905450727803042832338\
46001636297196`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 1.07966763811348464346129225425361734565603740121816608740230181395378648444\
874`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0015898291791811379912576421430\
0723995099274535371268986280231188253393459027`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.015214185593601954693999600177251900327709050370086211367640820\
25226224850854`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.24029277805615739716591399716445586191143168789013458195741261127037141883\
809`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 4.7537419656269822173622249953347\
3628384060416155843521649541111030665118042749`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 1.7286334420461753517680818164853586486693106042030673515922833\
5517074027470217`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.15714849473147048652437107422594169533357369129118794105382249891737533130\
867`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 13.9589412770366009949930069259\
6698710030580781631813725959396332156685276826002`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 19.2410046562672508114983607467528950190615254940129203986\
2431904244774985576961`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvetact1mb475100mc150100qq10.m <==
3815.1685936375862864946944270733465184390657947305305861548595`50.*asl*cf*
  psibc*psicc + (2.9947363057376671810453369734946090416326038620000292883244\
0008663709286781733`49.47150847248839 + 13.9838813300444709056472271047883556\
4917591453090234656314212641403032765158496`50.140777614627716*I)*asl^2*cf*
  psibc*psicc + 
 4345.1773111833157218822069345568805904875265040063732854036429`50.*asl^2*ca*
  cf*psibc*psicc - (8.0303143536659592249192979139487524482192964905352840638\
5944691791499525573637`50.01296248623737 - 7.55065080171791080026268403765905\
913047641185707716927385143950642013975859441`49.98621432551304*I)*asl^3*ca*
  cf*psibc*psicc + 
 6449.7263850986643062507989961201706045461502957800244442693885`50.*asl^3*
  ca^2*cf*psibc*psicc + 
 693.2915418364319643109310634090709546803782571846147997584305`50.*asl^2*
  cf^2*psibc*psicc + (15.0471202082314934893414003179376157816644467894425996\
5049079882965325615857058`49.38987785009718 + 85.3987565041442586288308639360\
5811411346673063890328676168146208253278510342583`50.14387600657547*I)*asl^3*
  cf^2*psibc*psicc + 
 57502.9902193178910979498230632618827247354847246389089045813152`50.*asl^3*
  ca*cf^2*psibc*psicc - 
 250363.3564376387926443781849123377222647579688510148539636364549`50.*asl^3*
  cf^3*psibc*psicc + 0.121065386239600352229553277196453893427022313052567830\
70392823086104646471561`50.*asl^2*cf*nb*psibc*psicc + 
 0.12883632836341887529957055134723761612947156518910604323569614290245383977\
403`50.*asl^3*cf*nb*psibc*psicc - 0.26665056787297749749581606887856629367935\
526146679215092436025549323946270456`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.57133016108095871207945335060614147465158318604589867968984226919301519852\
947`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.84172478505570023043636775835229784402107533869676198874697543618937998`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 1.210519693767930791255315692596726651428852\
96812331567986130686413342204192483`50.*asl^2*cf*nc*psibc*psicc + 
 0.78032017380921870497800299104827902693501156573453683369584351700965196055\
808`50.*asl^3*cf*nc*psibc*psicc - 1.18411787574415522465104808480571900296585\
950148932159063646515818851240379922`50.*asl^3*ca*cf*nc*psibc*psicc + 
 15.5837905970229839817517965897655916032964081270704178847921544657318094096\
0856`50.*asl^3*cf^2*nc*psibc*psicc + 0.00007682598065053094486803706439161078\
098755498018642313566316152392490714505`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00038408733271806846329415040720535195994900320970842607115915501995450710\
019`50.*asl^3*cf*nc^2*psibc*psicc - 
 882.9326516280846655656049901612222775150944213687027950085005`50.*asl^2*cf*
  nl*psibc*psicc + (2.8681401989455273884279014470518359100396665866958051507\
9912440567526213567596`50.13700561271099 - 0.72665910653445010693716726652243\
799638396347201945142093334055559066146300917`49.54073595676422*I)*asl^3*cf*
  nl*psibc*psicc - 
 2595.3307088859712009341882558333678073166120393639583948085473`50.*asl^3*ca*
  cf*nl*psibc*psicc - 
 12030.0517559353561984146833270677386572396025479022841993349247`50.*asl^3*
  cf^2*nl*psibc*psicc - 0.056035574769182849471052916971337340680752322186456\
87337527832357744314418556`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.56029364723170879614434701432342154003705082095964771821924962971150619639\
659`50.*asl^3*cf*nc*nl*psibc*psicc + 
 204.3343690265904659286353272438360630033481681709650096311994`50.*asl^3*cf*
  nl^2*psibc*psicc + 
 2226.4107814900468257101929623322752428900183954844320624211728`50.*asl^2*ca*
  cf*psibc*psicc*Log[mu] + (3.49526529964268280438665220492372962501194137666\
166444349985282851047349834217`49.47150847248838 + 
   16.32109480677166644728743175584196016268000620493726876947268510386644784\
572797`50.14077761462771*I)*asl^3*ca*cf*psibc*psicc*Log[mu] + 
 5619.0369297726669590975079894036383970253833577397003615526308`50.*asl^3*
  ca^2*cf*psibc*psicc*Log[mu] + 
 809.1656898385111599245155922961927711082979664341762361907745`50.*asl^3*ca*
  cf^2*psibc*psicc*Log[mu] + 0.1412998008206540999492490938984360192291798302\
5020457990336472537060310195619`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 
 1.41284141513719302284145679575012743853474530608244732194257487559499336315\
252`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 404.8019602709176046745805386058682259800033446335331022583951`50.*asl^2*cf*
  nl*psibc*psicc*Log[mu] - (0.63550278175321505534302767362249629545671661393\
848446156299664007271593413055`49.47150847248838 + 
   2.967471783049393899506805773789447302305455673624957958235684455291927693\
60441`50.14077761462771*I)*asl^3*cf*nl*psibc*psicc*Log[mu] - 
 2113.6435493983042662628567606037617243222107756665826269375038`50.*asl^3*ca*
  cf*nl*psibc*psicc*Log[mu] - 
 243.760383941701290151110320818906090425773636495247193848705`50.*asl^3*cf^2*
  nl*psibc*psicc*Log[mu] - 0.025690872876482563627136198890624730768941787318\
59618401774878726692104724456`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.25688025729767145869844669013638680700631732837862673434242505933422312961\
681`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 187.3641278984587528399221876112187133601212193919271513522863`50.*asl^3*cf*
  nl^2*psibc*psicc*Log[mu] + 
 1299.2623644998456211050006431745995530151171949303366692143979`50.*asl^3*
  ca^2*cf*psibc*psicc*Log[mu]^2 - 
 472.4590416363074985836365975180362010964062527019405728268951`50.*asl^3*ca*
  cf*nl*psibc*psicc*Log[mu]^2 + 42.950821966937045325785145228912381917855113\
88199459752961468065868366758659878`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 
 3815.1685936375862864946944270733465184390657947305305861548595`50.*asl^3*ca*
  cf^2*psibc*psicc*Log[muf] - 
 5258.8283894700489373042867982779008410164082914565633599558585`50.*asl^3*
  cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvetact1mb475100mc150100qq1100.m <==
11.53107888148477668106332004537986755288097336566577963544705920287065457487\
824`50.*asl*cf*psibc*psicc + (0.231554480971417277881826726942074740276517549\
01949261476798242055554189677703`49.743175247030656 + 
   0.544349440013594648002017106133383604803315053336733923590005440739387651\
68466`50.11439983777205*I)*asl^2*cf*psibc*psicc + 
 4.53249657357427791495254600569887154019989030653490239803164493794480827455\
887`50.*asl^2*ca*cf*psibc*psicc - (0.2803913670709860177478147808201902649159\
8601944167245563489964855209117329224`49.967478499002716 - 
   0.322526529752808380331735524013484956535984648191509099899841531821424953\
99346`50.028279304713635*I)*asl^3*ca*cf*psibc*psicc + 
 3.58703445445978347698633084588267004015075790685475870409665778343500295826\
158`50.*asl^3*ca^2*cf*psibc*psicc + 2.826505837512218736108353016368725116785\
03546049888129294805263663931147522453`50.*asl^2*cf^2*psibc*psicc - 
 (0.0981720664347307091873695916336530780271219252373629878407335505139178406\
9555`49.30118453582172 - 0.68695498187737723501042302969666372513312529975641\
34526453166379382172983173`50.14612488065199*I)*asl^3*cf^2*psibc*psicc + 
 37.4124392954074629660817554903531226903500343143787151220022052217641898660\
2367`50.*asl^3*ca*cf^2*psibc*psicc - 77.8258845518783331524904507298835177922\
9796543911338989766162940459921837468636`50.*asl^3*cf^3*psibc*psicc + 
 0.00682575060625396636211900419740674858765986587153996452666555315740208531\
199`50.*asl^2*cf*nb*psibc*psicc + 0.00613588311023284007020982089574832972666\
462227919051994740571916292764053271`50.*asl^3*cf*nb*psibc*psicc - 
 0.01493959684043668972723175855713393834402775329155235726757898805161597684\
602`50.*asl^3*ca*cf*nb*psibc*psicc + 0.01781704945748469641333557725054677340\
759641088341862103798219906828148920243`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.04046072510928894720602674781522571802544124515646875472034180885999047`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.065021734279371853884023655991503568847413\
70723454550008254907799280037086029`50.*asl^2*cf*nc*psibc*psicc + 
 0.03418800218249126294503509734333993250172086401797950693957767573288173409\
313`50.*asl^3*cf*nc*psibc*psicc - 0.06453498811356274929356896980559302489757\
321177723255189003012936985464013356`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.20374563468019294179134560494993527388962878253843454884764520390480977351\
829`50.*asl^3*cf^2*nc*psibc*psicc + 0.000076978424436891694125220091085910689\
23888317084323356946353138950342882092`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00036664617180667947461102142643476881062685489573326909846606510093884060\
141`50.*asl^3*cf*nc^2*psibc*psicc - 0.875139215570178676045901052671322845085\
22845266032036066950060277613376091181`50.*asl^2*cf*nl*psibc*psicc + 
 (0.1059329626879742607515739443445398442450447006505896653015817912758617921\
9646`50.12168388281852 - 0.03991716718104746701389216363753593937124664195930\
067261077465045770503617458`49.69781247714651*I)*asl^3*cf*nl*psibc*psicc - 
 1.78823510243347123105936770549208850725968244265139176263350391175573159544\
205`50.*asl^3*ca*cf*nl*psibc*psicc - 9.22814630511660454997388055142468483004\
799898800440677867542436901455379457331`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00103606645876410898291803613639287840720860290525161672481234928762845554\
094`50.*asl^3*cf*nb*nl*psibc*psicc - 0.00986951353244668281959960582100925990\
771290124213435799467799855697533535649`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.06641777881326678549823969912122095411728825687697582125762520635113198762\
654`50.*asl^3*cf*nl^2*psibc*psicc + 6.729170078293174429990930212157112934670\
4470670021975849776520762860538712992`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.2702556284389813739664721295497931318675384805495608878247393272379274891\
2711`49.74317524703067 + 0.63532996374810416661914099925700277374022918757618\
820917647530604604931260112`50.11439983777205*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 6.945193012369484548280540743063564454487877440467210985684776891\
38518195686945`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 3.29891742193322567675818367290699121140305855230073568717769968934480009386\
227`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.0079665809615173474273044758811\
6937437868488443924449563242086370742305240068`50.*asl^3*ca*cf*nb*psibc*psicc*
  Log[mu] + 0.075889223072444962287023615863661333126101664776643176702079613\
49179744049492`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 1.22348546878057716908926003857402053357644492127312683363230037750655524932\
712`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0491373869889057043575403871908714785213706328272763105595400865610659372\
3552`49.74317524703067 + 0.11551453886329166665802563622854595886185985228657\
967508585791635870799380826`50.11439983777205*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 2.470041747747157072930842337774520817392854451290665488192465255\
29885284351708`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 0.89188880786052332054283551190910754752421062096169827747076647316930917921\
229`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0014484692657304268049644501602\
1261352339725171622627152499951940495290543073`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.013798040558626356779458839247938424204745757232116966424165676\
39244359309312`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.18571030940207694899365328854547738047495219659513651696647219011042123935\
555`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 3.9269291631769285441114506818942\
4517772913299841741124388978298833948245071105`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 1.4279742411552467433132547934160891555378665448792300473307787\
0543712126720069`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.12981584010502243121029589031055355959435150407993000430303015237715330529\
043`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 11.5310788814847766810633200453\
7986755288097336566577963544705920287065457487824`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 15.8944391302386161771776803505516094348911336872337106495\
0022640523691026601216`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvetact1mb475100mc150100qq12.m <==
12.64419585716472180843924153062579408286835238459263242074920599893616932267`\
50.*asl*cf*psibc*psicc + (0.2419772407616613809861236884263369078945563357119\
8044846483090353319921746124`49.7366048394681 + 0.579078524706395163230084267\
10211991806532754936862799043572059972733844002829`50.11556777855435*I)*asl^2*
  cf*psibc*psicc + 5.12165419815458248468095961556050176640653051891200915946\
078220093988078759034`50.*asl^2*ca*cf*psibc*psicc - 
 (0.2994572045310853047304039508531206283109018083587447793384267705747590337\
1052`49.96908867064457 - 0.34221613718379770550755956712279100974767656047244\
184851652490892989953897192`50.02705438938815*I)*asl^3*ca*cf*psibc*psicc + 
 4.10088876972818047523931596542442151844822409451715385577702311785737007374\
965`50.*asl^3*ca^2*cf*psibc*psicc + 3.099648919980823382418487234313095246566\
80316782749261425116174715964940785719`50.*asl^2*cf^2*psibc*psicc - 
 (0.0953543763197447666681172396182174241060950437301541096406842604125212935\
0055`49.25401966090099 - 0.74526366151395202615130157303049906098727687973398\
239376100929545335784941015`50.146988976856505*I)*asl^3*cf^2*psibc*psicc + 
 42.0194379741361436105521506359965706576983862444085881246841056293856874315\
2341`50.*asl^3*ca*cf^2*psibc*psicc - 87.3757862066985386608558785892977559813\
2798009338454255078841426547978754605829`50.*asl^3*cf^3*psibc*psicc + 
 0.00713907990069872478504759352889269937160516826319080671266396459941065946\
934`50.*asl^2*cf*nb*psibc*psicc + 0.00647669348507731009109659140361468471364\
143294572642321417307494073315912615`50.*asl^3*cf*nb*psibc*psicc - 
 0.01563368042185705197586431556090618772561917516649201944120635391652557612\
457`50.*asl^3*ca*cf*nb*psibc*psicc + 0.01901625572151475606472092688445036788\
771891848625707911368382420532561585853`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.03081875702524957989270986054875260597698978818657368993121643837012305`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.068160525233101954918569708890567656751584\
5701879960373381661329530878758827`50.*asl^2*cf*nc*psibc*psicc + 
 0.03617794662190659172953617075292255901188343131543344595907270717960865121\
285`50.*asl^3*cf*nc*psibc*psicc - 0.06763146874169772814376266047874041068619\
949182541036480997203150259562140335`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.21851819650242933179241659342486674794450587374126730378947355221036563786\
86`50.*asl^3*cf^2*nc*psibc*psicc + 0.0000769686647074478673239069812703950531\
0959466244153209733491664175561445849`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00036743002501181555113377002441398422960499882470137998343118293526196730\
098`50.*asl^3*cf*nc^2*psibc*psicc - 0.991512483121921148460110592189915493823\
9087655271147135596818707574497209746`50.*asl^2*cf*nl*psibc*psicc + 
 (0.1128194593366020820143443006199415931082492674307200712990341571759237012\
5173`50.12226609349667 - 0.04205186028851837667870419539168772798105723741919\
697280668542365424230114666`49.69366729222763*I)*asl^3*cf*nl*psibc*psicc - 
 2.02164179571064040961883959027944120944029477586759487706355417061652488518\
519`50.*asl^3*ca*cf*nl*psibc*psicc - 10.3345587776066801432594150148474119405\
7227228742266738854753323428406745284537`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00111964207443633180876707030500082262804078565060192765262967145038948122\
061`50.*asl^3*cf*nb*nl*psibc*psicc - 0.01068980778029826755076180088523867949\
270354487217084538303904552763000839558`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.07775085227183781271450982796359240849697051340759486646907051146830250465\
124`50.*asl^3*cf*nl^2*psibc*psicc + 
 7.37874966432937690446718039038568346003701830973573598324949981865182865331\
8`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.2824204092083445387387037905550264633765017370648849631116445376102388767\
9023`49.7366048394681 + 0.675863537399490215627894481616463711411330402236081\
22339128528112413562030086`50.11556777855435*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 7.792595199395922766769435615011061031770544021915622864492617419\
29907860227642`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 3.61771261473895375512063296833603176706146358119324913241779763330959693111\
747`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.0083322789390441285512119282440\
2043081533038792400788426157697107971818579907`50.*asl^3*ca*cf*nb*psibc*psicc*
  Log[mu] + 0.079552619773645609805374673707893655739802070372610613229474631\
3448690799604`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 1.34159084805988670990312370734285153818854878358831563331809087611851430060\
327`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0513491653106080979524915982827320842502730431027063569403523164640419240\
0982`49.7366048394681 + 0.122884279527180039205071723930266129347514618588378\
40425309939806720206472525`50.11556777855435*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 2.777880975005763158650410230196901807343534158191099234635303380\
26757443928484`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 0.97804715256590535340759062849920781596112497417104272250129745454490806693\
847`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0015149598070989324638567142261\
8553287551461598618325157801588748077795370985`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.014464112686117383600977213401435210134509467340474656971151416\
59747456021524`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.21040548376823092665225610441149093748981146774532607478182536670883135429\
195`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 4.3060031040241739055182823050012\
7187288265812093829868920397103276309732801932`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 1.5658193105542450565521026563640988628664211348866540699226246\
5352470712525154`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.14234721005038591423200933239673626026058373953515036999290771860787813914\
709`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 
 12.6441958571647218084392415306257940828683523845926324207492059989361693226\
7`50.*asl^3*ca*cf^2*psibc*psicc*Log[muf] - 17.4287595695158525407526505258145\
9456382573692692248452876070554893361579436833`50.*asl^3*cf^3*psibc*psicc*
  Log[muf]


==> anc/dataset/bcvetact1mb475100mc150100qq14.m <==
12.05667118616254305413901634556643570679583161268844076813380015979274340838\
547`50.*asl*cf*psibc*psicc + (0.236555458112405447125676516572948966169693936\
53940339916010889978699316265134`49.739997675656284 + 
   0.560925483814891911001830415764282670410545894392371550187524118183201313\
80072`50.11496987376127*I)*asl^2*cf*psibc*psicc + 
 4.80906868270786266216925015275286579839433285526057420300724745427163595257\
743`50.*asl^2*ca*cf*psibc*psicc - (0.2894837880736055578359552499951922220659\
8377886071382789216705340285586768416`49.96826076719958 - 
   0.331932427708826086156859876986313606036270399806414662601369399624524603\
81424`50.027686202516094*I)*asl^3*ca*cf*psibc*psicc + 
 3.82741654081097321760050574052011707123066036393981576600169313586605677017\
502`50.*asl^3*ca^2*cf*psibc*psicc + 2.955544372363828300888979038924960230559\
93274579319592283013514580206871188425`50.*asl^2*cf^2*psibc*psicc - 
 (0.0969073625998577421333487441679750268624852291019536114910854132935822828\
4104`49.27887430356911 - 0.71456203175836521622553235513365505205149924478988\
114629193814493498364329552`50.14655746570874*I)*asl^3*cf^2*psibc*psicc + 
 39.5737619896997029834207822830758354113679638542155280458526392104102670701\
3766`50.*asl^3*ca*cf^2*psibc*psicc - 82.3012250835920372663201352401292057592\
8768350142403077098066998109876247145974`50.*asl^3*cf^3*psibc*psicc + 
 0.00697549882710518960690398157203253301528499606725315734339460931917007598\
087`50.*asl^2*cf*nb*psibc*psicc + 0.00629880554227175942476807851328930168250\
860785859187412087501787322839167182`50.*asl^3*cf*nb*psibc*psicc - 
 0.01527128910501144825591118320583475996891510081640839940874137747550312841\
79`50.*asl^3*ca*cf*nb*psibc*psicc + 0.018387806273075990005913095303423317417\
03077740026191830223645883956582034996`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.03573947863737439970244981189107972396411069168062070201178698181029563`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.066521809701363901101514947492987144190962\
68787554285879853555100257075462412`50.*asl^2*cf*nc*psibc*psicc + 
 0.03513865487861029549908762052324351925969865357638787078280938844882514544\
637`50.*asl^3*cf*nc*psibc*psicc - 0.06601452903773061281866615454028047137284\
481302311228154461565080348653307112`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.21076511148551507870323216875064008714951576587167265386657045177145093702\
153`50.*asl^3*cf^2*nc*psibc*psicc + 0.000076973618735051526171417265213565996\
31357743986356173646504230542945528615`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00036702926517754121749760217728963658037254543631997867988744577124865064\
065`50.*asl^3*cf*nc^2*psibc*psicc - 0.929743767920823849953458373111692418532\
87158053074264602757831208229198984799`50.*asl^2*cf*nl*psibc*psicc + 
 (0.1092186078109238314777721088587224123807239847257683511745311311283246693\
7579`50.121967537592155 - 
   0.040938629552184613465624033068694131187970091063454227287625113203467592\
626`49.69580420150111*I)*asl^3*cf*nl*psibc*psicc - 
 1.89761109156202946149195823342498100215449545235058745607052081769590218084\
89`50.*asl^3*ca*cf*nl*psibc*psicc - 9.747615795961151097519639367008369894951\
39167444252498891718697747064571618447`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00107582374313789012330298453154100881988114701024506843028544600145639320\
559`50.*asl^3*cf*nb*nl*psibc*psicc - 0.01025958774950110429253828166450249599\
069020266506261146926176330479565199587`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.07169669477091742262154126286390231977693826385597081058577489831502641541\
504`50.*asl^3*cf*nl^2*psibc*psicc + 7.035888993875110509887904792537229175064\
58945688995359083126587510947463970962`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.2760924501423522117301066308260174500976371075847953942225392428035979668\
6137`49.73999767565629 + 0.65467646533925518903643670544989498040063190478924\
014985722897842655492963907`50.114969873761275*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 7.343432995262144933025075371752498493032933154059121914843032959\
70069700431523`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 3.44952297352033514709852829912252831765461311500314552648978372811986723662\
662`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.0081413575383470668342640669903\
4700372738401747990256916981454476264846388683`50.*asl^3*ca*cf*nb*psibc*psicc*
  Log[mu] + 0.077640015474196726763885740613772298998895723924287358118605258\
70387438882307`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 1.27925254434092918361598268955222348637537990125271883469659379547444993449\
265`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0501986272986094930418375692410940818359340195608718921972870755631774410\
3556`49.73999767565629 + 0.11903208460713730709753394644543545098193307359804\
366361158650294001578381133`50.114969873761275*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 2.614652138904247649131660246662845263174241170932190848272675995\
47438345469431`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 0.93258504402762982961191172540295277926696051669629421353103900224946539976\
987`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0014802468251540121516843758164\
2672795043345772361864879023077030377679668277`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.014116366449853950320706498293413145272526495258961337892611583\
62778623124365`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.19729775529797741877932595792537542064758418650326640828171214692807652076\
938`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 4.1059205455439817940970773547846\
2925587785933224248869357307680254182089180195`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 1.4930620165614479251262099471944106385010397571790868100250880\
4743391801414085`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.13573291059649526592056454065403733077282179610718971000237928457204019474\
547`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 12.0566711861625430541390163455\
6643570679583161268844076813380015979274340838547`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 16.6189155630064493458252201307287749782473742949297467547\
9563014025831751411853`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvetact1mb475100mc150100qq2.m <==
17.30482004557066812735184282376158486062735580982058582625738850161577491239\
481`50.*asl*cf*psibc*psicc + (0.280013252873806781167432622449906478888778787\
84207207104455714388437773992517`49.71427619525494 + 
   0.711449386356279965715202869553951620958944988735130021180052795451735176\
47616`50.119241617623814*I)*asl^2*cf*psibc*psicc + 
 7.71240102325461459763887015895777612719243272516916809293862949655305408918\
153`50.*asl^2*ca*cf*psibc*psicc - (0.3726227120055833974273682104785024137747\
2671819517729341796845895845519889469`49.974348057714614 - 
   0.416735536456963656864989298393198912238206443281464089328526089883024453\
75215`50.022939271144224*I)*asl^3*ca*cf*psibc*psicc + 
 6.42870938251719980023856629913115409100515871879802419801171251893997932753\
021`50.*asl^3*ca^2*cf*psibc*psicc + 4.237580955054178425519759758723474979450\
25275822657062814821713831448325170023`50.*asl^2*cf^2*psibc*psicc - 
 (0.0791334061565685654050818154795640686691932228944577762672129697661144734\
3798`49.05470564257177 - 0.98348535790301569939017695733871634917898536560401\
673356626018984530426675295`50.149113681551064*I)*asl^3*cf^2*psibc*psicc + 
 62.4213250457808302636321097886901432625157744813607545870145790688515878638\
3866`50.*asl^3*ca*cf^2*psibc*psicc - 
 130.1351086421789523604701692232970498477659512203587264575548`50.*asl^3*
  cf^3*psibc*psicc + 0.008321097024141016509333786445350968802952881653021093\
43320326619351878834793`50.*asl^2*cf*nb*psibc*psicc + 
 0.00775978660109751753943170218045809232722628248585677502867402961124374971\
188`50.*asl^3*cf*nb*psibc*psicc - 0.01825372784279145543099710520091059863546\
941071327957061943050628581070696371`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.02370179486823604989504467114101549510022842439918252765509924321428120414\
53`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.00123523404632453490601637314960526440463324793665391986370863767878577`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.080003533788873485637276465996592077497125\
98076588973663339191161295542291533`50.*asl^2*cf*nc*psibc*psicc + 
 0.04370980945759923878061085962160299373554795211630615410756152340824869532\
468`50.*asl^3*cf*nc*psibc*psicc - 0.07933371307069602341028104985206971895987\
515848904779957591017086308261141086`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.27708401278865685083802999830506490161326856541084247533023472357515608087\
942`50.*asl^3*cf^2*nc*psibc*psicc + 0.000076940085499676376144936331235207941\
99010758749695203974024831088132662636`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00036987182772499888432368239422388026633520449657428274725101594436515894\
313`50.*asl^3*cf*nc^2*psibc*psicc - 1.505176575696846568588541862030285498827\
53018668157851620987364031433251802702`50.*asl^2*cf*nl*psibc*psicc + 
 (0.1391531828298504706662941054730991424792592377430500949529783034427757426\
2366`50.12412755267167 - 0.05001980237258351474900292725656547843596201202192\
57475836313567160250629361`49.67977637984307*I)*asl^3*cf*nl*psibc*psicc - 
 3.06446678211958564937753244187302365140199482966207020218392000202371810518\
362`50.*asl^3*ca*cf*nl*psibc*psicc - 15.2009677043326295482218306018876944330\
3234123997207600143054913933751491477044`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00144754123901376434459607268819535668320386260953728633849911836828027118\
713`50.*asl^3*cf*nb*nl*psibc*psicc - 0.01391744551112001268221051331893436014\
285976110408550839352007243166840456423`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.13092054803576968975775058487507170690987296533360089070730013440564108102\
513`50.*asl^3*cf*nl^2*psibc*psicc + 10.09854138175039423489089628820686882766\
989042909298139966885358281132032937413`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.3268136177247862531768083155298694403331670539219248678103326497715916457\
283`49.71427619525495 + 0.830358368387515703099625986055211473618914374882104\
08437920305519590388494606`50.119241617623814*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 11.48532800748280350396658604357571185846718058485460419768025994\
923870757877284`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 4.94583434215894652887835845879592393860928816555596049006994148946271489817\
007`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.0097118539711548894843624902586\
3369152023375453486843138079165280173555096243`50.*asl^3*ca*cf*nb*psibc*psicc*
  Log[mu] + 0.093375024360337025100944020658405066332571359439032321542973949\
91841931996469`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 1.83609843304552622452561750694670342321270735074417843630342792414751278715\
892`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0594206577681429551230560573690671709696667370767136123166277381159906092\
7453`49.71427619525495 + 0.15097424879773012783629563382822026793071170452401\
892443259240012654238194141`50.119241617623814*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 4.123928825154242424820532775329602558753329572056565002446766573\
92881589563979`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 1.33757882009898139226884037707357464238961474018295713991285262685740870457\
811`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0017657916311190708153386345924\
7885300367886446088516935272036043933911124353`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.016977277156424913654717094665164557515012974443460422092940748\
15922087472366`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.31940838966438067695810049924071215086311736239780438736554901431164974840\
22`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 5.89318685605332498102286661471024\
500885989376887852038788186854421912344798311`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 2.1429770385648454476446787689855436395854159159558255957888247\
0233768230084183`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.19481609441498594978587988808959487632594690145052959961715971460391597326\
177`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 17.3048200455706681273518428237\
6158486062735580982058582625738850161577491239481`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 23.8529639508146089467417801482729685718887472482566955029\
13184310627184139245`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvetact1mb475100mc150100qq25249211000000.m <==
19.57637744377828186676471579668437800137543680518392227453114396477897072946\
15`50.*asl*cf*psibc*psicc + (0.2961263812089538195902078190764475689131654815\
9606548160482154128445715544386`49.70555880176347 + 
   0.769980152032240240251990330620039849338232216712228666334109665054924646\
89254`50.120561232768814*I)*asl^2*cf*psibc*psicc + 
 9.03583599244066946944322521146703970262434684801655252686273250924366117902\
064`50.*asl^2*ca*cf*psibc*psicc - (0.4051836573876839307955837600724057665216\
8967588688261844008140102864093094896`49.976312885421514 - 
   0.449463613973976539117829930957569873133708783378595868489446039689943196\
75324`50.02135550461682*I)*asl^3*ca*cf*psibc*psicc + 
 7.65232404338335441081849802836447082059005988282523575210121257037212415609\
622`50.*asl^3*ca^2*cf*psibc*psicc + 4.788929027311925400789281143635809916954\
3071837054107822752052869242961710177`50.*asl^2*cf^2*psibc*psicc - 
 (0.0694560670746493560440019165659265679739688812658722996460197273015662543\
1811`48.95131738660302 - 1.09657510463453739052625146942910805257511626453529\
879507325785308427108468308`50.14964558064693*I)*asl^3*cf^2*psibc*psicc + 
 72.9374117166166017928077597340842625122411785133948609724811271229255677725\
4961`50.*asl^3*ca*cf^2*psibc*psicc - 
 152.4622755259256352880328522481453408442149569849031051284463`50.*asl^3*
  cf^3*psibc*psicc + 0.008838922612868975861954078752283987562011967894970806\
942547774033242172912`50.*asl^2*cf*nb*psibc*psicc + 
 0.00832080623975349395984838288328567209243528869199965296981693921129587957\
062`50.*asl^3*cf*nb*psibc*psicc - 0.01940212538334086422067817107992187165976\
739759239150699574469453118436576653`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.02582838704132865692910380583817853229636818454134106775905871709194075293\
699`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.99085853246646101188627465340321633110464862225128298239911230596501366`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.085192608413352447320266916660953800847304\
44898916775637479133021690929792657`50.*asl^2*cf*nc*psibc*psicc + 
 0.04701971142605637335607953433838843317072800050421242925342889087177409203\
433`50.*asl^3*cf*nc*psibc*psicc - 0.08446819134244950425818591427363650583584\
592724714969318482696715384019061294`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.30408640491211135667040433552111278544809576562328556474941304583662046671\
579`50.*asl^3*cf^2*nc*psibc*psicc + 0.000076930563391174586317367314654455235\
77906111202993099665657960911544299355`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00037074175490917809673303220303379595355532452561648138357404232401194139\
525`50.*asl^3*cf*nc^2*psibc*psicc - 1.768460772804194482475443597177412236688\
30244619629075970179577648059477182282`50.*asl^2*cf*nl*psibc*psicc + 
 (0.1508360796717198815948909716591633008963536123813536763261701702773685161\
4912`50.124809376771665 - 0.0534714198650174303981195192524584290987359647804\
1554715891889163095846396505`49.67442585687556*I)*asl^3*cf*nl*psibc*psicc - 
 3.60596775142145965115891721119193793198125234426409251300112615666024357941\
805`50.*asl^3*ca*cf*nl*psibc*psicc - 17.6925282317022573443103694871007860172\
5208709974080960840714161882524099667372`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00159695407994686351560432060612874304964750444888940802812437689161639781\
687`50.*asl^3*cf*nb*nl*psibc*psicc - 0.01539199849865632089278170380867421030\
629734740501106008791078095660332501528`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.15975649805123514698617505113934537898690912377142092687036312408097681914\
026`50.*asl^3*cf*nl^2*psibc*psicc + 11.42414987270331842275002511594650207571\
779962022180415924686243301058809138136`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.3456198338950129628367093374603232972284658072944354653581382723835293040\
681`49.70555880176347 + 0.898671746709587504177265216944409387969169041394336\
12098621945497803955502602`50.12056123276881*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 13.35601251975346106586332820599793363679961150317303466369482602\
853082162225634`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 5.58933266329500458968772568624916156615687274163024927222130666282154130829\
85`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.01031622698659541032823130882287\
683923581839967667477572108395710921588140065`50.*asl^3*ca*cf*nb*psibc*psicc*
  Log[mu] + 0.099431381455099705347157351595303277669513704904326295407115719\
38368266186231`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 2.07711815867333062231818638471754583194869084004032802895397498782010692570\
569`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0628399697990932659703107886291496904051756013262609936994305505885312441\
0571`49.70555880176347 + 0.16339486303810681894132094853534716144893982570806\
111290658674460425011393053`50.12056123276881*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 4.807957680209722730509033612994250592009911935766492557989872852\
04436798204828`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 1.51211773592546810391860984298250504692469319506760136444068190950625833209\
133`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0018756776339264382414966016041\
5942531560334539575904978498687239742046203618`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.018078432991836310063119518471873323212638855437150235525663006\
47523018789128`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.37527903154120109270697978713476356865004167320895119722691069106835971567\
823`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 6.6667697171657266223357584337112\
8402471518625414603122407918864966531018741914`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 2.4242798971511733172130030668041032817146131833258295359646306\
6515513721385833`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.22038908155919757429209118789128211651951028939325723054232630415785512074\
136`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 19.5763774437782818667647157966\
843780013754368051839222745311439647789707294615`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 26.9840786685039837251484842541497466370959020922655184632\
1372884105133325348973`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvetact1mb475100mc150100qq273100.m <==
20.58920446927917557400414073737664871629845960067248110175668170639766958998\
445`50.*asl*cf*psibc*psicc + (0.302919526758899279154807584493161698446578344\
56570344869344879446328011015349`49.70200891655582 + 
   0.795059725602557787976486385254009014208972184320446521270834014854286053\
91856`50.12108140136104*I)*asl^2*cf*psibc*psicc + 
 9.63689896540243586985838421780830030733959985591812586248230262330028493417\
792`50.*asl^2*ca*cf*psibc*psicc - (0.4191687854720529328855216601343775573205\
8697259479277413609902614030337296834`49.97709891056873 - 
   0.463451877795165849958963671350243789220089555623513020235140891637533950\
847`50.020714622447166*I)*asl^3*ca*cf*psibc*psicc + 
 8.21443454913313629928626495609480205058721629768624824888546657017464524141\
235`50.*asl^3*ca^2*cf*psibc*psicc + 5.034094444585243059776496331388743530292\
73694407991091684617245840392626400958`50.*asl^2*cf^2*psibc*psicc - 
 (0.0648785092468656215521048813879641132009625205378508249268249935556236273\
6219`48.902571886477475 - 1.1464355627537686488661957226612397437272105210636\
8054545368673493339892480987`50.149820673744586*I)*asl^3*cf^2*psibc*psicc + 
 77.7343136461450159300869235319641612663400978867270035881142856676516798820\
9764`50.*asl^3*ca*cf^2*psibc*psicc - 
 162.708280360191648803826409722265926455502664015397108904839`50.*asl^3*cf^3*
  psibc*psicc + 0.00906008075655887726559715791146322705572365097132448664046\
629288235786991434`50.*asl^2*cf*nb*psibc*psicc + 
 0.00856024179883473637024893687757433906790213756311786213275752524126966562\
118`50.*asl^3*cf*nb*psibc*psicc - 0.01989267195342930923867487317488139199821\
423161005766043922157727647835380446`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.02674932979081950006510932848600866493572965342893694727568178322263006984\
617`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.98680111404237569742814905306889897021465637192926501317091213683008537`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.087408930551165625783441376057246587444302\
59777436463952684831053217359817227`50.*asl^2*cf*nc*psibc*psicc + 
 0.04843495621043104761350484799391906759014205897416296626781184812425277342\
12`50.*asl^3*cf*nc*psibc*psicc - 0.086662181995145269376800958890909696053851\
04314841722844232115891919140307404`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.31585812726946109829776502715998070468726190904809552741858063183790595020\
754`50.*asl^3*cf^2*nc*psibc*psicc + 0.000076926912918819774346398806124440817\
53476025585378257409346132060607225112`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00037108384403576627395934594019744842518677909248959516892519805031352039\
761`50.*asl^3*cf*nc^2*psibc*psicc - 1.888187537492614748207684828851820798818\
59247156354036098285636587040823017084`50.*asl^2*cf*nl*psibc*psicc + 
 (0.1558485980829613624826180615354793441223639058859688876098942088527216999\
2105`50.12508033738429 - 0.05493892573164494494263015920083316161969993869032\
008666430955174785515249788`49.672257600428615*I)*asl^3*cf*nl*psibc*psicc - 
 3.85359895527745735790029528766620902098966915870488794573586135657263285222\
801`50.*asl^3*ca*cf*nl*psibc*psicc - 18.8259487092895206265135072712736907599\
7601949236012429521908383639176907729741`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00166175741260294066396132826478281517940799573191747366248164202259959218\
422`50.*asl^3*cf*nb*nl*psibc*psicc - 0.01603213505199082429772334205052974692\
086198637849767519492332179753642505882`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.17316124001109807215852509523163560419433019295024837173604065146123054691\
449`50.*asl^3*cf*nl^2*psibc*psicc + 12.01520344059025575744952234164672063022\
496409197005704030032947993309444166261`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.3535483603134008616866226623961795570409704609295617346180544972008145203\
101`49.70200891655582 + 0.927943026141508709494561041100694680254930096216729\
09124507466688260958692283`50.12108140136104*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 14.20291441711920360669726666920310714790307435997277522781307157\
057684727590147`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 5.87547410887939932538025276422682579708788073762824331205565323714832845992\
937`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.0105743486729327637708268079301\
0416986406803100268854472927572180342663042415`50.*asl^3*ca*cf*nb*psibc*psicc*
  Log[mu] + 0.102018131362357443033689898875313070012780356952483770614070567\
50430917585258`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 2.18458244374368286499082224393576738731362983490364673460005990544238080757\
5`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0642815200569819748521132113447599194619946292599203153857027701721755535\
1031`49.70200891655582 + 0.16871691384391067445355655292739903277362365385758\
71074991134617233256377005`50.12108140136104*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 5.118003332072637684371755833636703601781235747812888049501812234\
18613874268878`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 1.58979866156662365805189765076376784897650080214070791067290195777339512355\
411`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0019226088496241388674230559872\
9166724801236927321609882249069469453677688386`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.018548751156792262369761799795511467275050973991360685565166220\
38756019586257`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.40068584010195078789927875092101910646085899042512290943165600465623990232\
3`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 7.011689739357186385101561658825082\
46558035787013381159295463583820364508422956`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 2.5497053597662495945823860577545754420292210436850223974552066\
3616103696582317`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.23179139634238632678021691434132504018447464033500203613234096085607582764\
812`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 20.5892044692791755740041407373\
7664871629845960067248110175668170639766958998445`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 28.3801594404544156112073075923999725905457967135669479506\
6141006409854776283458`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvetact1mb475100mc150100qq3.m <==
22.04927795345140000496838855190227248597575488128228096688851596059657825348\
525`50.*asl*cf*psibc*psicc + (0.312342176299695596415004955289658250560865776\
84731216787865556709766960866016`49.69720420361346 + 
   0.830226405102810228400388171856074077713766005943567684736189828994344134\
12073`50.12177011348518*I)*asl^2*cf*psibc*psicc + 
 10.5143801668439165477635116023831982001372235939370802504469265888936649601\
4936`50.*asl^2*ca*cf*psibc*psicc - 
 (0.4388096380285596766329188243666384363030042454229661904235424618151712917\
9052`49.97814988490319 - 0.48303363125881899031506057263392522754414685152717\
277236803192320028969589544`50.01985109663373*I)*asl^3*ca*cf*psibc*psicc + 
 9.04154722726160042211175406935383901205279721081931543961470972844762475478\
633`50.*asl^3*ca^2*cf*psibc*psicc + 5.386816696889640909305354235470414196784\
8485128867464131936315978513097712066`50.*asl^2*cf^2*psibc*psicc - 
 (0.0580425564274677664022703176733888771761639496719757953512047775084713067\
9213`48.82821375824058 - 1.21774120486941223335981364333629124306688161540094\
522652785599717371354298228`50.150022227544255*I)*asl^3*cf^2*psibc*psicc + 
 84.7600976246245190868967426122296361031186920185799983006975899583201731143\
9355`50.*asl^3*ca*cf^2*psibc*psicc - 
 177.782174237121511141299718227400962174920286689284049167159`50.*asl^3*cf^3*
  psibc*psicc + 0.00936953774941483176020862789605737507072407296615915643530\
856363486183782175`50.*asl^2*cf*nb*psibc*psicc + 
 0.00889511704725591841506867276352102313772809089579486369782568352024061562\
549`50.*asl^3*cf*nb*psibc*psicc - 0.02057913649084023314525444955089858135786\
790661703593884668207607701162265361`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.02805021811940246217033673420097464758087008976799119575219656628456740543\
557`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.98145634623685952589238763105523764132475926696433447233031541432065367`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.090510241546799610680929608537852230545254\
09387223959927112393325010324366033`50.*asl^2*cf*nc*psibc*psicc + 
 0.05041674533968839036086993692447082005453090369227181712164779767304467265\
423`50.*asl^3*cf*nc*psibc*psicc - 0.08973309281968249151496819461447947803064\
045670787740943508990327697414282569`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.33256503330682484616320493938134356363205607469062861431805917436002488453\
002`50.*asl^3*cf^2*nc*psibc*psicc + 0.000076922167399014446253980093701159713\
50567988356289064808232725186859464942`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00037153614926323201955241283733325252451835009568214255790563127935007805\
748`50.*asl^3*cf*nc^2*psibc*psicc - 2.063122199593299568241357993239537514403\
24034766302035218072824591247137507952`50.*asl^2*cf*nl*psibc*psicc + 
 (0.1628834480216537410234351172817361051528112854936531240913264915926542103\
0824`50.12544112436755 - 0.05698598648167628076866032726161095357347895395999\
954066212727566231882774305`49.66933224091488*I)*asl^3*cf*nl*psibc*psicc - 
 4.21687366421610884776350015971298843586612599158531098087119304000780068983\
194`50.*asl^3*ca*cf*nl*psibc*psicc - 20.4828571395009682083598849246296587700\
7728108937758383095048560101892743607813`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00175339087035449655042867937431733967108002854733983712753912914367837807\
298`50.*asl^3*cf*nb*nl*psibc*psicc - 0.01693785066522093640680618575730417774\
15182399849603558774829345887610571075`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.19304365519091402939381468233860358203068878060834785708592826105810999779\
107`50.*asl^3*cf*nl^2*psibc*psicc + 12.86725578562944674753428946948976625452\
363827846255525825428579287344341836406`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.3645458761572964800245872435231047275937652429613518088780580176716049473\
6946`49.69720420361346 + 0.96898733255519510554797667161499516045885062607829\
253922929067820214283632339`50.12177011348518*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 15.43663106473305620430040142312464583600017499886782576602386150\
851753791162048`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 6.28714903549291097217847466344806157010630003751219618669733073861149692913\
441`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.0109355271469068727639702095722\
6707985967044870109968030011603311237618439499`50.*asl^3*ca*cf*nb*psibc*psicc*
  Log[mu] + 0.105637783845840347990617421583046784741935182989083774814928648\
87375066365362`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 2.33950105193262668136987081263450295536793423244773731968259741688608062152\
072`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0662810683922357236408340442769281322897754987202457834328913434922106991\
1771`49.69720420361346 + 0.17617951501003547373599575847545366553797284110514\
40980416913079727614243705`50.12177011348518*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 5.570023367391460053899372166064435104930885474581748652271789804\
6134275919823`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 1.70163274162890625141514597840591915667696532040777473162112496448202853118\
735`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0019882776630739768661764017404\
1219633812189976383630529809974052874984597216`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.019206869790152790543748622106008506316715487816197049964111543\
63149371126561`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.43780812835719669763898964047493843158827222134195569100801578767038730885\
024`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 7.5089203284726238925895800879176\
5149061935588267471404602924798116678456089256`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 2.7305164830809541427598473046973278147706748664271687440266824\
4921868071984925`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.24822877118917764934180430042702980134278862422065170400245956489617913214\
232`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 22.0492779534514000049683885519\
0227248597575488128228096688851596059657825348525`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 30.3927247310374097668484267799420923946689805283594960847\
5913040008632346460407`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvetact1mb475100mc150100qq32.m <==
15.49486382376850565455548245158483679619913189932732105785636176412330406142\
537`50.*asl*cf*psibc*psicc + (0.266153927599968213362715835675662026271854849\
27116314711366155084693839506379`49.722120141462675 + 
   0.662237131080624583209610552838743572920246757996387591752791955181914189\
0977`50.118000789703835*I)*asl^2*cf*psibc*psicc + 
 6.68468051073384624661118339798416788123905615231791784944594563253160253144\
172`50.*asl^2*ca*cf*psibc*psicc - (0.3453384608848977727777028924607430660180\
5379241648157344421655657406042580218`49.97253777353133 - 
   0.389119493120170415504774545422629181917301886774945144674830757848793104\
85053`50.02437581196281*I)*asl^3*ca*cf*psibc*psicc + 
 5.49344818965499487165412875743504522327008704333007048421620341029934193792\
154`50.*asl^3*ca^2*cf*psibc*psicc + 3.796753741074673071987196224180615117808\
55458739960514666361593079765123144397`50.*asl^2*cf^2*psibc*psicc - 
 (0.0861233053690171223449262309488307920892766806070053546788657276886480302\
7582`49.13324288156361 - 0.89202709456972484997937591965920783158734474263851\
503806199442109795802806682`50.148500237993765*I)*asl^3*cf^2*psibc*psicc + 
 54.2990974628339108858759056483097641540991877904193890549307272620895446755\
7719`50.*asl^3*ca*cf^2*psibc*psicc - 113.021880992737626915888536032569123986\
45915063327523473280296437533586103324788`50.*asl^3*cf^3*psibc*psicc + 
 0.00788362654915107333926798520539585988529597668537427830994591816358310009\
476`50.*asl^2*cf*nb*psibc*psicc + 0.00728534289211820515197151072929580737879\
794412166401766816329163911966736189`50.*asl^3*cf*nb*psibc*psicc - 
 0.01728378042582946031831094381141970709497304158650799223739729896457564142\
351`50.*asl^3*ca*cf*nb*psibc*psicc + 0.02193921591883715067942306538551778572\
037755325212951484150092311667844603034`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.01110769822588727571184849757301915574658307752830536160485000984036771`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.075620040454032190932039521730642272092674\
11368656015393331492000402057064365`50.*asl^2*cf*nc*psibc*psicc + 
 0.04091809230494681106615911168654278611070858785230279319392044523225580522\
856`50.*asl^3*cf*nc*psibc*psicc - 0.07499933799993061421362606348255818147859\
658232716191066258630000789895254193`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.25489949245474358760169115448114458391961477734380296370402924287771286100\
887`50.*asl^3*cf^2*nc*psibc*psicc + 0.000076949389856114819493231675226730339\
68747621065315985303971913430725646214`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00036905071146851133747462347300901863781982710733294629849479713944220137\
115`50.*asl^3*cf*nc^2*psibc*psicc - 1.301093827890853950738497414403745984576\
13313613008047053149611752351703621915`50.*asl^2*cf*nl*psibc*psicc + 
 (0.1293479789320067374277199032238008901523362461420828256972861393366784962\
9534`50.12349320271988 - 0.04708586739551050399117906835632184209730202629732\
009669392896745713384352546`49.684624130699895*I)*asl^3*cf*nl*psibc*psicc - 
 2.64784160660537625505407603611945083624589474481659639104040676435060832741\
491`50.*asl^3*ca*cf*nl*psibc*psicc - 13.2693469736999495376392653704831199973\
8389345169643447286523462968519704878829`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00132396618145976664013925004402887777451370162272084556435418580789719340\
466`50.*asl^3*cf*nb*nl*psibc*psicc - 0.01269953308639905704589624859831390621\
927714350067109549318480097941118993275`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.10925201849008300819458153698292178130240811459401763150568066589880565905\
483`50.*asl^3*cf*nl^2*psibc*psicc + 9.042308623657995680222405830612710947613\
03049598021955136868348142442160993582`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.3106378968062873971787816610513758132233156881602253541493298837180862317\
6127`49.722120141462675 + 0.7729209613434968080722711419273392368334971655629\
4917282267965709683512004731`50.118000789703835*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 10.02604002525605422764039362138436755128809898307132593005728307\
052453650597229`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 4.43132892102765561681291823113540159619773550920043407489633375431621804943\
409`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.0092012663217778914197454277472\
037606896132918896408235985507084618559687809`50.*asl^3*ca*cf*nb*psibc*psicc*
  Log[mu] + 0.088258890390500987493114009234295723674408345479858276523454600\
22353076296442`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 1.64405611339236285094952833283867471774782372654185810024885154207716756544\
286`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0564796176011431631234148474638865114951483069382227916700393626263235327\
2534`49.722120141462675 + 0.1405310838806357832858674803504253157879085755568\
9984960361658006577451979889`50.118000789703835*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 3.591236174939597449809916072224931338505115747678114303338045956\
67898606135354`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 1.19818565320983995062334002835839798917069792165079785816878639241264164743\
115`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0016729575130505257126809868631\
2795648902059852538924055367785030801420126858`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.016047070980091088635111638042599222486256062814519686646643343\
35469651722135`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.27610068551358016657595020003164475283456857250665257824172370318731677248\
843`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 5.2768030861980233839488824829319\
2461925602970192633434352355620125362371754642`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 1.9188374858901903214359572665206998615476471643368488523373643\
2780470944515511`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.17443977144456275649417793332006362377705883312153171384883237956142064287\
17`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 15.49486382376850565455548245158\
483679619913189932732105785636176412330406142537`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 21.3581202946825081942392770112645390398808834100327793461\
4920905566756231826873`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvetact1mb475100mc150100qq335100.m <==
24.18937201286836491860190764236730401177808874599913425447551919976844238687\
275`50.*asl*cf*psibc*psicc + (0.325453450815570223970961731775554281792109777\
16992224383790800462203001602248`49.69074261017325 + 
   0.879864098549201328992449065321136235761072511104873948119544120050953165\
51053`50.12266932677128*I)*asl^2*cf*psibc*psicc + 
 11.8224061787857044081776939824975408451063859958128689711230237369927319049\
9914`50.*asl^2*ca*cf*psibc*psicc - 
 (0.4665895065393414384406657749247717464657130614747868762874518464128648396\
0107`49.9795400468979 - 0.510613170940359013252158329809406198877038575267713\
08604286364829885709782356`50.01869709244667*I)*asl^3*ca*cf*psibc*psicc + 
 10.2876273977041889474949364036155086447146188672784082005025142277498264736\
4882`50.*asl^3*ca^2*cf*psibc*psicc + 5.90235554473269176660676944162174493994\
382249584279741212760311329979306761773`50.*asl^2*cf^2*psibc*psicc - 
 (0.0475944506427956691697335890082926790015447271014968400057738373432451243\
853`48.70685180492709 - 1.321106597491915048553795387000968880918529591804195\
64251118548036101577278319`50.150233347965795*I)*asl^3*cf^2*psibc*psicc + 
 95.2823023651258363714777620734607327087609698126443208945437521054212266305\
1186`50.*asl^3*ca*cf^2*psibc*psicc - 
 200.5015446242606964651904646886487740538318328463336706526399`50.*asl^3*
  cf^3*psibc*psicc + 0.009805162713499045931915243999633774849648468562795901\
70169619913586851829263`50.*asl^2*cf*nb*psibc*psicc + 
 0.00936623795110008793422236036990954279294852796890888256099340225930072270\
217`50.*asl^3*cf*nb*psibc*psicc - 0.02154558279908787886788989641075675612416\
035048412855417006701522018825245079`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.02990485427345571095178301725578230647931232145831546122594386114313072964\
053`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.97452301725924761226350625644986716512230448824532392924097185783187477`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.094876173018264252657332372469466079665184\
45812188238285974641583630461383561`50.*asl^2*cf*nc*psibc*psicc + 
 0.05320928395714730970186812305503261709204051407029007059115284416353743212\
798`50.*asl^3*cf*nc*psibc*psicc - 0.09405767705194494156028877033467225416896\
468718390105550069679564056391101038`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.35653973642177962776459152212625602890393885067337659021348084496102186289\
554`50.*asl^3*cf^2*nc*psibc*psicc + 0.000076916119491095224749930428517440460\
41767254121227523427517802192625802398`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00037212575017668767263230436168662195985497098179979801966456449024498865\
748`50.*asl^3*cf*nc^2*psibc*psicc - 2.324178049551432670865877423692667663405\
05708895827868119712504399675917975452`50.*asl^2*cf*nl*psibc*psicc + 
 (0.1728249783760507558402655955095305714057517678875741261976376119629257343\
7879`50.12591584253433 - 0.05985564666292446799936305814660420119360019978476\
758645195761337262450911746`49.66541445847368*I)*asl^3*cf*nl*psibc*psicc - 
 4.76201211349633811148306914653792761926999972230848297414322631636949803691\
263`50.*asl^3*ca*cf*nl*psibc*psicc - 22.9579513193813272665068020815095623865\
5698669239835471065464432841301889631686`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00188421129237016044515703707750388712260311527585808025511913807315650393\
178`50.*asl^3*cf*nb*nl*psibc*psicc - 0.01823190107103121945667849709348199291\
221775254439709897092635972534277908761`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.22331309813016341977449460217496914063744712417337221505473915489082048023\
318`50.*asl^3*cf*nl^2*psibc*psicc + 14.11614646250141794370896925576514805555\
847741822833906118884943806683481518987`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.3798485199198289354218520546556243945221319528419561552710052519458277577\
1398`49.690742610173245 + 1.0269212839101327978422054977915785733315821281199\
5747732286857181219470976829`50.122669326771266*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 17.27046119455928104770784105734932266106587055013169227409570265\
179188802293832`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 6.88885311275380598838369704373228454268668723248197652683105704178519275062\
881`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.0114439608336072411749418364990\
246652541366435557929569764762226080815684054`50.*asl^3*ca*cf*nb*psibc*psicc*
  Log[mu] + 0.110733420728323527688366529592829544064425893350612026315260762\
31699213532485`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 2.56657208409116689885617622832093601010154134876878892021615444328487905730\
723`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0690633672581507155312458281192044353676603550621738464137409232976887837\
9509`49.690742610173245 + 0.1867129607109332359713100905075597406057422051127\
1954133142637560948011427542`50.122669326771266*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 6.242631546640287108043963105507276045147127618735520385655384223\
33782453750435`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 1.86524269875058458766553221708075101167683234113127976557391896714243025807\
059`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0020807201515649529408985157270\
9539368257029882832599211272681558234772732343`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.020133349223331550488793914471423553466259253336474913874033426\
82691659438043`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.49320590028238741940025967002513817974132354733544683103991903908266402825\
838`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 8.2377331186930003736764514782956\
2360819884379580904089610246567840176907363425`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 2.9955393158883637722459823557438631302541250166578330531561594\
2979606260363617`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.27232175598985125202236203234035119365946591060525755028699433076049094504\
659`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 24.1893720128683649186019076423\
6730401177808874599913425447551919976844238687275`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 33.3426303825377542038008694942390918498349175274852066563\
6905566496082098606539`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvetact1mb475100mc150100qq34.m <==
13.27670609695558738059038660483817618266642089604480709335216958280220093036\
489`50.*asl*cf*psibc*psicc + (0.247630605098604050072342641986448814904327903\
55405499254193069971994634180953`49.73312422273242 + 
   0.598204880377969987673234725668192759556112923725393064565059402314232775\
88952`50.1161698557*I)*asl^2*cf*psibc*psicc + 5.46202760424039310436272998172\
591132994605691058957052684014881506322323879511`50.*asl^2*ca*cf*psibc*
  psicc - (0.3099826063242210969354932940807352127663915861229287515837559157\
7778086036027`49.969930097323946 - 0.3530328437658530981564899199659362119258\
5676804747014373344078815199096142276`50.02640788290371*I)*asl^3*ca*cf*psibc*
  psicc + 4.40070868126692432333931416009231607985595929495285530981616341476\
521903865524`50.*asl^3*ca^2*cf*psibc*psicc + 3.254622596990779168326822448599\
12198209639129846840946889942063038762455976794`50.*asl^2*cf^2*psibc*psicc - 
 (0.0935333702818838494403456245697178262868118677177794049213681070202532252\
3385`49.22731134643647 - 0.77813550736784769422540675302377729970498105093707\
32639637525188989103939403`50.14739999611185*I)*asl^3*cf^2*psibc*psicc + 
 44.6862205254427150433576055783171162448470119935138895146493414379609997126\
8264`50.*asl^3*ca*cf^2*psibc*psicc - 92.9217608183398459203772679253840737431\
2608109941766524000100217305304457251351`50.*asl^3*cf^3*psibc*psicc + 
 0.00731099361363403897601561015390017220661697177144981812064450484226304760\
274`50.*asl^2*cf*nb*psibc*psicc + 0.00666355188997548135460689405450712543078\
667142938455767900178779046386264453`50.*asl^3*cf*nb*psibc*psicc - 
 0.01601459314153762439789420100151402386260745894370219943023649011589467828\
698`50.*asl^3*ca*cf*nb*psibc*psicc + 0.01968218785265168201806168876073200311\
834092841363638826750369093915408300035`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.02589522041571665060378434353216204117905757880835363923302774760987175`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.069882791017455016959456708954146626708038\
74732240185036586090892764573529359`50.*asl^2*cf*nc*psibc*psicc + 
 0.03727105927301582305716566249947769384435804751270259903676210810441016708\
027`50.*asl^3*cf*nc*psibc*psicc - 0.06933153811414792086444693653457243859828\
349086504886023225643476271697864101`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.22676082159090472300779110496953846840610140495607621168407469677978751017\
886`50.*asl^3*cf^2*nc*psibc*psicc + 0.000076963764219905499192663145275717491\
04688510089157739406540034060100130653`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00036783253652870463258205669862127295104526841355020347845319211823889423\
781`50.*asl^3*cf*nc^2*psibc*psicc - 1.058832127269248855609914733212311294954\
11640299278185727381831101858177454044`50.*asl^2*cf*nl*psibc*psicc + 
 (0.1166162665678043432951331226215730983613771057451005368325892486752706982\
4767`50.1225678644139 - 0.043218931323257574129499442195714015424874451495621\
90146482670421066603238073`49.69148275476216*I)*asl^3*cf*nl*psibc*psicc - 
 2.15717656805671684981880544580753938964993044352536947957015030539421069326\
214`50.*asl^3*ca*cf*nl*psibc*psicc - 10.9735749994920748370787828650916579448\
335923552760107667272230027023573542818`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00116611979866769774587712519066953592855486664043938486654875507839734806\
577`50.*asl^3*cf*nb*nl*psibc*psicc - 0.01114646113759970399839051932967158106\
578863950738848214854783045152577251234`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.08444304374521043845561177453871396239530158652134928246010229859569974599\
195`50.*asl^3*cf*nl^2*psibc*psicc + 7.747862478798883275170974799040469700357\
24188605992285014561873295844269460087`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.2890186556567195201874867309000366239413654970155770971359850174285906483\
0885`49.73312422273242 + 0.69818660042156571468826107394181175808974238156674\
515190590432180736496281506`50.11616985570001*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 8.280646812012327388200260907827497638530773799002681846130547605\
61669821415158`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 3.79858801087086982035545094095471557353234449270049207942340351637128209779\
367`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.0085329256651696618661217895352\
781998743952594663255354033945654753506927832`50.*asl^3*ca*cf*nb*psibc*psicc*
  Log[mu] + 0.081562738601563030344588944591710385478977095389650608645508292\
41326131201966`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 1.40870226887252423184926814528008540006495307019271324548102158781062594447\
288`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0525488464830399127613612238000066588984300903664685631372454203157346640\
4633`49.73312422273242 + 0.12694301825846649357968383162578395601631679664849\
911852863430336393513545246`50.11616985570001*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 2.955384437984221397202132007856201351165254810219187913627332655\
16463440197915`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 1.02695525976663107645658632918768632132943052177567135437432176920939271189\
329`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0015514410300308476120221435518\
6876361352641081205918804006694635535070695465`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.014829588836647823699016171743947342814359471889027383398940762\
13689586709909`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.22469115594587704150093373223788067127033130154702169100703205958259339967\
773`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 4.5214055769559138003807805700784\
7802923883492171615583482364306872897548067317`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 1.6441474825294232001384656618467192833595763351695112130285487\
48097068016544`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.14946795295722029092167869653151993485087057592450101936620333180233779008\
147`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 13.2767060969555873805903866048\
3817618266642089604480709335216958280220093036489`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 18.3006116840435816454057888961089420501873945631081620974\
7663055293455376241496`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvetact1mb475100mc150100qq4.m <==
29.10229384105651019167506717620146545897752501035693205436776413345691837531\
219`50.*asl*cf*psibc*psicc + (0.352974134050576197619103223056807458621133726\
44156237546078069413464173136418`49.67798475681736 + 
   0.986543180929641107338155440222718486127270961160444178537677573286958439\
82712`50.12435797441408*I)*asl^2*cf*psibc*psicc + 
 14.9126145641642840861288107218461995640350093221504138281571917991413887618\
2422`50.*asl^2*ca*cf*psibc*psicc - 
 (0.5264914752248140739197224419169523408197491895970377068594150091878862226\
6022`49.9822074744678 - 0.569676470387708291866548931826883066206097230495764\
47232406008185241111459574`50.016444412801526*I)*asl^3*ca*cf*psibc*psicc + 
 13.2856661164536766863106672339085609865317222944681032664886070685582953175\
4685`50.*asl^3*ca^2*cf*psibc*psicc + 7.07960962797809249832292474954708196907\
867298740347741415400934328554432854731`50.*asl^2*cf^2*psibc*psicc - 
 (0.0221554612409456511768575175335563908620518276919534113170563784845368367\
0445`48.30457838846802 - 1.55372178712303918620861164472020655118121777679571\
762566556174255051406041543`50.15047084838728*I)*asl^3*cf^2*psibc*psicc + 
 120.362894356523798741347707737649527383290198387291130997194427581279023963\
60146`50.*asl^3*ca*cf^2*psibc*psicc - 
 255.3065752076730387510708819120279745418946208085330487105904`50.*asl^3*
  cf^3*psibc*psicc + 0.010737438254397352176150806903410808112455122098456616\
92878099741673034192291`50.*asl^2*cf*nb*psibc*psicc + 
 0.01037349859275032729697020436838695001561672414525466674766471921798134485\
631`50.*asl^3*cf*nb*psibc*psicc - 0.02361415236879045852762031220691431375535\
800534150234524029816189249465940507`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.03396037981783270285655774230565463731907804534343274465642858894825614041\
874`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.96163205885664141116832351250630023709724771046745388711168173636046633`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.104220289429266425782641990645018525830755\
48533847542150808636809166591048405`50.*asl^2*cf*nc*psibc*psicc + 
 0.05919522026189040369045297068129980795702900518170014375081369020728543687\
241`50.*asl^3*cf*nc*psibc*psicc - 0.10331768039697202032235373836141096101372\
123215947899982422862190479809152466`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.40958558897518975108723428992046210355404178389490935036099617423336657030\
108`50.*asl^3*cf^2*nc*psibc*psicc + 0.000076905204016835240657570075439226047\
90276863303711311605054774448932282543`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00037323067343222664265665895114021014446851152651298486536418078464999012\
858`50.*asl^3*cf*nc^2*psibc*psicc - 2.942038836901366469883331969363726116911\
96649434893048168230588571343347081009`50.*asl^2*cf*nl*psibc*psicc + 
 (0.1942339590073080325801231256019507040511778539526987232761237961971524502\
7702`50.126819402654164 - 0.0659534229945929806370440593404163522478659975796\
7200250499592608748730849368`49.65773158074471*I)*asl^3*cf*nl*psibc*psicc - 
 6.06518701783492840859203787219632622588886915950714137164521896947969862937\
598`50.*asl^3*ca*cf*nl*psibc*psicc - 28.8311724303375555536981557200021080786\
3807939396941841983044358781993075404291`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00217096016731859126342425962214336440579270612598116258010978795335630332\
651`50.*asl^3*cf*nb*nl*psibc*psicc - 0.02107188806275013830789192484139968367\
048355853641162107754367157987276946982`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.29741959740729902480696445313828178592487659032224677544840132058492475564\
872`50.*asl^3*cf*nl^2*psibc*psicc + 16.98317104042887167951309132083851378126\
303878515141725005145430305074820086289`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.4119689069300235963805811733207287984524229384696883951341888804279612080\
7163`49.67798475681736 + 1.15143030800273251827988218689052225755318668309630\
580019789588956350563109792`50.12435797441409*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 21.58234808008106184115782160468340059330835892300527010990163281\
091758742341139`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 8.26286902799370921842986624637933501579984899662983509637105251237468852839\
043`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.0125320534117632375766325360948\
368221961067517381405109265702347152869250332`50.*asl^3*ca*cf*nb*psibc*psicc*
  Log[mu] + 0.121639277709662232800740546300206857634268951895667049853918014\
76097395315412`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 3.08784928007797666900238024015245705113873432457298495455480987328195421833\
867`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0749034376236406538873783951492234179004405342672160718440832474983310720\
8429`49.67798475681736 + 0.20935096509140591241452403398009495591876121510841\
923639962750386815791362283`50.12435797441409*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 7.826931461047823937262431584179616373051563628166885260765283809\
74082275412814`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 2.23950953794232403232028872310899754463032931872203800592112951112849429754\
053`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0022785551657751341048422792899\
7033130838304577057100178955055260768566065288`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.022116232310847678691043735690946701388048900344666736335215225\
86012548570909`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.62432003154824389853138699046223388034728449453538383029500004084343773351\
376`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 9.9108372750177339005886531195381\
4806140812995994558072812279948480439506315458`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 3.6039408272791759638504193161956902041484108945256657192944757\
319157931276653`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.32763098429810690580458357419960820037712826313869688357238551436635087938\
696`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 29.1022938410565101916750671762\
0146545897752501035693205436776413345691837531219`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 40.1146018305122936482049125956760999886546204742759951437\
4052608155701628853031`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvetact1mb475100mc150100qq5.m <==
40.25780844322864565758023664270182324242941538461260903454039098139509505950\
715`50.*asl*cf*psibc*psicc + (0.406073329705693190682370368336273672083559799\
12293623814481437700013959669652`49.65615454051758 + 
   1.200744000011835732728841047091704485739443650501218149711045231772749188\
37525`50.12700049910241*I)*asl^2*cf*psibc*psicc + 
 22.2967372445413326678688545539550947768866666546059991007030242400483611593\
1915`50.*asl^2*ca*cf*psibc*psicc - 
 (0.6474242341901401946403717635113170278006187953158619241528691345294931938\
4622`49.98653913093236 - 0.68758238150899603183513349595267247397245724651770\
152251302695567176047804123`50.01267491905203*I)*asl^3*ca*cf*psibc*psicc + 
 20.6893510289848603821957945404512773170692493891918418351063194808806732816\
8897`50.*asl^3*ca^2*cf*psibc*psicc + 9.72368952145173031291773579599640289234\
391780307508621117086109914133117946192`50.*asl^2*cf^2*psibc*psicc + 
 (0.0400588484909225296342931294439085603679049157616313830182277871726127980\
327`48.438881586947055 + 2.06181606019870164810054281969988936447241584670204\
661380529777239206436989124`50.150433043966025*I)*asl^3*cf^2*psibc*psicc + 
 181.4189399823250213141300448403133673350462290975999921571631`50.*asl^3*ca*
  cf^2*psibc*psicc - 
 392.0820614883004750549337527957474470917630695094091804592065`50.*asl^3*
  cf^3*psibc*psicc + 0.012597091277881925246316042779435206490813285255944167\
90386060435148703067566`50.*asl^2*cf*nb*psibc*psicc + 
 0.01237961823716232940389148432388134761901327345113109022520268579495718717\
518`50.*asl^3*cf*nb*psibc*psicc - 0.02774090623371597478585808075223964600154\
902585718475572682218689428332343819`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.04236562475370048024748702249309852750371181527510807597454147175425015468\
151`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.9417622269992182139518064882088270174785620483560511134061587943444868`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.122861386479053546549082777570805059534467\
5823410163272914073657437479391264`50.*asl^2*cf*nc*psibc*psicc + 
 0.07116788516022491766735542206445589740120383672083905251860732192103895111\
385`50.*asl^3*cf*nc*psibc*psicc - 0.12180111536089370625020694338593945678790\
802166788219465959515958471379798471`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.52210273028186950952103424512214933390787728191224080847185092365350114234\
051`50.*asl^3*cf^2*nc*psibc*psicc + 0.000076889237633803082470135441917573843\
09727756419050980506585460250901680884`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00037495633446719139098035447667464557024550478426801535931314608200203371\
359`50.*asl^3*cf*nc^2*psibc*psicc - 4.422873067657960014837184539561514717320\
25611973798216088544496767023180302501`50.*asl^2*cf*nl*psibc*psicc + 
 (0.2373727075893937780569345670545760837319836154929103000912211761977843748\
9762`50.12826904567218 - 0.07796452765655975477429452521036205248514659018684\
205177745368523957104748293`49.644735314162936*I)*asl^3*cf*nl*psibc*psicc - 
 9.24932904217859294815334492708393749157354273368955533718178725437798592800\
844`50.*asl^3*ca*cf*nl*psibc*psicc - 43.0116118440731451658439254938744076715\
6828788547380727816457372948190576548053`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00276792691397210268689387100558135829476956451507302796190867151198680128\
846`50.*asl^3*cf*nb*nl*psibc*psicc - 0.02699602081318570046175247266531827023\
186681669353547353459101853136394646141`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.48591334027037493029964015626180134579968248357663914306445916642817480593\
102`50.*asl^3*cf*nl^2*psibc*psicc + 23.49317377655042175263402745886751182229\
13037719503192560956405868967191946419`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.4739429029899377111366500974061311369237547738508877485272645486476316949\
6692`49.65615454051758 + 1.40143184859200224842346906704469331705282533975354\
611275732817017330579623963`50.12700049910241*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 31.80186941673817583648221501520648435754437797183369534266983717\
042342067170692`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 11.3488705178193336103931708329424373657599482265367311963422160346531148712\
3766`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.014702521866667865310666133597\
76893461665671411506838909997947855798363982477`50.*asl^3*ca*cf*nb*psibc*
  psicc*Log[mu] + 0.143395977803944259228929141804598277729242840699585769050\
16049693354534555209`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 4.27148614119098577320618681070318396768932795853642168292648010670849439902\
575`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0861714369072614020248454722556602067134099588819795906403793268884886914\
1436`49.65615454051758 + 0.25480579065309131789517619400812605764596824359155\
383868312582102775469646911`50.12700049910241*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 11.59318041417995000711584333949200687537373336550319196442411717\
374230593421208`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 3.08317320381848525729128508552716284440156627596250572787974422186848835120\
325`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0026731857939396118746665697450\
4889720302849347546697973427733022256186617343`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.026071995964353501677987116691745141405316880127197412553099724\
71617407244183`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.93856281518103890036436326644566906109085513714191769479888667412867469749\
43`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 13.7098673633345974115106374471170\
0912509673982307278963582256371778873771789374`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 4.9854063139398536041856863444061851363988144811173780493809042\
5019636996942365`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.45321875581271396401688057676419864876352858919248891358049363743631842151\
077`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 40.2578084432286456575802366427\
0182324242941538461260903454039098139509505950715`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 55.4913631581463651744085981883001931573647061661500202932\
1047492875499903002465`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvetact1mb475100mc150100qq50498421000000.m <==
40.97644555721373062070517483311396555326056348407313813397613700196647367879\
046`50.*asl*cf*psibc*psicc + (0.409160722109606997643005862505899933019770554\
71887915839510242321353041294221`49.65498782935431 + 
   1.213499615550941818156985818476213442548834983699257059334422842341840089\
55434`50.1271335360291*I)*asl^2*cf*psibc*psicc + 
 22.7871728603681739889513472776694580389272882060107135733363915464054910404\
6156`50.*asl^2*ca*cf*psibc*psicc - 
 (0.6546484723753838273643803948968468093812830366588468916871222384394565816\
8934`49.98676255083265 - 0.69457996202646379169349562990736802043467958442274\
596161166624547057062132668`50.01247664221685*I)*asl^3*ca*cf*psibc*psicc + 
 21.1908698154455027561741978426365552106015736133260488680951586442950837203\
5269`50.*asl^3*ca^2*cf*psibc*psicc + 9.89276397013110293941599506573641253641\
36766954658450748633618719260612012594`50.*asl^2*cf^2*psibc*psicc + 
 (0.0441962861058467710730829230029730704825273582675828643294343273199918236\
8421`48.47488356814666 + 2.09372900747086023508420962533137542922164623663040\
256536781760235113549264428`50.150418261817904*I)*asl^3*cf^2*psibc*psicc + 
 185.5248071097680297715976227002233658424453712238272961586726`50.*asl^3*ca*
  cf^2*psibc*psicc - 
 401.4323561448662481616182430631512117845781100999320593440189`50.*asl^3*
  cf^3*psibc*psicc + 0.012707429923054737751742591931979125444352470586509866\
74609869751069299152331`50.*asl^2*cf*nb*psibc*psicc + 
 0.01249854322736403509691872230629904076919041269902567704225758320614724861\
885`50.*asl^3*cf*nb*psibc*psicc - 0.02798575938961620659066098638460328297705\
069478164939123556756806091883229686`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.04287633340304664638528089537091733344340485204326033849314722710828630483\
198`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.94077068065556701487993935300502315399850503248420629618536649012910296`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.123967480870989190195257049055173247802581\
75329133460948847079826024554529492`50.*asl^2*cf*nc*psibc*psicc + 
 0.07187939830173574911989436787828623430200133727701369367598093916830060553\
106`50.*asl^3*cf*nc*psibc*psicc - 0.12289805931324641465314367361808965894366\
107497210838744665932017431739985926`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.52904708221050370853131478586491440978761620036692667180162399972612695887\
145`50.*asl^3*cf^2*nc*psibc*psicc + 0.000076888468703620755546748396641190427\
9117379399298268030160345528016829613`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00037504317674507544839850376866833483456156934719554184223506047911142543\
726`50.*asl^3*cf*nc^2*psibc*psicc - 4.521391653885495993581835134124134192064\
93574977635923981445762478127921984475`50.*asl^2*cf*nl*psibc*psicc + 
 (0.2399471655705033590803234466443721477739677355125000192202498703104617358\
4122`50.12834330120233 - 0.07867162057530514244793014906211544922421775452021\
751565715080861569927245485`49.64404577350012*I)*asl^3*cf*nl*psibc*psicc - 
 9.46375364271594176323389678374440072916227266210645442258904309156250059193\
805`50.*asl^3*ca*cf*nl*psibc*psicc - 43.9604592688879566378070620389905615958\
867124737106575792144672802993089672814`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00280430705080127400153708807376531870731325829668104828368732012408412446\
952`50.*asl^3*cf*nb*nl*psibc*psicc - 0.02735745015173117006073647054537767737\
199654008562027979001557683672885684805`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.49889594399498908831865574717554780679717129589281789101243063006426274321\
786`50.*asl^3*cf*nl^2*psibc*psicc + 23.91254748947716211578783538406668620844\
265269935826833291349333341345254383515`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.4775463105804842249624834066841988136104401862906371480422084411311429678\
605`49.65498782935431 + 
   1.416319389870344764138081749410514527681897351832438372617867921203785615\
555`50.127133536029106*I)*asl^3*ca*cf*psibc*psicc*Log[mu] + 
 32.4774265828515794665844320398783452683985557960753617071439544410102165299\
9173`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 11.54620343571030055549425521216\
93725122540447977905322163229686070111921628196`50.*asl^3*ca*cf^2*psibc*psicc*
  Log[mu] + 0.014831302099152181223512919244918886683814606975577209206495835\
69431052681435`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 
 0.14468694066396466012016648846994512600506538316568535864432375088220559849\
744`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 4.347735907177665839234151888012\
12476517139139988332151507518060607517318978816`50.*asl^2*cf*nl*psibc*psicc*
  Log[mu] - (0.08682660192372440453863334666985432974735276114375220873496796\
555779742106574`49.65498782935431 + 0.257512616340062684388742136256457186851\
25406396953424956690922707331008603223`50.1271335360291*I)*asl^3*cf*nl*psibc*
  psicc*Log[mu] - 11.84257751535205524207488972545867267319781820191102032165\
243231506813165100599`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 3.13725520691186803290118857502824568115251784178867563840370742261518207758\
789`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0026966003816640329497296216808\
943430334208376319231287951934075056902256337`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.026306716484357210930939361539990022910011887848306428842394678\
84864732919415`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.95946910849375553008224223079845543993235240911933122206640722959638512569\
446`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 13.954600494523268862241133656743\
50357220729703389311593682002876820740367045985`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 5.0744001798266432226331395115430922080753807395974967043055033\
1938358499721001`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.46130910725696756569392177377664474618867097632704515493692753844726528289\
776`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 40.9764455572137306207051748331\
1396555326056348407313813397613700196647367879046`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 56.4819325560634062875800129899642901186143607064464136038\
7270724351058731884476`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvetact1mb475100mc150100qq541100.m <==
46.80070180899536980886162020275421453096355014999106421868666019591158961278\
254`50.*asl*cf*psibc*psicc + (0.433038812701041041512315348970683303940466533\
12613656577602130321607185635592`49.64631099534475 + 
   1.313149604516285320521615145636439897639544942882501405548540117539193097\
40375`50.12809837921445*I)*asl^2*cf*psibc*psicc + 
 26.8184970100932128227294893566849682432563618800895686030570903915494882521\
381`50.*asl^2*ca*cf*psibc*psicc - (0.7111594668719218214134171122225872889582\
7617713212887308855862173474772332906`49.988398927023255 - 
   0.749170489739087554115040109595298627206647165705704825181067955004731286\
43694`50.011012593260745*I)*asl^3*ca*cf*psibc*psicc + 
 25.3518544933070108090411460472475703212894773252687725575249619397594791058\
5824`50.*asl^3*ca^2*cf*psibc*psicc + 11.2579323627276763028961727807971332836\
157785182668443018293593616783476388547`50.*asl^2*cf^2*psibc*psicc + 
 (0.0780798662663009484455057802279738579035260925177656300970079747082170267\
3145`48.671893274839334 + 2.3492056583812904139924708790541592349840865053524\
9319202125466687663191988949`50.15027525226082*I)*asl^3*cf^2*psibc*psicc + 
 219.4905555613805321469060714246646636189277297774728879168092`50.*asl^3*ca*
  cf^2*psibc*psicc - 
 479.443333532238185908207627464325599543503304598942416118446`50.*asl^3*cf^3*
  psibc*psicc + 0.01356817426340819136940098333875899781452665438126133491570\
746396691313591377`50.*asl^2*cf*nb*psibc*psicc + 
 0.01342594557515011724243528741583803918470147535002956020099643843109350326\
067`50.*asl^3*cf*nb*psibc*psicc - 0.02989579326842330641035781896862340042917\
715921764919964715502803371826485285`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.04690252055354997566466474596016462762075307148318105370202371975040673406\
252`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.93360239753559012201991346286471058777183738865375599430603593292515797`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.132596243594370054497898122666484935251025\
1633343804205093909673832804268753`50.*asl^2*cf*nc*psibc*psicc + 
 0.07743363478942736196867739339513842619365130508966578123125135048013572038\
718`50.*asl^3*cf*nc*psibc*psicc - 0.13145561638409058869275393374885513078324\
433102901187784951640634714656978745`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.58421125089154369376594655243361737353287861106652664807017937659015164959\
31`50.*asl^3*cf^2*nc*psibc*psicc + 0.0000768829897937957658909908789242396921\
5636877691095325864686194146405746749`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00037567308043996475761688566720389477319720950472551899430976324051481757\
132`50.*asl^3*cf*nc^2*psibc*psicc - 5.331801015892693269744561332135240107584\
36728916763235589916437180438171513005`50.*asl^2*cf*nl*psibc*psicc + 
 (0.2600783192273472744397766093929732672432360067502360954022439362215125647\
635`50.128885817752895 - 0.08416884534655884874799889823934827522681790070194\
533485321373143784654879492`49.638933037346355*I)*asl^3*cf*nl*psibc*psicc - 
 11.2381422517064963149966793779472357169630491515820098439598830198080000499\
9388`50.*asl^3*ca*cf*nl*psibc*psicc - 51.791085527738351828585114428980460003\
29079541240928994324302760278558757807246`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00309152651670467803987170428066294146319351855895186790369092131586771640\
243`50.*asl^3*cf*nb*nl*psibc*psicc - 0.03021223011506772694549093463264772027\
911977770933111868866111252170149394771`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.60742896952904898053650150234089991247757960586504462891996871278655632702\
45`50.*asl^3*cf*nl^2*psibc*psicc + 27.311397787928544312551200157443542857129\
53886799847514147545914942616028829328`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.5054152956747848073756101877980737123553830805405978836465761579460754574\
3601`49.646310995344756 + 1.5326245042381845482618059076870260748423239790441\
4704782681580130756147151541`50.12809837921445*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 38.01853522529900866080410205938436472632607094110141041157357888\
945211298488544`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 13.1395409531637542210049815250089531492601643913164691055388134683061053837\
4156`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.015835908020193430494136007715\
22004395057733783640936462511917314526806906102`50.*asl^3*ca*cf*nb*psibc*
  psicc*Log[mu] + 0.154757882425381088122992861517440753018249107751901958171\
15973612075253655225`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 4.96570868871428078410021821044428051947809797599972275299553802716839277968\
962`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0918936901226881467955654886905588567918878328255632515697558964829312597\
9965`49.646310995344756 + 0.2786590007705790087748738013976411045167861780080\
2673596851076574787348144131`50.12809837921445*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 13.88979276992941271848269093207321463736423000882996261301580666\
569639531577381`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 3.57448307167465084786717026694254194940666761726959004600806489640783786832\
542`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0028792560036715328171156377664\
0364435465042506116533775125266382014652363365`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.028137796804614743295089611184989227821499837773073083300064052\
32897883962772`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 1.13144331634894844809468518147250572671258777657831191748508479690322009807\
288`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 15.938061189225573303313112083316\
73406605368500896200835804422191660328301807779`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 5.7956586142638448375684043939333578422013400032589121302423891\
6113282571781467`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.52687805584216771250621858126666889474557636393262837547713253511311458590\
39`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 46.80070180899536980886162020275\
421453096355014999106421868666019591158961278254`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 64.5100873735192177445348572874764093094801575267476829190\
3769241404453512225947`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvetact1mb475100mc150100qq6.m <==
59.46920843685122530384096327191989625095507323772711135781277432086668621596\
838`50.*asl*cf*psibc*psicc + (0.479361102691170815875031549748087731532628502\
25851879158711315759279161435804`49.631084904089235 + 
   1.511017554737222194337738706204839760029196396920164029255558821949509139\
23519`50.12969162330743*I)*asl^2*cf*psibc*psicc + 
 35.8911284601656593950239927583788209208695894453228256811285331121398069913\
3186`50.*asl^2*ca*cf*psibc*psicc - 
 (0.8237010335269453172967891802658604388558951519713225690228700260314603289\
5539`49.99116492244937 - 0.85722396316065814200027586273714424381695202209139\
140240961914041449506757659`50.00848961451119*I)*asl^3*ca*cf*psibc*psicc + 
 34.9306386842125241787647169143218432286530813980053225280579746119484055198\
7493`50.*asl^3*ca^2*cf*psibc*psicc + 14.1986458946742913879659097446806659578\
4814326451406708443808808173572455446244`50.*asl^2*cf^2*psibc*psicc + 
 (0.1531088144072826323864991336778108590815006404212943337058182280756747608\
8666`48.874334958384715 + 2.8878237979630041076366558584268433436087665726933\
6024782955671464026498933498`50.14990545583134*I)*asl^3*cf^2*psibc*psicc + 
 297.207755533835745367476994703728983366897579092687026223959`50.*asl^3*ca*
  cf^2*psibc*psicc - 
 661.9329563865083754353720633999864448412773882377611817775219`50.*asl^3*
  cf^3*psibc*psicc + 0.015271840726156243873395277846738944736630630289086368\
54672171403175757244164`50.*asl^2*cf*nb*psibc*psicc + 
 0.01526013847653559431603307243132562917070467586017260060761969678921676975\
181`50.*asl^3*cf*nb*psibc*psicc - 0.03367587987609183563642986968167582176046\
185448714744115464271287505757647546`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.05507507235819139992622942381821498914372088132942814940720061337778981930\
072`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.92184670513555404305263559126870887492237253070656572256452039714952021`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.149675949096525750237090526334984118387857\
00251693362589684517057649588772318`50.*asl^2*cf*nc*psibc*psicc + 
 0.08844449021522400055971635169683810381363008154539472917364785839243001561\
352`50.*asl^3*cf*nc*psibc*psicc - 0.14839317519540944240248224356754527701963\
893889284104559079708438530637275239`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.69840924347388998024536496529253011338921563105169794809506474055405679600\
665`50.*asl^3*cf^2*nc*psibc*psicc + 0.000076874312445764941562971409091156042\
57482728961687115193706685591840560923`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00037671410679250593697356795204667603878875429154765106223288054732069343\
547`50.*asl^3*cf*nc^2*psibc*psicc - 7.158745382055960163099780682345670041051\
40213695920443966383317459351226900404`50.*asl^2*cf*nl*psibc*psicc + 
 (0.3001397827555969418894039390793068252525581557496983848268261844175006824\
4541`50.1297980217339 - 0.094962125085473314172663048519309142865256796044059\
94723680019189393359341316`49.63002488268061*I)*asl^3*cf*nl*psibc*psicc - 
 15.2983701257251166820517573149075447394895944348612008942495982746343824805\
9889`50.*asl^3*ca*cf*nl*psibc*psicc - 69.603926570259972259459083471095152819\
80343412386491479117711276711235808172666`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00367676725981502934538435890921641165629360123555299690249309238870658874\
753`50.*asl^3*cf*nb*nl*psibc*psicc - 0.03603518652976138449626066927537769063\
676020352345882317764468344337282542043`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.86175075794940232810274015461205494755746575518234775544056216380826166287\
914`50.*asl^3*cf*nl^2*psibc*psicc + 34.70433444311943537973286380017536270413\
094984967959888783071016822730841940399`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.5594797194747309067948121274413600912708067698722372739236410627181753613\
0355`49.631084904089235 + 1.7635633615237545883316913811163190732111368918373\
4582909510025511888330981746`50.12969162330743*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 50.42594872348229417148045818996738830299624790412523235666328386\
244921287272874`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 16.5717543152249746633923366073116625330645182617912170074177350697258593856\
0852`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.017824318905652501250091353060\
31727730807092657877895366152430497839691639522`50.*asl^3*ca*cf*nb*psibc*
  psicc*Log[mu] + 0.174692225845008511755631760834610308706668605040637529618\
30570160169195625886`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 6.30987898965807915995142978185006594620562724539629070687831093967769243989\
154`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.1017235853590419830536022049893381984128739581585885952802358134869089218\
949`49.631084904089235 + 0.32064788391340992515121661474842164967475216215224\
469619941881858786931776915`50.12969162330743*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 18.48218632409509392624295378058723831861718697604475542297598377\
197991634354484`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 4.51941888640548001507306088984006252657180539848908847871569005162966827426\
056`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0032407852555731820454711551018\
7586860146744119614162691567715218606492336127`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.031762222880910638501023956515383692492121564552843187207302921\
14361798108602`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 1.51913295185397983084852644816897333554265426024354247879999859421713132163\
69`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 20.2523433689015154699121069233101\
0999864100571753032574280841961093605591776352`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 7.3644884977823692617862206993854945449603657154655729973863942\
6131223667071473`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.66949895434385175107147460903504495863276051958777936339963030744551285200\
457`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 59.4692084368512253038409632719\
1989625095507323772711135781277432086668621596838`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 81.9723569093557289588143837740143849923164729508830502956\
0915110542623770613857`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvetact1mb475100mc150100qq7.m <==
96.93466384769044537846843093422010228974939098374240587533827854298000606489\
608`50.*asl*cf*psibc*psicc + (0.589057736393700212139693204028724760665504248\
56590095029478167910313391912243`49.60188995291271 + 
   1.998442248501123735200972059339043706916013965452340839135793340417086420\
56279`50.13242369116333*I)*asl^2*cf*psibc*psicc + 
 64.5237667271274748549398249631566069566889557450745314997096620173808933857\
2492`50.*asl^2*ca*cf*psibc*psicc - 
 (1.1022673712661109928373398253464793339671953759928300821728701419788724019\
2378`49.996106595767074 - 1.1220318377025500751209716683355201652375200103529\
0601515966544858006468074551`50.003824824137936*I)*asl^3*ca*cf*psibc*psicc + 
 66.5203104333553902584680136580546039322124947596029829220447651003943734614\
5777`50.*asl^3*ca^2*cf*psibc*psicc + 22.7107678983871669036872155497499013432\
4217729258784514978088034241951551316669`50.*asl^2*cf^2*psibc*psicc + 
 (0.3768929994534869723364875304812218951136177714049747455410541398461347870\
3205`49.08369895757861 + 4.37957417438939413605258896275908887967812430741331\
057596524462208624155210536`50.148912772939084*I)*asl^3*cf^2*psibc*psicc + 
 551.6136932202080128950196973478683361842624993504124750668257`50.*asl^3*ca*
  cf^2*psibc*psicc - 
 1289.5038549265212774341267054657060202543702639604921886984007`50.*asl^3*
  cf^3*psibc*psicc + 0.019448083311586176960200809116658449338344439725471977\
64234505192855709991728`50.*asl^2*cf*nb*psibc*psicc + 
 0.01975114576562150975832751094449338458209192989274038625836063833870006888\
564`50.*asl^3*cf*nb*psibc*psicc - 0.04293816979429906801890821982644069589175\
456806826195211851424999056504093499`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.07605319430591877887652019846924664549506308408178108996640137579685338369\
687`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.90188534711061853825572818553055298999681679087731482859993397150079935`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.191547006349900085872346879291959813864469\
5657344550430140646931161309808726`50.*asl^2*cf*nc*psibc*psicc + 
 0.11550971932455596221101988480936670960183032033064621089198478637000379825\
877`50.*asl^3*cf*nc*psibc*psicc - 0.18988981795611286231837848207983239263567\
667730805790697581379484994684693866`50.*asl^3*ca*cf*nc*psibc*psicc + 
 1.00449563904244174580034172634474578337239698829109442389398132825738541908\
866`50.*asl^3*cf^2*nc*psibc*psicc + 0.000076860474668402949451832566415830741\
06217985717475961349601235138680075082`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00037850500724135787888389189520767784144021524185927103512579834450273368\
86`50.*asl^3*cf*nc^2*psibc*psicc - 12.941044736364917463257090064995724202681\
33624036417136646866004726746778735478`50.*asl^2*cf*nl*psibc*psicc + 
 (0.3992128173832046082330592054057868052607731211671974677196167358118241321\
8497`50.13141640904391 - 0.12104510676177120992667139289928861456696756537933\
284312519525002826245571439`49.613159170281875*I)*asl^3*cf*nl*psibc*psicc - 
 28.5498606919242583168354623363531427119104452098151404745253126524526217645\
4807`50.*asl^3*ca*cf*nl*psibc*psicc - 127.24476368254412257787487661560371553\
025876035405904020312803770080251827115198`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00519274542628509157381896802231041311636877946755272534785810857086787813\
312`50.*asl^3*cf*nb*nl*psibc*psicc - 0.05114410634746100647143097560041378489\
805586959825542515829267230636395980861`50.*asl^3*cf*nc*nl*psibc*psicc + 
 1.72766513258598640223655511517214030443199417704867873183380330303593905281\
744`50.*asl^3*cf*nl^2*psibc*psicc + 56.56797999714098232520120987398567391697\
699178832461868850912277136280098284072`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.6875106370995869694991488680800064386431032132031038661980738274327888145\
374`49.60188995291271 + 2.332454390439328502985671821931852903922745183066856\
40393128612293681870778109`50.13242369116334*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 89.22186816700366406815356207038366954972405537291748604761955236\
460506365056344`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 26.5065604645677218685815379808774972736466811598978308363334887322763062688\
3752`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.022698563013147540784232804053\
33919139907791395523724388855731184419562429575`50.*asl^3*ca*cf*nb*psibc*
  psicc*Log[mu] + 0.223561454563635926369551711460224686622992872434838513343\
16191630082633217285`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 10.2850872722074513318547654316337588939958166887862943070016586857023274514\
2538`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.1250019340181067217271179760145466252078369478551097937921850143984599850\
4174`49.60188995291271 + 0.42408261644351427327012214944215507344049912419397\
389162301327442752008209949`50.13242369116334*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 32.88863717694874309691061289770113577762067178223855263808859537\
442489965636047`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 7.27475834917643489988832790032632967269353962983418918013175101198862564252\
557`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0041270114569359165062241461915\
1621661801416617367949326078278634397094108498`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.040647537193388350249009402083677215749635067715425184257503212\
6417942780083`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 2.74617498475444015641704895338926262363910300854698308179503471566026014303\
941`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 33.011270003317637975299315595575\
66115285458996579829026359196080457778564141835`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 12.004098183024595627381569307482058601038032714835741913507304\
90697661882811062`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 1.09128165300223596612559720977109623645800297407597653759377338092372968909\
753`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 96.9346638476904453784684309342\
2010228974939098374240587533827854298000606489608`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 
 133.6147406476565099096808851997289889961905605319905322585663`50.*asl^3*
  cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvetact1mb475100mc150100qq8.m <==
186.1808649151173910916831474922671609502986063822191415539345`50.*asl*cf*
  psibc*psicc + (0.7763399680321524030980279398346884761961412085120026065066\
2289514263155021906`49.567255512755914 + 2.8706740305861808014915513754317451\
2309492685878058509519376274446353634803815`50.135187447885365*I)*asl^2*cf*
  psibc*psicc + 
 139.3893518674439298788325251615056666095544354393812770083021`50.*asl^2*ca*
  cf*psibc*psicc - (1.6034170406497067734857486405813883652935461488781765101\
3902337330527032239483`50.00138626916485 - 1.59318074769370272244889959631098\
236060615847311178001021326978777621705792966`49.99860482399352*I)*asl^3*ca*
  cf*psibc*psicc + 
 154.6154572855294203976368171652790557212570905587868434527299`50.*asl^3*
  ca^2*cf*psibc*psicc + 42.23623298786588634501978077160649130304729604891163\
16504346027750310924092987`50.*asl^2*cf^2*psibc*psicc + 
 (0.8929972819022409721755820987973193219348162055456481152759373106133114302\
6141`49.21941623316126 + 7.56738613170204024965881118276128834450442979637169\
946992042782626992982106922`50.14751199091584*I)*asl^3*cf^2*psibc*psicc + 
 1260.3557542618195401520232857399859098525359512762158066849649`50.*asl^3*ca*
  cf^2*psibc*psicc - 
 3195.6451736365107536120358838617236420234849571701940821565965`50.*asl^3*
  cf^3*psibc*psicc + 0.026883664271786089856555408620518804240376564258874451\
87637339421689042137768`50.*asl^2*cf*nb*psibc*psicc + 
 0.02773834301514388749982958306638571728474196568385531098356740601163520906\
754`50.*asl^3*cf*nb*psibc*psicc - 0.05941162861953564174683490506462079654554\
552560086630771447841753469649805441`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.11571609334198585397482614112767711634156688745836156607174349502903049134\
787`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.8818780061399534568041711470040832683403901892568654549938074874392876`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.266101834815173545575776999102015956661247\
10632156604469902904011340167830465`50.*asl^2*cf*nc*psibc*psicc + 
 0.16386406782097325506700389176266066654396904055591555593777297985582269823\
484`50.*asl^3*cf*nc*psibc*psicc - 0.26363168444396537284932426067078175235875\
018787885279581578504859011490166846`50.*asl^3*ca*cf*nc*psibc*psicc + 
 1.63122537888130798650774478207782902814076764867406682588207251607582591375\
17`50.*asl^3*cf^2*nc*psibc*psicc + 0.0000768477726488049629013247650382479818\
1643086735110404183697612434144049212`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00038033009742588379634161083430869181172920450102934983700402526771185503\
98`50.*asl^3*cf*nc^2*psibc*psicc - 28.109991015455923114815954015282563586755\
38181326594619449878188510218742272369`50.*asl^2*cf*nl*psibc*psicc + 
 (0.5773822869056172318192552745906998531324035817591679237104887152139159025\
987`50.13313813074818 - 0.166655023211930838224098728823090954540473154419469\
0209808460425531290685883`49.59349308283368*I)*asl^3*cf*nl*psibc*psicc - 
 65.0373509628463561040319189712496026878714748172882038169204313692375530992\
9516`50.*asl^3*ca*cf*nl*psibc*psicc - 
 285.089247759721106158333715044447488742875751222961595542171`50.*asl^3*cf^2*
  nl*psibc*psicc - 0.00811790794383703169922895084262492122345424930748380110\
660195843083437123135`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.08035326497447696262293550114494510786204155054646667346333375693554651916\
728`50.*asl^3*cf*nc*nl*psibc*psicc + 4.24410744492600585973081867387486547830\
545604091033754624035888283988366800808`50.*asl^3*cf*nl^2*psibc*psicc + 
 108.649218188006324812945288857837240489115205765372272316884195160793841414\
45905`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.9060945185022211060469911435890990933398971307064440476907873633369799420\
5991`49.56725551275592 + 3.35046772113771971713397048697587983177969026601750\
692855139094912303511941666`50.135187447885365*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 
 189.4104582766489106067019195699708313110688235091033720921281`50.*asl^3*
  ca^2*cf*psibc*psicc*Log[mu] + 49.295438555732069396071507073900502569952477\
03004767832549195072761507144227915`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.03137689908670338995795566044360672102969278519527223126358628036166572286\
13`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.3105770974288244433620321159440\
1197387877421700124369677707446785704958013398`50.*asl^3*ca*cf*nc*psibc*psicc*
  Log[mu] - 19.75440330691024087508096161051586190711185559370404951216077283\
887644305007742`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.1647444579094947465539983897434725624254358419466261904542228465227681455\
7079`49.56725551275592 + 0.60917594929776722129708554308652360577812550291227\
39870091567084077253306971`50.135187447885365*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 70.24755597019596763881184141351894432852931557962017790686159556\
657502468819816`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 13.6788234113215761526468232167913039559215704971291532330595171857939129886\
2849`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.005704890743036979992355574626\
11031291448959730823131607515673102927591785705`50.*asl^3*cf*nb*nl*psibc*
  psicc*Log[mu] - 0.056468563168877171520369475626183995250686221272953399457\
14312970009300171594`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 5.96512536050476883356872470599265305226432279199923371576300492211624225283\
662`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 63.404220504867243084076939289548\
5246808395039435087354182114551269878164384283`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 23.056080183588088394209796105290372611214365070366812879841728\
40221630595866195`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 2.09600728941709894492816328229912478283766955185152844362148097612448395682\
535`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 
 186.1808649151173910916831474922671609502986063822191415539345`50.*asl^3*ca*
  cf^2*psibc*psicc*Log[muf] - 
 256.6317041989978118807760505033410546538915990372508647179434`50.*asl^3*
  cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvetact1mb475100mc150100qq9.m <==
497.5989520055654589049516956219537324408130293613466835445661`50.*asl*cf*
  psibc*psicc + (1.1867690851951285527832004800503691731568922093044428096886\
5955542431007666125`49.525078427560445 + 4.8669951492650093860789187217836432\
3610565205679148602480207668327374688813881`50.13797311634584*I)*asl^2*cf*
  psibc*psicc + 
 435.0689512775803851440080073695573031289299597144868462344401`50.*asl^2*ca*
  cf*psibc*psicc - (2.7554352738944940655645386162633741847821254111371798072\
367389847505666181541`50.007019150650244 - 2.66635162781791100984710275864129\
356542853869219695493600608306450027481280265`49.99274635877177*I)*asl^3*ca*
  cf*psibc*psicc + 
 534.7766216272044716210971289346190523639696835497840955786087`50.*asl^3*
  ca^2*cf*psibc*psicc + 106.1531041076137802012642373733891265449022326909879\
4787232752969225148350761462`50.*asl^2*cf^2*psibc*psicc + 
 (2.5102582393426089394103792956663861462519001541954763963018716617114825542\
7587`49.31673919408528 + 16.9345831509671581087835182415356977067231071268976\
3472209983607366403818109862`50.14579530370626*I)*asl^3*cf^2*psibc*psicc + 
 4374.5086982751864387331718942555754694490479206531352456346901`50.*asl^3*ca*
  cf^2*psibc*psicc - 
 12906.1992510995607715836987371098380357722184171798247772955159`50.*asl^3*
  cf^3*psibc*psicc + 0.043836512650403128748646351393866492503164563804608088\
70504966493758310982958`50.*asl^2*cf*nb*psibc*psicc + 
 0.04593718781011263451192394100279532144810981657285873561065342607777397382\
02`50.*asl^3*cf*nb*psibc*psicc - 0.096887738931918444495499604809765884862705\
47216979232218924508279879130661353`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.21091437591788648809114624666214704826101558357828082810221489726065766702\
958`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.86182453480621621914668587127813064937819742231483376802767285911004595`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.436093551241517280427630328690139030049479\
97153399313009820548271258162179218`50.*asl^2*cf*nc*psibc*psicc + 
 0.27450139722717273138435565386566301754648572620481059416328132801091620684\
997`50.*asl^3*cf*nc*psibc*psicc - 0.43100456340230009643564696561071215579160\
193707702274166754010896773155208269`50.*asl^3*ca*cf*nc*psibc*psicc + 
 3.38815959876603915593846996760159878746490765885671070310829925017811612363\
256`50.*asl^3*cf^2*nc*psibc*psicc + 0.000076836256984496956098634982426166705\
42925489356745151188988633352269749803`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00038219048626997669503176074473514151237795976436497985369355641393099012\
756`50.*asl^3*cf*nc^2*psibc*psicc - 88.18778079560828600638573055212389897383\
118632872012755617214622621888773650847`50.*asl^2*cf*nl*psibc*psicc + 
 (0.9872313391159425960778542919171756966045999783274564157311309336029342499\
8796`50.134985471067985 - 0.2688016456311909031316005011537878824428938594291\
4701718332128843541473388478`49.5699984609057*I)*asl^3*cf*nl*psibc*psicc - 
 220.3659727711021508098191987172181237916892177520362014874748`50.*asl^3*ca*
  cf*nl*psibc*psicc - 
 962.2902041997900721419939041513850413839370028137771555285607`50.*asl^3*
  cf^2*nl*psibc*psicc - 0.015537994012553397379786493796127803750983891997412\
98522024700633170701993917`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.15457477291003280031451982115495457593063678616310251692891365535456681319\
44`50.*asl^3*cf*nc*nl*psibc*psicc + 15.62922238945405540782596759421603261262\
589666782100163569177966679275957912188`50.*asl^3*cf*nl^2*psibc*psicc + 
 290.3828872597859399144693284151509567490353207406638294566379`50.*asl^2*ca*
  cf*psibc*psicc*Log[mu] + (1.38512121892797672990681423507705601500704187739\
614325242719812350577723401501`49.525078427560445 + 
   5.680446464071890237196007198185271002686861189721927532921142889971812191\
22603`50.13797311634584*I)*asl^3*ca*cf*psibc*psicc*Log[mu] + 
 579.2092732935353808400924495835808588509627354114918651854903`50.*asl^3*
  ca^2*cf*psibc*psicc*Log[mu] + 123.89513578401895612471799245448648316662662\
244281085366793527071493234325868233`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.05116318295896177283436004243243218780876279924962923317756243294933799316\
096`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.508980591757632318998363564174\
65650071262015924458332408988333846819497604621`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 52.79688859268835271172169607548199213618824013466615081029\
780674312918343148672`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.2518402216232684963466934972867374572740076140720260275482436305898115913\
5968`49.525078427560445 + 1.0328084480130709522174558542155038186703383981312\
5955133240559021072432140525`50.13797311634584*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 
 216.2588691227955519762083958750471774878791430215557210416706`50.*asl^3*ca*
  cf*nl*psibc*psicc*Log[mu] - 35.13071702346476212783001835295365944546560930\
540732239957801462363833825519042`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 
 0.00930239690162941324261091680589676141977505440902360917227248253878141736\
099`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 0.092541925774114967090611557122\
66481831138548349901514965980299287766838167645`50.*asl^3*cf*nc*nl*psibc*
  psicc*Log[mu] + 18.71402831190076951546554844662255231907455585911105837164\
316488537023234507847`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 
 169.4581969545354647470707096342989070261725591347163575471055`50.*asl^3*
  ca^2*cf*psibc*psicc*Log[mu]^2 - 61.6211625289219871807529853215632389186082\
0332171503907988721526473851710378458`50.*asl^3*ca*cf*nl*psibc*psicc*
  Log[mu]^2 + 5.6019238662656351982502713928693853562371093928831853709011989\
2337490768475033`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 
 497.5989520055654589049516956219537324408130293613466835445661`50.*asl^3*ca*
  cf^2*psibc*psicc*Log[muf] - 
 685.8903954444714285545854172453010247964166796716802685978299`50.*asl^3*
  cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvetact1mb475100mc150100qqf1.m <==
9.662709545414686279352532402381920543314719740760516423183503655515629238717\
91`50.*asl*cf*psibc*psicc + (0.2124388158259079274894237463877214549888510430\
8362390880791457967696681628387`49.7557535857442 + 
   0.482529832651085335420441361036833007121691010494080037570151913571288230\
24246`50.112043882815826*I)*asl^2*cf*psibc*psicc + 
 3.57491691771863936398214687165480047423850596300434750507836496377174333365\
479`50.*asl^2*ca*cf*psibc*psicc - (0.2466155165442707880780925639193759457831\
9172849350252673102109668724590939475`49.9643165646285 - 
   0.287304679990995730558498875702849793100610861638831756453279643453083529\
98851`50.0306388669889*I)*asl^3*ca*cf*psibc*psicc + 
 2.76755529546901792882599513108233821225944868855265915291585991275221011460\
675`50.*asl^3*ca^2*cf*psibc*psicc + 2.366865533714453959798438856680291340159\
24174352142298143380698226437409833871`50.*asl^2*cf^2*psibc*psicc - 
 (0.1015267822719369105484082587382947450905539000658545564190385393520104975\
9218`49.381581405791174 - 0.5876622422610753622923412873668944022337053997061\
5616027951527275579032281943`50.144128571519246*I)*asl^3*cf^2*psibc*psicc + 
 29.9456181116465743579837457186074587003630854552138185020769331916814703503\
0322`50.*asl^3*ca*cf^2*psibc*psicc - 62.4301726706480079120760237476906905940\
3026965893230252753269104157861922401997`50.*asl^3*cf^3*psibc*psicc + 
 0.00626366575167571870044681627537929808820196002504972569216472012332079510\
385`50.*asl^2*cf*nb*psibc*psicc + 0.00552363858251424161704341697291487159406\
300999476346098617289799136108236333`50.*asl^3*cf*nb*psibc*psicc - 
 0.01369511525617796081682351218873546543038084653248970283225604940209904792\
553`50.*asl^3*ca*cf*nb*psibc*psicc + 0.01571512069203332011375856238758447045\
542022918358871009555798997298531186202`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.06030093984695004865302267288696775955313097555495087405791804284610642`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.059391789399925136035936219540143714592564\
88210519288725936354203842007422601`50.*asl^2*cf*nc*psibc*psicc + 
 0.03062678481406853251282998273706866708217924743568665354031130701838663228\
672`50.*asl^3*cf*nc*psibc*psicc - 0.05898792779781652133824342857085320860884\
235156961681371095887806650917077268`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.17807966993819747508442286914462554935563033536315221918569828542123269396\
329`50.*asl^3*cf^2*nc*psibc*psicc + 0.000076999172012074136959972479373926179\
67480964194838052415338303190327916182`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00036505129658988192079302319924709880504034150652840907198210076168208880\
324`50.*asl^3*cf*nc^2*psibc*psicc - 0.686485353998377449381538000170437089184\
91035628222887686500804469543304228065`50.*asl^2*cf*nl*psibc*psicc + 
 (0.0937003613531164261332176521356691175353571139788271566840904807649681848\
7405`50.12052056000527 - 0.03606237229086435459210420376421671165754245885863\
374603609708120866350810156`49.70583358678631*I)*asl^3*cf*nl*psibc*psicc - 
 1.41238500748384729632993960721065995117826206710031674510189459301645449035\
134`50.*asl^3*ca*cf*nl*psibc*psicc - 7.42729429832395611262674029065839864698\
215103370108219479593514190497908589626`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00089000187383405053964144997060646093054535232512001238557858133265747840\
059`50.*asl^3*cf*nb*nl*psibc*psicc - 0.00843895666721190440781975159986917029\
435396094217707720584367621492472297345`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.04877122085056452407466065148105855983090247423801038754113358215671927104\
379`50.*asl^3*cf*nl^2*psibc*psicc + 5.638849288651290228976488922279616681043\
18275382538661660294693070641948211113`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.2479450427174014098456170664464375344069891283448951114276714788685613034\
6553`49.7557535857442 + 0.563178059075318620537640699893885998743449966298832\
90245977107410532028706747`50.112043882815826*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 5.559384444856105178540653725332839114903260265510242469267950649\
23321024618051`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 2.76245456171294427538110754951220436800180432835263935818307582499733134725\
754`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.0073105513525337540987515966361\
5079610587799232161964544635146280336232968773`50.*asl^3*ca*cf*nb*psibc*psicc*
  Log[mu] + 0.069318310321853396165175930385369724015763237274502363040871564\
07544825881811`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 1.02524532520932549617754344041447576018966959160461574847326306768185101153\
273`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0450809168577093472446576484448068244376343869717991111685229942268787458\
3857`49.7557535857442 + 0.102396010740967021915934672707979272498809084781605\
98226541165327998930261871`50.112043882815826*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 1.967775026228886891697079499628244902718044147978361855955848730\
46393061829209`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 0.74702375784937275697837002318990839900058106344174507724264925930151829495\
08`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.00132919115500613710886392666111\
832656470508951302175372683920666637664329984`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.012603329149427890211850169160976313457411497686273156980906145\
1182166615485`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.14567671659870851620654132442560944722763656615488960128807092729210411969\
527`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 3.2906527046765921706664896351900\
4668700340149474367660137977810569240112335955`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 1.1966009835187607893332689582509260680012369071795187649628683\
3073360928312473`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.10878190759261461721211535984099327890920335519813806942170489582815851630\
119`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 9.66270954541468627935253240238\
192054331471974076051642318350365551562923871791`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 13.3190788373996035674595306634432392769050096906642958377\
1614143876274334264876`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvetact1mb475100mc150100qqf10.m <==
3.219135396580990025928820613340059345649436063289760554824390721442061739897\
69`50.*asl*cf*psibc*psicc + (0.1159096469280223655879750798526174073653925354\
2658559477339457902483522457656`49.82985976110139 + 
   0.213045272683996194567922863046057019087764301658752548030542227936327781\
26597`50.094212080144814*I)*asl^2*cf*psibc*psicc + 
 0.71554223524923333934475070715885054829797482357123929174285575881593306688\
959`50.*asl^2*ca*cf*psibc*psicc - (0.1029668889549874314556013314316227970663\
8926133061831681144925137175399118651`49.94365150900617 - 
   0.129940339291878578057187268722557248149747546501545180727392501365994527\
49084`50.04469791428683*I)*asl^3*ca*cf*psibc*psicc + 
 0.50384252110089658504451802015973905373536534294490169915192486751189774542\
105`50.*asl^3*ca^2*cf*psibc*psicc + 0.773563414564726140171152274554653894926\
71992477003873678085008216429074873052`50.*asl^2*cf^2*psibc*psicc - 
 (0.0837314558494049509948401980851729794045136102939812471728263926481696897\
9888`49.68926426607548 - 0.22724544576889404076808894723124900563281143521308\
773865749211080354657802105`50.1228708119442*I)*asl^3*cf^2*psibc*psicc + 
 7.54126929976347882129179561736349317903965012669075005667019672558169179510\
496`50.*asl^3*ca*cf^2*psibc*psicc - 16.62234822722687428682446823609151385234\
981439771131408260509780944661674721359`50.*asl^3*cf^3*psibc*psicc + 
 0.00369233484389144554499821617847936453853738408254403277894767500927855510\
677`50.*asl^2*cf*nb*psibc*psicc + 
 0.00270463473123383804994417582958891943747666940999141838392541813991845862\
6`50.*asl^3*cf*nb*psibc*psicc - 0.0080224478113672931888609937922206957587250\
8299570482538839225211908351266506`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.00707471416742434889295657077228772899372290627527846790799760188421529748\
382`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.23509263198270240280262001518699134478145831308196376505193660368225589`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.033660283551068906925128245054658024295525\
13281978362597756552942317004821035`50.*asl^2*cf*nc*psibc*psicc + 
 0.01456899306003044683200589971324113161289947300394133845083472888193233328\
148`50.*asl^3*cf*nc*psibc*psicc - 0.03383532575174687557709798662336841198191\
51610813896005308268163130366535655`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.07607002231455344913057170485021786059981531071369237743619920720577286530\
061`50.*asl^3*cf^2*nc*psibc*psicc + 0.000077216409066160833823972853873657178\
25493002115316296248231516704765477935`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00035196242132024737197138764076724484038815432913909789560697537653764654\
949`50.*asl^3*cf*nc^2*psibc*psicc - 0.130384232947823805022761785463576658159\
94681893865086679990065666969008909474`50.*asl^2*cf*nl*psibc*psicc + 
 (0.0408120515674156656678837588542824790384743498140717354406153400079275150\
3527`50.11177484939853 - 0.01803640104634869658194573297829241540530584085102\
693162248104520897635998765`49.75713630611955*I)*asl^3*cf*nl*psibc*psicc - 
 0.32206354269773610394965180991449706033335545551807975640445596625702192336\
349`50.*asl^3*ca*cf*nl*psibc*psicc - 1.93361313088577721486562109316488865494\
189043261490462563860221218294203692821`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00029910034037003998241040409763223895236384494195634774299315866185334492\
889`50.*asl^3*cf*nb*nl*psibc*psicc - 0.00272667639657135089129987803030960172\
773330789803807269829394476933034795272`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.00528093606110757433258321632601386450934521894379480034523139498338581090\
693`50.*asl^3*cf*nl^2*psibc*psicc + 1.878584806442495765586789074010914168893\
51723106546432628846082467542525796216`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.1352823505779612578886732582475766229583574413361348850520946312402425313\
7582`49.82985976110139 + 0.24865286050013741365692195801022726584349769162102\
627461571228484350777893144`50.094212080144814*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 1.297204642999475779054357657598898565748007937645016266676399988\
98220301884448`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 0.90285390230215567470966291004324967499829484566418734910154380726509267210\
422`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.0043094578410089452704505551781\
3576456103612082445503769262330955783258066497`50.*asl^3*ca*cf*nb*psibc*psicc*
  Log[mu] + 0.039286137095534505218110958356605692549025243878366486744933612\
66979238971711`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 0.34156087389863559374305255891107530343518495110281169568881105903189550144\
768`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0245967910141747741615769560450139314469740802429336154640352480451342417\
9391`49.82985976110139 + 0.04520961100002498430125853782004132106245412574927\
750447558362659794350812595`50.094212080144814*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 0.439921696543177254946912622976088984040416132726096448795539948\
11403997296786`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 0.24569690713566138483122873974436591023083660254656096585533796271218889588\
188`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0007835377892743536855364645778\
4286628382474924081000686057361276754619080199`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.007142934017369910039656537883019216827095498886975724859506622\
69320444987356`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.02766839356652176337086585528658199697165422520643236801438406324891282739\
696`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 1.0962822125297336356628992764574\
202542187491448357505847672772066777271253698`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 0.3986480772835395038774179187117891833522724163039093036396146\
4986169856514456`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.03624073429850359126158344715561719848657021966399175486357289092923559891\
705`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 3.21913539658099002592882061334\
005934564943606328976055482439072144206173989769`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 4.43725623064723665174028633342793780204318266963860594876\
994017043573790227498`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvetact1mb475100mc150100qqf2.m <==
8.234373483593266516184376194705607420036387641523659669816726695323244172584\
37`50.*asl*cf*psibc*psicc + (0.1960842990481582477289364628586377586700932869\
8185052125040833091389685372303`49.76706953059744 + 
   0.431672021344443128895785607794111654065897571905098658862276529583469928\
00101`50.109780611503346*I)*asl^2*cf*psibc*psicc + 
 2.87338614547027329325106938814895968132318117012597249258329740273377209325\
23`50.*asl^2*ca*cf*psibc*psicc - (0.21900756371742782319163502624580116417200\
250416830192492066618091642312659397`49.9613832870285 - 
   0.258137374018892270397240433902039797769921742449574396533308364647504419\
25844`50.03277506074039*I)*asl^3*ca*cf*psibc*psicc + 
 2.18192185742533669892083685119654401120642687353026117594247870544342379023\
086`50.*asl^3*ca^2*cf*psibc*psicc + 2.014537796363761238738130139508325518708\
4439522658194445999236963283532381965`50.*asl^2*cf^2*psibc*psicc - 
 (0.1025464535938917443179140271508261423358777442661045925464233112653385752\
1918`49.444912294863954 - 0.5104238735456824467734597324729368276190098412238\
6038513040881549523251002531`50.14192262829414*I)*asl^3*cf^2*psibc*psicc + 
 24.4863667578465918874022112746390455060767649614489760057507010129990565111\
8915`50.*asl^3*ca*cf^2*psibc*psicc - 51.2346105049717192670783664545363095267\
8545440365872889243727111873763180586797`50.*asl^3*cf^3*psibc*psicc + 
 0.00579615541771359587550833995938239644610520139485523098888319886271024551\
269`50.*asl^2*cf*nb*psibc*psicc + 0.00501346511132141099816312993268045652059\
636327408126970784326831144858794942`50.*asl^3*cf*nb*psibc*psicc - 
 0.01266081337171750363367636304188684896620640811828716973260217292517815733\
16`50.*asl^3*ca*cf*nb*psibc*psicc + 0.014018385291165617551531952329347897339\
91290795609752758255198203962966861193`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.07989966610434850334936370019364339027244145408156570103866118708610327`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.054710035488225315772821754978294157926352\
34300013322164092392293460256589438`50.*asl^2*cf*nc*psibc*psicc + 
 0.02767458668884771920861743054225623193630503429357414258211693736205287197\
998`50.*asl^3*cf*nc*psibc*psicc - 0.05438340871374000362072646536293046858616\
079976657926958548459750586763819977`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.15758243746785364884539432132455740503552103716642653602332830230911523026\
307`50.*asl^3*cf^2*nc*psibc*psicc + 0.000077020521167811453099357212809260174\
43646082312938431714219868725542779561`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00036349917684529461556308218842850428817147114463239118182268071602265792\
343`50.*asl^3*cf*nc^2*psibc*psicc - 0.548773426533296305144212753504482757877\
01647814562487723365692566778350192584`50.*asl^2*cf*nl*psibc*psicc + 
 (0.0836632118364207253733939954420677962575826092299417880175274932877421212\
2628`50.119414035029045 - 0.0328307152000236639862352576347740047236445968859\
4063886534413547042950651229`49.71315984558093*I)*asl^3*cf*nl*psibc*psicc - 
 1.14011637923524929104954533174746701595554689434955481178867991372749410728\
42`50.*asl^3*ca*cf*nl*psibc*psicc - 6.103469493011062507663753968205424768585\
76347921939525821363252380532856394752`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00077256055378974901169084962875963764261945131292108758338428631939011670\
2`50.*asl^3*cf*nb*nl*psibc*psicc - 0.0072922156616899557472561087842602841579\
1328372257636076230142203286456516454`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.03657257886943453700579727555764874135170795658902636665577807207211246353\
095`50.*asl^3*cf*nl^2*psibc*psicc + 4.805317891655227040190540671656021737153\
99408871933252413355043947149862520838`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.2288570933456412929303135148326485380907756564187060041626800954880725055\
1059`49.76706953059743 + 0.50382006393721401585729232346033207804635713390281\
397250346537598342220953371`50.10978061150334*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 4.535581458271549271133048988439167455879035509508278947935289458\
3056141282213`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 2.35124008780280879917483112832032225819011120287913180289971560385760622354\
866`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.0067649030948252467279205974396\
9348432642524253277237212834035938317721889983`50.*asl^3*ca*cf*nb*psibc*psicc*
  Log[mu] + 0.063854065621016545483388701471624132381174201342635712156657404\
96323151090813`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 0.87369416211913218912555284939200395220981710703987864075155462535845429549\
248`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0416103806082984168964206390604815523801410284397647280291720413242520156\
5991`49.76706953059743 + 0.09160364798858436651950769517460583237206493343687\
526772790268756992261096165`50.10978061150334*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 1.597876698362470253134555476890554543309450579492516058290073073\
22253923429735`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 0.63607731476001636431273272546727075097099388036021954574781940285301002370\
108`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0012299823808773175868946540799\
4426987753186227868588588294121291970918159533`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.011609830112912099178797945722113478614758945698661038511320019\
97288289921384`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.11645333796033490578620789014815939819834675726819420951642129459463592023\
344`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 2.8042303504777984999993749953880\
7457636753478447174061236224075631922986885412`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 1.0197201274464721818179545437774816641336490125351784048422430\
0203767352900055`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.09270182976786110743799586761613469673942263750319803675335537337394524669\
329`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 8.23437348359326651618437619470\
560742003638764152365966981672669532324417258437`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 11.3502604097849585659085441467822092677781567250762124888\
7537607683355976749029`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvetact1mb475100mc150100qqf3.m <==
7.106704581313799042873909911297357347975831108812378136233000017530343921893\
47`50.*asl*cf*psibc*psicc + (0.1817746166615727895714804916315842689792765803\
1002524892338100641406717870834`49.77739626084432 + 
   0.388798230119880166465671829573081563712466605043606347383346946204536052\
42229`50.10758730266802*I)*asl^2*cf*psibc*psicc + 
 2.34152673013228949979637096952016268050309081978925097575072647135905951977\
004`50.*asl^2*ca*cf*psibc*psicc - (0.1958796631244369500747384092680716779588\
3206347841830614942200767823849996398`49.95863403829043 - 
   0.233393080332436668047554731989620647513391422821486161031488486680806353\
6489`50.03473266572956*I)*asl^3*ca*cf*psibc*psicc + 
 1.74811274567532481962213243808206229019599623749224507350804696748663326245\
686`50.*asl^3*ca^2*cf*psibc*psicc + 1.735861475558225215297518483702901557669\
97724419266316263937738839992834773834`50.*asl^2*cf^2*psibc*psicc - 
 (0.1020540378998517216691302448539195861570483713353315516515676900553438618\
773`49.49659377206768 - 0.448529513150107618076136852264095844925749248855713\
5683535244577301871020136`50.13955460406169*I)*asl^3*cf^2*psibc*psicc + 
 20.3476142555361452374054262377977306462053558064858628444813280480821960110\
805`50.*asl^3*ca*cf^2*psibc*psicc - 42.77626521747177652142071384048006036857\
638451073469274237886580961400800645958`50.*asl^3*cf^3*psibc*psicc + 
 0.00539755559936665808396042392844327663218469372488583353706793074770749114\
344`50.*asl^2*cf*nb*psibc*psicc + 0.00457773332564721393638310556995293886739\
871744661081478712483764919686794718`50.*asl^3*cf*nb*psibc*psicc - 
 0.01177968507131604163442960360357008525301964449818246792748941869399337910\
816`50.*asl^3*ca*cf*nb*psibc*psicc + 0.01261152120576973614006722560318837968\
34530547540516535881906748283585061787`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.09945370810228687332352139656574631567752900461982901769691793302821881`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.050719188192735426602240350457822558119267\
67040675738343298792838122979218322`50.*asl^2*cf*nc*psibc*psicc + 
 0.02516600177918300233727586032041900944397282676701867341696542824911298773\
575`50.*asl^3*cf*nc*psibc*psicc - 0.05046573739897752135644824608335478897324\
762418854460396066045143961304920936`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.14074548094421772548960525508232717711415087138241345166566579882987534706\
064`50.*asl^3*cf^2*nc*psibc*psicc + 0.000077042639128365490766379701184165720\
56154633404626118264973014307259269075`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00036197312291466500875910009244579356325624968177889749830141074856110053\
218`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.44474374153748691543009575194789490942823594723207533348051127844954603239`\
50.*asl^2*cf*nl*psibc*psicc + (0.07522144954737563533843481953733722847863066\
346793199778554420427950801258044`50.11834870348274 - 
   0.030057074092991834592428027758905014888516783264991559900224095297303648\
08478`49.71995370718338*I)*asl^3*cf*nl*psibc*psicc - 
 0.93564316826686840364667986614959316102409036611130206858959274748752635314\
55`50.*asl^3*ca*cf*nl*psibc*psicc - 5.094894204743490916359009321856683914201\
75584220395017461209507762524403505867`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00067556742930635800704262208189005295713949448265848602108203971630107532\
758`50.*asl^3*cf*nb*nl*psibc*psicc - 0.00634810164584356980038008068359551252\
351155486370305179853267649529816383578`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.02783244939670711891678557116928463553265369322653444875515556313384681251\
417`50.*asl^3*cf*nl^2*psibc*psicc + 
 4.14724626510300170347120843479644901137875301253001018628136689900854981271\
2`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.2121557443157071850111524679610172569543685244988278942434445471912443069\
2298`49.77739626084432 + 0.45378050805236713640184999672301312862751797750731\
323714576638887844242161222`50.10758730266802*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 3.752965328835392565883132228734627563738083036482248563451839420\
34963009660074`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 2.02598685195780720342123763300710138998327607176193116900797721468737765431\
241`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.0062996827978519709089803399815\
0877047815460052527465756186440477605079346193`50.*asl^3*ca*cf*nb*psibc*psicc*
  Log[mu] + 0.059196203076867535534950405932314994661450035889090927377144155\
5624486968612`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 0.75404477547327303699476516996299072934159145682363821568752125436519087503\
859`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0385737716937649427293004487201849558098851862725141625896322791026749443\
1444`49.77739626084432 + 0.08250554691861220661851818122236602338682145045587\
513402650270066213104519477`50.10758730266802*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 1.315988830381868629855898210048289678578738828988919397861038497\
38846528862968`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 0.54837617580429504970188480988462000271982207039736008618314269408472200379\
144`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0011453968723367219834509709057\
2886735966447282277721048703416717563256635158`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.010762946013975915551809164714966362665718188343471077664620246\
40102620571775`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.09437755316650045046429296902278726364557345918725783411560200967966429509\
103`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 2.4202007254719936154067593410980\
8774994071077103534271815350449738443867436908`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 0.8800729910807249510570033967629409999784402803764882608497786\
272665008168602`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.08000663555279317736881849061481281817985820730695347830250739692664434577\
585`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 7.10670458131379904287390991129\
735734797583110881237813623300001753034392189347`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 9.79588159488294060069739742173227736844988560038698202298\
356722416382606193796`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvetact1mb475100mc150100qqf4.m <==
6.200488145818110588506218662783644475690797860718281305492565721107744516559\
57`50.*asl*cf*psibc*psicc + (0.1691313876142629496888811459823271509287496661\
3753280219086343149035148487543`49.78685151381923 + 
   0.352238835822335210571479580069988810911098560070459122094395140893743921\
94694`50.10546453890494*I)*asl^2*cf*psibc*psicc + 
 1.93045487965644007696821057327936079753296192379627504979946399981853781224\
218`50.*asl^2*ca*cf*psibc*psicc - (0.1762787600030369316889699459769738924149\
4628090133587348843838881074714042186`49.95605729170047 - 
   0.212164232748956978192858806626608123484822960431181025814590836356069931\
91109`50.0365294759422*I)*asl^3*ca*cf*psibc*psicc + 
 1.42009404729898344772279214730108380461792570184929950564433011403115911671\
981`50.*asl^3*ca^2*cf*psibc*psicc + 1.511641388568989765782177962801963497087\
79936118082040764583848742375843294091`50.*asl^2*cf^2*psibc*psicc - 
 (0.1005577520276324490697090317369746746705361382462620225810568251054264550\
67`49.53946742446851 - 0.3981391799947574818337557086139191610575225024688992\
2502821352299531848855696`50.13708678599678*I)*asl^3*cf^2*psibc*psicc + 
 17.1435228419217911762728946954383537313344248342954482415136672439836698210\
3873`50.*asl^3*ca*cf^2*psibc*psicc - 36.2405691590874182555060885137286811065\
2866359455403203432831925560025263172866`50.*asl^3*cf^3*psibc*psicc + 
 0.00505367020476933874449349914798753446128689360894420100326380212237525702\
395`50.*asl^2*cf*nb*psibc*psicc + 0.00420120280292370221494949552996897025666\
726191835409566788522014250641396501`50.*asl^3*cf*nb*psibc*psicc - 
 0.01102016211255476535791869360207297479989047846863522028312560619729508326\
926`50.*asl^3*ca*cf*nb*psibc*psicc + 0.01142920786885943946837977973398955932\
167730534439204842288038996596498300584`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.11896320708207769387963778493784008030142615416759519835249919219917183`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.047276895592629456479760681152978986157070\
94053880553106464255972179913882752`50.*asl^2*cf*nc*psibc*psicc + 
 0.02300919389735038463927683545748272390161506435861773654221670072153236409\
92`50.*asl^3*cf*nc*psibc*psicc - 0.047093066705410437356950040530646497837952\
37876484564655754922843694836686658`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.12671324879844308448080548349730076390094769462066768076973497948244175625\
273`50.*asl^3*cf^2*nc*psibc*psicc + 0.000077065493235916284688223149609683410\
85608570399385749689922700256314734287`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00036047240222269310344572000859219279543050138219038520359993613061601624\
119`50.*asl^3*cf*nc^2*psibc*psicc - 0.364630342076449278825650871206509298878\
85248412979808017429168386417833817267`50.*asl^2*cf*nl*psibc*psicc + 
 (0.0680378056760159698099915241000860322497695093673884823278649638299650161\
8532`50.11732101093147 - 0.02765102441145120544659205068604691591520574735587\
302343230831941403991555046`49.72628193805336*I)*asl^3*cf*nl*psibc*psicc - 
 0.77885661635407790145072428809073760681828314048745748338063524483464673740\
211`50.*asl^3*ca*cf*nl*psibc*psicc - 4.31053921655564661224979988487752395894\
911650904946759304575918996949415214964`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00059437949147581811312765803350572345073067478756685340417739422317131440\
213`50.*asl^3*cf*nb*nl*psibc*psicc - 0.00556039789347215848025228158526672681\
153793650759599735544276348725973293824`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.02144271277293860659541777867525756160238341520522318029672185574342336980\
823`50.*asl^3*cf*nl^2*psibc*psicc + 3.618407239295394403631922383847281047557\
87887114703800062788042715355206956373`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.1973993733858762835898482384211385009496566972283713245718878439929047893\
1274`49.78685151381924 + 0.41111071371376764746362767317829654954672736720345\
445445511841066747902120041`50.10546453890494*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 3.143111665064058989387136537445230126733682529886222839130669860\
08854069688977`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 1.76429146060237554517245585219957414552706274845049239932857022337400720946\
876`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.0058983216881986551466402667009\
3126288020379470556363893785014767782666299965`50.*asl^3*ca*cf*nb*psibc*psicc*
  Log[mu] + 0.055178578602447069445517869136629281665704896996379715479109120\
16088947785745`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 0.65789222532643534611489497888132382682870524929946145465961462311882764901\
147`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0358907951610684151981542251674797274453921267687947862857442191883891758\
7078`49.78685151381924 + 0.07474740249341229953884139512332664537213224858244\
626444638437343391332854948`50.10546453890494*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 1.096995537737204013063386534025163888208972729692255250757024548\
40060991822114`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 0.47784046508771208221576495718837125608146955566664215374420459788005889677\
54`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.00107242212512702820848004849107\
841143276432631010247980678696042652185651106`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.010032468836808558081003248933932596666491799453887221037571480\
50910856515045`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.07737696179034081910736776411801535537828761431591499739126977972625745459\
377`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 2.1115871269289888838126145634891\
4342047360397441698528378995433499706273119339`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 0.7678498643378141395682234776324157892631287179698128301330528\
904152219166001`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.06980453312161946723347486160294688993301170163361934824183962096383760242\
213`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 6.20048814581811058850621866278\
364447569079786071828130549256572110774451655957`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 8.54675286019568363519697180478097554529219577121407895149\
09525899749150416257`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvetact1mb475100mc150100qqf5.m <==
5.461024658749912555425536139008101316474275238112344535260658102949151129513\
44`50.*asl*cf*psibc*psicc + (0.1578680736296794312401293010728456940338862602\
4185206541125259727301889152388`49.79553364429887 + 
   0.320754884424352602735819133462620281664358308609943341012071589236650071\
18123`50.1034126132281*I)*asl^2*cf*psibc*psicc + 
 1.60742054226991978040712402881942996047669592148092305190670752635262794565\
984`50.*asl^2*ca*cf*psibc*psicc - (0.1594995735237733730970641035781245600391\
3102290976218028764005775776815806097`49.95364220230593 - 
   0.193775323132051824892187329908289128473032257560354869375708143227192679\
18087`50.03818114591868*I)*asl^3*ca*cf*psibc*psicc + 
 1.16763288257160996817886330291344129521483569779682281818516079611918091472\
376`50.*asl^3*ca^2*cf*psibc*psicc + 1.328552678150025674461889293913428239157\
24527435148867773679923198793063042115`50.*asl^2*cf^2*psibc*psicc - 
 (0.0983985109062806059519970890999341661611344029259833210943805478150143601\
7741`49.575449277504916 - 0.3565456320176462895669948674917993030906039076345\
8509393573688590622215996689`50.134575871676105*I)*asl^3*cf^2*psibc*psicc + 
 14.6178217963997614966987152907529759407433893586144145225806188300055760021\
3519`50.*asl^3*ca*cf^2*psibc*psicc - 31.0921109941878917127193803242803225868\
0489546482971497859476285247174313687737`50.*asl^3*cf^3*psibc*psicc + 
 0.00475395193653618781614094559510598720967561903186469259356826957183926061\
154`50.*asl^2*cf*nb*psibc*psicc + 0.00387254250082744643669703660642228760352\
347415059283090596764067633513976931`50.*asl^3*cf*nb*psibc*psicc - 
 0.01035878651018679977509249973179014352084141257564932200658467906979349009\
468`50.*asl^3*ca*cf*nb*psibc*psicc + 0.01042398197114844328265648345961102325\
095119738731729492833048623395078070995`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.13842830368569834881542285978739546582178062465009873899137503025609518`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.044277394938979283675395166267643867570594\
75966458839162264378045044001583233`50.*asl^2*cf*nc*psibc*psicc + 
 0.02113599946248333297485457453408564294125614439576310793177130160100545827\
861`50.*asl^3*cf*nc*psibc*psicc - 0.04415999828848018329563262606182768982081\
426216702430537936029891445740148506`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.11487163136019257212163800952355489715958714312138838913920532517620164846\
95`50.*asl^3*cf^2*nc*psibc*psicc + 0.0000770890521718033023151878835178398837\
4618998440354473516360577083310637499`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00035899631023294537989127832973607955295578184462647570819012201202033174\
747`50.*asl^3*cf*nc^2*psibc*psicc - 0.301903572802795062683409123978923685735\
85809751361952829506472961811202843966`50.*asl^2*cf*nl*psibc*psicc + 
 (0.0618626228911263114115050928391035381638374849852432869663017944216989393\
4337`50.116327657515974 - 0.0255447537233362839834637639496730362385092813052\
7683225008840829877773718115`49.7322010479733*I)*asl^3*cf*nl*psibc*psicc - 
 0.65645519733926205797280327194227501837807389059969089725951985850161995663\
255`50.*asl^3*ca*cf*nl*psibc*psicc - 3.68965848336874831862460236361086462419\
580415314100582983669717091480385677793`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00052562849071682541723559186968922621448787154852081614996231691955114556\
882`50.*asl^3*cf*nb*nl*psibc*psicc - 0.00489560277119796327748070925233473496\
618708518536028994807447222526402809683`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.01669023177272318485497723463164526998903358384641850189571397324211117338\
806`50.*asl^3*cf*nl^2*psibc*psicc + 3.186879918884858088462946317111661006837\
39409790773442961195327675464548117478`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.1842535513467643325516639965137502858146496300703007422622587565323681521\
3264`49.79553364429887 + 0.37436465276470556342937972024089562899286722953340\
951143846948287303328646164`50.1034126132281*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 2.659945216110983611954394176785099802116043710124646822258213821\
26924824266844`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 1.55060198982738482482694273840202018274023141308672915121922437110992934928\
512`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.0055485096327541657241837889073\
2146596517714130155680935582787976430422694994`50.*asl^3*ca*cf*nb*psibc*psicc*
  Log[mu] + 0.051677752659651231273800376544326677316894093650986753712508989\
15435492635354`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 0.57943271252451965244780842129302927397043529052867898720217332304629917839\
551`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0335006456994116968275752720934091428753908418309637713205111627482572888\
7884`49.79553364429887 + 0.06806630050267373880534176731652647799870313264243\
809298881271887178305043113`50.1034126132281*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 0.924016787831743695930569551324571066035204657661606378221254227\
5303646243704`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 0.42025700509520368074129311551687950860332958080442371656318731551698363457\
797`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0010088199332280301316697798013\
3117563003220750937396532787205586549758738359`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.009395955029027496595236432098968486784889835209270318762037605\
52876591190816`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.06406592793155830484613053683520580576951715103769455115330916714763181260\
068`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 1.8597615378130199137226363036331\
0850230197646549191424188826063709427024390649`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 0.6762769228410981504445950195029485462916278056334233605832292\
2829757921385756`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.06147972025828165004041772904572259511742070960303848734077985106282768810\
529`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 5.46102465874991255542553613900\
810131647427523811234453526065810294915112951344`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 7.52747638962087946639855901400876685462814098821405570740\
329112910510991692133`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvetact1mb475100mc150100qqf6.m <==
4.849550427710747610658073724819100099746035642803448533535154512619185422604\
83`50.*asl*cf*psibc*psicc + (0.1477630699361490206428640389849922379580733583\
7250630637067779742576185393574`49.80352557959271 + 
   0.293407974939764663495122494975394699580773183253266066657467016365728854\
80065`50.101431588089476*I)*asl^2*cf*psibc*psicc + 
 1.34987559932838103351965894396574266513383130508657111007372976151409467409\
75`50.*asl^2*ca*cf*psibc*psicc - (0.14500946419314989904774508011565926643691\
845090103920640081164036179520433612`49.951378534071125 - 
   0.177713057519804191405996759990583442571499698674738259245894446761487862\
092`50.03970152512513*I)*asl^3*ca*cf*psibc*psicc + 
 0.97030301086045387155580711273188960350386834225517943932241025114457641213\
785`50.*asl^3*ca^2*cf*psibc*psicc + 1.177110494711866912813780686004610608704\
01266799536476058930577266263577435545`50.*asl^2*cf^2*psibc*psicc - 
 (0.0958090981521303462742464857654053785332652579028511346482697353821243252\
8886`49.60589943666841 - 0.32179488131562937908836492945611649130858860846989\
416481481078882858760846862`50.13207181612264*I)*asl^3*cf^2*psibc*psicc + 
 12.5953279245270765429673998888971547690077316958671019100288181688370488155\
7044`50.*asl^3*ca*cf^2*psibc*psicc - 26.9680393320197230430090706816086503016\
4075259873060986121106937183573429442918`50.*asl^3*cf^3*psibc*psicc + 
 0.00449040076890091776171390531852797366463725702495777631042508539091592823\
052`50.*asl^2*cf*nb*psibc*psicc + 0.00358315099871102605975651881204531352898\
262593470947636958784472174169292195`50.*asl^3*cf*nb*psibc*psicc - 
 0.00977776371319761972815187020361791394831601811233179020909458246574667747\
352`50.*asl^3*ca*cf*nb*psibc*psicc + 0.00956059622287244970582071386395399466\
484044786532259643263539760567284647387`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.15784913795902510423374283027111506284091506924992285841190692557371327`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.041640466834391537562008082098022354667503\
85956715276331544612561204762996953`50.*asl^2*cf*nc*psibc*psicc + 
 0.01949476571820518553159221360051377635381002594807702281831517412558106901\
9`50.*asl^3*cf*nc*psibc*psicc - 0.0415865907502787056064906806124685093257902\
2278868659814443111605088409418982`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.10476949701719248584144609917713090534577253915910112412374224090539833946\
963`50.*asl^3*cf^2*nc*psibc*psicc + 0.000077113285892280457117654560773499654\
89681450178192041583633922529886627022`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00035754416910034492428085074441319989430050401527124421518078485386277407\
867`50.*asl^3*cf*nc^2*psibc*psicc - 0.252076848095706997943482497550897140390\
42846230159138749837195236579763110068`50.*asl^2*cf*nl*psibc*psicc + 
 (0.0565072706939022715862345964178989986394038834940598251957636698498505562\
9954`50.115365567308466 - 0.0236863449966585381482320661719426997490543002467\
6884945268875960374675898227`49.7377592865468*I)*asl^3*cf*nl*psibc*psicc - 
 0.55938677171478125624744870905228830290240060538329126737161482686871026569\
979`50.*asl^3*ca*cf*nl*psibc*psicc - 3.19054462049997184414020725243040338902\
967158078717918977675680460400383017097`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00046681690989051676446251896869954638223605776083693339069892547925505234\
654`50.*asl^3*cf*nb*nl*psibc*psicc - 0.00432889513752399833424686905541827814\
34525368824316622852256981790595697857`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.01310280989816653574255164789745742746385015433351542582325423001124949844\
535`50.*asl^3*cf*nl^2*psibc*psicc + 2.830043048593129311595711426383697363887\
23185322966662477257998881296348383123`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.1724596352363246849369249960507670665052462074692531972773863907472123746\
2589`49.80352557959272 + 0.34244708339780765072648092543649807823374808077561\
367611625180490840468374074`50.101431588089476*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 2.271585179157357670155991893867855994342233320190190423666776957\
25663592146823`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 1.37384832785742625659463888149119861427912351599564558839003484797792747745\
794`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00524090951145100991966063086363572917353803990363587941341143746275034748\
6`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.04860009828188196206567704922693\
560893773837023319019393548514252405712096535`50.*asl^3*ca*cf*nc*psibc*psicc*
  Log[mu] - 0.514553281562387147562856622978854066161314882405393931776832725\
2387206334237`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0313562973156953972612590901910485575464084013580460358686682924821871576\
909`49.80352557959272 + 0.062263106072328663768451077352090559678863287413747\
94111204565204041890350214`50.101431588089476*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 0.785394771567034778394177051206591550154749099416382408396361623\
51258616204455`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 0.37263115243220117809979954325470760386664536617527655895768711177902985954\
554`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0009528926384456381672110237933\
8831439518873452793379627364159877358401470464`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.008836381505796720375577645313988292534134249133307307912958820\
71472877589723`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.05349236855127545653028396850664018151070104284544075908214055661542166223\
769`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 1.6515229146036627672215210378903\
6117263593021725602898924378363534028543044303`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 0.6005537871286046426260076501419495173221564426385559963248196\
673773405435375`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.05459579882987314932963705910381359248383240387623236326849628912462853393\
344`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 4.84955042771074761065807372481\
910009974603564280344853353515451261918542260483`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 6.68462030955649450653108882229064757748993553004027345862\
485698019428518651848`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvetact1mb475100mc150100qqf7.m <==
4.337968968285877503678876768229902347824991666690402515220379532381989506514\
41`50.*asl*cf*psibc*psicc + (0.1386418396148087552849756288752953010220897568\
7673932568014918231688402551393`49.810897815611405 + 
   0.269474602174902977338066798396661320997795416694543268958339294240008855\
12853`50.09952134273656*I)*asl^2*cf*psibc*psicc + 
 1.14192334791333693957368761800040514790245905720054351902301559477676609661\
597`50.*asl^2*ca*cf*psibc*psicc - (0.1323990195199686251979011161313346245258\
6328292464262901409032156284747063838`49.949256599069976 - 
   0.163580337621776650932757174670120943141454122109053192997949138373003765\
37514`50.041102930337416*I)*asl^3*ca*cf*psibc*psicc + 
 0.81395971037586820554331855087641397422999198050668655390382545508771916585\
421`50.*asl^3*ca^2*cf*psibc*psicc + 1.050414411177798420539110233256219025800\
95830608705559175525835021743784368038`50.*asl^2*cf^2*psibc*psicc - 
 (0.0929506663517112541923180575837308053291246122763159216329820234618729328\
6834`49.63182187128438 - 0.29244752464332103262264913668876282328846936541556\
229753806482078472718266845`50.12961731348881*I)*asl^3*cf^2*psibc*psicc + 
 10.9532568618714058844455002712384711650626222889553569013374484798673408746\
9836`50.*asl^3*ca*cf^2*psibc*psicc - 23.6158416797810980326780262918981270046\
6190978472259625745386268083604593472251`50.*asl^3*cf^3*psibc*psicc + 
 0.00425683874583285179412511869771794955389021564562638797590309695413715495\
524`50.*asl^2*cf*nb*psibc*psicc + 0.00332637985051175839669045134957809236610\
180830471359727786153098345840843805`50.*asl^3*cf*nb*psibc*psicc - 
 0.00926335116800082979920642093287608820762913535557326258950660436370314536\
593`50.*asl^3*ca*cf*nb*psibc*psicc + 0.00881237381088209659597546427937968044\
157076719935291092084577279778488673727`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.17722584935504584728193084650687856621070924151404165698905761627069895`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.039304163075432005127887947301858850366860\
80886327826616033029226175935546477`50.*asl^2*cf*nc*psibc*psicc + 
 0.01804563966346687916212755246603282364827993391624277969151874613819849856\
619`50.*asl^3*cf*nc*psibc*psicc - 0.03931111835887859563694622634232222113905\
166272882119130858489718376838384954`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.09606870729649425501114035725529405935688507428561009588052488317840802509\
767`50.*asl^3*cf^2*nc*psibc*psicc + 0.000077138165567903540000580201399756821\
31666712192085474627217109456411874595`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00035611532640137302500944537243708949429757498276826972938176543406643121\
886`50.*asl^3*cf*nc^2*psibc*psicc - 0.211993426947021943441182752112415624616\
29405586125884175642431389598423043902`50.*asl^2*cf*nl*psibc*psicc + 
 (0.0518266692263133862062027711764819935865754479696882262174599174436986887\
927`50.114431863111335 - 0.02203533258149761531139738124976670021667970042561\
987196737546479590353911071`49.7429981741684*I)*asl^3*cf*nl*psibc*psicc - 
 0.48133702193931296133246782222665148152043167684514411716544169402588387078\
152`50.*asl^3*ca*cf*nl*psibc*psicc - 2.78384542781001476213354924134384033365\
220312312399914873466222756599076945038`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00041605730252448337277485642350934889181481836046505388723847123618545148\
051`50.*asl^3*cf*nb*nl*psibc*psicc - 0.00384153242430309992399867673233869380\
006291399122072224605388049061493311958`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.01035996647216694615094806216732504347612570441208884171431637234874443322\
723`50.*asl^3*cf*nl^2*psibc*psicc + 2.531500415700471441228284029183396875331\
32106130531825938043014040749163290522`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.1618139166897041639128653899465724665587615438425986735823154459004053203\
999`49.81089781561139 + 0.314513576474957335203342244501979987102797237274538\
05362313212966231195081152`50.099521342736544*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 1.955445013151139959542759053177609097855563072215527973343479148\
33337807690816`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 1.22597673611533454031903505248396818205104981990267333645404601178443150069\
907`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.0049683108078589526983473897491\
7001056905265648482850088560167049753864374487`50.*asl^3*ca*cf*nb*psibc*psicc*
  Log[mu] + 0.045873313475329668089201008549262392518163259275536212055633360\
39275608993633`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 0.46027280285463117113241527803334488642387655660096695625098729825590756961\
925`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0294207121254007570750664345357404484652293716077452133785119018473178375\
2783`49.81089781561139 + 0.05718428663181042458242586263672363401869040677718\
873702238831947987199845492`50.099521342736544*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 0.672885603177762037683633720120728193546625371724121997295809398\
3731155734747`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 0.33278689872949298496755520336207499588027071758044123183697867239635082784\
678`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0009033292377925368542449799543\
9454737619139208815063654126085402496018478124`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.008340602450059939652582001554411344094211501686461129552651679\
62308012904009`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.04498640240214553143763143657490081312134205051062449006217913417428436681\
061`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 1.4773029501923656993394898280181\
9716626551786548606396288297842281641550035479`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 0.5372010727972238906689053920066171513692792238131141683973196\
0189957741147291`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.04883646116338399006080958109151065012447992943755583348038414225714738247\
063`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 4.33796896828587750367887676822\
990234782499166669040251522037953238198950651441`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 5.97945642588525355107096373732809739624196851336605082697\
977114743533433577947`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvetact1mb475100mc150100qqf8.m <==
3.905509150128162615804649748517513338418449148853400137640451097554061949975`\
50.*asl*cf*psibc*psicc + (0.1303647140926833363798538789068816125526274838497\
8446948633992830845679938665`49.81771072053117 + 0.24838819258137922754922662\
189696060261437362491962645991838064306030007876346`50.09768161132427*I)*
  asl^2*cf*psibc*psicc + 0.97212084864247590507370175122858594239884305421753\
723429367383472064497328596`50.*asl^2*ca*cf*psibc*psicc - 
 (0.1213486500246295108637586892508039148248200482492971657379833769142481802\
1384`49.94726720615771 - 0.15106508954010982520210247313978955435381461308294\
55940102388383354577490353`50.04239636932829*I)*asl^3*ca*cf*psibc*psicc + 
 0.68859409465033778984751870633617921153978953552421252542923080016583059408\
28`50.*asl^3*ca^2*cf*psibc*psicc + 0.9433471103587468371865119947654236020329\
6630213288863093372222050913418609479`50.*asl^2*cf^2*psibc*psicc - 
 (0.0899359137242855940137084062500572499553095734402087120222504203510804322\
2816`49.65398045037472 - 0.26742405327309575682568195069176144626576574373419\
476912174949871183282508892`50.12724776604744*I)*asl^3*cf^2*psibc*psicc + 
 9.60364268478542440970236330212110878704895588120867397412120509386549987907\
376`50.*asl^3*ca*cf^2*psibc*psicc - 20.85566713026544314815141077931572058488\
853336384222877969196897307509730216214`50.*asl^3*cf^3*psibc*psicc + 
 0.00404841918784299984531725985126671628214375543903017558196886057681165158\
266`50.*asl^2*cf*nb*psibc*psicc + 0.00309700799196785887474731478097892892256\
82108642084173978702621498859960637`50.*asl^3*cf*nb*psibc*psicc - 
 0.00880476743122066108220057818520845432657498638096344305937870753051985444\
582`50.*asl^3*ca*cf*nb*psibc*psicc + 0.00815878488011438482408813535844064976\
73767512347853552045818175308024468636`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.19655857673705169580243948252844252651454903544381149189886865838975468`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.037219885092974803631221637186512542192117\
05405599765526078146184405751853898`50.*asl^2*cf*nc*psibc*psicc + 
 0.01675738238115510254761532789531782054363910654586011886172185197083142652\
23`50.*asl^3*cf*nc*psibc*psicc - 0.037285167733118310430275560024002229242684\
49881733019106775742568936216676539`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.08851130812801515907010442139273738918471981796451329731644128745892087053\
258`50.*asl^3*cf^2*nc*psibc*psicc + 0.000077163663526311842246226927295651799\
37623138263092681742459371004414198102`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00035470915393676329083218966263349540819279700537107705573859808337023128\
358`50.*asl^3*cf*nc^2*psibc*psicc - 0.179385563779036207074766869855523222020\
74485032914506158766023590402934992608`50.*asl^2*cf*nl*psibc*psicc + 
 (0.0477074804548747050080076028475071950066176344363722325994171664749310570\
8371`50.11352384520733 - 0.02055967896684249643769123942405722125631288574467\
247699993584892048762320431`49.74795369316323*I)*asl^3*cf*nl*psibc*psicc - 
 0.41780486451280903548563143635471220671301865999397616387144430257188785787\
631`50.*asl^3*ca*cf*nl*psibc*psicc - 2.44845136732475780043527943874044173052\
07332439945120817650538694476908656561`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00037189924822030060862779957089656687889902600745286892814053226091661297\
639`50.*asl^3*cf*nb*nl*psibc*psicc - 0.00341912401919484872581114080451848191\
956417841911819334120705598981516240526`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.00823943287682905045649155537435170052700750851125517647429889879355223072\
792`50.*asl^3*cf*nl^2*psibc*psicc + 2.279130650622922207879516098571633891860\
15063939513123868564272261380962259607`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.1521533834524896301453456836083230020475331810579721137816050289345275252\
5717`49.817710720531174 + 0.2899028634699131013220034657062818881772918438389\
7350793481533206632767068183`50.09768161132427*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 1.695187795097715795932279541853651228017475667939883308049533360\
95004122264357`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 1.10101460821036858709706781642806253692071126436504651379819385507107069356\
13`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.00472505678665745834215701090901\
639188738167559750307002088042940518244834101`50.*asl^3*ca*cf*nb*psibc*psicc*
  Log[mu] + 0.043440677088301448341917400727846460709890933372452595096550882\
0661696181252`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 0.41438739102234949234173019974029707124730011625366022521557140411160174956\
292`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0276642515368162963900628515651496367359151238287222025057525092890346109\
9125`49.817710720531174 + 0.0527096115399842002403642664920512523958712443343\
5881962451127412903121750525`50.09768161132427*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 0.580537349310827373981604078827643434661921210159646057688137505\
92367894491774`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 0.29911217667430853626000682545320541577267163419098373134855116661898865145\
925`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0008591012339377196985740019834\
575257977057591995460127363399215250937819231`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.007898304925145717880348618314153901947252896976809562777556639\
60160651818148`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.03806679892634675832998101801271312859519495657857948032102078937526530626\
186`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 1.3300279996625804412583704353800\
5327735973554678644534431140417040392615277263`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 0.4836465453318474331848619765018375554035401988314346705992305\
0029649868020038`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.04396786775744067574407836150016705049123092716649406097290608220109903136\
495`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 
 3.90550915012816261580464974851751333841844914885340013764045109755406194997\
5`50.*asl^3*ca*cf^2*psibc*psicc*Log[muf] - 5.38335381253665934962512921335654\
038567599030677952674972359779286851899184554`50.*asl^3*cf^3*psibc*psicc*
  Log[muf]


==> anc/dataset/bcvetact1mb475100mc150100qqf9.m <==
3.536544677831651020088363776682025424884369493910096790596379604485890717133\
03`50.*asl*cf*psibc*psicc + (0.1228183549891659163859388980424476903746519195\
1405479232316825021852565057181`49.82401632973369 + 
   0.229698923658082263444821893186398886153827320746614789439804929383262666\
89769`50.09591201367182*I)*asl^2*cf*psibc*psicc + 
 0.83207817984757339155708262943916412633143383417425416473268528260951028750\
819`50.*asl^2*ca*cf*psibc*psicc - (0.1116054598115752559015381967125046689885\
9906788583426816235857328291995113593`49.945401617152356 - 
   0.139918631849721339279528538708726549014185201128334799928660866851616021\
52744`50.043591725942555*I)*asl^3*ca*cf*psibc*psicc + 
 0.58698712338993634469359078843132380163016634504070326926865838381229075769\
97`50.*asl^3*ca^2*cf*psibc*psicc + 0.8520487080645140084812792517897027664512\
3428524416589582537293549956784705416`50.*asl^2*cf^2*psibc*psicc - 
 (0.0868441737058065352670570034166000702246507266324630539413425243893521676\
1235`49.67297036638698 - 0.24590192110404765505291079437794742653264861438401\
996596167307713141478864946`50.12499160070544*I)*asl^3*cf^2*psibc*psicc + 
 8.48223081876959074986850097041831965220573832352325478085336410575506049106\
047`50.*asl^3*ca*cf^2*psibc*psicc - 18.55676807007440640873466314126217890420\
412930415340566433597528322780162876394`50.*asl^3*cf^3*psibc*psicc + 
 0.00386128642960999135124864553025777517200175253348743809360545628283032601\
044`50.*asl^2*cf*nb*psibc*psicc + 0.00289087734497146853938468680723422472212\
024636053900429099671032524070589303`50.*asl^3*cf*nb*psibc*psicc - 
 0.00839343567465713605840912923373343254874624277323679369978614364748312921\
753`50.*asl^3*ca*cf*nb*psibc*psicc + 0.00758379491090506572839119547715708899\
080562026528047862804256387685735622592`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.21584745838180764338169783297487830787050072664557585046342806332834221`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.035348971881859010240168260533438057446233\
63046666149389947346918016761128511`50.*asl^2*cf*nc*psibc*psicc + 
 0.01560516220935586800151159212451610400493039693564453378195666095412013036\
684`50.*asl^3*cf*nc*psibc*psicc - 0.03547023688614958714599873391791270295532\
867363239489540540504748711218008548`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.08189742494709618279738056268135095667132755263373820444297709253143238892\
617`50.*asl^3*cf^2*nc*psibc*psicc + 0.000077189753198183553534890119359702521\
6257232585512772228540237117368996527`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00035332504660186873142757214920125315574623164114280586953480690720761808\
449`50.*asl^3*cf*nc^2*psibc*psicc - 0.152593909609870849098556293496004962659\
66386172682366487206754892241054117977`50.*asl^2*cf*nl*psibc*psicc + 
 (0.0440599346210813258888168225504707910052218300106768781630107905938448486\
2331`50.112638973075285 - 0.0192336674049944003390932047655853675038256166938\
8946814743435523492556438068`49.75265722650336*I)*asl^3*cf*nl*psibc*psicc - 
 0.36551959306636383469698553940170135797595872727803528658230790254225901558\
653`50.*asl^3*ca*cf*nl*psibc*psicc - 2.16888723941691164477664652993834305330\
300044996754790237809956686627965577529`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00033321156444656451342412300176241415384153203255426670403578477053083914\
098`50.*asl^3*cf*nb*nl*psibc*psicc - 0.00305045648310570031167947293534637999\
033139440593833528882121276415474107484`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.00658408230948803486615945852769404048701938505086832084865105332120032181\
287`50.*asl^3*cf*nl^2*psibc*psicc + 2.063814745454886388539863996258615554523\
85563983587693849590761895463992868485`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.1433457541922332740752270461916433771246902640300811023067476905750477137\
4713`49.82401632973369 + 0.26808994023585908818333671983056867990737774711009\
30367627709059301243999327`50.09591201367183*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 1.478778370731464960149540202238876727923155200318722874719120151\
47724467029716`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 0.99445693338589157605152542996429108802826354738279960279851773619594083417\
816`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.0045066473610846299237069816109\
703339411402986838324089772786303588895168851`50.*asl^3*ca*cf*nb*psibc*psicc*
  Log[mu] + 0.041257066460238047092510177119314237702252820673568190497547741\
61689905535121`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 0.37523904462816116155270254477429373718615557087925035245380138526447998703\
358`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0260628643985878680136776447621169776590345934600147458739966646950179596\
6402`49.82401632973369 + 0.04874362549742892512424303996919430543770504492910\
782486595830593981703191744`50.09591201367183*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 0.503973229133939586140309716573270727611569104739348764165829656\
27161387651797`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 0.27039207471518580507424682399436491447283799741889469743013927870599013073\
309`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0008193904292881145315830875656\
3096980748005430615134710086050780244576444022`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.007501284810952372198638214021693497764045967395194216431001324\
60059361145395`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.03238143333350508771403747832914266993941038486634650643968460813383128189\
463`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 1.2043765006719853045389229160115\
2785717684440502940744723385316233342220392551`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 0.4379550911534492016505174240041919480643070563743299807340274\
2917264795868835`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.03981409919576810924095612945492654073311882330675727098647054627751869900\
565`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 3.53654467783165102008836377668\
202542488436949391009679059637960448589071713303`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 4.87477318392314776608980062977850384566061491040567741615\
804964682335176449617`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvetact1mb475100mc200100qq0.m <==
17.24550498764842950216904705138720375407788939822840287107870488604500973109\
059`50.*asl*cf*psibc*psicc + (0.163696044899362944817984132754207507032392061\
98672390043317741650256771587423`49.64987356783293 + 
   0.491894565371362261961828259205264701047548199509382468996500809287082200\
12769`50.12770740573434*I)*asl^2*cf*psibc*psicc + 
 6.96424980905782156198135034843853068969109882179710850488817049329727727762\
05`50.*asl^2*ca*cf*psibc*psicc - (0.32113474388895338760083602437241182119993\
544617482392735445553815054315507354`50.12458351341276 - 
   0.114371701617809450535297101573943457131647030866356126445454587560478674\
83756`49.67621480112334*I)*asl^3*ca*cf*psibc*psicc + 
 5.71251244051805903681952516032055637579961198879704533549079157720302047622\
398`50.*asl^3*ca^2*cf*psibc*psicc + 3.051505164379225740287432141107398097891\
56422721908104110326903526872385741732`50.*asl^2*cf^2*psibc*psicc + 
 (0.0488645887951716184304115991801281433530692611016765834522283165400058382\
4102`48.863319136104046 + 0.9453894665198852555397114276418875068825544970305\
2128664985061407759774048402`50.149935646760596*I)*asl^3*cf^2*psibc*psicc + 
 78.6201721917419056715122069522549998041267807103070681092134819345999789288\
2879`50.*asl^3*ca*cf^2*psibc*psicc - 
 156.8037809420784802642138447645803964399044797591827203218334`50.*asl^3*
  cf^3*psibc*psicc + 0.009038146486806844164230628734206398223293267310107851\
99193305666423984885489`50.*asl^2*cf*nb*psibc*psicc + 
 0.00784447124418821119220090781618601108469850136150008163894073319110168105\
372`50.*asl^3*cf*nb*psibc*psicc - 0.01993550318913410942774480229785945801291\
905919627333945890299208258587696108`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.02941848239399824499046981568837752248231304247641441112282264381848861529\
169`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.73677587147987378746175517391052372393732417150222935549209413092046524`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.049774351464331867040877444796585300960341\
82643946319297990540118844031340345`50.*asl^2*cf*nc*psibc*psicc + 
 0.02901061846513560334651404647405630035646701949670222813630631766851802322\
599`50.*asl^3*cf*nc*psibc*psicc - 0.06494605730639055433729630284496882910464\
622123746730598198527657502328087843`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.18992954635163603244496120215189408671889392965631900576014195969861033477\
051`50.*asl^3*cf^2*nc*psibc*psicc + 0.000052172189813246339111896246733808581\
51094634857257121186923189508893257764`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00014365981543998045953843135273639264697404274369286870506303997451533064\
954`50.*asl^3*cf*nc^2*psibc*psicc - 1.420850235444191133341372773007499917014\
57565670533193057527530786888070254635`50.*asl^2*cf*nl*psibc*psicc + 
 (0.1072813581978734895499361517266479885417389442819191727642326680268412007\
6777`50.150462647914374 - 0.0016658323129331033330813411870512637949446127382\
3370516611692518503944944453`48.34156966684849*I)*asl^3*cf*nl*psibc*psicc - 
 2.81748445824758445404141776575795169799496524952868438651108217838041340400\
98`50.*asl^3*ca*cf*nl*psibc*psicc - 17.58007754820744915406507679641063367503\
225034852767576560232565146868177355018`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00148929852421905665490679278962252270938907983491759148290697805495053976\
534`50.*asl^3*cf*nb*nl*psibc*psicc - 0.00820177768616578878268854963701406389\
013401223525659384560499834720716215548`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.11706328072200429863483433361070859597017684199432398181502939616702087088\
197`50.*asl^3*cf*nl^2*psibc*psicc + 10.06392700463400423360419880015920777474\
898717279331427529180752572737506845163`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.1910555878757273236784800279533275714538606369530148860981596472609953168\
6107`49.64987356783293 + 0.57410797809853950647222637485719821172681686884122\
925739162621269077010338629`50.12770740573435*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 10.60361962024720024333569811910269080734104806562120488905857793\
825411319490192`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 3.56152229239693622824506628625957387866034417220865768690619501497806224394\
922`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.0105487483916023516347441900729\
9754826066705800249112165354776301623598374304`50.*asl^3*ca*cf*nb*psibc*psicc*
  Log[mu] + 0.058093449881439394198096001313901710064267189610251015675701195\
69678855633258`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 1.82980490993345531520076341821076504995436130414423895914396514295346933311\
857`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0347373796137686043051781869006050129916110249005481611093513145216075749\
4895`49.64987356783293 + 0.10438326874518900117676843179221785667760306706204\
168316211358752001422367557`50.12770740573435*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 3.864241764829771522119315954070924076964291438438961194307222628\
72037695448726`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 1.08438325217312848629148842995658220640552464783225912759042040230168238100\
612`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0019179542530186093881353072859\
9955422921219236408929488403907345085717106524`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.010562445432988980763290182057073038193503125383682002840509446\
82472974144902`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.30151378448563510529532410326566464306415571320102937936849124118399638874\
305`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 5.8729870089128833133198490807817\
579605045456221236539215181290367224718235118`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 2.1356316396046848412072178475570028947289256807722377900078533\
7142523619807753`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.19414833087315316738247434977790935406626597097929434449158400962498105389\
19`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 17.24550498764842950216904705138\
720375407788939822840287107870488604500973109059`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 23.4710770899568131747627656828779204270749144004695204141\
5901467458297735006453`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvetact1mb525100mc150100qq0.m <==
7.941688888888888888888888888888888888888888888888888888888888888888888888888\
89`50.*asl*cf*psibc*psicc + (0.1972989338787213998961821224871305023125382245\
5811498973143364660206425879582`49.77354750264549 + 
   0.426576381587861176721802463082702048585978055481841692904329414055260786\
6295`50.108419570169495*I)*asl^2*cf*psibc*psicc + 
 2.69210085390350589205028390151117614283070794691624955041206964169786498215\
502`50.*asl^2*ca*cf*psibc*psicc - (0.2154820393363298449731564103682454679451\
7203217708761304181690028074359431888`49.95877723141644 - 
   0.256605282942699561641444997465067934246725171164509609428073802019549516\
16994`50.034631747637675*I)*asl^3*ca*cf*psibc*psicc + 
 2.03458235186489484873219977930217192702408960819367958358113658657581840017\
586`50.*asl^3*ca^2*cf*psibc*psicc + 2.162126659836121247466854025296772966938\
41847160399565363132770376796123974627`50.*asl^2*cf^2*psibc*psicc - 
 (0.1148511282578653865262809417868958515538998785630008937847008145604639889\
6699`49.51601842329107 - 0.48152287794806356377732263915760818650564858927318\
780881021589482155199475372`50.13850008337952*I)*asl^3*cf^2*psibc*psicc + 
 23.7727856498384194838401182404776967896477018510915256749689221133550249891\
8404`50.*asl^3*ca*cf^2*psibc*psicc - 49.3835359504124216056624477924880112625\
5501311790395256181697524982343788498542`50.*asl^3*cf^3*psibc*psicc + 
 0.00474809446063181768088385124180709920141538305303150477890157448515998895\
309`50.*asl^2*cf*nb*psibc*psicc + 0.00429898881528624562948336414746960355872\
15109569190738685025166298063754141`50.*asl^3*cf*nb*psibc*psicc - 
 0.01091425189736325291119064879388641429470528379604630503398134847989260835\
072`50.*asl^3*ca*cf*nb*psibc*psicc + 0.01137692227484799772081531840900685955\
950469893808659024332791399665270959893`50.*asl^3*cf^2*nb*psibc*psicc + 
 2.83874139650876059038123234298453699563724850857367709584341008843799429`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 
 0.05456361050721780466513841108383613207272621876145876591915270488474363922\
3`50.*asl^2*cf*nc*psibc*psicc + 0.0275634169823053363616480747681131077161467\
9690728399618548815114233481584067`50.*asl^3*cf*nc*psibc*psicc - 
 0.05463716836856776912285754350558295504081811606380833288786589414546065484\
69`50.*asl^3*ca*cf*nc*psibc*psicc + 0.160886956600884757198225019502825352797\
11698048764981180339965446672967979052`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00006524384936908287405301512767297811944018570845256958969843057906418980\
091`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00037488091427866340960102782188883081\
554712983338555332586999608755056531628`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.51416992868649129675829951785002644613334240047832276234402897156796802590\
458`50.*asl^2*cf*nl*psibc*psicc + (0.0826704513677289761443771811337598980227\
8234116392379082371159201134387061172`50.118905993291555 - 
   0.032724629919699684551307715670413215840314313596464165405829463367274023\
76994`49.71643042832537*I)*asl^3*cf*nl*psibc*psicc - 
 1.07410128088115092945526077498583852834146359474063065970585747314422435901\
656`50.*asl^3*ca*cf*nl*psibc*psicc - 5.90667656330331515233152303045080207638\
810705875522447382585589581508907971036`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00061481315230955840610709471462455298507350098783995983085388631235923013\
106`50.*asl^3*cf*nb*nl*psibc*psicc - 0.00706523967782847736113121969580286148\
188075151187942693451707430651156376867`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.03328897911568269709667940266891055238547716344451979813793913272783066462\
92`50.*asl^3*cf*nl^2*psibc*psicc + 4.6345164916037115753566417926605379193385\
003993892963118822964762981348385305`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.2302747376861031839858897860664492295791599505351043834446117236707691071\
4724`49.77354750264549 + 0.49787275806372628252786483270999537755630435187273\
68783432505106593329116424`50.10841957016951*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 4.281985361121823747615970410502292658810262612596671064643870242\
09287062229884`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 2.52349640036037589365592460484892942933318668284054148741126086095435231762\
014`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.0055416731602965364258703961074\
1396501577585640982876939325536891548384635109`50.*asl^3*ca*cf*nb*psibc*psicc*
  Log[mu] + 0.063683167717873675388183155919256157194247760186294161897923044\
21240503060758`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 0.84263936210976574097393487139282507624336370897987205670587207037618225113\
073`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0418681341247460334519799611029907690143927182791098878989789999935114816\
2905`49.77354750264549 + 0.09052231964795023318688451503818097773750988215867\
943242604592038641540622108`50.10841957016951*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 1.506663455667324949519277214092476692452224904059163022771054482\
9342514755607`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 0.65998285692360629252471686627780326568276391002654117424837598396106580478\
655`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0010075769382357338956127992922\
570845483228829836052307880954900999372425299`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.011578757766886122797851482894410210398954138215689848035402719\
36524144794153`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.10911024765288320725929517601597806438164572261721393202317197038657198303\
331`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 2.7045560977586768594511555014375\
275224760362323021745070577163628063157875369`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 0.9834749446395188579822383641591009172640131753826089123807608\
8877246804986214`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.08940681314904716890747621492355462884218301594387353738332921539724782937\
522`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 7.94168888888888888888888888888\
888888888888888888888888888888888888888888888889`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 10.9974416095107453132144490169181527206218564243255601280\
2926383173296753543667`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvetacv1mb425100mc150100qq0.m <==
25.98227269949922767298173115786772235455463291707126172355235873523006964745\
643`50.*asl*cf*psibc*psicc + (0.523398114714293913193174358390246891694022454\
86316001662281950635081149428191`49.77606062535884 + 
   1.123698208879643821756078381055068124526706451053527669944866972444674350\
24139`50.10787816000576*I)*asl^2*cf*psibc*psicc + 
 12.1494288865794601911168227283658405553029364292318951850867984961298502239\
9326`50.*asl^2*ca*cf*psibc*psicc - 
 (0.5764007430076141772107891199754224906121462293103185370076421731619948004\
359`49.95661209532452 - 0.692242226050045988034001064371268109309182567671190\
1624643172782659626117362`50.036145650630445*I)*asl^3*ca*cf*psibc*psicc + 
 10.2750472060307010485490217989045377871215680521418160159527264539997280451\
4675`50.*asl^3*ca^2*cf*psibc*psicc + 12.9732780214375628245940070283107419139\
3018802236851172636777236835753318173789`50.*asl^2*cf^2*psibc*psicc - 
 (0.2508777263042840014919141448997657871519049942881537653784289031244677975\
0713`49.374786923769484 - 1.4757178089539709999042225523053131550305712476034\
8991595124522484379889087847`50.14432813711632*I)*asl^3*cf^2*psibc*psicc + 
 102.808528741239702101902836729286761775583799329222657690395379907503082105\
21453`50.*asl^3*ca*cf^2*psibc*psicc - 
 204.565066055356856720525665212049121990797187968322388547058`50.*asl^3*cf^3*
  psibc*psicc + 0.01496782999450677945386340913916956237595666913541029066440\
91810994095398179`50.*asl^2*cf*nb*psibc*psicc + 
 0.01609297541654093784296038842379086459507616108062307811971051592881501601\
788`50.*asl^3*cf*nb*psibc*psicc - 0.03117230883446604093401217839424261399268\
679550242893386449300818450446768186`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.07818789047442015284039443364542058504568383426466695493274062593641352332\
08`50.*asl^3*cf^2*nb*psibc*psicc + 
 8.62264580683793684690872813067207480325521757375778350185590899770589167`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.115526100249257461884987657862969761274252\
13738606419898851346231901571366124`50.*asl^2*cf*nc*psibc*psicc + 
 0.07395606534024362755584073993472311737225559224898174533801877968107586976\
312`50.*asl^3*cf*nc*psibc*psicc - 0.11414488171387670183741782433591968037713\
514997976877701752336700858722669001`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.52370095654280631658153335678501628084960575476345492936539428362646293069\
195`50.*asl^3*cf^2*nc*psibc*psicc + 0.000133104216744870083855239846143490143\
80542631737336936764167484243107180645`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00051366868453577257926105977283495944868870109826868052251760877274598439\
494`50.*asl^3*cf*nc^2*psibc*psicc - 2.316193983795876179326480776467358184633\
61996446955049533948048544112391747123`50.*asl^2*cf*nl*psibc*psicc + 
 (0.2198369367455279051918123235430784514124887050987993861596934801384238502\
4118`50.1209718549417 - 0.083924907905277121106843344385091133228220609067172\
44611844518760102171335452`49.70276206442013*I)*asl^3*cf*nl*psibc*psicc - 
 4.79822102283633799760214965910731835860641711759241425053372947130822776307\
078`50.*asl^3*ca*cf*nl*psibc*psicc - 24.7190893067485989262074477262065452711\
6572139177087921321421824558730962371899`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00266861934556050212900613277836694208021305775706316364809063645361787126\
978`50.*asl^3*cf*nb*nl*psibc*psicc - 0.02059718650969948869976821021689628460\
582620985698442539393148765327752168069`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.20647749458328215224262651320281005191315339559354316404058032465797944983\
446`50.*asl^3*cf*nl^2*psibc*psicc + 15.16242615391865306952091629823983775194\
346643026595718126445892233112299679351`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.6108769125195641999011675532398380668117688947777909788761496461388285067\
059`49.77606062535884 + 
   1.311508912902499157145045751104034260370427642899301189797014054435261097\
861`50.10787816000577*I)*asl^3*ca*cf*psibc*psicc*Log[mu] + 
 17.9094912457898964207457899609182017903862017702061584435826467711365126508\
5418`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 15.14158305159303341420859557154\
088819503818496008451755283533046528776840721575`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[mu] + 0.017469496960555864107913128914543515242924616734930813728\
94045509676934487151`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 
 0.13483469934586055734810424216400020375376485579462006634890539785877112546\
356`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 2.756804755257936921731075690589\
06140944426662368471948750262887810305332264241`50.*asl^2*cf*nl*psibc*psicc*
  Log[mu] - (0.11106852954901167270930319149815237578395798086868926888677076\
593442555257452`49.77606062535884 + 0.238456165982272574026371954746188047340\
07775325441839814491179328286071308156`50.10787816000577*I)*asl^3*cf*nl*psibc*
  psicc*Log[mu] - 6.378400602895838383319352557556261059282343722950332427326\
61593323053885212773`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 3.41115375619745753851109990584634729293781792510964532883847695376923251572\
78`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.00317627217464652074689329616628\
063913507720304271469342249956703734626810936`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.024515399881065555881473498575272764318866337417203648470342565\
20932325024412`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.49151162890776402773673918193164664456647597406490652599426346197863072421\
095`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 8.8483085960939585608059984481676\
0912829287775737863321971123822655590974981274`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 3.2175667622159849312021812538791305921065010026831393527972488\
7268983849627407`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.29250606929236226647292556853446641746422736388028539568440042743634870913\
965`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 25.9822726994992276729817311578\
6772235455463291707126172355235873523006964745643`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 35.6335327854190731129456445274726513577115050686865791690\
6849955086846035771199`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvetacv1mb475100mc100100qq0.m <==
12.22681607071495252234247246603836927242636592660809831651784770249907326981\
768`50.*asl*cf*psibc*psicc + (0.716475291107679725239185942345530692363421622\
87167676278845027416692123737527`49.919182074822245 + 
   0.988057900934286116429436614730729322326046062679071205952504739152138509\
46146`50.05876325254445*I)*asl^2*cf*psibc*psicc + 
 5.47496165893438566166257392774261671563693417186921622570634046332884120105\
652`50.*asl^2*ca*cf*psibc*psicc - (0.1230860219022795863097453110311500678922\
7797434080849504889579626237026187051`49.183568367892946 - 
   1.133997351854247450665994860897007725755162411854271511714360972792795583\
47781`50.14797167260737*I)*asl^3*ca*cf*psibc*psicc + 
 4.43951315847501807295695736848332155977215060490878461925966348876553080078\
553`50.*asl^3*ca^2*cf*psibc*psicc + 8.771172987388460509968484759257533058885\
06264932997483201615571433794101847721`50.*asl^2*cf^2*psibc*psicc - 
 (0.7657087754662835493824322294166543004444835517350698282236167677412481366\
332`50.013773467244484 - 0.71710628143327449816035474470221588793607531581692\
588711243836460212867363588`49.985293369540635*I)*asl^3*cf^2*psibc*psicc + 
 32.8960422921308092234420128602207487411997446401546718201110939726438044912\
1272`50.*asl^3*ca*cf^2*psibc*psicc - 75.1591726983035429417637946410541187808\
007806485110382504932473922726688894475`50.*asl^3*cf^3*psibc*psicc + 
 0.00699053917468570382736354541425924887299650922431133546073315850804077581\
951`50.*asl^2*cf*nb*psibc*psicc + 0.00911296167731251926229346871177521827302\
123403344980316335466933221636084704`50.*asl^3*cf*nb*psibc*psicc - 
 0.01529598742926034348997476668607782207006467886840048602904686668354107576\
569`50.*asl^3*ca*cf*nb*psibc*psicc + 0.02739943237842471565954544597616437755\
185953645501654297146915288820355101378`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.99675906386297575477140639963962929727222301023684582694058845844502498`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.140977416492284130223415755259859077339422\
12854245324903767754821279503006526`50.*asl^2*cf*nc*psibc*psicc + 
 0.08249168258248333332177450653219133735526067136335986999353601502468134445\
047`50.*asl^3*cf*nc*psibc*psicc - 0.07870159125604121812552869563274035784541\
753614553336001521482114684544816098`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.46926708503503986194912990124817438150227100626108342220947873278353429202\
193`50.*asl^3*cf^2*nc*psibc*psicc + 0.000161204380115888648685239344564166757\
22579799886636553797090030859241949771`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00162549529214246154244961252336688623522107676941604546046727423019917580\
852`50.*asl^3*cf*nc^2*psibc*psicc - 0.950601900103705610823984424567943307134\
26204970157073757425944605037725306368`50.*asl^2*cf*nl*psibc*psicc + 
 (0.1351689848356727795702142150237347434643467770640601767721563268036268806\
8017`49.933187776134936 - 0.1773000701626858988417242440162350522821610990458\
921882222851567381453037172`50.05101963148963*I)*asl^3*cf*nl*psibc*psicc - 
 2.06621212831731501487744708585529091075020737452506635147949482888214982060\
059`50.*asl^3*ca*cf*nl*psibc*psicc - 9.22761457997283374371699252472064033519\
307866629415954930880655438610947255308`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00108699105045375015600214715955879825500006852929849960713105820494584545\
889`50.*asl^3*cf*nb*nl*psibc*psicc - 0.02192122613347539473724364999483284931\
535468073922467076225139344575296909829`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.07390672823198326722053152758436882794585358722070464422780866157576385069\
116`50.*asl^3*cf*nl^2*psibc*psicc + 7.135180125075601889194142472212051235803\
3835462925225230203531333713048997721`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.8362242840086073471804132959845567032995948149069692227546754770102938884\
3568`49.91918207482225 + 1.15319819262775501859080244656344443886076780647343\
806920657470223099657408044`50.05876325254445*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 8.145043140879909170502994094325036208916377342640709956238681729\
58293523905271`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 10.2371539428178536126219471359816374885441233690802210734837342377088895033\
7561`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.008158911673210966654962838516\
47090027922070819434906546486733848495787183445`50.*asl^3*ca*cf*nb*psibc*
  psicc*Log[mu] + 0.164539853126527323205937244925054236082898711926397608836\
76223494215178573113`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 1.29730547728647307076257135858400931560061519023500409509460974790625505030\
514`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.1520407789106558813055296901790103096908354208921762223189102918836585927\
9107`49.91918207482225 + 0.20967239865959182156196408119335353433832141935880\
692167392277824096240534279`50.05876325254445*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 2.787486333172900724346009709548792362364509948176098543677796347\
50470296077056`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 2.17100958599147249213053799125351951061239065639224931457679171140133072759\
956`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0014834384860383575736296070029\
9470914167649239897255736535804556573125955256`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.029916336932095876946534044531828042924163402168435928588705237\
13525333772083`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.20172398841873712182938713652513148275343207936308370108961312178471330994\
023`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 4.1638636847750435633458066611199\
8178179206170041081141482467488446383066143397`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 1.5141322490091067503075660585890842842880224365130223320858489\
3087413995776244`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.13764838627355515911886964168991675311709294877391112118247474981128153653\
787`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 12.2268160707149525223424724660\
3836927242636592660809831651784770249907326981768`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 17.1691616972830949565470698743330220060505081710435709504\
4739987713874277365387`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvetacv1mb475100mc150100qq0.m <==
15.95608740871624254936993700300684213873838389187657344411435534603199150372\
123`50.*asl*cf*psibc*psicc + (0.426097257977219305782927589894833378815177351\
06044928691256790013131657126655`49.811823950990345 + 
   0.825962482878720294484430691639446767794443215718283148840295491039011655\
27968`50.099275532665686*I)*asl^2*cf*psibc*psicc + 
 6.46455995870328308768742397102629799308497828569019773744491539405610358634\
222`50.*asl^2*ca*cf*psibc*psicc - (0.4147586258930242649575672899456397780646\
289904702824238203764760478312911675`49.945421841645285 - 
   0.519939057628077981509389880190181876438735839941330815033357828870234408\
05358`50.04357885736579*I)*asl^3*ca*cf*psibc*psicc + 
 5.14716353740369160927144365632202588447356076815671659262226741344884272526\
856`50.*asl^3*ca^2*cf*psibc*psicc + 8.647598529321347287095835242758413189425\
3536103117575614225401886389838848534`50.*asl^2*cf^2*psibc*psicc - 
 (0.2853062710130806247477080731543014516937624479768204245357007331286329873\
1959`49.62462403456325 - 0.91415245622848943502542413139859675336246329761487\
364693516292969869132868417`50.130331347538274*I)*asl^3*cf^2*psibc*psicc + 
 57.4912325100755849200181809044460370951931291140605312433277879642147345721\
9161`50.*asl^3*ca*cf^2*psibc*psicc - 113.076351315587886215578652086302256366\
77110582926703671048027663110475298588966`50.*asl^3*cf^3*psibc*psicc + 
 0.00945400423082605863433596833842221519923820088174641304992234021739160156\
651`50.*asl^2*cf*nb*psibc*psicc + 0.01063740524060156492242435124460949657748\
770249287848824439563602279404231117`50.*asl^3*cf*nb*psibc*psicc - 
 0.02087720601121367609254575947415659360154016183008349123043457515334160480\
408`50.*asl^3*ca*cf*nb*psibc*psicc + 0.04598960553256785468651328316847412715\
47864072174731703200110288924597840335`50.*asl^3*cf^2*nb*psibc*psicc + 
 5.60151080318430003985140754979599258387936330092974804128651261134866802`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.090054189641660289380251910202471297159352\
31111689137726370737913071691055693`50.*asl^2*cf*nc*psibc*psicc + 
 0.05675268723704203113941887768447569205970747455852407374053714535482276667\
977`50.*asl^3*cf*nc*psibc*psicc - 0.08976923138207437539299317095110130372881\
355377260361691530764784574991425948`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.37592134878643440394781381742638612082482676121936179202970212186853927618\
206`50.*asl^3*cf^2*nc*psibc*psicc + 0.000106714468035665686748823420544577259\
55692511581459836814054049051992395055`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00050825474092013583231492215049000744235226085227484610979833415974580010\
888`50.*asl^3*cf*nc^2*psibc*psicc - 1.210168829966393351476851716838316284740\
60367628795544426403398060209174824638`50.*asl^2*cf*nl*psibc*psicc + 
 (0.1614303621726397689755614056710197068722202647689627758717186739879090686\
877`50.11795267182774 - 0.064930739895253130240646916168734700427888947269808\
87685477179943688765544407`49.722417802460996*I)*asl^3*cf*nl*psibc*psicc - 
 2.52241064673503541189218978689055166700412104070378218748221980625474894232\
667`50.*asl^3*ca*cf*nl*psibc*psicc - 13.9422355602022182700004093776814342433\
0146675848350963955340488823738040020635`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00143405346755199209898160140743745438641069492944623033220528778244013249\
153`50.*asl^3*cf*nb*nl*psibc*psicc - 0.01366008727837469919793725808499931662\
835551444557846421740452195142056980457`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.09178369104585254087553354871789531611109866965066533326858314481024576631\
101`50.*asl^3*cf*nl^2*psibc*psicc + 9.311464006179651419036210105243376431159\
76787862123286748044433375023297820035`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.4973135555298312196842568744113927437910427176270079730953495650493785003\
5272`49.81182395099034 + 0.96401075436309089657386038738283608902244306737262\
725175491808014135936407962`50.09927553266568*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 9.835332619119772830189236217722391078164218455554497967824066340\
77030542740057`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 10.0929257133151100617878414614168072940818699971946965859316324364045682131\
1903`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.011034111039216166718773786284\
55071172542304476396489973702651408393112885539`50.*asl^3*ca*cf*nb*psibc*
  psicc*Log[mu] + 0.105105509135771421025412433600251617535013767174133166571\
58325416976094093725`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 1.69299345566902753073385638277152298748359415974931506681462644093688980001\
811`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0904206464599693126698648862566168625074623122958196314719593468798875658\
8395`49.81182395099034 + 0.17527468261147107210433825225142474345862601224956\
859122817118299908728275191`50.09927553266568*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 3.457874831794480549007974080450129453006617496465328740929450578\
2310956010808`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 2.23924981805886206051715256366234074240021254403226532889926109610507113365\
58`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.00200620200713021213068614296082\
740213189509904799361813982779864846520924977`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.019110092570140258368256806109136657733638866758933303101281224\
13455384029541`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.25680580168651586231556829451902047339822347876836535594606433869654966006\
982`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 5.4338735880210986625825497835526\
0770673606420995786439503500332256383393847359`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 1.9759540320076722409391090122009482569949324399846779613214685\
0720004766932085`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.17963218472797020372173718292735893245408476727133436019288252880933199589\
272`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 15.9560874087162425493699370030\
0684213873838389187657344411435534603199150372123`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 21.9938708841744687300515211649446312040369883565626688353\
6722740897049708872935`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvetacv1mb475100mc150100qq1.m <==
19.46780351490215743741957241842361563178721783655375343403605891059078599418\
096`50.*asl*cf*psibc*psicc + (0.460974021034419541780377527862493646432152689\
40943636221035132049375036855651`49.79527869042219 + 
   0.937285909000252717320507371703190408003840618212134060718174660658158021\
61334`50.10347432770288*I)*asl^2*cf*psibc*psicc + 
 8.35083566896245831130440427645182390108152399915743779500506178147890330563\
976`50.*asl^2*ca*cf*psibc*psicc - (0.4751210211523458894936979603676617980246\
8202618068593172840394782441556941347`49.950640014424856 - 
   0.583923676566124264360234691508129532043799654396284493662697256703762666\
22159`50.04019185385379*I)*asl^3*ca*cf*psibc*psicc + 
 6.81770171411685569412980949600050981595725869847074293750263536080955254746\
049`50.*asl^3*ca^2*cf*psibc*psicc + 10.33334404364677460741745821864293839859\
830200066781048799940714639735785408946`50.*asl^2*cf^2*psibc*psicc - 
 (0.2786746824700569722309992594526679104832185223415987810245770158681133163\
9413`49.53999832353655 - 1.10192507698285172528993146999435481118442072608887\
530881560416940358263793075`50.137052875187244*I)*asl^3*cf^2*psibc*psicc + 
 73.3137483821433706331895284276047223692336557653023641127577283533150762539\
2127`50.*asl^3*ca*cf^2*psibc*psicc - 
 144.5703375450994497007505877328608625038018939937810925091663`50.*asl^3*
  cf^3*psibc*psicc + 0.010448551061918113698404595353174522094787768250175673\
94860297221519123126482`50.*asl^2*cf*nb*psibc*psicc + 
 0.01172491036194890906660283031000683951635175177833505871359496909542660239\
266`50.*asl^3*cf*nb*psibc*psicc - 0.02309930104942591254988036173751998201274\
338527627858000957129653533366679957`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.05356388253236427506938514291782081229629074560676696449259044559436707358\
673`50.*asl^3*cf^2*nb*psibc*psicc + 
 5.60783445394552649564851093800092051675719706761955704586692079458465444`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.099989481336684585367645156724925471618806\
92477109466945076259713097571178394`50.*asl^2*cf*nc*psibc*psicc + 
 0.06310081846247413677265691132028389428392678822368644980535609509136704179\
861`50.*asl^3*cf*nc*psibc*psicc - 0.09971404590618219329123511930119507248962\
838386495099323113488108979602839766`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.43824074472635555515096717047459984184624920682824840215256760441626873316\
432`50.*asl^3*cf^2*nc*psibc*psicc + 0.000107330567683337118791514522817221874\
29519259201201475270771171850839385345`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00051356057555882123352792279424307767879343458338580311142074485417736877\
958`50.*asl^3*cf*nc^2*psibc*psicc - 1.579233413380355256818000066455027368827\
2778801662153232543224853086006252083`50.*asl^2*cf*nl*psibc*psicc + 
 (0.1832684162131464974336412638436501057422654079695800380655012897535143883\
93`50.11937612902298 - 0.0719643391826578052376834956024035827858661026731765\
5227938628245964845693168`49.71340584409246*I)*asl^3*cf*nl*psibc*psicc - 
 3.27237731504649291515733045533379432692183611718924420106941279155952255162\
32`50.*asl^3*ca*cf*nl*psibc*psicc - 17.69232042075832382996946295906458620697\
312607432008436226235075002682468564093`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00169517849774485035417830403273948017465666710691314297836529835985535018\
903`50.*asl^3*cf*nb*nl*psibc*psicc - 0.01622234678838727150549541599559156546\
802611738926975428435775573267338187305`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.12810783569024029308062384771168655663199190436721795747609573826423245890\
195`50.*asl^3*cf*nl^2*psibc*psicc + 11.36078958864099381345180045349464198600\
34230587082332405531633896275707070307`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.5380194899535515081281055455838334514340363984441453621698859776857738876\
1216`49.79527869042218 + 1.09394036039031781788492220662679282802485744796434\
656716456897417124470394461`50.10347432770287*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 12.54093928951458782355276679480631313318964646639454179044749364\
491325088805546`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 12.0604204102475723320803813852301815360502756596557192379341710599366092391\
4554`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.012194882697450493072782893935\
24211571907364038750593259152762660756403975896`50.*asl^3*ca*cf*nb*psibc*
  psicc*Log[mu] + 0.116701348220806550329020679836817252796411298541746853348\
95229127176081853331`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 2.06559810702563523880941826427175308836425873794695149828239334356864921946\
012`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0978217254461002742051100991970606275334611633534809748909184050125352597\
7615`49.79527869042218 + 0.19889824734369414870634949211396233236815589962988\
11940341022523752107102589`50.10347432770287*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 4.437158303413346090174709701847736506498381055576535715952814030\
21757916165481`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 2.68592893471569162174854486352574971663142149299673483620427807845453288598\
303`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0022172513995364532859605261700\
4402103983157097954653316711969617993801657895`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.021218426949237554605276487243057682326620236098499427840283088\
9307841385155`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.33512373871382675066486309442460862761865708450565320514226410165864087813\
829`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 6.6297946750168994362006153346168\
5799103288179335326434430555509384683423551437`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 2.4108344272788725222547692125879483603755933794011870338826763\
7320653650759152`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.21916676611626113838679720114435894185232667085465336671660129890474509078\
103`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 19.4678035149021574374195724184\
2361563178721783655375343403605891059078599418096`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 26.8344203649411338117391386215551117868555010659056937334\
7530360235833941437903`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvetacv1mb475100mc150100qq10.m <==
5626.195215806723499414256428924424917586505954764034742436421`50.*asl*cf*
  psibc*psicc + (4.5524195089420236050162282627739224642381205178287850566706\
1649279706419584723`49.48198294479624 + 20.7273710684063197881140458379600507\
4679796325494126131490982515055039959829416`50.14028489135609*I)*asl^2*cf*
  psibc*psicc + 
 6410.5824411372141980775684647888263409827300771253352885037045`50.*asl^2*ca*
  cf*psibc*psicc - (11.879292246427159581114883649875541688840371199089624818\
68852521801994880504148`50.011736687563136 - 11.23689704303346274111423291941\
005197698515166895079928800144110974140252771913`49.987592522578076*I)*asl^3*
  ca*cf*psibc*psicc + 
 9519.3081927378664084309408215234901825458997441944131020309119`50.*asl^3*
  ca^2*cf*psibc*psicc + 
 1899.8304221075897124354425959465219937434635323921315141592233`50.*asl^2*
  cf^2*psibc*psicc + (22.3373827313199165818407179009209648576818902227435090\
1499128680451242988746185`49.38644803955667 + 127.810305153717083507166479524\
17947655705516405236810711780265603108112424243996`50.143981625781414*I)*
  asl^3*cf^2*psibc*psicc + 
 86508.7347694231314200512669244233837830569360360391824793464191`50.*asl^3*
  ca*cf^2*psibc*psicc - 
 370803.7760005797760593680435666396900178759243641406762460369457`50.*asl^3*
  cf^3*psibc*psicc + 0.178534049057999722299460791401705622032675391906935421\
92289137273251172556705`50.*asl^2*cf*nb*psibc*psicc + 
 0.19226692094566572925894077578536063893149609894286291889492977457770707258\
81`50.*asl^3*cf*nb*psibc*psicc - 0.395975921845046097248977785354934869175352\
83268826710901636445215809630135633`50.*asl^3*ca*cf*nb*psibc*psicc + 
 5.93465040897465398317556713340975690347052442450736530801124621786783982361\
889`50.*asl^3*cf^2*nb*psibc*psicc + 
 5.66535739525950213336570773451713910836109157161339950512706620721431085`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 1.785142633296669560639564791792701717930153\
83900209964746386424762601098251171`50.*asl^2*cf*nc*psibc*psicc + 
 1.16063776445481658994436225755726121254071811273229386085139312128389556376\
244`50.*asl^3*cf*nc*psibc*psicc - 1.76261592117747033913543436782414902344892\
015931328354103266548993667607511003`50.*asl^3*ca*cf*nc*psibc*psicc + 
 43.7691176527052262616553741942913767305132631234343152978590290360121201414\
4412`50.*asl^3*cf^2*nc*psibc*psicc + 0.00011329459083577700120037351066120362\
281943141757264471979023421224478136176`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00056641017578989769397702531154236837457605096688767495547583641842633569\
976`50.*asl^3*cf*nc^2*psibc*psicc - 
 1302.0529338477135363063923728961827129556992264106019695223004`50.*asl^2*cf*
  nl*psibc*psicc + (4.2453328870619167310537922311365339115020802749712781484\
8489394690748389799252`50.13673122597814 - 1.08679334692154040793796809680969\
014385702581261762466463808769183705377247733`49.54496644706868*I)*asl^3*cf*
  nl*psibc*psicc - 
 3828.9661801370627930621616308450716335783508423303404792591241`50.*asl^3*ca*
  cf*nl*psibc*psicc - 
 18062.5695298704511381325690225808623575238057625147042888237589`50.*asl^3*
  cf^2*nl*psibc*psicc - 0.082635164067746728992784293660401817663923312909482\
03726127134206318837524374`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.82626006168087785800481624272485440340258590575954426361547374648568072007\
468`50.*asl^3*cf*nc*nl*psibc*psicc + 
 301.3300778789895272761860146680723129184488729504067499543396`50.*asl^3*cf*
  nl^2*psibc*psicc + 
 3283.2681911172472120875703310599515339549892639666794065198642`50.*asl^2*ca*
  cf*psibc*psicc*Log[mu] + (5.31329383109141376097108116487858592826708624575\
551183938199832773079716457027`49.48198294479625 + 
   24.19166612746990810479973111039116460504800253999421283257550591000959173\
928847`50.14028489135609*I)*asl^3*ca*cf*psibc*psicc*Log[mu] + 
 8289.5978878842698126965179612283356046265074778103335443954351`50.*asl^3*
  ca^2*cf*psibc*psicc*Log[mu] + 
 2217.3609532417561906861534894435869179603905823780556292634602`50.*asl^3*ca*
  cf^2*psibc*psicc*Log[mu] + 0.2083735603971383697936315852627394464519590960\
2479930708522635761480631482016`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 
 2.08350467756381593643419296304323297033820551315466540818551380818905571245\
597`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 596.9578529304085840159218783745366425372707752666689830036116`50.*asl^2*cf*
  nl*psibc*psicc*Log[mu] - (0.96605342383480250199474202997792471423037931741\
009307939795570958526981710254`49.48198294479624 + 
   4.398484750449074200872678383707484473645091370908038697107585376618137950\
54134`50.14028489135609*I)*asl^3*cf*nl*psibc*psicc*Log[mu] - 
 3117.563005239193958465445782978729885356062040146685927642772`50.*asl^3*ca*
  cf*nl*psibc*psicc*Log[mu] - 
 545.6697266201453853607700599429533870231827963374302892472769`50.*asl^3*
  cf^2*nl*psibc*psicc*Log[mu] - 0.0378861018903887945079330155023162629912652\
9018684969344984874965628053997803`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.37881903228433017026076235691695144915240100239175724076005289738406758851\
423`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 276.3042141188909467946241905785210201006171828418216261472537`50.*asl^3*cf*
  nl^2*psibc*psicc*Log[mu] + 
 1916.0106610798839370619778317042719594085028382790935357098483`50.*asl^3*
  ca^2*cf*psibc*psicc*Log[mu]^2 - 
 696.731149483594158931628302437917076148546486646943052793234`50.*asl^3*ca*
  cf*nl*psibc*psicc*Log[mu]^2 + 63.339195407599468993784391130719734195322407\
87699482298109777538347133123571762`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 
 5626.195215806723499414256428924424917586505954764034742436421`50.*asl^3*ca*
  cf^2*psibc*psicc*Log[muf] - 
 7755.1474854679876715926110616294273064012398080467454889743627`50.*asl^3*
  cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvetacv1mb475100mc150100qq1100.m <==
15.98634307845118992518632970425559791731973496086816169240348580305354458380\
775`50.*asl*cf*psibc*psicc + (0.426419298661366007049484399977808357287594360\
65212767364365547526520159373699`49.81166635035996 + 
   0.826966576674465489338375072344980022109008304481138287007562379621327666\
5295`50.099317455947435*I)*asl^2*cf*psibc*psicc + 
 6.48043721382905590054810276605413815239319067015728566734649749689358804978\
335`50.*asl^2*ca*cf*psibc*psicc - (0.4153006754979810065132688539544426246021\
786877359872497484541411275142770964`49.945472677907794 - 
   0.520518850293298232836518318333572856670788556646270744017174047541096120\
67435`50.04354650226373*I)*asl^3*ca*cf*psibc*psicc + 
 5.16103646929063580683265762149888753798211775161711645095732525907808095112\
707`50.*asl^3*ca^2*cf*psibc*psicc + 8.662246729835449539397653749602499596033\
01027732747875905652826162936099399179`50.*asl^2*cf^2*psibc*psicc - 
 (0.2852684174219377690788656712587788025742645554171882487837431060669562887\
1143`49.6238645448992 - 0.915786701028207881980778360162544487200940903781295\
16356709708462288504346706`50.130405184553844*I)*asl^3*cf^2*psibc*psicc + 
 57.6242998985658109927373659894481119819343504230718051903538032072978777107\
9008`50.*asl^3*ca*cf^2*psibc*psicc - 113.339743778661039387017255345886787972\
15307198704081585328037775580493534675153`50.*asl^3*cf^3*psibc*psicc + 
 0.00946301660764214997521032191154395534177451766486483593945779690142073547\
097`50.*asl^2*cf*nb*psibc*psicc + 0.01064727614571036600658754544971690117423\
816602903938135425480681817900159571`50.*asl^3*cf*nb*psibc*psicc - 
 0.02089733864269969037440776344951524095765642967108724030583466384164613050\
315`50.*asl^3*ca*cf*nb*psibc*psicc + 0.04605625930341716774456246309696451580\
60961356972634849686710750543199891041`50.*asl^3*cf^2*nb*psibc*psicc + 
 5.60157397330089818222984478909051691247663127316696931718097176780247775`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.090144188798757459934236420005906388069509\
86824531195212355614745483482418694`50.*asl^2*cf*nc*psibc*psicc + 
 0.05681015719718147541938201811537693509996178630676165162552679403273568084\
108`50.*asl^3*cf*nc*psibc*psicc - 0.08985927971219244078288037316470557317244\
713116572709281873927993433278373105`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.37647030512298454432415145675736765781412185135505843179582667617286143489\
922`50.*asl^3*cf^2*nc*psibc*psicc + 0.000106720586628085336049862238657195467\
01333453190148686583499428259569200005`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00050830729293802328204792317179323024209745174465801459222899869361734319\
975`50.*asl^3*cf*nc^2*psibc*psicc - 1.213266849121588818126914275446971166055\
41931132746261839494021008066984733956`50.*asl^2*cf*nl*psibc*psicc + 
 (0.1616269100972672691101665432380067660721606831682839606406539139024988120\
4004`50.117966508005196 - 0.0649949212209986926069592986131009990875999810615\
3616796784141131777841273939`49.72233225931092*I)*asl^3*cf*nl*psibc*psicc - 
 2.52867814666709668536799029270889970770812932550152537795006510280883480111\
068`50.*asl^3*ca*cf*nl*psibc*psicc - 13.9738623271012196471694131640021507779\
1786781202124254144222025278222434387003`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00143637156870670524902082316836290302403734609397003262908443082546173075\
25`50.*asl^3*cf*nb*nl*psibc*psicc - 0.013682798545455226402676271915039590855\
40449580937677964220732402871987111217`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.09207962321049111462039196308078323550080430091156102975570407499107790433\
978`50.*asl^3*cf*nl^2*psibc*psicc + 9.329120250627518094365507780526864802041\
5814166110111750488274614658051152587`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.4976894208860612704080539209264761420870384425122015569169672993774474629\
6595`49.81166635035996 + 0.96518266862984307545791075937890240753918264282333\
069134773883429509115007145`50.09931745594744*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 9.858206387832125659953455183323805461860814067730678109566857803\
834187641856`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 10.1100221591227279122045947683476096242395785518757971080580904108456663418\
3516`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.011044629710890943436484225641\
22490864987562852220613975059322323195876742192`50.*asl^3*ca*cf*nb*psibc*
  psicc*Log[mu] + 0.105210550414429625028846756903953377709632709219578371465\
31718920450645036668`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 1.69620368193227601715736505100488450946210571211109294091796862935741911186\
521`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0904889856156475037105552583502683894703706259113055402090607451905513862\
0308`49.81166635035996 + 0.17548775793269874099234741079616407409803320778606\
012663588370024320857030449`50.09931745594744*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 3.466137208878589666590920682995963865892846641616514214100317250\
97167726814058`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 2.24312464781851534614626809462683178524152313469889760826289253343794426633\
507`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0020081144928892624429971319347\
6816520906829609494657028615361797572194290167`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.019129190984441750005244864891627886856296856221741571532730700\
47362947739263`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.25746322176963951052761393250186084881721014650634924265821371959673812803\
148`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 5.4441772094822603127997060606888\
0380899484123969517126845317046069994209449245`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 1.9797008034480946591998931129777468396344877235252586049252342\
1471983433479355`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.17997280031346315083635391936161334905768070213865987317381767501816041035\
603`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 15.9863430784511899251863297042\
5559791731973496086816169240348580305354458380775`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 22.0355752993371201928768368643459161692335226700606740768\
089648309290058543206`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvetacv1mb475100mc150100qq12.m <==
17.58118176306255944803652523987803010395073424389054489168435257274100958056\
333`50.*asl*cf*psibc*psicc + (0.442831204854883534298917152694338229965594897\
61287539210290395450790522664723`49.80375480440792 + 
   0.878732775302618746507992057830153944770136894616017351554002062151201501\
47943`50.10137341300359*I)*asl^2*cf*psibc*psicc + 
 7.32689628598474960764990935010772266618061976294260819143761428318068141922\
206`50.*asl^2*ca*cf*psibc*psicc - (0.4433072888830106024567122035961477483626\
3828184899975660204084007798170830122`49.947996741017405 - 
   0.550341735205059780996151546772135497845381799274208406432489952782529180\
37446`50.041924317778715*I)*asl^3*ca*cf*psibc*psicc + 
 5.90547374700074997764824253803217563745378044252491925576642738556915672272\
331`50.*asl^3*ca^2*cf*psibc*psicc + 9.431189617405134747373186332810044718848\
95071576653567315759241318419119183941`50.*asl^2*cf^2*psibc*psicc - 
 (0.2827634301076757037887756929408264882797242611970288341213757512735497586\
3242`49.58462518739517 - 1.00151833461030220005844376649139456927982866435869\
774164321519912220246614733`50.13386085034512*I)*asl^3*cf^2*psibc*psicc + 
 64.7206826182829791160653806467513817466724792084307483985020747111931170510\
547`50.*asl^3*ca*cf^2*psibc*psicc - 127.4227433158678855598020082599909585671\
5309215941994369567664065857790034359603`50.*asl^3*cf^3*psibc*psicc + 
 0.00992656731776974133960018641747575636036795286501540204316297219760219467\
74`50.*asl^2*cf*nb*psibc*psicc + 0.011154571359353428121876614791219530155146\
01646949659517653543809584427204812`50.*asl^3*cf*nb*psibc*psicc - 
 0.02193295156757787754282600529793909465576022751895543668173079860658793608\
656`50.*asl^3*ca*cf*nb*psibc*psicc + 0.04953372850983634638084591681830064627\
560908002593227665920056323556664968099`50.*asl^3*cf^2*nb*psibc*psicc + 
 5.60467095114371418474371532658037754307210154689602504800657678390434246`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.094774123773948603231382158171777651251733\
52487620644049275260876603725695828`50.*asl^2*cf*nc*psibc*psicc + 
 0.05976752255907074335668214549315276143241402027936119660394499764220673303\
567`50.*asl^3*cf*nc*psibc*psicc - 0.09449271036265430576003946565576395686591\
494739903866265154488872592915868866`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.40509717448424738186110806180520268010203480886423701514750180138332131314\
05`50.*asl^3*cf^2*nc*psibc*psicc + 0.0001070214428476351405856654756484260415\
2780918866353579862427342145651014521`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00051089481117764657617247241275150005619635311965242613254241896297229575\
86`50.*asl^3*cf*nc^2*psibc*psicc - 1.3786532083995145619325100304782740801008\
8779874119670806870459293595038241489`50.*asl^2*cf*nl*psibc*psicc + 
 (0.1717706275359333350847565631074817985211393582348768638107135330477814898\
7242`50.118654255221784 - 0.0682849205959616331402542538757355786662285378643\
535923428901172213416406951`49.71803016167487*I)*asl^3*cf*nl*psibc*psicc - 
 2.86395948072491004828596393230212790636178878021881005769627059503240805279\
379`50.*asl^3*ca*cf*nl*psibc*psicc - 15.6582208224952497788583475838450481375\
6984211284017297040296484243157582301289`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00155681160293665076754534390398460868987256929997261642793302681940664431\
276`50.*asl^3*cf*nb*nl*psibc*psicc - 0.01486369364415768129944331577428903198\
910301241151150992756274650591169900925`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.10810903923555050997507943008842236431371322796245810068980116213179979977\
811`50.*asl^3*cf*nl^2*psibc*psicc + 10.25981727095779577096150599189290823079\
179547013236495228228084517541000273452`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.5168443515252925191684515609763894815002746862963231461271033807590046173\
8519`49.80375480440792 + 1.02560087553932461045096653870962567225379991750591\
443975888237991625400805896`50.10137341300359*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 11.07505995745638575550797687514232086816309476412816652915659232\
517235632153873`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 11.0074832768779146782576635830913693309279298098206702937328808792281695142\
0054`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.011585656548088416249336390267\
89763022048945333289333698495468848542951741423`50.*asl^3*ca*cf*nb*psibc*
  psicc*Log[mu] + 0.110614315356064921563279328342430111325542149710131254792\
3372757711657962226`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 1.86542132199232650381118290761689240559850826729679362768768742639552909140\
627`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0939717002773259125760821019957071784545953975084223901519222115692296920\
7314`49.80375480440792 + 0.18647288646169538371835755249265921313705453045562\
080722902834501264075826179`50.10137341300361*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 3.906119377567818560137724223546837606646298548423088786340161009\
72762527921105`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 2.44669713231212982178550579766469852798200944264961915828170727359878421873\
183`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0021064830087433484089702527759\
8138731281626424234424308104426293832334788667`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.020111693701102713011505332425896383877371299947296591805058339\
50043437534626`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.29255929723504488110234783401823241965888854966467736816713786427007741859\
46`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 5.98730232427262061270862252104648\
85117120763049499079894550564828207584758418`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 2.1772008451900438591667718258350867315316641108908756327369277\
7851613157500358`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.19792734956273125992425198416682606650287855553553414843057443023267535319\
212`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 17.5811817630625594480365252398\
7803010395073424389054489168435257274100958056333`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 24.2339009422054319431735463906478766952856920817787270786\
9771158626620760584849`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvetacv1mb475100mc150100qq14.m <==
16.73909320405306165114985383812225595314993507202522733286869065337078822177\
344`50.*asl*cf*psibc*psicc + (0.434299666031169340587031007186622295246743576\
44117679224395561199619298253564`49.807838231140984 + 
   0.851677772334469697562561231840441891001561407786156760454394485138236679\
77985`50.10032404862424*I)*asl^2*cf*psibc*psicc + 
 6.87766230539273319413903296818813271310440405468340103354246819290373368945\
329`50.*asl^2*ca*cf*psibc*psicc - (0.4286552244773040419191777307390399628058\
2334056615598611164186480763074895384`49.94670082558338 - 
   0.534771619427421231718153293847811876236926659795602689735049343187932136\
33583`50.04276105527566*I)*asl^3*ca*cf*psibc*psicc + 
 5.50922517414499904516037417338180546144968597790943317233849312884495488965\
96`50.*asl^3*ca^2*cf*psibc*psicc + 9.0259476523311625381952367448266802982927\
9474556038781257435853758853856638127`50.*asl^2*cf^2*psibc*psicc - 
 (0.2842067365364693809733148579605424346659375567742554164946636482849286369\
3236`49.60515456681875 - 0.95635145533122482226903038933423729809467177176349\
672724103330367895969782328`50.13213772214055*I)*asl^3*cf^2*psibc*psicc + 
 60.9538696331669510462887175013271383623189564087763506503455229151822554757\
8219`50.*asl^3*ca*cf^2*psibc*psicc - 119.938490764281513411423941705455168131\
40494217030273340058056536190681489508639`50.*asl^3*cf^3*psibc*psicc + 
 0.00968455747102784298144267610375998955217804332038899893829645571517046196\
217`50.*asl^2*cf*nb*psibc*psicc + 0.01088982299399997364956237203336930630901\
779992816157915967650161441381772588`50.*asl^3*cf*nb*psibc*psicc - 
 0.02139225826506397111796102484386176708724900591994174767895246845809752740\
888`50.*asl^3*ca*cf*nb*psibc*psicc + 0.04770621631242341893882192862093629025\
975106149977781237830561367439414015963`50.*asl^3*cf^2*nb*psibc*psicc + 
 5.60309045814569804086268829418273732783009739557909816039159918675350614`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.092356733919342001529307807025910856850492\
28710675743998295742540694626345563`50.*asl^2*cf*nc*psibc*psicc + 
 0.05822320623636747227862444237374650462056036639266749038582636611488808055\
449`50.*asl^3*cf*nc*psibc*psicc - 0.09207326473748507644075883085051561321911\
934062961060453309613773385387383136`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.39005618922143936823724659152332452050762204341804498665855688018249054737\
613`50.*asl^3*cf^2*nc*psibc*psicc + 0.000106867688300071537273637478908140407\
63986361256854725137735704693770527533`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00050957158767613602429310621237210331984180792284574901147600350980112846\
919`50.*asl^3*cf*nc^2*psibc*psicc - 1.290826244392888647214932825708541068882\
41082475187534345292298487972996714355`50.*asl^2*cf*nl*psibc*psicc + 
 (0.1664665481192869495461016364697669280555114876422671904018792092448988764\
698`50.118300959789416 - 0.06656999232172688365098372144489471331688990851891\
156568393916444448935539903`49.720252492631396*I)*asl^3*cf*nl*psibc*psicc - 
 2.68574237919553349860798873189447679614012563228723144749401319139242644647\
752`50.*asl^3*ca*cf*nl*psibc*psicc - 14.7646959149106753499005408779673488588\
3210798903750440426668640543195474655794`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00149363896795879679407919053159539686062298083973986986568711077125277855\
935`50.*asl^3*cf*nb*nl*psibc*psicc - 0.01424408055277826862378673251732053852\
365994366256347558584184774024161815562`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.09954137735549510833009481148083999368655593856176060006280192261373273434\
733`50.*asl^3*cf*nl^2*psibc*psicc + 9.768401229770322283896903464310599605155\
33995890912881278637288476737567239235`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.5068868833014793125639825643047462206682722440778639049038143609524035083\
977`49.807838231140984 + 0.99402400084918125438002985474833554524865333043808\
806368828262419812521041999`50.100324048624245*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 10.42987069743699389732888124976514116087839558665046382792699443\
007658646148023`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 10.5345106896860781942459492809326118853534623877117736280891122484464608532\
0351`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.011303198083258591852449173682\
65812900237180663251013247968150874287596596472`50.*asl^3*ca*cf*nb*psibc*
  psicc*Log[mu] + 0.107792892027965436782880765580096625251750160795445863086\
13759765683372484179`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 1.77607295086733132434489153896556356457369817434711432959752234268497739498\
042`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0921612515093598750116331935099538583033222261959752551963671404330065035\
8922`49.807838231140984 + 0.1807316365180329553418236099542428264088460600796\
5237521762812897010775971717`50.100324048624245*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 3.672732345413685290398633851252175191889127026906008456793165492\
67196923707463`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 2.33937176407644041453203504955702848079328366041342839330345913186507279038\
989`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0020551269242288348822634861241\
1965981861305575136547862058305820787022428751`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.019598707641448261233251048287290295500318211053717429719573305\
59955311654841`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.27392183662383356453414860950239739452009812009834360624477859048175727086\
18`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 5.70052758668395220944059520176477\
607757901670892953412310473607253618857649132`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 2.0729191224305280761602164370053731191196424396107396611976415\
3263502734211762`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.18844719294822982510547422154594301082905840360097633283632395981859239045\
337`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 16.7390932040530616511498538381\
2225595314993507202522733286869065337078822177344`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 23.0731660724667401799449585304677176058218705032795733556\
2620319660629448489252`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvetacv1mb475100mc150100qq2.m <==
24.28055903246548049723239228210764656212408665010852012027013176184238421534\
349`50.*asl*cf*psibc*psicc + (0.502368439464148086151434295919426628267601926\
40714233839721941318482143916917`49.77696208827371 + 
   1.075826777308161032162777070680610049093000010947512537773291561549698525\
6915`50.10768209024201*I)*asl^2*cf*psibc*psicc + 
 11.0594190611347059879216566750800753008192317450771039602924774520075011803\
1639`50.*asl^2*ca*cf*psibc*psicc - 
 (0.5508901931937192301423456707547591951853722509508649899410933369202953622\
6426`49.95613707570155 - 0.66283029099153879616635435086645845947659006876453\
625517257543685729008315282`50.03647438168617*I)*asl^3*ca*cf*psibc*psicc + 
 9.28291023852477025727658493153407418049892338597836563667781170625371684856\
631`50.*asl^3*ca^2*cf*psibc*psicc + 12.60373441332146364488822422061828467505\
348758961112730409517438294792114698002`50.*asl^2*cf^2*psibc*psicc - 
 (0.2641290640934323719944281367954328881146068920144712472181487742541305543\
9485`49.43275879761444 - 1.35349473809969721804840093880016680504160088432525\
442356775602969710738173057`50.142399176842105*I)*asl^3*cf^2*psibc*psicc + 
 96.1141979318145813638406007374824045775005491193113080002747023690496570962\
539`50.*asl^3*ca*cf^2*psibc*psicc - 
 190.547507656130183557699244371935475600735562310047181410931`50.*asl^3*cf^3*
  psibc*psicc + 0.01167541106913984113937618879324936843796953436335913754374\
3680286696820966`50.*asl^2*cf*nb*psibc*psicc + 
 0.01306220342854746448706637701582407662292508694205332997502142564871695686\
718`50.*asl^3*cf*nb*psibc*psicc - 0.02584125949313142562647858369748935651587\
414179822225913025399142619144732631`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.06350406493551588591295197485821850273768022551042653293824524065729492362\
335`50.*asl^3*cf^2*nb*psibc*psicc + 
 5.6141715456850211525037013957730525135749499497025481621144186421734954`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.112253725831942319627577900715734048820389\
12735449071882576794575955065027937`50.*asl^2*cf*nc*psibc*psicc + 
 0.07094716197341905517762735959526777431783109104974370577363595359047461359\
155`50.*asl^3*cf*nc*psibc*psicc - 0.11199902322968140888244593933524082720815\
47723429230389684719789873703514451`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.51983566040051285562095657044368559828562263441068052547086666252740531194\
483`50.*asl^3*cf^2*nc*psibc*psicc + 0.000107955372145924380635670999457819258\
76503529531237108344289675777812230471`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00051897071011850431247539812613892945978015041233403343376137997502885403\
473`50.*asl^3*cf*nc^2*psibc*psicc - 2.111927694379344825095792525412232212992\
74239314442188470858265800645821642016`50.*asl^2*cf*nl*psibc*psicc + 
 (0.2105659733381844077175479067739116835835676488662512079527494352694618137\
9868`50.12088290371672 - 0.08051498412760344103477485156931398717383798631379\
219411860507129669922105751`49.703371423188614*I)*asl^3*cf*nl*psibc*psicc - 
 4.36596952249491032712509109199956247638823476906122915089767197901531564718\
209`50.*asl^3*ca*cf*nl*psibc*psicc - 23.0649656382584363729739359084895936582\
4599582136939879235593775232989778051128`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00203105900051229733598993892541631388997128997166778894669955933357489700\
128`50.*asl^3*cf*nb*nl*psibc*psicc - 0.01952770132390748840507353025409826792\
892723401028304173531447402243955134155`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.18369587703160707322854651651033952050304511631942483716989400731925369730\
489`50.*asl^3*cf*nl^2*psibc*psicc + 14.16936030052197901748059016547797294743\
21557025574634731796580418664714519091`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.5863324162232588745410835062014967289889055288059322871620517200713142116\
9642`49.77696208827371 + 1.25563642980759518654956869240300713600433896534148\
746933149318859793047899276`50.10768209024201*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 16.39304010550998788002074749725046284880648684762397672236610556\
629068118846126`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 14.7102753108486295481736369852243709011649079036389295292414693133755670426\
9896`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.013626795484745199504035348485\
75830816263363359082790907780101343699211561392`50.*asl^3*ca*cf*nb*psibc*
  psicc*Log[mu] + 0.131015392541997342765829683896889930007779306000917553907\
2157384187539523066`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 2.57624732736763254863283457554144962680584649137408426785084691670299480943\
799`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.1066058938587743408256515465820903143616191870556240521776027175938435688\
7403`49.77696208827371 + 0.22829753269229003391810339861872857018260708460754\
317624210961124224224423859`50.10768209024201*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 5.836845225113406999692224964110507720660833208851207562425451662\
29901556654564`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 3.28962925623015170781913718109001216714214885317764547945543411165142760981\
716`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0024775991790445817280064269974\
106014841152061074232562021484010715034932124`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.023820980462181335048332669799434532728687146545621373433401884\
0307611818269`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.44816497601752313414674700310604283587164741785054085447574188583735459578\
619`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 8.2687870183531673984772872485505\
9026650800415049318370730572938499059191355786`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 3.0068316430375154176281044540183964605483651456338849846104480\
04714814205763`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.27334833118522867432982767763803604186803319505762590769188128328952942778\
481`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 24.2805590324654804972323922821\
0764656212408665010852012027013176184238421534349`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 33.4683225703504183173851295216571800212318410385095841337\
8034962052354240242947`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvetacv1mb475100mc150100qq25249211000000.m <==
27.55556635157261451694616869351554820110940804112027255563445269258692394017\
183`50.*asl*cf*psibc*psicc + (0.527442843310821526908600827872829169639667859\
66659432220159341734889282487799`49.766528729671805 + 
   1.162890186960978047094780415245216756265243257346737744778012311402563465\
13649`50.10989203150254*I)*asl^2*cf*psibc*psicc + 
 12.9709584321908309330937494378333850269772834408844302551962039263268640750\
7524`50.*asl^2*ca*cf*psibc*psicc - 
 (0.5988113041020675657471829079727654000569644445964127922543223471580977822\
8376`49.95913802919785 - 0.71208022560103247873214446189563013427008010499957\
78308587209980581699747734`50.034376964646654*I)*asl^3*ca*cf*psibc*psicc + 
 11.0608041797122044688194645577550463364375542992021283483512894888160956795\
4867`50.*asl^3*ca^2*cf*psibc*psicc + 14.1273523146464345775319240100821045061\
0632800207490492650462709451637634033378`50.*asl^2*cf^2*psibc*psicc - 
 (0.2517804406720060340253886608272790926667738112313971712435398014674776929\
1015`49.36346125669129 - 1.52127445515097740548487783395421863231472490825270\
496829781412739259917346489`50.144646840137234*I)*asl^3*cf^2*psibc*psicc + 
 112.278513692737621460132036672113652658349889520047500818633161375983446859\
38328`50.*asl^3*ca*cf^2*psibc*psicc - 
 223.5385257337974605210324916788313913858563918118502446097185`50.*asl^3*
  cf^3*psibc*psicc + 0.012441603112466284916627085432098747548743581982615977\
95816427938954077889175`50.*asl^2*cf*nb*psibc*psicc + 
 0.01389543635428695066774576802078317573987257092230245115904211917051947012\
015`50.*asl^3*cf*nb*psibc*psicc - 0.02755394196155781131931894049250979287981\
471691620034632953579768771254336161`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.07003824399698273949496256628340633182099201063827920511794581404122983441\
309`50.*asl^3*cf^2*nb*psibc*psicc + 
 5.61750341231134162004238320171176042814502728715485660470895806891408028`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.119916495303566153609286095072626071420403\
32719703078503378819108814230651922`50.*asl^2*cf*nc*psibc*psicc + 
 0.07585489246099405511413356783841309707655535507392043542055349411839185027\
776`50.*asl^3*cf*nc*psibc*psicc - 
 0.11967827052453442186079245748001611735640907135852377472665355035752159597\
7`50.*asl^3*ca*cf*nc*psibc*psicc + 0.5733557796523764351246086448206941897565\
6241420416116044155179378938435031722`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00010828690088743180691640231373695496038631065442215532908202411703897707\
482`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00052185339478858249453851710208454233\
937958752529192313407635818547037842495`50.*asl^3*cf*nc^2*psibc*psicc - 
 2.48927250739369635529443362146858698145506143640288373950072192196062211729\
365`50.*asl^2*cf*nl*psibc*psicc + (0.2277808499436487454004474084784664471303\
0078668438935929699804126410223950124`50.1217087025487 - 
   0.085791864027268824488142777354778399019826970144594437867136664455578564\
30244`49.69763759738389*I)*asl^3*cf*nl*psibc*psicc - 
 5.14783298348219566768104406822285146051040617723769486235677393772795797542\
892`50.*asl^3*ca*cf*nl*psibc*psicc - 26.8559459296367983601295549432157496763\
7645381161693725440528242391832349627331`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00224786093529147561413330669488575171121722722449805901944517763078298204\
852`50.*asl^3*cf*nb*nl*psibc*psicc - 0.02166566501545606321495412021231325792\
031582367775233723134582253606962526232`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.22487208344794056366582029050396815994666726978879571497472412350617139124\
185`50.*asl^3*cf*nl^2*psibc*psicc + 16.08055018001477996861188944821341974373\
936791762140588745200839336550510694384`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.6155976618833159696105294993530640872642520084499206538040613733012851959\
3156`49.76652872967181 + 1.35725129120458524902009469359929575865908552378199\
330643601991788108797680252`50.10989203150255*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 19.09415612302436779650128419419297260762338239502965463427227276\
772941372843698`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 16.4885449936292003953472076667422582123690958862453091204676445575081165122\
3893`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.014521045992467809379572695299\
68707538920519928795737807625096697850883751102`50.*asl^3*ca*cf*nb*psibc*
  psicc*Log[mu] + 0.139958888562669773480137153621418226396014054471674062541\
74343409227063697192`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 2.92373639636632363065670717240243995340715780320389197953672879879372820126\
249`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.1119268476151483581110053635187389249571367288090764824990351896673483863\
2224`49.766528729671805 + 0.2467729620371973180036535806544174106652882770512\
7151026109111773745168791583`50.10989203150255*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 6.821160795478090248605568243503910516373972629659789268945845739\
88333202973398`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 3.69590792123802360002753125866129639670286383891916035801992502986657196210\
298`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0026401901804486926144677627817\
6128643440094532508315959040466620975333653111`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.025447070647758140632752209749348768435638918994849829549862502\
06655599295099`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.52824003233928447316451766432637049968532397041148171255675450247859690141\
633`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 9.3840965122176052117436348477430\
2036988071277909128918686882071624666506755843`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 3.4123987317154928042704126719065528617748046469422869771046900\
9032871984537003`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.31021806651959025493367387926423207834316405881293517973694747693922738170\
875`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 27.5555663515726145169461686935\
1554820110940804112027255563445269258692394017183`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 37.9825926590076918501585989271418316404092080438801836906\
8652959146181595913286`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvetacv1mb475100mc150100qq273100.m <==
29.01743655490871574658149129564914000971473973553249892451195370989874662248\
507`50.*asl*cf*psibc*psicc + (0.537990740877549207965451695610592557003499573\
55734298666459550044895978546504`49.762282815366504 + 
   1.200182467809854774630121779256400778332711797312279961981886283391870339\
98323`50.110755292417345*I)*asl^2*cf*psibc*psicc + 
 13.8399587097401547406601934043637494698641247836151925238865123700118854590\
0746`50.*asl^2*ca*cf*psibc*psicc - 
 (0.6194003973874576476009617461474111402201710502287477374092137919115205629\
829`49.960332568593444 - 0.73310663880953246998254448303425109572061413520487\
016308125859542643079701435`50.03352824131692*I)*asl^3*ca*cf*psibc*psicc + 
 11.8780096136787007039061911356469865229412013735476522746644947701260156565\
9245`50.*asl^3*ca^2*cf*psibc*psicc + 14.8026522013091417259806221864142067197\
0021753915659716479718865777524153880543`50.*asl^2*cf^2*psibc*psicc - 
 (0.2457884521412224156738147922909646436910358979729313669851398878514691802\
2333`49.33312632947083 - 1.59535052020825284308469102383901939205496338777827\
835619901112714675417646682`50.14542097314526*I)*asl^3*cf^2*psibc*psicc + 
 119.648510665431030284162856463096627613902241684753643565416267235206572754\
2076`50.*asl^3*ca*cf^2*psibc*psicc - 
 238.6829805943310327495205058494628216122897160143940426368966`50.*asl^3*
  cf^3*psibc*psicc + 0.012768842959817411166147168448956294892118868783196182\
01580199124858078964968`50.*asl^2*cf*nb*psibc*psicc + 
 0.01425092390547895551616585235422849290314213548644975428214689448468168527\
102`50.*asl^3*cf*nb*psibc*psicc - 0.02828547125687184642855777454084263992443\
158367852955707768394918689405976719`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.07290418622715772756977219638540744353267886104750844298941258698899588601\
216`50.*asl^3*cf^2*nb*psibc*psicc + 
 5.61880613485471869352465661190061637811551680409941666110507477422611943`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.123189951335194496441855884772832406542409\
9202250198704345903543069196567418`50.*asl^2*cf*nc*psibc*psicc + 
 0.07795259810799243933396401770986759536819028263246871474353947941517127328\
276`50.*asl^3*cf*nc*psibc*psicc - 0.12295936992259045449113884510320836420676\
854836621990597862322242891789113442`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.59680166644706213332019775373681290807428117582147715587695279236218747628\
547`50.*asl^3*cf^2*nc*psibc*psicc + 0.000108417098791626607454205804496377974\
82920670495748919146839504755323820683`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00052298775879981686562003107382359452302617686309154774466473907415477940\
638`50.*asl^3*cf*nc^2*psibc*psicc - 2.661120887633764481422620429795886579780\
29045784327218610933850110482167950274`50.*asl^2*cf*nl*psibc*psicc + 
 (0.2351675124034194457440502794941325904738465820386808739641154331360063585\
5411`50.12203805639131 - 0.08803206534070833178529574692780828759808334776539\
398442756227451277164526073`49.69530162221688*I)*asl^3*cf*nl*psibc*psicc - 
 5.50572078254737547242890960242070619704032732421653089312588201725715691640\
727`50.*asl^3*ca*cf*nl*psibc*psicc - 28.5802018327384036700385032578807126821\
418103110313145841678354507900278553449`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00234200113762546297466857928926622894116130003507940081635079742035960990\
721`50.*asl^3*cf*nb*nl*psibc*psicc - 0.02259492164473894607193651272490974951\
898791370211684603066151579650662498957`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.24404514041757304518555560935697428714176622808492639960970487803641195114\
638`50.*asl^3*cf*nl^2*psibc*psicc + 16.93365103308699370079199208633342462322\
016635697332555616504619465529894799553`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.6279084954877749956108165865872448333525232795364274191735393223017662690\
2352`49.762282815366504 + 1.4007764640038982439575594159062875639757971977072\
5904754438795480486694801574`50.110755292417345*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 20.31823227502829119532392526677441167768949049035083163011111777\
129314298740578`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 17.2767119705288215879689682826729278009962300632925430245727140337097347138\
0138`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.014902979480539982155340754399\
99140238030095939159706681010783095031827588016`50.*asl^3*ca*cf*nb*psibc*
  psicc*Log[mu] + 0.143779457757805730053727783980108466414489403472410963711\
63175196342684197469`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 3.07884564237945340014399856115153174967639388308605919203000839902823617236\
28`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.1141651809977772719292393793794990606095496871884413489401874897947734511\
2194`49.762282815366504 + 0.2546866298188905898104653483465977389046903995831\
3800864443345564634285866102`50.110755292417345*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 7.267854863795956092839463519586434506662983110645618179955860327\
21564121646193`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 3.87624061278041532798605148582893521495963472533232899610048563074917644654\
418`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0027096326328254513009710462545\
4389134187290170756310302866529427642575932469`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.026141719592328314555223233450928812075361709722256538856640339\
24777654712244`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.56470739124267438454258200082571674839835839614711911877299804108759604109\
027`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 9.8819389771995755278883252851663\
0548757763781919731800072378818474089354904042`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 3.5934323553453001919593910127877474500282319342535701821432052\
9204633559008815`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.32667566866775456290539918298070431363893017584123365292218150746098782712\
128`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 29.0174365549087157465814912956\
4914000971473973553249892451195370989874662248507`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 39.9976345472861737850879276019227745893907972514579965175\
4727699372443234443341`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvetacv1mb475100mc150100qq3.m <==
31.12641298274329645874972821138436024346062306781550537103682146287956487519\
855`50.*asl*cf*psibc*psicc + (0.552600087023433015372515927643679463778459499\
41313147776542168778166565799788`49.75653793874228 + 
   1.252461930728748255858321951182403368321928705606338675715080714297261359\
24358`50.11189152388867*I)*asl^2*cf*psibc*psicc + 
 15.1094213496689900519695487203302480938331514292638355304725952826027006561\
9238`50.*asl^2*ca*cf*psibc*psicc - 
 (0.6483220548419874294504436928015362204963167600925327127374949937363861537\
041`49.961924475149495 - 0.76251956866614856140116518449513259230387617147868\
343242662081630326330067872`50.03238467284983*I)*asl^3*ca*cf*psibc*psicc + 
 13.0809526186921866829202493541854607816470675533419598994159378870534855413\
1324`50.*asl^3*ca^2*cf*psibc*psicc + 15.7721302171430892641641850970830309550\
3868263127087713266984696199942989244488`50.*asl^2*cf^2*psibc*psicc - 
 (0.2367106534119383523674580845115754313411240962474168177879513994260519624\
9646`49.28976817769396 - 1.70138077712544935999479497951768068343268614418284\
532876874602882741947646934`50.14635189511043*I)*asl^3*cf^2*psibc*psicc + 
 130.4395233523904206000698364261005533401210206975007619199092`50.*asl^3*ca*
  cf^2*psibc*psicc - 
 260.9679844084463655406617673436201331013609669525281965627145`50.*asl^3*
  cf^3*psibc*psicc + 0.013226741576816053991900771924995149851842453252494803\
0563302882292975200078`50.*asl^2*cf*nb*psibc*psicc + 
 0.01474799885821169296093664549506378775140255894649515049939580117310616985\
866`50.*asl^3*cf*nb*psibc*psicc - 0.02930911376235624719138698559329705651553\
156834518693770268875010197299517169`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.07698920616316067460740380398162577018299327048271102642145893901973560646\
526`50.*asl^3*cf^2*nb*psibc*psicc + 
 5.62052212173841291331622824681586389656681010597788536727286037122717228`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.127771039192353513742632411900058471200854\
69184558814090162478177237008834155`50.*asl^2*cf*nc*psibc*psicc + 
 0.08088940179385801734567253619385353952390592168037271115188513916631956762\
268`50.*asl^3*cf*nc*psibc*psicc - 0.12755163648229477440512508968390064111158\
521796058991995993433584090188174387`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.63019125372200197739529378845042772692556674219855616341178924944328629725\
766`50.*asl^3*cf^2*nc*psibc*psicc + 0.000108589095527032984028892158219874452\
48798762654814780538138528497283487328`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00052448826870429548734983880127166514334906346967719475934789612117332652\
143`50.*asl^3*cf*nc^2*psibc*psicc - 2.912457893359484319913401211364474934487\
59606499548847885108527656472494765136`50.*asl^2*cf*nl*psibc*psicc + 
 (0.2455350381759322337738481814971126607967772222386384221225446280266002347\
0389`50.12247754296957 - 0.09115387929746930265579248886542306471536186536336\
733612541454933740791198453`49.69213922363822*I)*asl^3*cf*nl*psibc*psicc - 
 6.03107666186700293433095290290757086324148178688145696047759263647295583616\
229`50.*asl^3*ca*cf*nl*psibc*psicc - 31.1005282378383371023482460458347601953\
9666501209940096811516079494230235326897`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00247521793983656514177264925027629026440141382112071628076870577322014455\
17`50.*asl^3*cf*nb*nl*psibc*psicc - 0.023910739206912424534598583480360724015\
11540936449954854890761464266154570689`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.27251488905241583699241294340054683461028175820331441099501509573254749783\
556`50.*asl^3*cf*nl^2*psibc*psicc + 18.16438245205225218080002710305690009223\
10040558227601890655694138236324486635`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.6449595929537998729716668442459673318139799072542197165950508477708059011\
0536`49.75653793874228 + 1.46179372027259476975331829672142214666093583105994\
220555507682516124579332742`50.11189152388867*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 22.10258712219062306323243963562729005300179622715466689089810084\
980578774857306`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 18.4082249057473887763638203295362084410612793208654148902487078794339698274\
9493`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.015437409554962010387901478602\
58992578434973681574544576673892324303587883236`50.*asl^3*ca*cf*nb*psibc*
  psicc*Log[mu] + 0.149126211457309915133645349048940520238519716543155271572\
70164551118216880191`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 3.30261499128222766923636856419216365313290982833141094346646716614975135430\
243`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.1172653805370545223584848807719940603298145285916763121075070524195091428\
6614`49.75653793874228 + 0.26578067641319904904605787213116766302926106019271\
676464638644980387621671766`50.11189152388867*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 7.919622727908537837027710630836890293160874046914780039734655172\
62242690258609`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 4.13539123435110662842686257774735731351701621390110244670572792291510604231\
193`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0028068017372658200705275415641\
0725923351813396649917192024763065867013738915`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.027113856628601802751571881645261912770639948462391867557120454\
57326468206132`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.61804276036689346862428907659567806061679023997147503118262434734087487323\
384`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 10.600154603337927662182924961959\
29435913453520255491872189966796572837753016442`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 3.8546016739410646044301545316215615851398309827472431716512400\
1520472326310085`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.35041833399464223676637768469286923501271190752247665196837099966267180042\
983`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 31.1264129827432964587497282113\
8436024346062306781550537103682146287956487519855`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 42.9046476554133598387406253665722021595861228366768926034\
3715470443319222397369`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvetacv1mb475100mc150100qq32.m <==
21.67523483854195497990748017802037661472090284593991981628300133355622874377\
085`50.*asl*cf*psibc*psicc + (0.480734625278325074463348607961904164036837980\
03598459878532486115535009604166`49.78636085030668 + 
   1.002586978902759480270806841625673819265045571410133244730361700022489068\
40019`50.105577506574505*I)*asl^2*cf*psibc*psicc + 
 9.57704707223443080214567917578245076990094376968359978725118393894497818928\
675`50.*asl^2*ca*cf*psibc*psicc - (0.5107538558534004163232294347937939385869\
8173320602544868303618345945121488641`49.95335299434607 - 
   0.621205841614512967476306068809331605239327253615220107158032517874540078\
03668`50.038376871431005*I)*asl^3*ca*cf*psibc*psicc + 
 7.92507314444489679567281630017668589768196609597791185201031921830436958491\
496`50.*asl^3*ca^2*cf*psibc*psicc + 11.37979400384648890732972598899639604123\
088070906231860007961032420831317773239`50.*asl^2*cf^2*psibc*psicc - 
 (0.2726376525255368727212994674584455987757709600375902344197648302826503649\
9839`49.48980575116205 - 1.21809284288928776372001703200030975683273206013389\
229812223012399731939946589`50.139900308868576*I)*asl^3*cf^2*psibc*psicc + 
 83.6218822062214637068789251619649376784240780969027381708697793455346132332\
6791`50.*asl^3*ca*cf^2*psibc*psicc - 
 165.2727151103378755780329822645524324716236776747467020513795`50.*asl^3*
  cf^3*psibc*psicc + 0.011028135437375792572889053028342034622153162092962128\
44869561331011624587925`50.*asl^2*cf*nb*psibc*psicc + 
 0.01235718482786499431036010982514711086930666164798569692605859718314970209\
286`50.*asl^3*cf*nb*psibc*psicc - 0.02439454932411348316319493159539475852710\
279462678091234818430230889176464671`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.05817870137411138323804974173976919424086880218175437578251754790504763657\
736`50.*asl^3*cf^2*nb*psibc*psicc + 
 5.61100131698895384504114912703976214603491772659914171566651986253662023`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.105782287213580002438013697695038339033230\
32916456429850785073875798718766786`50.*asl^2*cf*nc*psibc*psicc + 
 0.06680556157712801830996057296112411743081836570673045237091362293366983062\
631`50.*asl^3*cf*nc*psibc*psicc - 0.10551562169524103867554934393247166210693\
972291016480461575856328565813761257`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.47614875350282708380727068767761539530602044389813694282903340149887124323\
512`50.*asl^3*cf^2*nc*psibc*psicc + 0.000107641868607797668100172853814329775\
74429564439194383979091145441846839694`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00051625241301833343994559805298047975800883187037122922662788257691347639\
82`50.*asl^3*cf*nc^2*psibc*psicc - 1.8200556382594176248515842847991909803144\
3954770559460906107207366238678034436`50.*asl^2*cf*nl*psibc*psicc + 
 (0.1961195481993465609389911346969185751584719553055634686774871011100859867\
4404`50.120118826777684 - 
   0.076020112481926144598550413828610599467568203866560089959491257572559460\
875`49.70852645055104*I)*asl^3*cf*nl*psibc*psicc - 
 3.76521989369714762299223015927335523478265305929245307580015150334353356515\
056`50.*asl^3*ca*cf*nl*psibc*psicc - 20.1253739455328471814271134531496766970\
7397325035912862670510512255742018097738`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00185205099107793443044053881395343960896056559700080475921001417361800211\
616`50.*asl^3*cf*nb*nl*psibc*psicc - 0.01776494231367731987516677497684743025\
00285183185191127881980202736564849721`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.15282891055323520995083239577951251070658223969673543915728486345012511852\
661`50.*asl^3*cf*nl^2*psibc*psicc + 12.64897614651591078140752422429755406660\
423925713679105484466120274871832013707`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.5610828074754866785606781488322572630771917078004549622856908127438345711\
417`49.78636085030667 + 1.170155606194255667719258179528520789570267818391926\
59511153139227278437792991`50.105577506574505*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 14.28894610319857506791812498565086542416677438068280723494969246\
327198502190851`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 13.2817700919176512342429190243767720434405499423082129705850292967977646535\
1424`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.012871336631598562666562602141\
64609245806018147133120803769688228138970209919`50.*asl^3*ca*cf*nb*psibc*
  psicc*Log[mu] + 0.123462341945124254716265343730394774138113753601314035234\
89408406328914599753`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 2.29981384482107468752864076805410073938258895584305291906266567322703969457\
036`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.1020150559046339415564869361513195023776712196000827204499440537598305179\
5924`49.78636085030667 + 0.21275556476259193958531966900518559810368505788944\
119910993083067138707603277`50.1055775065745*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 5.071632274241872384671302715772588544130211889657449405510106957\
02569733142491`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 2.96390740183124968053271647646461421059235854400806724121489132249249396615\
646`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0023402430239270113939204731166\
6292590146548754024203782556069797340360857985`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.022447698535477137221139153405526322570566137018420733683395225\
10864919233231`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.38622780204168114038979801138642177145100329613406976918501992506354331123\
145`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 7.3815392888214315767904972351032\
5939177592056602171533836662881823959260925508`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 2.6841961050259751188329080854920943242821529330988055779386121\
7502975265552223`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.24401782772963410171208255322655402948019572119080050708532317745831999191\
881`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 21.6752348385419549799074801780\
2037661472090284593991981628300133355622874377085`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 29.8771437014462307443044706773832871257312924828435854747\
6448903817390570041374`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvetacv1mb475100mc150100qq335100.m <==
34.22064557911330970361208927000039184965165112800978693184959128207663716121\
02`50.*asl*cf*psibc*psicc + (0.5728891831602414229177873568006371149665523742\
5491445595434521458710655627106`49.748814496645856 + 
   1.326232681299946412929947091268892926784959539314235475367648678778691802\
7496`50.11336360000549*I)*asl^2*cf*psibc*psicc + 
 17.0033747771048341219104348620786588390391982130768314357339155726017650272\
6512`50.*asl^2*ca*cf*psibc*psicc - 
 (0.6892398357284859963964553511445442880706036919449280275763461369998496266\
7315`49.964020961644955 - 0.8039070209074462838821510475657729754481445680625\
7477020890264614231140284453`50.03085641297509*I)*asl^3*ca*cf*psibc*psicc + 
 14.8941896854239620252919432051723012054646471459724949612645477700170078580\
535`50.*asl^3*ca^2*cf*psibc*psicc + 17.18518572447149989426664717464228143310\
472174624681646408368128981154595798642`50.*asl^2*cf^2*psibc*psicc - 
 (0.2226074225014995674244531600932395222071988479727022055283383580522756557\
0163`49.22654729992297 - 1.85525391600560958249220453549016645601648616080273\
098278383074783417561618086`50.14741101575819*I)*asl^3*cf^2*psibc*psicc + 
 146.5936589068359692210958358805481538103870154031142406202829`50.*asl^3*ca*
  cf^2*psibc*psicc - 
 294.5645353148849563168629032242615718214948603896555346181337`50.*asl^3*
  cf^3*psibc*psicc + 0.013871339772098520282972548290374308688422166277565510\
55145520257043416597182`50.*asl^2*cf*nb*psibc*psicc + 
 0.01544711452570984463295807217361626591268570773660031038346137165392464227\
222`50.*asl^3*cf*nb*psibc*psicc - 0.03075016973782117412273531170749067524677\
583011997629330381362143864370648864`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.08288630861734244443974932193913888488378688354997366362412914991337696007\
232`50.*asl^3*cf^2*nb*psibc*psicc + 
 5.62274801707548220745391647505716468263077410969935709191389304656187836`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 
 0.13422109052824720304050232397989771918680985510857414413896984728696454507\
6`50.*asl^2*cf*nc*psibc*psicc + 0.0850265200180417507873572697993323390244883\
6246161019613363345377789166546414`50.*asl^3*cf*nc*psibc*psicc - 
 0.13401818051942122729607599903579974372419645752772199072981874601763052360\
597`50.*asl^3*ca*cf*nc*psibc*psicc + 0.67833246630217084832578435473164568310\
927135807647366441782130039378658387631`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00010881304661506933225309420567199269845736346351816868043823456493353012\
493`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00052644539101236689941864576670509338\
971606355917230736130568502481702914762`50.*asl^3*cf*nc^2*psibc*psicc - 
 3.28800901710648500504846159962639380385360221348383846464378781937294829283\
923`50.*asl^2*cf*nl*psibc*psicc + (0.2601875696035752283186435742011407833362\
2988169557782414904891988294140878011`50.12305733496488 - 
   0.095524472315269045263039942554939731727791048752033891380848113437673057\
70648`49.6878854378446*I)*asl^3*cf*nl*psibc*psicc - 
 6.82010034274387882038639419936156485990681748973431810980684829074318022835\
115`50.*asl^3*ca*cf*nl*psibc*psicc - 34.8647449031606509093835012326320441338\
8854762586250590593993841842071787947126`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00266558911897590947735758858559470151932076413576313257778573482858418006\
713`50.*asl^3*cf*nb*nl*psibc*psicc - 0.02579262597033551731655212940501773104\
504308496377963836982011584605348421815`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.31592049517534780651740843773319026548847379347001498650398978094977279837\
224`50.*asl^3*cf*nl^2*psibc*psicc + 19.97007796560956121118115249917069962742\
462584975332818169256821933443787420759`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.6686397325214246007543360228360893754275385506494543739649664503406847824\
0635`49.74881449664584 + 1.54789423740530138859673570905636049302124157592447\
346008712208703623650403204`50.11336360000549*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 24.75722984317976465555568773085223965977235616242821217429833352\
039786149052956`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 20.0574532106807003434479718931674919257085083475378968059281549003739532880\
6165`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.016189743474935685687575435897\
52667333497957526819375232338150851128376384677`50.*asl^3*ca*cf*nb*psibc*
  psicc*Log[mu] + 0.156654300181538981588650363039485093308241877111441652270\
68940344898227276614`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 3.63092326647446567476020954530376356862265924540969603303501240351535234076\
499`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.1215708604584408365007883677883798864413706455726280679926915051027539749\
77`49.748814496645856 + 0.281435315891872979744861038010247362367498468349904\
26547037068932660249154917`50.11336360000549*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 8.890481170000963471766250458900882276235788463645075987612948070\
80957452690258`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 4.51362875343939170648172900687355931386687439529422548824122738531389495563\
427`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0029435897227155792159228065268\
230315154508318669443185811306942168259505608`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.028482600033007087561572793279906380601498523111171209502914919\
04090823553093`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.69773718400429511806261404721763832111451293306612880433115410438397832245\
775`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 11.653900947910109880937092020223\
98384581162424275195049144402157932082763811337`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 4.2377821628764035930680334618996304893860451791825274515089839\
2493303796180363`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.38525292389785487209709395108178458994418592538022976831914010239879807932\
721`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 34.2206455791133097036120892700\
003918496516511280097869318495912820766371612102`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 47.1697378662497860954589038497685401255598359148486903068\
6147662321443666301214`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvetacv1mb475100mc150100qq34.m <==
18.48845034201568434632458804587928185015647621955806783793866294932937276716\
224`50.*asl*cf*psibc*psicc + (0.451714400649166570551691075335910665151678899\
39243600064530868523052808381511`49.79956969490454 + 
   0.907230784405625492491968047693370870024335105432570381828756799237199370\
81534`50.102423537219266*I)*asl^2*cf*psibc*psicc + 
 7.81638394464072309999255642074792130939933494205112283083329372935268923719\
58`50.*asl^2*ca*cf*psibc*psicc - (0.45877405962711870666465644531750600641585\
794465567911772820302970772192669132`49.94930974907788 - 
   0.566705215230147020852806366179985378145740446402520841396740612829956787\
97936`50.041068104734244*I)*asl^3*ca*cf*psibc*psicc + 
 6.34004694737678499904488133291185787309174840806033818449887483807487606597\
861`50.*asl^3*ca^2*cf*psibc*psicc + 9.865987099938012185960449009131125394590\
64764541186669693913846502697846657483`50.*asl^2*cf^2*psibc*psicc - 
 (0.2809350293657608304842354949528114219299795495274026543052570930649597148\
3928`49.562942335060406 - 1.0499367141814439940515862680146259440400462176267\
2515374530347737186453630495`50.1354995633512*I)*asl^3*cf^2*psibc*psicc + 
 68.8271022333606832363500660314435095654801508695153427072413307916399582854\
4237`50.*asl^3*ca*cf^2*psibc*psicc - 
 135.6044252258840299486908490885121892236678761767494096143334`50.*asl^3*
  cf^3*psibc*psicc + 0.010180909435621356496521549706221542026527209467205241\
64335139929107010768916`50.*asl^2*cf*nb*psibc*psicc + 
 0.01143258843259855835739726737405089753560600102592802378234978251717198935\
24`50.*asl^3*cf*nb*psibc*psicc - 0.022501244695110769018028331336138747170331\
27222518768009192166666828769266129`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.05148243374458291574244290585253844302170482932164257523850784292687232476\
784`50.*asl^3*cf^2*nb*psibc*psicc + 
 5.60625228285214588153330902185509956807019685419304044605276728120305814`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.097315139918924938934885142314769483936674\
20590624269715983641815291276649841`50.*asl^2*cf*nc*psibc*psicc + 
 0.06139130526961180860451303420860994668361846327443317340271224846459604417\
999`50.*asl^3*cf*nc*psibc*psicc - 0.09703638991844040970758023985988320793825\
918867365532316174964457695329917511`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.42112757381750675204994186029433886642614622834101204889086002576272059682\
163`50.*asl^3*cf^2*nc*psibc*psicc + 0.000107175734894110028984890341558206517\
45332136744404830938727183297843614383`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00051222445809416904047934128148238988290082541593366686875303381162360130\
971`50.*asl^3*cf*nc^2*psibc*psicc - 1.474474546818299121474100305941118476225\
15268764519867215398108798221775152415`50.*asl^2*cf*nl*psibc*psicc + 
 (0.1773635356441775075003785256799454634908756238697921531055956367854777987\
9796`50.11901262295366 - 0.07008101855304037701223632991875137096590399518216\
481620726979460227011771023`49.715748690554285*I)*asl^3*cf*nl*psibc*psicc - 
 3.05882855692214495748546026894708541196474356321060308982936694006791638864\
628`50.*asl^3*ca*cf*nl*psibc*psicc - 16.6309785171417865293922568603286825006\
2736848536370243076599957024749382321894`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00162387777759521327051011035208027208718592644697994881679728783969521559\
779`50.*asl^3*cf*nb*nl*psibc*psicc - 0.01552198201321750274521826176883133230\
839968617890003159564432543118003699498`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.11759099053717674907254932848823547642552347389122783029822299766808018824\
623`50.*asl^3*cf*nl^2*psibc*psicc + 10.78927029414974336399420653234841471257\
877116237174051394007877754845237863125`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.5272122513467899103883375427142588029326893911421239057380096033783961461\
244`49.79956969490454 + 1.058861934997481205724678254356127468206988094087120\
10987708241656385841900618`50.102423537219266*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 11.77658657640507634997132768241573001574477351897946442637479524\
69258958880248`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 11.5149511798640574216875471224377792898754148497509293190684939259896660026\
6608`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.011882508453567086527907648204\
94141495493506210967424802464656841064419841054`50.*asl^3*ca*cf*nb*psibc*
  psicc*Log[mu] + 0.113580027409026425395174668795381417490483723350285002676\
60519625226196365774`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 1.96168550802722606618076482406334812955977657497668009344365068682699134156\
93`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0958567729721436200706068259480470550786707983894770737458663540446493280\
8955`49.79956969490454 + 0.19252035181772385558630513715565953967399783528856\
729270527825793223727582017`50.102423537219266*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 4.160130744998910730392872251896571723781635855310431325740942759\
78421631961809`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 2.56194540533941387347317042609601728471503840633190604695231405386807129080\
209`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0021604560824667430050741178554\
4389362817001129266804506896789669356327276334`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.020650914074368440980940848871887530452815222427324545945081226\
91250083111278`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.31289321678575274879693444082806115306745420238012053320512556283612931080\
451`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 6.2962742321177572681252872071096\
6078591783560796002130020736864118374667759374`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 2.2895542662246390065910135298580584676064856756218259270624573\
3857672061537669`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.20814129692951263696281941180527804250968051596562053882384355576539323421\
206`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 18.4884503420156843463245880458\
7928185015647621955806783793866294932937276716224`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 25.4844799514344193029738121624400021022556868210388407078\
1465300935560742225643`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvetacv1mb475100mc150100qq4.m <==
41.33531178960041754671698600842434633328861517785821443422676671546664030274\
667`50.*asl*cf*psibc*psicc + (0.615340369911497851603272635945079940294806421\
64683159578547472675493599895035`49.73356908363419 + 
   1.484703928087096270620991837166043933324690261523205538494048815586733219\
82377`50.11609353291148*I)*asl^2*cf*psibc*psicc + 
 21.4841698369358282090975414958392021808160182937159485425914419512414866688\
6066`50.*asl^2*ca*cf*psibc*psicc - 
 (0.7775100726981670104903442086879103168948740904328146999509966449956555580\
8567`49.96801489253729 - 0.89240944272962229615893005518282154866713801204432\
419327171642566412897212838`50.027873025462874*I)*asl^3*ca*cf*psibc*psicc + 
 19.2606960587593370332513241184498495853596140505879916416549463380127541063\
9507`50.*asl^3*ca^2*cf*psibc*psicc + 20.3975551275024564014141777509381114175\
775086603030709222577374490983428973112`50.*asl^2*cf^2*psibc*psicc - 
 (0.1875054497559411508098489992372407006089524618641144072869261384454176502\
9731`49.07911932193449 - 2.20211960808679966306013418721667116295015344793398\
438644837859755616953910615`50.14894633109987*I)*asl^3*cf^2*psibc*psicc + 
 185.0685960580115703414836558674623958738534735130282945656436`50.*asl^3*ca*
  cf^2*psibc*psicc - 
 375.6402132727691064994279269598878250389811863873565471470231`50.*asl^3*
  cf^3*psibc*psicc + 0.015250871992810058753074082741888671791203052500686941\
51112848001608532250087`50.*asl^2*cf*nb*psibc*psicc + 
 0.01694118409153338382231703024558515407675959604681828177063143106308812965\
117`50.*asl^3*cf*nb*psibc*psicc - 0.03383428744319397455546881998175378272674\
148858752044626671380394647955027762`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.09607424115497275623143838954738732937955808030631759398780113511525320114\
786`50.*asl^3*cf^2*nb*psibc*psicc + 
 5.62688622563131409647708138052718267841067813003054870722196638177878135`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.148028817999341948328512616271235526131975\
16151722036836081365141618574617695`50.*asl^2*cf*nc*psibc*psicc + 
 0.09389099275694322900873294525528502900949031947507720117899340515514376308\
008`50.*asl^3*cf*nc*psibc*psicc - 0.14786301602474551889408649589425962845796\
697493412920925938718320005488725761`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.78574708794997156205798390482488938637713999308894450581377219728908018092\
966`50.*asl^3*cf^2*nc*psibc*psicc + 0.000109231959640034698822652314443430471\
10949863425616834141536531846851994398`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00053011650353137757306320081351968427429308738890519923295488249643184778\
339`50.*asl^3*cf*nc^2*psibc*psicc - 4.178711591760098248970567480478229033617\
76431059157112561402371483289974740781`50.*asl^2*cf*nl*psibc*psicc + 
 (0.2917467617848242497580998146775084723346216146684300961179690729575681676\
7443`50.12416505896807 - 0.10479169690460055669784898296530340819265415915997\
261844433980117214935789038`49.679485887631046*I)*asl^3*cf*nl*psibc*psicc - 
 8.70893143482214162306218442437663226968278835830130267371307523369502461609\
265`50.*asl^3*ca*cf*nl*psibc*psicc - 43.7940226264024319063430535819523172964\
7371020735330316448438884966765596995083`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00308351348141220256225326702569307036523340217509800443240161820630261892\
824`50.*asl^3*cf*nb*nl*psibc*psicc - 0.02992936116398292197282154392060607661\
450639792119884759574341068926266680933`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.42243858364952260721142743823863439843456559853831595745070437088837681224\
578`50.*asl^3*cf*nl^2*psibc*psicc + 24.12197038371855094594949630982821535150\
604357200009359892145140932351951754038`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.7181860514063419471591886984214966665844886341340977234470131953042963436\
1371`49.73356908363419 + 1.73285177400877866115103323099113824723599698151176\
138872342331182820067217994`50.11609353291147*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 31.00815558573580498548545603444026489350283946292483230826089277\
892852361872796`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 23.8067259872306432937102321405083886576826623311147882502810828211734842324\
4424`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.017799845536861412296944485048\
32869179485411955129362251248979304567551016466`50.*asl^3*ca*cf*nb*psibc*
  psicc*Log[mu] + 0.172769799434069198219861812403364826582263002692502143743\
60584142451047313848`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 4.38581279703973653562718114724149370027382610400001701798571843805882173046\
184`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.1305792820738803540289433997129993939244524789334723133550728146770644159\
2137`49.73356908363419 + 0.31506395891068702930018786018020695404290854209304\
752522246575704016407878744`50.11609353291148*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 11.18126767662642193670885749575595889331239145831413741501377347\
52310977217893`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 5.37553131322878350931024429451676237501525707353111896350769406716806422257\
113`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0032363355521566204176262700087\
8703487179165810023520407728869276331552568739`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.031412690806194399676338511346066332105866000489545844314893027\
13338360734112`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.88675014077869574839390858530144543465833114386983499888349334016150465028\
827`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 14.076813020178739129434939171704\
85521198083717919333922996860368280358701155105`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 5.1188410982468142288854324260744928043566680651612142654083039\
8204737025671521`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.46534919074971038444413022055222661857787891501465584231010610485815671928\
283`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 41.3353117896004175467169860084\
2434633328861517785821443422676671546664030274667`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 56.9765937707852155463946935140121189858050271611597627761\
3817524059921699330601`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvetacv1mb475100mc150100qq5.m <==
57.53336857471841982736457148628688528273033484861593411656989054892307907306\
932`50.*asl*cf*psibc*psicc + (0.696804456516991348854737503359124962589867727\
00920772837033377086725410928768`49.707472394166544 + 
   1.802666065009062278125766725898734210899738451639022919469291959180652434\
28796`50.120276757826694*I)*asl^2*cf*psibc*psicc + 
 32.2167386293627058045734523066638140292899614456086622755334092403671330909\
5146`50.*asl^2*ca*cf*psibc*psicc - 
 (0.9558413918035200278775016336875891232728283513839841483154311962334162454\
6594`49.974422509221725 - 1.0686686098819761216002852210128523844593708226868\
1343856292804995875164995925`50.02287972891899*I)*asl^3*ca*cf*psibc*psicc + 
 30.0607757762310424729908636664299369071180176287388765459583772387615448610\
4442`50.*asl^3*ca^2*cf*psibc*psicc + 27.5611629426985020666255951404968029042\
6689264748994573229194057121932472727894`50.*asl^2*cf^2*psibc*psicc - 
 (0.0992928985956987237558313484909469919770773196316114316005394390818655682\
5565`48.67565570553614 - 2.96164870239702095551802182351953422541553527421244\
933567123172199886068474597`50.15027105972666*I)*asl^3*cf^2*psibc*psicc + 
 278.5954006742195306854985199044211741901668894287961918024135`50.*asl^3*ca*
  cf^2*psibc*psicc - 
 578.0970764385503595799587027895240152075235770043145727746986`50.*asl^3*
  cf^3*psibc*psicc + 0.018002795569008545156959968437199792976442315738506535\
82243500815005871514096`50.*asl^2*cf*nb*psibc*psicc + 
 0.01991494477539838481945119390842627118379961238745712390706949796695800962\
74`50.*asl^3*cf*nb*psibc*psicc - 0.039986119141631585783668108889947550004085\
31897898175567561786063978179886466`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.12463527419663860136774920442160306475505271677240207317440960993955537582\
547`50.*asl^3*cf^2*nb*psibc*psicc + 
 5.63326390108038137953715102602265738303232119695534535326488510586118237`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.175584059471803059958132976829655743637516\
4367175590617915053121868935398871`50.*asl^2*cf*nc*psibc*psicc + 
 0.11161083540816334168561474526009549437189826065697830777279480906854949080\
302`50.*asl^3*cf*nc*psibc*psicc - 0.17549282292786937462810840482909137975643\
863816738250939951665878729593917043`50.*asl^3*ca*cf*nc*psibc*psicc + 
 1.01730412182518724985814472849731842710822936458848937841905661071722245006\
904`50.*asl^3*cf^2*nc*psibc*psicc + 0.000109884194378165857527810403667448134\
20622904113746090333861028554784171213`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00053585880167192280673129067736430614519442553178511271898750116006470635\
005`50.*asl^3*cf*nc^2*psibc*psicc - 6.320830571778467383119962455147780785664\
32894670936036897495032073381910822424`50.*asl^2*cf*nl*psibc*psicc + 
 (0.3553578412143530443469591860841272079128332246351273398571144956930943384\
3311`50.12595112962207 - 0.12298009513298178901456426103764402005967708390468\
574817930906553390033308534`49.66512005139581*I)*asl^3*cf*nl*psibc*psicc - 
 13.3350290865534155570756190287556723038483976153567525813042372175806139236\
1054`50.*asl^3*ca*cf*nl*psibc*psicc - 65.338426676955213678954636612165091756\
45574606035033156263923345157718517751714`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00395570860629462338412797324088490756687809528998462860527697357835116445\
242`50.*asl^3*cf*nb*nl*psibc*psicc - 0.03858064001884399061741373073065955962\
06671385732256670830385355604660494041`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.69443003437635660181872096491644070276509277297549819595925025715884387097\
134`50.*asl^3*cf*nl^2*psibc*psicc + 33.57464000511261509646423391186164300597\
830203021096224316487839765077675557167`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.8132657399030326518059172236805815102393908794080595621079821932200388543\
7769`49.70747239416655 + 2.10395690992819350099940301185621710473347132961716\
490794686636671460952156578`50.1202767578267*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 45.85956791066495468964580122007806175141702373496921793610684452\
698315151806145`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 32.1676323444053210262620769873798272572567285044382221629961793278658804307\
139`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.0210117152980575904401176880308\
0149018216679885119854702468815779177038868958`50.*asl^3*ca*cf*nb*psibc*psicc*
  Log[mu] + 0.204930520615911069581706382648518203012050409651783447464109794\
17144993227081`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 6.10448000092956638117531525670211691017787309640199313512088698139105031919\
478`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.1478664981641877548738031315782875473162528871651017385619906073077065347\
4631`49.70747239416655 + 0.38253761998694427290898236579203947358790387811221\
180144486314688881126041003`50.1202767578267*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 16.64277017503018362592199134528462724571508479525549274523648901\
376006377936724`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 7.30599767698585039955163009437951602228292674431276683238045829606901218397\
773`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0038203118723741073527486705510\
5481639675759979112700850398845956874426606477`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.037260094657438376287582978663366946002190983573051535900528768\
42404174122625`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 1.34132190659321897695949945378484956586951101097917940160520691165550265767\
821`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 19.593089704263426196442394188618\
35989295401210713376657109610986525146217240619`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 7.1247598924594277077972342504066763247105498571395514803816417\
3208340903201558`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.64770544476903888252702129549151602951914089610359558912623656180547630729\
619`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 57.5333685747184198273645714862\
8688528273033484861593411656989054892307907306932`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 79.3039952433918698900393253366978426737154935553322035862\
7990649915173150666287`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvetacv1mb475100mc150100qq50498421000000.m <==
58.57843307140560960637820182305365268040727487113814112452319917804977609987\
277`50.*asl*cf*psibc*psicc + (0.701525552084758591433807206137203157203499951\
97829177529109804743991930117345`49.70607669603779 + 
   1.821592899161650327438698582949033442929748666414246733217217017521642125\
34172`50.12048452648396*I)*asl^2*cf*psibc*psicc + 
 32.9305358786946625515423628538456557225194215272673038026638865988152290454\
0278`50.*asl^2*ca*cf*psibc*psicc - 
 (0.9664988907093419964950556352467496449781561291510833942310062838864451653\
315`49.97475045376981 - 1.079115486109546602975849269504944846223589082598865\
94946201677806626197350065`50.02261701889425*I)*asl^3*ca*cf*psibc*psicc + 
 30.7930289119195314720219021011293100966548131897140238706780156306850098863\
7154`50.*asl^3*ca^2*cf*psibc*psicc + 28.0174604263544363091987488414114953661\
9358450544047101418925871698873253191334`50.*asl^2*cf^2*psibc*psicc - 
 (0.0933555432590877005829404881086404928359218829278141711617008022679478716\
394`48.64196426495143 - 3.009414300339124230723992281137081194230482839412851\
00423032393944144786191019`50.15030613474324*I)*asl^3*cf^2*psibc*psicc + 
 284.8792209522977725858055330927371066644622360523388813868315`50.*asl^3*ca*
  cf^2*psibc*psicc - 
 591.9414889936065702278938498372367740623529588295455082025198`50.*asl^3*
  cf^3*psibc*psicc + 0.018166078661407802195550436518359958940625894161125905\
12104050490656350546469`50.*asl^2*cf*nb*psibc*psicc + 
 0.02009117203791629983180247845912394172537708521934870250232608817928672118\
248`50.*asl^3*cf*nb*psibc*psicc - 0.04035109654232356814731519934572736182268\
937207965389369858941391971387775063`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.12642239739658478523493810499360633655744392566297391557860614825409265805\
573`50.*asl^3*cf^2*nb*psibc*psicc + 
 5.63358213303839179120675660128193247394682577954408183619773360080640527`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.177219392323636585105155681813838726329206\
52459000227632392682430874610350091`50.*asl^2*cf*nc*psibc*psicc + 
 0.11266358587823160665083135268700533354319006131750603823738862599331988936\
593`50.*asl^3*cf*nc*psibc*psicc - 0.17713240684544363196446846274613931358310\
409147226372018959263978674547104322`50.*asl^3*ca*cf*nc*psibc*psicc + 
 1.03174805364934870412376792690721634102662848442364101962066701282162248732\
475`50.*asl^3*cf^2*nc*psibc*psicc + 0.000109916952450869716298711948237616659\
67796720185428980894625254201367774757`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00053614805601363633281887588979004307961088838895667163812836047609032940\
326`50.*asl^3*cf*nc^2*psibc*psicc - 6.463616714068959898741274236271550581933\
54112749422721656251052533193921423507`50.*asl^2*cf*nl*psibc*psicc + 
 (0.3591548362263353403318717347780332792214044379794075233016031813652367167\
4482`50.12604284371526 - 0.12404853537535645911712040211680255798194033219255\
010789400502865578645520609`49.66435276586272*I)*asl^3*cf*nl*psibc*psicc - 
 13.6469761741786723328991728455472370347075400691311127978610009844815991620\
6165`50.*asl^3*ca*cf*nl*psibc*psicc - 66.779371910625783488927163958749487250\
20003265370441113641228137773604558346935`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00400893514928392566877487644310487251678438036736199287478753457855801172\
343`50.*asl^3*cf*nb*nl*psibc*psicc - 0.03910921362078405682815442370895381734\
067574418071004805967704946770563170464`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.71320345792563093686114592364293018925199573671207935577211264173441536407\
697`50.*asl^3*cf*nl^2*psibc*psicc + 34.18450633360385150988268833073589323502\
809552453446673697860066908557413022901`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.8187759016767748802830476793297603670174217556110670562503274890650831370\
7132`49.70607669603779 + 2.12604710415293604284881904970643359253615345291378\
484203016928992280425660763`50.12048452648397*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 46.84267338173801827427078099429671742266571832416806309478331327\
487398603362295`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 32.7001936780630462402986837001149229565714784203950964044805204733185170817\
8226`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.021202288914101188346802279765\
87459724871810565267930743406018190305574675251`50.*asl^3*ca*cf*nb*psibc*
  psicc*Log[mu] + 0.206839176867023461328068066603324547181163219122331305824\
12589073826617471859`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 6.21536478792797300179685242377016240636874464082444849763247284892464984185\
974`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.1488683457594136145969177598781382485486221373838303738647974701295183648\
2737`49.70607669603779 + 0.38655401893689746233614891812844247137020971871159\
724400556237974122318219518`50.12048452648397*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 17.00501319330757692833136602989750330711129662267844187324536207\
405858258875916`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 7.42929880332489658712409779144876161735820466596377543807850069351945939132\
619`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0038549616207456706085095054119\
7719949976692830048714663113705442260267927714`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.037607123066731538423285103018786281305666039840423873783056714\
38552706568501`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 1.37162206706062511863225266657118616636700229424299732452997076645565542275\
427`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 19.948988253880607750604976818085\
76118397447103699163412857216130127583038116305`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 7.2541775468656755456745370247584586123543531043605942285555020\
3922536447176235`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.65947068607869777687950336588713260112312300948732674805061927992015373949\
967`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 58.5784330714056096063782018230\
5365268040727487113814112452319917804977609987277`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 80.7445121456254922814317133928971548546733876823768137260\
4270262907628013652302`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvetacv1mb475100mc150100qq541100.m <==
67.05387025188692410773841589744218404476585537513628104007862437263707252338\
696`50.*asl*cf*psibc*psicc + (0.737988254346083801124597780871856753244746266\
7148701207908861448687460776283`49.69569223447 + 1.96942968407481455473495687\
989693848286860108361833506095227328558201573508418`50.12198326422694*I)*
  asl^2*cf*psibc*psicc + 38.8014117967043755164399531495913845642366701686943\
1366339984455231783641978015`50.*asl^2*ca*cf*psibc*psicc - 
 (1.0498806003312739916981661889043354204821361998950493067721187222983803342\
608`49.9771449589819 - 1.1605714912893166705290638791938120485324308677146322\
2600868661139696516079642`50.02067694625787*I)*asl^3*ca*cf*psibc*psicc + 
 36.8709126087149122286055585729263366825080322627934077353501080212013030510\
1727`50.*asl^3*ca^2*cf*psibc*psicc + 31.6959015894533826172500256561351808645\
1548951632286040415794334419518929142591`50.*asl^2*cf^2*psibc*psicc - 
 (0.0445155619642280558614195503342162889924638778076540286111555904831179310\
6821`48.26853584014671 - 3.39198264281785924837999398357898330258273100209291\
610559737369916461731415409`50.150477601122006*I)*asl^3*cf^2*psibc*psicc + 
 336.8396479828283272056697467420731009713336302741075817580272`50.*asl^3*ca*
  cf^2*psibc*psicc - 
 707.4608323614724097727413288988151398006038697437490258166278`50.*asl^3*
  cf^3*psibc*psicc + 0.019439849434879535658827945026180004923153537433848197\
51402457237247665110551`50.*asl^2*cf*nb*psibc*psicc + 
 0.02146524986320923296291098121171264884616627816328137217439908805924016687\
674`50.*asl^3*cf*nb*psibc*psicc - 0.04319809607496248731380670561155489946467\
924827838951178569069860646397733915`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.14071324636087174000633127895877986072149303295552021220229092963852044039\
299`50.*asl^3*cf^2*nb*psibc*psicc + 
 5.63588268106197373471355764803806832869526429966190779996140586105508143`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.189977734738917148759399271179967108791992\
49714890086735209591677566083991829`50.*asl^2*cf*nc*psibc*psicc + 
 0.12088074566977955920732592295168674686414487004126236017331992303913155465\
798`50.*asl^3*cf*nc*psibc*psicc - 0.18992270411018825882441770602274859101489\
082285736160665765518398486720902795`50.*asl^3*ca*cf*nc*psibc*psicc + 
 1.14707301316151863155841732328279145072329470808353688455598302803735016349\
605`50.*asl^3*cf^2*nc*psibc*psicc + 0.000110154374249564107509435360364495152\
25080330020078958542827294474102501112`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00053824692834213751459181122064962231874880933051084256708621458384505545\
682`50.*asl^3*cf*nc^2*psibc*psicc - 7.639156673070028770486391524643510942388\
65529108914039312700708464716018415963`50.*asl^2*cf*nl*psibc*psicc + 
 (0.3888484966697091897357687516894886960950881041438350453007302865246303444\
9432`50.12671341723558 - 0.13234747169041721387806070409869551332728633224954\
820183720750222409913473497`49.65864864211086*I)*asl^3*cf*nl*psibc*psicc - 
 16.2299395394210571282485418612972643687137851905261165899500290134626930956\
5949`50.*asl^3*ca*cf*nl*psibc*psicc - 78.668496388574243503533133080435938339\
60142449226081772144950620595070376476948`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00442939549875594737826447307137934798632921526468065521121745669549362257\
748`50.*asl^3*cf*nb*nl*psibc*psicc - 0.04328667904220450027815417130341714232\
769906658994018801910058562069032682522`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.87029599419830905189861354326192657957863282078215374878172745051589133145\
035`50.*asl^3*cf*nl^2*psibc*psicc + 39.13050131477812222411341234744703016193\
18527484062971544195407648877778638362`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.8613328432348797524974526984631188068992515471450196832855474461521143443\
3903`49.69569223446999 + 2.29859277481105448209494411930235827641240629153109\
825641999023304099030214548`50.12198326422694*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 54.91133569429563909849390032884190624822420876782287171438199031\
453763744474273`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 36.9934357005822988915501812742857624428188238959526707895872141573303988603\
4265`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.022688952957170618805588214458\
54082287183289834215494871850269579628185330841`50.*asl^3*ca*cf*nb*psibc*
  psicc*Log[mu] + 0.221729900781396673709775866085768027976457032373273820581\
98755051851091322279`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 7.11463660268693131347516588135400548398760959061932675534900741179777779342\
467`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.1566059714972508640904459451751125103453184631172763060454835025825687716\
3694`49.69569223446999 + 0.41792595905655536038089893078224695934771023482383\
604662179623448091557894868`50.12198326422694*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 19.98067594176853511405437358137563071109773166518986395411846616\
876630263189393`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 8.42457359371792188683242017906350205661707682694937113006495900742626600595\
411`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0041252641740310216010160389924\
6196779487870878948271777064902035847575836981`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.040314527414799395219959248379230550541174005886049785555612906\
25037627461725`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 1.62107939409671057525066803931486159943176793007378839186769634475221664893\
265`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 22.835313269673108076957650403599\
66390096135226110168326252792514808366172589825`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 8.3037502798811302098027819649453323276223099131278848228398670\
5431740479022035`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.75488638908010274634570745135866657523839181028435316571358497386910207704\
513`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 67.0538702518869241077384158974\
4218404476585537513628104007862437263707252338696`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 92.4270547552009361901066324730343064873052550490878497856\
4430118377664289797074`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvetacv1mb475100mc150100qq6.m <==
85.51732266472970603350624333700101676196415506396825185538565935726125529943\
474`50.*asl*cf*psibc*psicc + (0.808495942349043710873343565448928663788335386\
64139996993050992085040516469961`49.677444893317755 + 
   2.262871738037413097326847370974486086832588885098865881333234327974126855\
51517`50.12442698707365*I)*asl^2*cf*psibc*psicc + 
 52.0325635615600860137675945519113456492332676521568467878475367424916421003\
8632`50.*asl^2*ca*cf*psibc*psicc - 
 (1.2160003935670023655106559192318098739288200305423358045499821562267455281\
9388`49.981163287098376 - 1.3216083035193256542089447889176115139892938331952\
8201426516369514310874554483`50.017332330208454*I)*asl^3*ca*cf*psibc*psicc + 
 50.8763830451040025083736427554471659959229987082209670623530111655504169731\
2842`50.*asl^3*ca^2*cf*psibc*psicc + 39.5921835650286844584270517770533548519\
9291130890436898239493694987212355671452`50.*asl^2*cf^2*psibc*psicc + 
 (0.0646040759603031387108423660068081088783745277332342971636751987085363062\
976`48.337540946851156 + 4.19935492760821963641014210220715426932368190301878\
853190398877382709019903706`50.15046361031893*I)*asl^3*cf^2*psibc*psicc + 
 455.6043874977919541774774905660055254921196333915388507161231`50.*asl^3*ca*
  cf^2*psibc*psicc - 
 977.757129888216283203516409205179322109540329120896473609373`50.*asl^3*cf^3*
  psibc*psicc + 0.02196106128518387187390692888959739429674828296526217008273\
23520860874535694`50.*asl^2*cf*nb*psibc*psicc + 
 0.02418210874666836216854228413633720292973465771921789133680147755735062482\
256`50.*asl^3*cf*nb*psibc*psicc - 0.04883210715510393891878218557724544454996\
651992021754681881100182474288433419`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.17080032833904894194300935089167786081560159228062061919383607880937082960\
011`50.*asl^3*cf^2*nb*psibc*psicc + 
 5.63965519199438397174300493108986507470376150937205331266565311677156034`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.215235527266671308152831304873471137984870\
15519341407532776025306375234534619`50.*asl^2*cf*nc*psibc*psicc + 
 0.13716726610004492000828815851789915236088239390675946381057460804492742370\
045`50.*asl^3*cf*nc*psibc*psicc - 0.21523555615199671258530535862167548517201\
758485319400371889458462677594626758`50.*asl^3*ca*cf*nc*psibc*psicc + 
 1.38891562695304231453618431026514882392198796352327615309695648465293395574\
351`50.*asl^3*cf^2*nc*psibc*psicc + 0.000110546038107007494668866775607181250\
49625377830642178863861149121574067397`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00054171869223951495017574870679078948446109245189518419365008084923690855\
471`50.*asl^3*cf*nc^2*psibc*psicc - 10.29434819805948410550687466952156204892\
73952222110596295204752219183814206432`50.*asl^2*cf*nl*psibc*psicc + 
 (0.4479532291118655234509988272256604192016162313649172507247546835263727711\
7508`50.12784248035194 - 0.14860734387387931386511531465521490209301460981374\
781080609272097207918282741`49.648650080670635*I)*asl^3*cf*nl*psibc*psicc - 
 22.1487284653556469976381082898646114359122816023559160235085902383730662272\
6728`50.*asl^3*ca*cf*nl*psibc*psicc - 105.69797698060816864886505513452542048\
119581002417663047674173414475395271310835`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00528722847311139081924684335954167241674555949146758202068575275484429784\
914`50.*asl^3*cf*nb*nl*psibc*psicc - 0.05181896236304590852552058931943158000\
622337856074529566936856927340826041802`50.*asl^3*cf*nc*nl*psibc*psicc + 
 1.23920629786738772404980123282728461172274515902630652745047804356415396527\
51`50.*asl^3*cf*nl^2*psibc*psicc + 49.905183614279794366502757893761695299372\
1393096830609735614565186323517884939`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.9436249217603291893223402042525547886531781216078244855461094721483930212\
7346`49.677444893317755 + 2.6410796330717536579700723537265345145995865120307\
8467111426066521119245447043`50.12442698707365*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 73.00410591409218537540648645225612227927515806255145653357134734\
310487471193717`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 46.2094726292907698531019280102846600524718754749155560566285579978988495059\
495`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.0256315506999278098038624198690\
9208163228232737717921199449543191005791957919`50.*asl^3*ca*cf*nb*psibc*psicc*
  Log[mu] + 0.251209186018861831906660518883815834517945526098079618956892516\
51228475104121`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 9.07366974805087170300050143522939914534038896539692017701117391247860941608\
966`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.1715681675927871253313345825913735979369414766559680882523447210477391016\
7424`49.677444893317755 + 0.4801962969221370287218313370411880935635611840055\
9721292996583420923015074012`50.12442698707365*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 26.66685834967387668695808244876698340722528491058844015100417755\
115604800268603`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 10.5679013848132185905533974795360598776389540251975531467483800621741327177\
6693`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.004660281945441419964338621794\
38037847859678679585076548309578821937046888329`50.*asl^3*cf*nb*nl*psibc*
  psicc*Log[mu] - 0.045674397457974878528483730706148333548717368381469021635\
06444159789604742257`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 2.18452853550708331680510993323948750155764506914151075458997077287344962691\
664`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 29.123074413111390298746519866400\
08044888135295564018859274236976937078470855677`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 10.590208877495051017726007224145483799593219256596432215439415\
65280094384561637`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.96274626159045918342963702037686216359938356878149383776860945882176352600\
734`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 85.5173226647297060335062433370\
0101676196415506396825185538565935726125529943474`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 117.877077561063426796585005815722201504691391340173838357\
46355271213275376694346`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvetacv1mb475100mc150100qq7.m <==
140.2652546877022479078346478125202888040957163237570988419052`50.*asl*cf*
  psibc*psicc + (0.9745392063679539636826827740633702258181857961298378731300\
4195904910106632544`49.64233464647471 + 2.98532154357555207112516538014348807\
306609794176607342146468986372982332643488`50.12852644576703*I)*asl^2*cf*
  psibc*psicc + 93.8918905926125549812070336340205762589477072690959205868316\
3627416404423775734`50.*asl^2*ca*cf*psibc*psicc - 
 (1.6274547408568914730330043891485861731942744400118170688577888054301439902\
7198`49.98825505358797 - 1.71552093445495151372230469110771021221856074025703\
601603642291189918358222007`50.011142155917945*I)*asl^3*ca*cf*psibc*psicc + 
 97.1482137076504783024233693875136173106242986056104182380079195798155770491\
0817`50.*asl^3*ca^2*cf*psibc*psicc + 62.3349925751161403814925608187123505982\
5965764144515870636679004442430719839188`50.*asl^2*cf^2*psibc*psicc + 
 (0.3939545363354191868632085461736626623923903931994764368395288374492919027\
3854`48.93637342266906 + 6.43837387237265931936916701379196128721660152324593\
550704289218886634794165026`50.149703509273046*I)*asl^3*cf^2*psibc*psicc + 
 843.5613600951191853527567459345996813169215137809959453282502`50.*asl^3*ca*
  cf^2*psibc*psicc - 
 1907.5770169881791154086570115643051209383360046939679849713003`50.*asl^3*
  cf^3*psibc*psicc + 0.028141536274098105104709813739396270063306385210890229\
67410117017429068036525`50.*asl^2*cf*nb*psibc*psicc + 
 0.03083170180215802173744957402862399651934231338703018036429535267639565157\
259`50.*asl^3*cf*nb*psibc*psicc - 0.06263560381016851945813889807380169858919\
558142303786954894201481334540122425`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.25437095983186402371525606108261233990887565011811163019641471920686621707\
964`50.*asl^3*cf^2*nb*psibc*psicc + 
 5.64606014247527907373726800409192259014009469153150757364871165215211482`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.277170091315850730437107334133848772506271\
95667480784479938966152901236966313`50.*asl^2*cf*nc*psibc*psicc + 
 0.17719075979960553847601654865839789783884586354543188544883570995329642394\
814`50.*asl^3*cf*nc*psibc*psicc - 0.27724269298474122506877679266224248866385\
370080957733814333181988999218618667`50.*asl^3*ca*cf*nc*psibc*psicc + 
 2.05498041433847707404034420497861204637432320794496702102298253758812959617\
013`50.*asl^3*cf^2*nc*psibc*psicc + 0.000111217738080989797798897338966982300\
32462474444529157995121067662540585766`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00054769985404498402497864685657739851909612686542014189674049819110681057\
796`50.*asl^3*cf*nc^2*psibc*psicc - 18.72579801507633735395042363726405144697\
729530283435043251233561786845162816296`50.*asl^2*cf*nl*psibc*psicc + 
 (0.5941854156496990909493590003374553808815990995400026566053609842469613987\
9105`50.12984767340254 - 0.18775978300096546498320193574775160192577300335922\
783205224982998835098650822`49.629528260277766*I)*asl^3*cf*nl*psibc*psicc - 
 41.5142121781433504664093871811545361643473782409389851712187498037634331124\
8757`50.*asl^3*ca*cf*nl*psibc*psicc - 
 193.05745299280326078936315377062676634651318863443313160895`50.*asl^3*cf^2*
  nl*psibc*psicc - 0.00751394527855097333716471712262359348086213689086628227\
887172534697346464315`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.07400594191850047866417466160404028319233739441280605126542154381444921833\
862`50.*asl^3*cf*nc*nl*psibc*psicc + 2.49994563573255756287651698323696485193\
522817953856523573917568292255553203931`50.*asl^3*cf*nl^2*psibc*psicc + 
 81.8543316345020080575848558990015617883515328966762178910769069248329623967\
8384`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (1.1374200341556254231748846035083368661901155064643819229063267038415433392\
6842`49.64233464647471 + 3.48427698944435829912171264461791129910468409747737\
520671289461484311612585532`50.12852644576703*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 
 129.7180713372968453786710802385431108055478617707815284808191`50.*asl^3*
  ca^2*cf*psibc*psicc*Log[mu] + 72.753429436793069166675886139785830488976607\
54066702717696876000992337499083618`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.03284500709763234294159615760553578731974512383041755605782127992350009497\
111`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.323495260807764148442448702543\
1487448201304763429419238599020027052539776382`50.*asl^3*ca*cf*nc*psibc*psicc*
  Log[mu] - 14.88260575172763782865179198163664759788209689030476688928671769\
147384105212121`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.2068036425737500769408881097287885211254755466298876222935085452080242200\
1345`49.64233464647471 + 0.63350490717170150893122048083962023620085165408679\
549213012959796712068742326`50.12852644576703*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 47.70163634532380976309060653306454794826234923288286814294168839\
013346964578256`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 16.7808566684480930890721387351531579967386494583133191797540292760019706634\
9706`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.005971819472296789625744755928\
27923405813547706007591907113660910156139304436`50.*asl^3*cf*nb*nl*psibc*
  psicc*Log[mu] - 0.058817320146866208807717945916936135421841904789625804361\
65893108120407846331`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 3.97373775658640147780331682735247231422161952742426179219461417596517893204\
764`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 47.767578808085749123428810208693\
7607608768020623596691354735142952867311513709`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 17.370028657485726953974112803161367549409746204494425138821734\
72967780064224087`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 1.57909351431688426854310116392376068630997692768131137626005534197019939368\
825`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 
 140.2652546877022479078346478125202888040957163237570988419052`50.*asl^3*ca*
  cf^2*psibc*psicc*Log[muf] - 
 193.3416270615287785161592785447779660875655353806667850436822`50.*asl^3*
  cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvetacv1mb475100mc150100qq8.m <==
271.101613611150864635666133695941950222788210788748848386288`50.*asl*cf*
  psibc*psicc + (1.2560788353282971358460324995128126034872662573368447176629\
7085191141239600053`49.60039506111263 + 4.27735132865954124128605387292928861\
621714790330566804216254457270168809506263`50.13255308656621*I)*asl^2*cf*
  psibc*psicc + 
 203.6735020830511098315991988976376582880653862888424598651093`50.*asl^2*ca*
  cf*psibc*psicc - (2.3682456211366771761350651903952642329439619621338316955\
5090129506152512467295`49.99571646605895 - 2.41496557411293921155238115458294\
848595898472084168507540933018505211702786801`50.004200667251695*I)*asl^3*ca*
  cf*psibc*psicc + 
 226.4895333303825580730995852637529835057598714347405204748935`50.*asl^3*
  ca^2*cf*psibc*psicc + 114.3289423274580909358000153778935996637249135214651\
7777336646295153124802083436`50.*asl^2*cf^2*psibc*psicc + 
 (1.1610999591089998287879874213497178657381061603528553137635798114406771917\
533`49.162810195153426 + 11.2270122080171435488008065826777827387972129077046\
3539771384977292414196861232`50.14820478027711*I)*asl^3*cf^2*psibc*psicc + 
 1921.0024210294955273076121356071949144923870842209909536552028`50.*asl^3*ca*
  cf^2*psibc*psicc - 
 4732.2661334110776751128254531689418749129934016647954558575139`50.*asl^3*
  cf^3*psibc*psicc + 0.039145831485875061971371511962187947929710069955858115\
67988254962711316768887`50.*asl^2*cf*nb*psibc*psicc + 
 0.04265387272226230543168901702402518470216309836104546656526249025541786919\
97`50.*asl^3*cf*nb*psibc*psicc - 0.087183373447055212059772854743994130680509\
4516238248026034042707438154214426`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.43613793527634328515501113455598396346222623740128116600472719850485497345\
137`50.*asl^3*cf^2*nb*psibc*psicc + 
 5.65247879681929468326463331126135698262866733579315316154155360233190245`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.387476107365660023073740612623950822371749\
03321125319377662630791797961815317`50.*asl^2*cf*nc*psibc*psicc + 
 0.24868929446583384324339106783696286827208597295003767947144746681329489769\
977`50.*asl^3*cf*nc*psibc*psicc - 0.38741779621938976605992028324421045074976\
823226154249322317866397439858266995`50.*asl^3*ca*cf*nc*psibc*psicc + 
 3.48277538539738052561485351215955834263448770708069964408954266934655083054\
627`50.*asl^3*cf^2*nc*psibc*psicc + 0.000111899550885705770458442200173757391\
86178441920467727461503804016659969337`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00055380612376063362710112557534126710090439065478496434353203207026126078\
207`50.*asl^3*cf*nc^2*psibc*psicc - 40.93150993986104507076703260784946291656\
62781224258169695574549291137715324981`50.*asl^2*cf*nl*psibc*psicc + 
 (0.8573283761083210391695200787134369602411581534035876303904372547815644806\
9956`50.131978932548755 - 0.2559250355665367849074567846846958839467223124772\
2477746266440760308581828966`49.60694450649064*I)*asl^3*cf*nl*psibc*psicc - 
 95.0014761152250928692394030737280649662499196048417201974174203768049204498\
4264`50.*asl^3*ca*cf*nl*psibc*psicc - 
 431.823374752734029096266242980152537233561019744300745136036`50.*asl^3*cf^2*
  nl*psibc*psicc - 0.01182064517599252943217123892865494235607269674840222908\
08450398245128585423`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.11700396710175708843166523189149818933079643330260790705011212147246049622\
942`50.*asl^3*cf*nc*nl*psibc*psicc + 6.17992819607486095277608386199803316400\
243500644165640341964890456811081134587`50.*asl^3*cf*nl^2*psibc*psicc + 
 158.2062602501469507311678743699322273946187569192748554004217`50.*asl^2*ca*
  cf*psibc*psicc*Log[mu] + (1.46601514074113489062701979776938269282697518030\
265219154389435711106943444846`49.60039506111263 + 
   4.992251786843582720885659060677377301194980916970657162588765115390500816\
89766`50.13255308656621*I)*asl^3*ca*cf*psibc*psicc*Log[mu] + 
 276.6282038473786651422917604645213361206947882771800898033632`50.*asl^3*
  ca^2*cf*psibc*psicc*Log[mu] + 
 133.4374529391432931677672944140638983942910839608728338362408`50.*asl^3*ca*
  cf^2*psibc*psicc*Log[mu] + 0.0456885189377420475578260305554289129515400650\
2263172782824625313010598082824`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 
 0.45223741065983881953542653640017485373926194525958350162607321968969068540\
3`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 28.7647745909358092238487044308967\
6861720341034895906461825850433051666244993563`50.*asl^2*cf*nl*psibc*psicc*
  Log[mu] - (0.26654820740747907102309450868534230778672276005502767116284300\
637663029868011`49.60039506111263 + 0.907682143062469585615574374668614054762\
72380308557402956139638012566531858395`50.13255308656621*I)*asl^3*cf*nl*psibc*
  psicc*Log[mu] - 102.4386486598745061236869688881662306405711696951023399405\
0479051894841891550429`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 31.1284391744516136009584609777401554015293505742177188455271152904014304806\
6571`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.008307003443225826828695641919\
16889326391637545866031856673746745703301695044`50.*asl^3*cf*nb*nl*psibc*
  psicc*Log[mu] - 0.082224983756334330824623006618213609770774899138106091299\
26390393165844405705`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 8.68593618019191054081238937905266284666587734372182792141799221244789308756\
218`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 92.324130605276977336121477910794\
78210118306359346018145485494761405014204556659`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 33.572411129191628122225991967561738945884750397621884161910935\
42816262577553835`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 3.05203737538105710202054472432379444962588639978380765108204628558071256995\
427`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 
 271.101613611150864635666133695941950222788210788748848386288`50.*asl^3*ca*
  cf^2*psibc*psicc*Log[muf] - 
 373.6864642016103518138021986864863841870912697512114126156593`50.*asl^3*
  cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvetacv1mb475100mc150100qq9.m <==
729.1548999685513655240876331886054693192111717374189026197601`50.*asl*cf*
  psibc*psicc + (1.8689540452735692513967195176523989774013074119271618134399\
8961620225989858723`49.54875454108243 + 7.23310440932443569442904268072374254\
607663434160739967151125395945921262359458`50.13648065236146*I)*asl^2*cf*
  psibc*psicc + 
 638.6265797406543889167506120187589548434572151695862037021059`50.*asl^2*ca*
  cf*psibc*psicc - (4.0723455332517417568329951911994434690561771545336739406\
9416214631019407605215`50.00355991504211 - 4.00558041309272949487495701622368\
147184110355023060706558421696912349162421023`49.99638074956223*I)*asl^3*ca*
  cf*psibc*psicc + 
 786.0841019535750686148511525752239383431286616994837053016759`50.*asl^3*
  ca^2*cf*psibc*psicc + 
 285.1073825918798187437933659507137316002046253072275225180951`50.*asl^2*
  cf^2*psibc*psicc + (3.57885663250315832175500221605027106038257216611872841\
008859093029653435865116`49.29695530739792 + 25.29294474704818621638393195408\
127517380232588627543369842877051751948024028018`50.14621040161147*I)*asl^3*
  cf^2*psibc*psicc + 
 6635.3848788766242553933594574796632746896120852419674095735601`50.*asl^3*ca*
  cf^2*psibc*psicc - 
 19121.0353150067945767234317657683097369829482513852699540899636`50.*asl^3*
  cf^3*psibc*psicc + 0.064235681903561020344551089171210305846221341020613832\
9539341624827950520275`50.*asl^2*cf*nb*psibc*psicc + 
 0.06958602707861936871232961744357934986647499246776811288516944103247240354\
478`50.*asl^3*cf*nb*psibc*psicc - 0.14302449531125254713240408708204074307935\
910518050814946592867498565510692626`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.99886675595417501015175420876081003711581519576058889227195754797260618065\
253`50.*asl^3*cf^2*nb*psibc*psicc + 
 5.65891119951801980627435157375409243671260612378807324423857013018105743`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.639028174096480767359299887585550261854683\
52264387112133202387565804039628953`50.*asl^2*cf*nc*psibc*psicc + 
 0.41230552242818191942773504875951002350593411521707003587551820892629625445\
88`50.*asl^3*cf*nc*psibc*psicc - 0.637464366005318822313449636472012612345611\
48314267106104462084273940731070582`50.*asl^3*ca*cf*nc*psibc*psicc + 
 7.79993783299867396913947452674561714660938510096860992989076938776543233136\
967`50.*asl^3*cf^2*nc*psibc*psicc + 0.000112591742907975737649484924743293786\
17356162621765172039310076595405177928`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00056004150463323317687822366555248459239542618936650513214501335902758949\
385`50.*asl^3*cf*nc^2*psibc*psicc - 
 129.2256589876240230588622586308350202784853027391146423595392`50.*asl^2*cf*
  nl*psibc*psicc + (1.4630823318353748672199492423774879417052557119846418136\
2787155761985937830529`50.134257158049564 - 0.4079459848052973528835125508986\
7925677424933191251131970503017220163650864086`49.579591055199195*I)*asl^3*cf*
  nl*psibc*psicc - 
 323.4417517113452133030672916564263974285870883774825704169308`50.*asl^3*ca*
  cf*nl*psibc*psicc - 
 1453.3195488226578609665748221839569080907243827893316684520303`50.*asl^3*
  cf^2*nl*psibc*psicc - 0.022768545681761413982261396849771435199461544709080\
41398610452412963008862373`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.22650560782856291531236567852409185383895291437761556936118040586609790448\
288`50.*asl^3*cf*nc*nl*psibc*psicc + 22.9022268677148534688934970687522062046\
3992779047037863447904347213196453178256`50.*asl^3*cf*nl^2*psibc*psicc + 
 425.5115575687952386865491149053697188005666086100816510849744`50.*asl^2*ca*
  cf*psibc*psicc*Log[mu] + (2.18132401459047161635725585289453705248657166921\
536116145012729775301103220411`49.54875454108243 + 
   8.442018351387630458535404166408036647090489639455935298682138452275696826\
56987`50.136480652361456*I)*asl^3*ca*cf*psibc*psicc*Log[mu] + 
 850.0259174992184880962705597147145621868365857876536094913204`50.*asl^3*
  ca^2*cf*psibc*psicc*Log[mu] + 
 332.7591611775923321022392193675706543025257959172676241000724`50.*asl^3*ca*
  cf^2*psibc*psicc*Log[mu] + 0.0749717928507558651434186760396036019375930127\
618321805583792259898347373324`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 
 0.74583294633791666546294858908761546639077013433859734882338705674258276240\
112`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 77.36573773978095248846347543733\
99488728302924745603001972681254550414445542821`50.*asl^2*cf*nl*psibc*psicc*
  Log[mu] - (0.39660436628917665751950106416264310045210393985733835184219857\
75463420361518`49.548754541082424 + 1.534912427525023719733709848437824844925\
54357081017005406414195004754981965956`50.136480652361456*I)*asl^3*cf*nl*
  psibc*psicc*Log[mu] - 
 317.1275691915992983654784486680550965725681957573331691770858`50.*asl^3*ca*
  cf*nl*psibc*psicc*Log[mu] - 78.97137504950915644990375015691253890999706794\
007125847908354366810582949735898`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 
 0.01363123506377379366243975927992792762501691141124251641085472688851138385\
571`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 0.135605990243257575538717925288\
6573575255945698797449717787212172860883216645`50.*asl^3*cf*nc*nl*psibc*psicc*
  Log[mu] + 27.42253653625063255731585316930829448735677492226174890102166735\
678014244625361`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 
 248.3149816759529582432323269888736459393419678409705042195994`50.*asl^3*
  ca^2*cf*psibc*psicc*Log[mu]^2 - 90.2963569730738029975390279959540530688516\
2466944381964180611586009720705803022`50.*asl^3*ca*cf*nl*psibc*psicc*
  Log[mu]^2 + 8.2087597248248911815944570905412775517137840608585290583502716\
89697884528149`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 
 729.1548999685513655240876331886054693192111717374189026197601`50.*asl^3*ca*
  cf^2*psibc*psicc*Log[muf] - 
 1005.0671141166512022384023935871737789096006791228582153710774`50.*asl^3*
  cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvetacv1mb475100mc150100qqf1.m <==
13.31546566779677438867946737013523501313387822749121443790650410629714271257\
216`50.*asl*cf*psibc*psicc + (0.396193565944812038231540290071976070553208986\
48927545289246657860806715092849`49.82686193102939 + 
   0.734745698332382144887800674301505192592790394816173793154986277608933262\
10465`50.09509156468789*I)*asl^2*cf*psibc*psicc + 
 5.10723019887565341416462040830243155030585721965328175422229579310461011042\
082`50.*asl^2*ca*cf*psibc*psicc - (0.3657227199185637087093653190864436287668\
5955043277685222982717275382560835693`49.94047211265532 - 
   0.467036290820360694691336086936945555343027322060221779778873441441222680\
69288`50.046670800165295*I)*asl^3*ca*cf*psibc*psicc + 
 3.97494070022749108548743262412823681571360927559649384378622876311464049381\
69`50.*asl^3*ca^2*cf*psibc*psicc + 7.3594487846728157599723238276630984598320\
5666036682350054383628917658049688148`50.*asl^2*cf^2*psibc*psicc - 
 (0.2869381988941639079877858899324241014627477981122634806732287088725250399\
162`49.69340375673947 - 0.770348591615248155458714150597725501066352780184675\
33768683052909753394296955`50.122302681727156*I)*asl^3*cf^2*psibc*psicc + 
 46.1159316330637195104210423784908320300605388642559213974737052592683124470\
9156`50.*asl^3*ca*cf^2*psibc*psicc - 90.6543723331718062563437168091564226105\
4016750935338381846576782160618277643382`50.*asl^3*cf^3*psibc*psicc + 
 0.00863149470435760118869766116160275714202877172911880262978728881255101623\
974`50.*asl^2*cf*nb*psibc*psicc + 0.00973511643618152415695996797778460348772\
899688255318467479024101039426031484`50.*asl^3*cf*nb*psibc*psicc - 
 0.01904015615517413875199440257044413373210080895210903646185604245281189114\
481`50.*asl^3*ca*cf*nb*psibc*psicc + 0.04006190453426819319942631959190405653\
062084189830826228176893391409726099158`50.*asl^3*cf^2*nb*psibc*psicc + 
 5.59520055025464252514569232390382894240096261063439057739620853643689436`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.081843434182392180012277099552525789196458\
12431628070125126447133786006504217`50.*asl^2*cf*nc*psibc*psicc + 
 0.05151241878101871661475481863342342284966743601209589955503769517157862006\
006`50.*asl^3*cf*nc*psibc*psicc - 0.08155745217378645654054875746092533217826\
064052751759515527692171705406603625`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.32706350570860235379937069915828531420098851064769082919175193295257365853\
193`50.*asl^3*cf^2*nc*psibc*psicc + 0.000106106866459841455028639915710810750\
38986803545959328237863101623128562073`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00050305020386687638991962228574088103487868289540227693359247562086976775\
134`50.*asl^3*cf*nc^2*psibc*psicc - 0.945994715007075069911244171557026901297\
64183174832284707654739864920009550768`50.*asl^2*cf*nl*psibc*psicc + 
 (0.1436097270484689429410804576763621865792650357539064437609112985347613290\
7865`50.11660833729922 - 0.05903683858052011780476550291807302680291198319022\
437882646145296005307001182`49.730547573529606*I)*asl^3*cf*nl*psibc*psicc - 
 1.98974880944376455842782450527216517383916626845584836271876688877338711871\
918`50.*asl^3*ca*cf*nl*psibc*psicc - 11.2321433184957607351999415122042874944\
5290508707406547817114458381511708857437`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00122644578517168975667536867457873573296752461934601334322922373543714238\
868`50.*asl^3*cf*nb*nl*psibc*psicc - 0.01162910229746146976124137091974522535\
907249738773005052574560513264257727745`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.06720801383504236092225117708749224259751923824232343906971821723986007785\
269`50.*asl^3*cf*nl^2*psibc*psicc + 7.770481328867699756876353449696306040916\
11776132362401543050415860709136750161`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.4624118725696920403244464025713853202589661839535727074081355685463973055\
0542`49.826861931029384 + 0.8575483385707713051634412220937040750488880959840\
3234164071994571195414320221`50.095091564687884*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 7.872113383632216423287598764053964010434605274789059499557977806\
75123323619785`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 8.58947945175701540917493140483254162602322613470932878862061120519851931855\
098`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.0100741303554468864675534106345\
4672089078159090874960464734621141654541714005`50.*asl^3*ca*cf*nb*psibc*psicc*
  Log[mu] + 0.095522438804788665106573907793619358978891611886651301345024182\
69937941245501`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 1.41281478706685450125024608176296473471202141114974982098736437632135893581\
8`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0840748859217621891498993459220700582289029425370132195290399107626565103\
4499`49.826861931029384 + 0.1559178797401402373024438585624916500088887447243\
6951666194574018470334053643`50.095091564687884*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 2.750033775035907241033509511778444043554227228155096757961479529\
28556813057867`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 1.89900822223561389261787187138614213806856345338271844834298550725408763587\
584`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0018316600646267066304642564790\
0849470741483471068174629024310281563797929023`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.017367716146325211837558892326112610723434838524845691184113765\
48086445349528`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.20074631337624637242614633161070948035093307067899125689603840020447946799\
75`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 4.53460521687277133387933394793414\
254819835587730041095685236542115740217823614`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 1.6489473515900986668652123447033245629812203190183312568273889\
3100210678115412`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.14990430469000896971501930406393859663465639263803011428689315462627735607\
016`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 13.3154656677967743886794673701\
3523501313387822749121443790650410629714271257216`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 18.3540378764910738173557778229944079421037377487738899812\
1032526011998151500946`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvetacv1mb475100mc150100qqf10.m <==
4.210251314015434109556958737843131699859637127667767427660037352186507047586\
24`50.*asl*cf*psibc*psicc + (0.2400715169846107369083623474519337187698572578\
9218818327252126101542556257234`49.919418403101815 + 
   0.330796660553429124138455792336767140500693160963385535333135449031919888\
82298`50.05863888299779*I)*asl^2*cf*psibc*psicc + 
 1.04175340667815060724241633102415929521631420421068761075097597580987627223\
134`50.*asl^2*ca*cf*psibc*psicc - (0.1558624739679478548612804672186499686360\
2183290524359989664596343589422152113`49.906601430932156 - 
   0.224510826465562315718872443319941601184146433655803597556429445914107611\
84924`50.06509715411629*I)*asl^3*ca*cf*psibc*psicc + 
 0.70926284505879631284973298890905207632776609850740655867979586794886448800\
329`50.*asl^3*ca^2*cf*psibc*psicc + 2.685230248576695109959974340295548848133\
71123975795570293269646104339970483676`50.*asl^2*cf^2*psibc*psicc - 
 (0.2376337993016380281821360695328966983248114194862723812697832155514343033\
8408`49.98385839272688 - 0.25531369935804563119216423421905916501691104188896\
061141481890476264383718269`50.015024299491905*I)*asl^3*cf^2*psibc*psicc + 
 11.5256797135683668834002323264812563547226502700963353276002931992289079212\
1449`50.*asl^3*ca*cf^2*psibc*psicc - 23.4634588878100466084286188399674086050\
5704565810158981042310677011614229602624`50.*asl^3*cf^3*psibc*psicc + 
 0.00482914065832391251908568393791928200515670594040753668508655057861503502\
9`50.*asl^2*cf*nb*psibc*psicc + 0.0055088643075119581348889380946742352940438\
654144497639709795978275423374693`50.*asl^3*cf*nb*psibc*psicc - 
 0.01056470627242091539676658035808306816480755032806974140110991895125944880\
908`50.*asl^3*ca*cf*nb*psibc*psicc + 0.01689480365951409580032817600634487640\
102962758519670535377278366242311942331`50.*asl^3*cf^2*nb*psibc*psicc + 
 5.53900414928808727125121741116715022117051811891243006840769508373165901`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.044023700650037099902076531177884301835787\
55441258374553446180942584983329002`50.*asl^2*cf*nc*psibc*psicc + 
 0.02745792530598504910679533794302372211333650037791794973041449985713081184\
378`50.*asl^3*cf*nc*psibc*psicc - 0.04388261186743568270216407581223426994009\
245706348969136896447981315156723213`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.13561064565788247077135546225215302508650651988009670766247871397612136314\
026`50.*asl^3*cf^2*nc*psibc*psicc + 0.000100990001253020532042665096971555871\
17117040589137609241298944166147813254`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00046032554220039422986713830711870127586997915087121322506023419648065803\
678`50.*asl^3*cf*nc^2*psibc*psicc - 0.170527275329426680305485544791528326331\
49636976776536131482235054006833851201`50.*asl^2*cf*nl*psibc*psicc + 
 (0.0656940885955404524917655416633689457713716928390656330120831896545944322\
9568`50.107493684008546 - 0.0307508164637309380396390919722565425299706408503\
1545891877615764730035569384`49.77782404336363*I)*asl^3*cf*nl*psibc*psicc - 
 0.43880917431084652870128265506527640358528389166497095577133210957174659293\
546`50.*asl^3*ca*cf*nl*psibc*psicc - 2.87398845651079801715733337892976535833\
783876462570649416100147941264284714116`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00039118814399757791973082190217012517629771165968133144187629877157705424\
97`50.*asl^3*cf*nb*nl*psibc*psicc - 0.003566172734999645916510975154522985646\
02800962274332590444967665020297883039`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.00690684461862779251698759293257380653396158009616145679652056853948133333\
927`50.*asl^3*cf*nl^2*psibc*psicc + 2.456968463710581241665295006659732210995\
40959877773701211286852290529284357017`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.2801961699069185133923529310851872416153545466019898152486278203338297220\
2092`49.91941840310181 + 0.38608477369271355993024373969227081104512479831170\
009115467320135493512004102`50.05863888299779*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 1.820200663112408751009880885319457647134249620812425475863108251\
62075559617317`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 3.13402956093963909553436509039543676049150222858795410828795966437260614765\
547`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.0056362651154942020150820269208\
5624916077541429850959336620737175133567479506`50.*asl^3*ca*cf*nb*psibc*psicc*
  Log[mu] + 0.051381656858776129129378065012174288593634995528439731645042153\
97636951996361`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 0.44672153885646931666641727393813312927189265432322491129324882234641688064\
914`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0509447581648942751622459874700340439300644630185436027725225551528349870\
8202`49.919418403101815 + 0.0701972315804933745327715890349583292809317815112\
1819839175712671447384727302`50.058638882997805*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 0.597840356149015142663678239597431268080441602170240317425479320\
78425510288647`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 0.67647046817641776317725318470172647393131487114241104439182231227872726267\
012`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0010247754755444003663785503492\
4659075650462078154719879255490943069442882904`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.009342119428868387114432375456758961562479090096079951212503363\
72762952921718`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.03618701173422782766779910376824085853486059853792851242602371141034958604\
064`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 1.4338084787416099158546225955788\
1051276400559769963844580457905227818223919164`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 0.5213849013605854239471354893013856410050929446180503439460572\
2901323182365616`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.04739862739641685672246686266376233100046299496527730399265454614535538243\
831`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 4.21025131401543410955695873784\
313169985963712766776742766003735218650704758624`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 5.80341041123887437661331192424297273508652381677725062228\
659548625388131439287`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvetacv1mb475100mc150100qqf2.m <==
11.27996367615515961121147423932274989046080498838857489015989958263458105833\
474`50.*asl*cf*psibc*psicc + (0.370190028430533101919146813386322256652587957\
42248807726130904562811656866096`49.84060372175131 + 
   0.658791707818943334981946227747457479271309562651043944205533295877570022\
16476`50.09092712957391*I)*asl^2*cf*psibc*psicc + 
 4.10375862263040880266763665593684612476980947652830275407168982661488336810\
977`50.*asl^2*ca*cf*psibc*psicc - (0.3252409803894879825047289010114804256437\
047476199902734597168373072659626475`49.935781208912665 - 
   0.422592696805693474434984838832633336816296735581043598637220288141370438\
17596`50.04949793476158*I)*asl^3*ca*cf*psibc*psicc + 
 3.12831995528940735520161104157053533469516959344207263200346957839269925588\
218`50.*asl^3*ca^2*cf*psibc*psicc + 6.351472722620346293874049008917621219128\
32823730689533483052357473362779355802`50.*asl^2*cf^2*psibc*psicc - 
 (0.2853583573460320496688538689891090082774387946899939961990674377547192441\
3123`49.750344160598786 - 0.6578447455092255652323329262269882608004511333616\
281715599605094809706852765`50.11307697440224*I)*asl^3*cf^2*psibc*psicc + 
 37.6958044416531898862296651215830215108731532874559154011987233136747958962\
9419`50.*asl^3*ca*cf^2*psibc*psicc - 74.1771515504988494294199726170961968447\
2779539887259609192285144131784160406773`50.*asl^3*cf^3*psibc*psicc + 
 0.00793993892837478887055936980737314581658246766418524792998220577326811887\
788`50.*asl^2*cf*nb*psibc*psicc + 0.00897402145448447189704039047834306848387\
03408180760937388068495710209160185`50.*asl^3*cf*nb*psibc*psicc - 
 0.01749622675683923512584997824129283717154320366911990754515123709364997858\
022`50.*asl^3*ca*cf*nb*psibc*psicc + 0.03531983944625357806827286363799290780\
362694486912533214314486709223218888165`50.*asl^3*cf^2*nb*psibc*psicc + 
 5.58890365219773767582104616464882656201704308778297027683216799833761451`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.074945254093459336675098294490813914967605\
94931525098854921085333507200807355`50.*asl^2*cf*nc*psibc*psicc + 
 0.04711431980355718224457715129800133227148128777392811942710153709332257876\
547`50.*asl^3*cf*nc*psibc*psicc - 0.07466463789326663165451844097439911349525\
476926881358974942503436739925891336`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.28792680266441792767968593557783023455019185466073588457228084862263644916\
647`50.*asl^3*cf^2*nc*psibc*psicc + 0.000105507563243577333012818099738712567\
7211792097662798835875551782704066772`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00049794407787026659666175642250480039475543992415396052302870915255548947\
775`50.*asl^3*cf*nc^2*psibc*psicc - 0.751744419908625075540017470554085969694\
54312074743133867624236392847055058328`50.*asl^2*cf*nl*psibc*psicc + 
 (0.1288269667217609869291679474845301715505052054680144137356251610887962577\
859`50.11533921516128 - 0.054022760226521522955175786702211711211259725755507\
70519562871532827806874567`49.73790920403284*I)*asl^3*cf*nl*psibc*psicc - 
 1.60028799781239355066793728897685617950589239759631671557823922930555435377\
965`50.*asl^3*ca*cf*nl*psibc*psicc - 9.21668800919053023914601473517554378548\
763935619350486193419127497561973578845`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00105830212847910823519294469693101046934171412728916107314276107741587609\
343`50.*asl^3*cf*nb*nl*psibc*psicc - 0.00998933652286295307843302573186340295\
604559414051556268808537615997776621215`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.05009942310881443425451681583239553609823007751921420089832620289037074694\
59`50.*asl^3*cf*nl^2*psibc*psicc + 6.5826272488427767673843022899397558043205\
3984756072948511445265681027208932654`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.4320622013256898232141240953316666674894262506864660630161047212183776036\
5397`49.84060372175131 + 0.76889968296046741726777129911675207123470818261640\
875064354988214677628376732`50.09092712957392*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 6.408752747755901553890662833116791445869271101246944867952924744\
03908802195386`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 7.41303405126802278576851617714921481990026251489001544538198020875214269117\
664`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.0092669905408565023670145170406\
7600592660992127777037304744182305187544003533`50.*asl^3*ca*cf*nb*psibc*psicc*
  Log[mu] + 0.087471322768515815730669454070717989563252330606350290651388066\
99146868017606`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 1.19684131797141395770623677998904650987646179046558717911171866487459492533\
216`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0785567638773981496752952900603030304526229546702665569120328896127939206\
688`49.84060372175131 + 0.139799942356448621321412963475773103860856033202983\
40920791896945624363726293`50.09092712957392*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 2.224440819074432193137531756571392350636988936889372137438486780\
62168896396793`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 1.63354919073547642295298024186017277476402161269533922184409937767003555939\
76`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.00168490737106481861218445764375\
927380483816750504915874372966978461126890961`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.015903876867002875587394446194675998102409514655700052755229902\
73238000942517`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.15952512049360945998110669883309506602513254420300576646085090377181836672\
933`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 3.8414114390106828767114725964220\
1996762675997872841179708527680835116838491754`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 1.3968768869129755915314445805170981700460945377194224717422833\
376039547175616`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.12698880790117959923013132550155437909509950342903840651144571970308839524\
886`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 11.2799636761551596112114742393\
2274989046080498838857489015989958263458105833474`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 15.5483019312122720080938960914824784490111735959948116285\
9640558470350653080862`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvetacv1mb475100mc150100qqf3.m <==
9.677882573007381839762041469194045707585783990653588186993779928178974056314\
26`50.*asl*cf*psibc*psicc + (0.3473150459973787006844558883887119503440593412\
0134210989591152224230673011344`49.853220629703316 + 
   0.594687718505878148810119554984128703415786173386264167286708105057768970\
12482`50.08678600150075*I)*asl^2*cf*psibc*psicc + 
 3.34486127809690419495591192136656241150494100130034388985982905354716014023\
013`50.*asl^2*ca*cf*psibc*psicc - (0.2913655861631556863909220841111800258599\
9119862493186080821803289713977649794`49.93134019738718 - 
   0.384755067727180637187092275306286247909585595485460571141834184520722209\
80496`50.05208629117768*I)*asl^3*ca*cf*psibc*psicc + 
 2.50185381378035647778954208663204497497860585852226648027319841628443959562\
21`50.*asl^3*ca^2*cf*psibc*psicc + 5.5468464340823988032144567692459302449370\
0184375218306974827091012506996710449`50.*asl^2*cf^2*psibc*psicc - 
 (0.2817013883342715981759878806202632420941098680294320292106524871786168158\
7056`49.7980607108784 - 0.568230169063764926119148881068836824177197475278927\
9533048690584190716239646`50.10279601152563*I)*asl^3*cf^2*psibc*psicc + 
 31.3086721667268269317344877272012917978759256254913949218039143945356554526\
3204`50.*asl^3*ca*cf^2*psibc*psicc - 61.7436916688571484273629431983257241621\
3142975320429646976746714559449336911058`50.*asl^3*cf^3*psibc*psicc + 
 0.00735037015740030729137047056873026262019998777404401328198665801301453294\
549`50.*asl^2*cf*nb*psibc*psicc + 0.00832306927588052800141192123276739982010\
354160314090708050892926602337924148`50.*asl^3*cf*nb*psibc*psicc - 
 0.01618058568214723641843478487624319121066295609568638999887942243403170925\
701`50.*asl^3*ca*cf*nb*psibc*psicc + 0.03145593174647021209295999708303718488\
509094933254476479333297529356855636352`50.*asl^3*cf^2*nb*psibc*psicc + 
 5.58262006624161259893155287717823384910079400702737399326626539880356293`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.069069192606963959671803200844292773294549\
27512145834328378922893284881526587`50.*asl^2*cf*nc*psibc*psicc + 
 0.04337130026922260989631744087817046749191141227839770714536621357736169103\
922`50.*asl^3*cf*nc*psibc*psicc - 0.06879871160032103020784427839447994897869\
89803420650261879824400634460106273`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.25600757867435475328222771755117245638897914546573949107174059784509875334\
13`50.*asl^3*cf^2*nc*psibc*psicc + 0.0001049163653937991593064427288853195311\
2908407654441162271472683146410389362`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00049293358659707785513753049026479064558267347169007020377787173420927662\
783`50.*asl^3*cf*nc^2*psibc*psicc - 0.605650292119507393114226824514983866354\
24107646620490757375477742485105625434`50.*asl^2*cf*nl*psibc*psicc + 
 (0.1163939285984213180074098590193810099475679238163046666089548560591662099\
5988`50.114141636537 - 0.0497033170084080363992013021381477341353808499127132\
6898629774601960653321803`49.74459668237603*I)*asl^3*cf*nl*psibc*psicc - 
 1.30848632631642400623516075208460982416675589644798185977143316751500299755\
74`50.*asl^3*ca*cf*nl*psibc*psicc - 7.681347942158469738728421549593208628993\
91514473825797804444710109229679033083`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00091998508959643894959797633529377841053225233192359156346660207499497474\
866`50.*asl^3*cf*nb*nl*psibc*psicc - 0.00864482005506853450916683788343886504\
858032866974651882759668434021561673447`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.03790212100398098637913382897547042748281879460367223422674830463852336206\
353`50.*asl^3*cf*nl^2*psibc*psicc + 5.647703783909130034171318074621590482922\
8509924037680122344709335044660681025`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.4053639801249266655266624573517305995706093124584302373556578247332325805\
8427`49.85322062970333 + 0.69408159330584880306269412297121748380954330755465\
865866029666878847173158566`50.086786001500755*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 5.293056079734782166391538312528137323619004820064351557556648475\
25625282867296`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 6.47392554274302286521355313771117176053254649795557995608294004034155263929\
816`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.0085788834567730189043898630591\
028526938432174985337627747164011145775262908`50.*asl^3*ca*cf*nb*psibc*psicc*
  Log[mu] + 0.080613158404273051703833824788209598913273880305350176866916253\
95841030018531`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 1.02685523343802364257660328629483463325870018043704872949717653336444837601\
87`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0737025418408957573684840831548601090128380568106236795193285613244647299\
3545`49.85322062970333 + 0.12619665332833614601139893144931226978355332864630\
157430187136080662320132173`50.086786001500755*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 1.825250734447718223300147149148694889518470507649147337426639733\
22788013067119`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 1.42222100076998766912436848892073447223054749570130445578095102185991027288\
864`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0015597969921405488917072478289\
2779139888058499973341141040172132435966556656`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.014656937891686009400697059052401745256958887328245486698227091\
44641592460324`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.12852298370115998038935737408329513267891858630579830188727557596853977932\
715`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 3.2958199058691116588167131255292\
3248979780266942612000697106485070759065939643`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 1.1984799657705860577515320456469936326537464252458618207032600\
9182742234250585`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.10895272416096236888650291324063578478670422047689652915689266749102639193\
912`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 9.67788257300738183976204146919\
404570758578399065358818699377992817897405631426`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 13.3399933386333751279279979611370726033362446527169059569\
5222625300189783922357`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvetacv1mb475100mc150100qqf4.m <==
8.394367412926091905405418606768929586555416057320761372236550738418827190366\
05`50.*asl*cf*psibc*psicc + (0.3269973913895255367131207689608906004466895361\
254549061468343978208075464652`49.864853494987386 + 
   0.539960500880664444645698479557698596042979074319558582570850742309566712\
4951`50.08267119841487*I)*asl^2*cf*psibc*psicc + 
 2.75972571063681507961837590137116866667767523122278042919457726408208347698\
072`50.*asl^2*ca*cf*psibc*psicc - (0.2626891897506019736205605534274814658622\
7914565360996804794589943527411037236`49.927140719636675 - 
   0.352176107915556174018843715070041079559597684894948710280067730824329239\
40139`50.054458408204034*I)*asl^3*ca*cf*psibc*psicc + 
 2.02861073417924439035057291307779579415562900011688527910851976922565769820\
071`50.*asl^3*ca^2*cf*psibc*psicc + 4.893540722914374716633383717339130697075\
31098048062424425641850025338479508425`50.*asl^2*cf^2*psibc*psicc - 
 (0.2767069985146912310253885983997995821835420170631741286841187354389344491\
0531`49.83838873719186 - 0.49573920458612801293850280589612279545693563766550\
726436965165592989362878294`50.0916218592823*I)*asl^3*cf^2*psibc*psicc + 
 26.3616576864556210779959616151464895062348670255931241543694889361617607750\
5583`50.*asl^3*ca*cf^2*psibc*psicc - 52.1487123930215463377660235362965900941\
3243545023721011783410938396978553536807`50.*asl^3*cf^3*psibc*psicc + 
 0.00684177817696544213487960001739988200027863386501776206077550907581454775\
496`50.*asl^2*cf*nb*psibc*psicc + 0.00775972600275323778416795330122483519938\
633807248385381234400075181779251894`50.*asl^3*cf*nb*psibc*psicc - 
 0.01504619807194241554447891743768700638549325181288622162028808037987373223\
62`50.*asl^3*ca*cf*nb*psibc*psicc + 0.028258081233478303524239861466766721634\
73230130287428403934764412822674489661`50.*asl^3*cf^2*nb*psibc*psicc + 
 5.57634974980010518381070611206366933666859742788880566420928487065939466`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.064004578738649465413506959482627972477556\
70691312860041682307755969879753447`50.*asl^2*cf*nc*psibc*psicc + 
 0.04014782362996830655263746044937571874286939117296812648590015059764146372\
105`50.*asl^3*cf*nc*psibc*psicc - 0.06374776218574519324279463345296543596256\
738898953807401765310376285192344669`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.22957368007245989172617603481843628733592886034794719718927915149724872506\
794`50.*asl^3*cf^2*nc*psibc*psicc + 0.000104333086342074735948198190104584200\
57355181294448325482187543528505378362`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00048801605862567306357452031898686913395274610834409998287875681774752914\
284`50.*asl^3*cf*nc^2*psibc*psicc - 0.493645175881032686298905314110532164599\
98323866822279423522840479233803557954`50.*asl^2*cf*nl*psibc*psicc + 
 (0.1058133715384383069237973176898767021665094371772854244314511820208963995\
7551`50.11301214465413 - 0.04594272853740220643014287935721601913902952720377\
947819802853285030443240993`49.75068837645524*I)*asl^3*cf*nl*psibc*psicc - 
 1.08524480288457618259355804464349766365073841250863220516184260947126339382\
656`50.*asl^3*ca*cf*nl*psibc*psicc - 6.48757166500862073835677354777981618285\
23740616746974032780381145053652242384`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00080468500492518368773228493376186489853768632052592667231092428994817568\
576`50.*asl^3*cf*nb*nl*psibc*psicc - 0.00752779809946834481409932011177712740\
676559278379260527447554600895934213245`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.02902965139402592184524177866756420707238149881424287123961595536592952172\
097`50.*asl^3*cf*nl^2*psibc*psicc + 4.898685248954613718784527193646154363689\
7738101880865723831531578734513931159`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.3816505089305198595793450814717591938331375861438405724015979543292451043\
5735`49.86485349498739 + 0.63020747378991197414722482765562540467549287943997\
150054565194717975084855353`50.08267119841487*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 4.425889508247028807559593794722902828573360851042670669893957625\
20755611418483`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 5.71142876533760424474056656093357609773100263288150212369707113312759160926\
136`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.0079852873202835799643501598219\
7060836324699612535143214833761643714711798611`50.*asl^3*ca*cf*nb*psibc*psicc*
  Log[mu] + 0.074702063969650258671209702087643008475341426595903750079304600\
02341158833928`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 0.89067004526447522159718676248111897521632251094328846770602784688608207147\
543`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0693910016237308835598809239039562170605704702079710131639322980476861852\
948`49.86485349498739 + 0.114583177052711268026768150482840982668271432625449\
36373557096233491126350759`50.08267119841487*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 1.516169514569684538214275396323881654301231739650599659411678458\
24385527422185`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 1.25107340424933132134708436527800912735965163052353332678483470293100468070\
822`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0014518704218697418117000290585\
4011061149945384097298766378369257300810684291`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.013582193449027319758401764015935092450062077562891590866816928\
46580872912359`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.10475475983324589487642178091352243501634254407935802793549161402202732024\
871`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 2.8587165640824218331894159842333\
8114004842104110605398921615472154101479522847`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 1.0395332960299715757052421760848658691085167422203832689370545\
762623752721396`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.09450302691181559779138565237135144264622879474730756988467127982825595238\
844`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 8.39436741292609190540541860676\
892958655541605732076137223655073841882719036605`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 11.5707960419773250824108290075702925421079854934109374754\
9086153783651139920055`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvetacv1mb475100mc150100qqf5.m <==
7.350233262049718608612034817871944296455008505280347319194046919211298355474\
63`50.*asl*cf*psibc*psicc + (0.3088036622705110390993241680122396707727899109\
5790050556974176393399159984993`49.87561943266981 + 
   0.492774392286434544691488320855817787799748011204247778892949587896436051\
074`50.078585121461096*I)*asl^2*cf*psibc*psicc + 
 2.30098722967530310407214175219035912303202813589392400918638781152693647320\
268`50.*asl^2*ca*cf*psibc*psicc - (0.2381705625449298473004125835030643772036\
8342174886867833087302275481844749864`49.92317490370387 - 
   0.323852379138082797497252292685381636303330075674887107518426000858220316\
17153`50.05663391314827*I)*asl^3*ca*cf*psibc*psicc + 
 1.66468128034810218731744105397995664135371515695399632531210221855467560118\
715`50.*asl^3*ca^2*cf*psibc*psicc + 4.355270239792771485048098863505612610708\
78661416040128477234587421407430993113`50.*asl^2*cf^2*psibc*psicc - 
 (0.2708677625308874574461830378502640902239871020114616424876902793384531800\
9727`49.87268741330274 - 0.43631054864296617397378918237222589478193330764504\
927767984875301121163456784`50.07972580599445*I)*asl^3*cf^2*psibc*psicc + 
 22.4606415481376877804322957569524440424217187526094397801880995730751787467\
3745`50.*asl^3*ca*cf^2*psibc*psicc - 44.6003141038732439151440660802566589184\
1529417242274523830694434681400294825844`50.*asl^3*cf^3*psibc*psicc + 
 0.00639855298842629862485321888028088493117489647795538835801580862451513937\
463`50.*asl^2*cf*nb*psibc*psicc + 0.00726723848043012616804450093940762149915\
357310796823648236319279231968281932`50.*asl^3*cf*nb*psibc*psicc - 
 0.01405811228248947552362742388224934058366990420725835100397563529650894028\
626`50.*asl^3*ca*cf*nb*psibc*psicc + 0.02557576761426809048305698635469824995\
080380742361972591652456844845221502294`50.*asl^3*cf^2*nb*psibc*psicc + 
 5.57009266047183844693236252499576690561680185929623969423641044721668586`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.059594893151772771771175742157250749367479\
30547798364823709784927851148002175`50.*asl^2*cf*nc*psibc*psicc + 
 0.03734330328074058023530362777524703683559208313922739481018142129194063098\
449`50.*asl^3*cf*nc*psibc*psicc - 0.05935432036577940356620398075530602313318\
825498152032957126310935227473364075`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.20739269149517877582865182493879091098632072363149448987069097405523881681\
676`50.*asl^3*cf^2*nc*psibc*psicc + 0.000103757545665941148987339093858132982\
8522746243336178694418410980713832411`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00048318892246704179905337570753855741940210724813312481643172161152796293\
909`50.*asl^3*cf*nc^2*psibc*psicc - 0.406345296242394227693202531364866364940\
95124074223072196862113480793543296718`50.*asl^2*cf*nl*psibc*psicc + 
 (0.0967173226523964851603579587242066438893193964954467220523231003778345295\
638`50.11194747369121 - 0.042639007862736820559910428942762995331280051541347\
17955267855908527491347017`49.75625029873723*I)*asl^3*cf*nl*psibc*psicc - 
 0.91134607426337806374428496744202957797596828856950926385233266786801020335\
456`50.*asl^3*ca*cf*nl*psibc*psicc - 5.54286592838443520333347377556846182490\
854691507954306972708195941650759272231`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00070746650260176574891658418255734339527287185504802464709797206427842035\
263`50.*asl^3*cf*nb*nl*psibc*psicc - 0.00658920707654873194859171489037414309\
745078762671264925714058781689753343268`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.02246411697310868823696463009715805709691679164487030084181231650769567588\
17`50.*asl^3*cf*nl^2*psibc*psicc + 4.2893618406234903336896694701029995363035\
1333658007180413394948126307321947865`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.3604159481650350424247108948817133925957028698069741393221629216908038178\
4095`49.87561943266981 + 0.57513485598426585105454504241562970521205241097838\
444195412551499416557843261`50.078585121461096*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 3.740605911747830808240622111283824660285118653335334903774102194\
46205377637596`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 5.08319377253632192280882054738663009659529574085862912628402953160239245047\
538`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.0074679831361187388794034263212\
4024156826315853610774622451945258739125322972`50.*asl^3*ca*cf*nb*psibc*psicc*
  Log[mu] + 0.069555360073011842747566894584943145170064804113732625172656584\
30848910166786`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 0.77988397102245278794357626729145446114609333392364941893344536022964967626\
899`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0655301723936427349863110717966751622901277945103589344222626706219629923\
5988`49.87561943266981 + 0.10456997381532106382809909862102358276582771108697\
898944620404535365846149699`50.078585121461096*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 1.272850953018296355025582995421104263838807118884310474115960238\
322183374673`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 1.11040063309159826826463007728078768871188655263530514969268557305634961652\
1`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.001357815115657952523527895694770\
95301241148337020140840780663330552767305819`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.012646429104183971408648526288171480940011782566133204590590070\
60830517503393`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.08622914999882347323778937296844724676144541973061834822380643548198376285\
947`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 2.5031348453649231286917985898299\
3868989352961888689803400207647783419405376283`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 0.9102308528599720467970176690290686145067380432315992850609699\
5702559089870903`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.08274825935090654970881978809355169222788527665741811682825953444748431836\
366`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 7.35023326204971860861203481787\
194429645500850528034731919404691921129835547463`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 10.1315615284093321301108287929546880182335837236784307447\
7707427344085365318622`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvetacv1mb475100mc150100qqf6.m <==
6.489452651909499515166319270101508270907895796879840713953009655222779769850\
94`50.*asl*cf*psibc*psicc + (0.2923980344231481560196746217075747853536044237\
4525171669423932088684559354336`49.88561680987579 + 
   0.451738708116034260181639612235897952652805718659795541901760000934903056\
38265`50.074529666551605*I)*asl^2*cf*psibc*psicc + 
 1.93608807229684055276947126436351220057292280824376236775049850051765821374\
374`50.*asl^2*ca*cf*psibc*psicc - (0.2170235232077113322412990203035835771801\
2616748915337061228701097610474145289`49.919435293536715 - 
   0.299020871192769443350672302202464930035427610643267135696672719581944846\
12129`50.058629986365126*I)*asl^3*ca*cf*psibc*psicc + 
 1.38043018896695573246441862499522727449984187934057442786550978139683140244\
877`50.*asl^3*ca^2*cf*psibc*psicc + 3.906083530911258640277961839931834313587\
83483591969824031657715580747408985217`50.*asl^2*cf^2*psibc*psicc - 
 (0.2645170984476705313854697063961044481929480173100241719895085329114453291\
896`49.902003751994904 - 0.38701584646123202316054802202151231127178583681961\
369177423873978158483084853`50.067278749498364*I)*asl^3*cf^2*psibc*psicc + 
 19.3359996705196053949620702304376427119996163432424382856403189599453111129\
8711`50.*asl^3*ca*cf^2*psibc*psicc - 38.5620590348031281154289625617030548295\
1870106245654460115001914405481990647196`50.*asl^3*cf^3*psibc*psicc + 
 0.00600885455512961870464428559803019984056341808041366088556415846518821561\
568`50.*asl^2*cf*nb*psibc*psicc + 0.00683288954349379276674866426956769527323\
381626093436129660559201757192126674`50.*asl^3*cf*nb*psibc*psicc - 
 0.01318981444647921786225042749450495042304566835888816676950403385778734472\
006`50.*asl^3*ca*cf*nb*psibc*psicc + 0.02329953847913724636156542527851972700\
745103264504171852139312100166888548267`50.*asl^3*cf^2*nb*psibc*psicc + 
 5.56384875603920176696739546907888814919037459537964447471141733575034793`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.055721420357051967081168138793013639157238\
43775713028002428595470689917934421`50.*asl^2*cf*nc*psibc*psicc + 
 0.03488152480349391853687381615537047488702189912050214241452845837704639270\
941`50.*asl^3*cf*nc*psibc*psicc - 0.05549894123221475802590089156135013863104\
631422045099152841491713033799269314`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.18856643565805756469520485218031785678626976527822485231170531552897226992\
716`50.*asl^3*cf^2*nc*psibc*psicc + 0.000103189568825113089090532323639041129\
51834128629045408248977141332450506414`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00047844970187026264731976410644804325819597282332860889556519687230008403\
735`50.*asl^3*cf*nc^2*psibc*psicc - 0.337318024576533776633231551876426553144\
51548300755447875008181690902395481831`50.*asl^2*cf*nl*psibc*psicc + 
 (0.0888278299505475125321856567321252613404655608544195248279096467856505863\
5988`50.11094453258364 - 0.03971394916803149765074375734741879387442241626534\
273790128971286796900930633`49.761338555684596*I)*asl^3*cf*nl*psibc*psicc - 
 0.77373287499704666610719917128507351922352326202927223845200393921332195003\
257`50.*asl^3*ca*cf*nl*psibc*psicc - 4.78370607392624657461037000136320917555\
892707605677857662756579458923466251545`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00062467362263830453110716824021277454404101761847980236729309939413586649\
287`50.*asl^3*cf*nb*nl*psibc*psicc - 0.00579273490373916594456181392587617690\
082256291681632927860261301990771516922`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.01753359733208541853433674402191409823372353382785066023364930401466218279\
805`50.*asl^3*cf*nl^2*psibc*psicc + 3.787037714211420778627172613967334627986\
53087050624466967759347508425493315566`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.3412683452111867868245171956954616951907525905136308365238483708443751701\
6641`49.88561680987579 + 0.52724062147250083573412562686747035225602198306077\
444617473167857175442167729`50.074529666551605*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 3.191163854926909865433051147432958422032569958332740647263585688\
95888053931787`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 4.55893168187872040681802042343638497453189853012748870672581717727033664409\
472`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.0070131519683069572161823993473\
6065025030406786381654760101053337322922114217`50.*asl^3*ca*cf*nb*psibc*psicc*
  Log[mu] + 0.065034489563458683415191711442915643063158036116746370948458938\
6733861380378`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 0.68855231167480377793221320253951538690664197645568084903228972274259180602\
805`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0620487900383975976044576719446293991255913800933874248224719260484197191\
124`49.88561680987579 + 0.095861931176818333769841023066812791319276724192868\
08112267835169126371224787`50.074529666551605*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 1.078513003279950033777196738937708426993453021417702142637913475\
13399296003469`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 0.99327642540308918295463312934522237846024498624267602253216184557493900905\
483`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0012751185396921740393058907904\
2920913641892142978482683996116292879010198587`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.011824452647901578802762129353257389647846915657590249286779973\
41584770572046`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.07158110800713171398265847503601036947182418029950481323830754172047560868\
27`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 2.20999449693799357639046214835238\
203933198618583989412610188847227146733969411`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 0.8036343625229067550510771448554116506661767948508705912744617\
1695157632994042`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.07305766932026425045918883135049196824237970862280641739364784156272619240\
942`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 6.48945265190949951516631927010\
150827090789579687984071395300965522277976985094`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 8.94506153539205413170525448190791900061944356641917244011\
282850875907963476253`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvetacv1mb475100mc150100qqf7.m <==
5.771479749247661547505157872150535306347525770138255773576197148440618904747\
68`50.*asl*cf*psibc*psicc + (0.2775155118908438971500329314256548971045041274\
8788508512163642781059324310823`49.89492898611279 + 
   0.415780953983168156602981384948828686291220305471231232935123627907304747\
06032`50.070506314203136*I)*asl^2*cf*psibc*psicc + 
 1.64211131859067712611546993148271005178418309916248935742567796878016377948\
083`50.*asl^2*ca*cf*psibc*psicc - (0.1986439003314702662137792371454311635284\
1729580481157276964802740635910117949`49.915914791954854 - 
   0.277090846275853630349698592328743795844025608083752042900856653098847712\
13155`50.06046173710028*I)*asl^3*ca*cf*psibc*psicc + 
 1.15535655224478459404779881378566165117950805674529396643299756009318610351\
323`50.*asl^3*ca^2*cf*psibc*psicc + 3.527008934460089405881025703419738893616\
68900475125364032596658566149282938922`50.*asl^2*cf^2*psibc*psicc - 
 (0.2578834155755789900478058780591128103005477187551886136897319867678865168\
8966`49.92716722976212 - 0.34570036750236772867703738894203661523419261733579\
789311812628973668684977111`50.054443657332975*I)*asl^3*cf^2*psibc*psicc + 
 16.7986204797192289209432453294253382016336696119869576089449828013790277970\
8824`50.*asl^3*ca*cf^2*psibc*psicc - 33.6608097390765728950050282245983820100\
5437687285702410077919955758331645920216`50.*asl^3*cf^3*psibc*psicc + 
 0.00566353950362515341181695044284660674196109237282187540842928090858088820\
353`50.*asl^2*cf*nb*psibc*psicc + 0.00644684950163978497814702719971389125603\
773764210916299215923939811198971178`50.*asl^3*cf*nb*psibc*psicc - 
 0.01242082765775681045594708862336348946563318247160025548386102397684980173\
19`50.*asl^3*ca*cf*nb*psibc*psicc + 0.021348105184913707034800729207125141930\
54767128085789646190548669454569508989`50.*asl^3*cf^2*nb*psibc*psicc + 
 5.55761799446733895539127800506129115245581596317941387516233983735699389`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.052292485932793390497369796841739570786546\
20380946766803064440178659101590082`50.*asl^2*cf*nc*psibc*psicc + 
 0.03270368899951296977706361693968647173134235874786469740633429018716552694\
482`50.*asl^3*cf*nc*psibc*psicc - 0.05208938870853003041729139927714880571126\
375067277537985729592178772760333185`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.17242653813914867154608703189674684493788631952129041421153230318465026683\
959`50.*asl^3*cf^2*nc*psibc*psicc + 0.000102628986911630024452408034943941114\
30121120140494878199714627545633625653`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00047379601139341251080005317440389468856563374190672348031225176931965439\
183`50.*asl^3*cf*nc^2*psibc*psicc - 0.282048068933470402996179857179409496972\
4156802181437304921862500593821116952`50.*asl^2*cf*nl*psibc*psicc + 
 (0.0819311676035488295849082546776617661537811847882444239609395103738173642\
296`50.11000039196962 - 0.037106497981596309763891619599234868686383347316713\
09925369570809784932818692`49.76600121657896*I)*asl^3*cf*nl*psibc*psicc - 
 0.66331139948490661708713920554003225349673248505049594821875512519721287775\
523`50.*asl^3*ca*cf*nl*psibc*psicc - 4.16537379438423831547623534890469580469\
129126245736971348786247368491798223279`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00055354621335511991343652239014188813366228979997148485536234801467238951\
269`50.*asl^3*cf*nb*nl*psibc*psicc - 0.00511099243794371439007375185532296550\
170182731661872431154444658879280095928`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.01378348649659032749317074074760973062267713280285102996870562668550020610\
26`50.*asl^3*cf*nl^2*psibc*psicc + 3.3680516138409724316953077698592479103652\
9591040261688590708073337206725701167`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.3238984136821067346733567933739927676472603020914734277159130249346154943\
7525`49.894928986112795 + 0.4852730231791572628384525664750843916004031172775\
507850942929993269589154316`50.070506314203136*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 2.744996288091817961480211852107666367558896121076728678614654963\
90274845345956`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 4.11649997915641419337305007357154228090080524769797210085839058778489215111\
274`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.0066101222542531912922996555454\
6171848453607658894838317364195107316290051944`50.*asl^3*ca*cf*nb*psibc*psicc*
  Log[mu] + 0.061032455900294775954708281780751834705934577245409559985990771\
27056738497094`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 0.61237302069835862394460141270168143824823562007320307016492376970401222854\
776`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0588906206694739517587921442498168668449564185620860777665345371279275935\
6851`49.894928986112795 + 0.0882314587598467750615368302681971621091642031413\
7287001714715030221874011986`50.070506314203136*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 0.921310853073883519167742595430753178698933219581106312597617803\
76629863403764`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 0.89464783155519154762379594971266078099831742427316191908007952578944551687\
949`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0012018404098642165985999373719\
0213063355201392526334239580254127398924794312`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.011096810163689959264492414869227606310169923135529010911473296\
64672592542693`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.05985245914704727303820076063543078336891966446936735463145014585222779794\
671`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 1.9654875640818961120302453662953\
3603566429920974413400302014945915756441341654`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 0.7147227505752349498291801331983040129688360762705941829402445\
7210105915433207`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.06497479550683954089356183029075491026989418875187219844567469948695737466\
733`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 5.77147974924766154750515787215\
053530634752577013825577357619714844061890474768`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 7.95540768636297667708110961097229786626942952155857175829\
743014941054909830421`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvetacv1mb475100mc150100qqf8.m <==
5.166386791374401744182053653741437022577140454328773868169348967089749451164\
64`50.*asl*cf*psibc*psicc + (0.2639436409775187983920325906370691637722593577\
2031022180607146833253988317053`49.90362716855725 + 
   0.384061025340972074301938378062441680289831149025325360779705345805062820\
54495`50.06651620230069*I)*asl^2*cf*psibc*psicc + 
 1.40258691477486171600500949585217738019004469239000533167810546396279896713\
419`50.*asl^2*ca*cf*psibc*psicc - (0.1825601686221055781806418932108148824549\
2510116605718323728033075110447942241`49.91260661418713 - 
   0.257597666355886184655294799767362749254625474183889446017480547969393356\
79572`50.06214251029491*I)*asl^3*ca*cf*psibc*psicc + 
 0.97496801684140531890443479461683854858534256065614347166599780779406184856\
7`50.*asl^3*ca^2*cf*psibc*psicc + 3.20390820769841036830861147994537189363910\
428990845492173207569820123955444624`50.*asl^2*cf^2*psibc*psicc - 
 (0.2511244119615765122125970664690337576732177269539160552489332513185886095\
336`49.948847854162736 - 0.31075016012433559747298603701618474960101403006633\
912750201426534898628632689`50.041370282457095*I)*asl^3*cf^2*psibc*psicc + 
 14.7129312599467003717349006205864855230542623322328994110573388885179743973\
8762`50.*asl^3*ca*cf^2*psibc*psicc - 29.6309329587077760557049719341605111534\
6296156031315614580745147460947258380933`50.*asl^3*cf^3*psibc*psicc + 
 0.00535543474973868409999065479073537727705823922932129054461523956429607216\
137`50.*asl^2*cf*nb*psibc*psicc + 0.00610139893662141728075704591366727033787\
995498629929546976558468859133260706`50.*asl^3*cf*nb*psibc*psicc - 
 0.01173508670735885632392521130594428767930437503977873144186873342880670248\
785`50.*asl^3*ca*cf*nb*psibc*psicc + 0.01965996865381296278714949825524273033\
441498796238138405933049769808516000767`50.*asl^3*cf^2*nb*psibc*psicc + 
 5.5514003339031431084980429336271853228830287562181300256978196558091835`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.049236172629248041986242423164138865252353\
62889066547174290003890704784361635`50.*asl^2*cf*nc*psibc*psicc + 
 0.03076370827435793547868195176989790110483894574100602143192905700483621858\
722`50.*asl^3*cf*nc*psibc*psicc - 0.04905331198365661302302287439133735996564\
609573575491138358825664174992665189`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.15846646699459759038352000838888863289011422887379404415218591363399767719\
313`50.*asl^3*cf^2*nc*psibc*psicc + 0.000102075636413068936829116779046804310\
93745302671949561342439434048388017064`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00046922555222238976620632883508900000368728956734822492175829135175895091\
752`50.*asl^3*cf*nc^2*psibc*psicc - 0.237299458699475854907628680180706443145\
06826822232274861435211757057868956973`50.*asl^2*cf*nl*psibc*psicc + 
 (0.0758604099692539410594771280809818093590369756441579590570094510768300254\
9536`50.10911227320802 - 0.03476823727817322454877115992444734848540568452471\
565081685510838370168110541`49.77027976065378*I)*asl^3*cf*nl*psibc*psicc - 
 0.57360927027863045978701423342419568684001538504153025952154210618911159910\
648`50.*asl^3*ca*cf*nl*psibc*psicc - 3.65570148861860315719376237275769327050\
847466585512406217240628311878895062158`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00049196539807476305038357469156857256057432829015931892532145971981540762\
426`50.*asl^3*cf*nb*nl*psibc*psicc - 0.00452297421202035762799471611609523886\
392115128735692361904422940799936097289`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.01089950005157936599535886838938194206289874204206083409185055751281679691\
436`50.*asl^3*cf*nl^2*psibc*psicc + 3.014938651163679717252130698861296174430\
66048114479284345258422369363446678779`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.3080581911677941597754903977517500268078946583158104288008567914098070978\
1705`49.90362716855726 + 0.44825154463435414148349259373192398506969083298994\
52033666230425294244584832`50.06651620230069*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 2.378584632964096019348162557172741741703586495409940002872105664\
12284366330865`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 3.73939740876457714843788982098742844680391493945470136326518823299220197205\
912`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.0062505220273981393871937577273\
3666427719420797667549487595290333169813940823`50.*asl^3*ca*cf*nb*psibc*psicc*
  Log[mu] + 0.057465321854385183720090948406518378486448499634635181391129174\
65566993458619`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 0.54817066384794176677311467252023566807830190566268960790046985885338808487\
051`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0560105802123262108682709814094090957832535742392382597819648292728050962\
529`49.90362716855726 + 0.081500280842609843906089562496713451830852878725444\
58243029200301642495185913`50.06651620230069*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 0.792709164690373788909742215470874183589584170249477116744329625\
48396049718097`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 0.81075654417124433482710474251573024279765893088638128713974682254711905955\
826`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0011364585504360253431261377686\
0666623221712872303190816032869848278290532039`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.010448240337160942494561990619366977906626999933570032991403950\
65012249801132`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.05035650912673686300355014896211604426250316029343728179756063701413776220\
767`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 1.7594220946555408053828997536311\
0372764784466324985619388518059013167031757488`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 0.6397898526020148383210544558658559009628526048181295250277874\
4537066873273332`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.05816271387291043984736858689689599099662296407437541136923579467869470391\
129`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 5.16638679137440174418205365374\
143702257714045432877386816934896708974945116464`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 7.12134755323047536418054275631719679192033040224678189988\
463061623651064348534`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvetacv1mb475100mc150100qqf9.m <==
4.651694030564205038864893698444185592631413838417119845434271075932383808529\
05`50.*asl*cf*psibc*psicc + (0.2515096983519497033832450282684056873392882627\
7359918904536737499691789228637`49.91177262234598 + 
   0.355911728204105735923800731645446187444686714135079648421999019298389933\
83982`50.06256018535415*I)*asl^2*cf*psibc*psicc + 
 1.20545820816952804221359258011923388164691296191588639001637162729068222769\
073`50.*asl^2*ca*cf*psibc*psicc - (0.1683992749232436263995844274323463666411\
2158497838065435865608852079769827676`49.90950424974433 - 
   0.240170745731690784998417509989539101544537078722618212851678896902790060\
45793`50.06368413907807*I)*asl^3*ca*cf*psibc*psicc + 
 0.82882163593696233582508659639048280944153756815690545632462377325190552061\
925`50.*asl^3*ca^2*cf*psibc*psicc + 2.926064465332931255001492236374167054875\
43902884354346716423419938593189058877`50.*asl^2*cf^2*psibc*psicc - 
 (0.2443493437241863817094495494710169447628694063675638753873786332085097472\
9302`49.967593982596476 - 0.2809371533211334949270250297713363070546188602343\
5426477443404717919738641707`50.028191983153526*I)*asl^3*cf^2*psibc*psicc + 
 12.9798440708982910270916100504287359833734743362759689949039209380122554279\
1498`50.*asl^3*ca*cf^2*psibc*psicc - 26.2794200407326063660983478913633911896\
9676761999133553982477576368108273748758`50.*asl^3*cf^3*psibc*psicc + 
 0.00507883391025843156758620279486447498628030016846907961121475014398771444\
08`50.*asl^2*cf*nb*psibc*psicc + 0.005790389897082709197529521479836804493514\
10654731914745503703992769573620287`50.*asl^3*cf*nb*psibc*psicc - 
 0.01111981101802012785090642451701538960271496216272786415741567822923478373\
223`50.*asl^3*ca*cf*nb*psibc*psicc + 0.01818783535310425118655127019308896300\
537004307659533502282683182239514762362`50.*asl^3*cf^2*nb*psibc*psicc + 
 5.5451957326742581871710920661240845144404026621360235684985333409160481`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.046495270516487144645795436890764597423058\
81006990669300677278207131893414686`50.*asl^2*cf*nc*psibc*psicc + 
 0.02902494877985451522950053035990646424197430611359701467964396296883330902\
302`50.*asl^3*cf*nc*psibc*psicc - 0.04633316584533657604909591308684765189721\
463594804198409045473298418771918585`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.14629610339895261404039635219251374772468814479526959981008125559020493104\
33`50.*asl^3*cf^2*nc*psibc*psicc + 0.0001015293589880124948734779387241021436\
2430716553136356993107420364606882245`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00046473610822144127489584676574640479070780557135740551627418427883622882\
931`50.*asl^3*cf*nc^2*psibc*psicc - 0.200710083738543242682068356180312250920\
99405915010578031519727373370743063107`50.*asl^2*cf*nl*psibc*psicc + 
 (0.0704833726448000852387475654703816703561922065961609992159095439101253815\
755`50.10827753882685 - 0.032660238411755607990543832940819389309650502141920\
64866522628611440605292281`49.77421021249544*I)*asl^3*cf*nl*psibc*psicc - 
 0.49993052031876097716982096522543455698887689070394023404986645352340424819\
113`50.*asl^3*ca*cf*nl*psibc*psicc - 3.23110322348219458427589566302881190113\
060234815518897384457183396906035948407`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00043828040826601091349777998809844734063763544985808276037274885696657670\
672`50.*asl^3*cf*nb*nl*psibc*psicc - 0.00401233166992217957810666543220106859\
730755751936432298920532357887433309248`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.00866018647177594347841805778615995371559606281130920268041545760765290169\
792`50.*asl^3*cf*nl^2*psibc*psicc + 2.714580361956302750656770986902551564784\
31065317907738088690301817709482265693`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.2935460860072716591734092987333082100553063995177963802473948017931359808\
5143`49.911772622345985 + 0.4153974795524588359183873796944562952906965756743\
710744655550064404734979952`50.06256018535415*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 2.074630427404695050180673449580366621274635921795160633450160680\
86901031530713`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 3.41511590539738539386290017586194198902076519085466181747629738034615501580\
412`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.0059276911610427055519786107218\
593087743402435585424506021670911786673203195`50.*asl^3*ca*cf*nb*psibc*psicc*
  Log[mu] + 0.054266315642687797455487968482567607358100048521934697577244891\
92384153232139`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 0.49356006581023686375577654307319119359714739148710497834307327603219905866\
485`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0533720156376857562133471452242378563736920726395993418631483904834007675\
3612`49.911772622345985 + 0.0755268144640834247124340690353556900528539228498\
8564990282952476819928872522`50.06256018535415*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 0.686443501500090967363231645131486069173984932829800573858519788\
69510915464593`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 0.73875895089739698250374023023734555789245325947919156122970775361644736642\
421`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0010777620292804919185415655857\
926015953345897379168091977157123364031482215`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.009866602844125054082815994269557746792381827003988126837791321\
30123156027162`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.04259200260716986297260528610658651929463861500372629713005086806711155829\
668`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 1.5841425710936173575520848877506\
7652739222335535329099008452521642396644200259`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 0.5760518440340426754734854137275187372335357655830149054725792\
4402776123022216`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.05236834945764024322486231033886533974850325141663771868110239436757779056\
745`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 4.65169403056420503886489369844\
418559263141383841711984543427107593238380852905`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 6.41189505172970022557136947393546542088314083487415799494\
659925106519784167643`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvetacv1mb475100mc200100qq0.m <==
26.37080183162308416466020892546663623112865273802196342880787141613204649034\
727`50.*asl*cf*psibc*psicc + (0.314670531044293646789997457933344560592100368\
90075929998508517948667503484373`49.71367416875903 + 
   0.800786292566498364205409400466692843524649208360511471047886497122155694\
58454`50.11933472621629*I)*asl^2*cf*psibc*psicc + 
 10.8492886110672544880153986451394039901704624404727594497274845614504318977\
3077`50.*asl^2*ca*cf*psibc*psicc - 
 (0.5299971437009327443957430704213026128315195643552015451529576971743377779\
1751`50.119513418958284 - 0.2076220396157021235552140456802522746663788989543\
2947362518000782015328438102`49.71251334298685*I)*asl^3*ca*cf*psibc*psicc + 
 8.92657362562342680009115719001659525309573074698198445953620073347212806162\
344`50.*asl^3*ca^2*cf*psibc*psicc + 11.50624253735113344212895155867255646276\
695674065858765687941617445149325558273`50.*asl^2*cf^2*psibc*psicc - 
 (0.0103837252782978517603404972207616117364924122838576960475256944573999152\
7098`48.00877549263576 - 1.43906824263779780492014580385262169894803898570414\
773250545801665181591688091`50.15050369241434*I)*asl^3*cf^2*psibc*psicc + 
 128.1869405586260336095818713218724311922644836700530473236884`50.*asl^3*ca*
  cf^2*psibc*psicc - 
 248.8182194379600646599761306328550902302152738394065954245632`50.*asl^3*
  cf^3*psibc*psicc + 0.013820596735176484787187039789810508182079003420527120\
39857831978253845489874`50.*asl^2*cf*nb*psibc*psicc + 
 0.01376747267714456656675389378188248541616807809724545131287407878557284786\
751`50.*asl^3*cf*nb*psibc*psicc - 0.03064892505188722077041750460372972789084\
729149116438879702732421859265367434`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.08268185945468567650700094525761688098422227466324293262406441725136906737\
099`50.*asl^3*cf^2*nb*psibc*psicc + 
 7.24319629474894101711306915628596383732793330670276763320082038889089638`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.076111981626722815455329224114370147401984\
66973489202113884777185351228694316`50.*asl^2*cf*nc*psibc*psicc + 
 0.04972377633428611758500084666597778746357971663290059767083399001896954177\
19`50.*asl^3*cf*nc*psibc*psicc - 0.099668684705239007532760383257341578015355\
55011021759113285105136725350192737`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.40396786526918764238521834316026097010350015878357103071295335209171618259\
321`50.*asl^3*cf^2*nc*psibc*psicc + 0.000079778613596547908737453463889300972\
18861865089595677688997416269850305373`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00021967605627371394603110806786559349771071929592021148061734671203982714\
467`50.*asl^3*cf*nc^2*psibc*psicc - 2.172679780508009095567117272916308730528\
70903843910486848586714841721500909615`50.*asl^2*cf*nl*psibc*psicc + 
 (0.1767985910008793854063240662193847711210237488143841897688962547232320737\
3967`50.150257269697946 - 0.0060927229933050156082345834663445315879054352076\
1976221843851342335457733054`48.687589903424005*I)*asl^3*cf*nl*psibc*psicc - 
 4.36100247245379556933425464605058993336734425351989673158109018712280354896\
162`50.*asl^3*ca*cf*nl*psibc*psicc - 28.5164287513573748979745217214282099101\
3968907603711559705728786428852153138614`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00227734683782459634685121689661079863760384812425330748982289514140214747\
767`50.*asl^3*cf*nb*nl*psibc*psicc - 0.01254167124614880576450629717296454155\
60692633587525919720103300679764662076`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.17900621523641355378998045613702032258330630695477134394105907118296093044\
34`50.*asl^3*cf*nl^2*psibc*psicc + 15.389159370931944570582120259446612086247\
71038210475847693617186105184027013819`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.3672633833810409595380917035491456577549809818583412622465212329675230096\
6232`49.71367416875903 + 0.93462671002939990472763627687080999887282780105495\
646028767137448951513790404`50.11933472621629*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 16.44781922903592324910559181562847236774332698783840166039516423\
349815419052644`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 13.4293527590468769260871655035058096030843029987541690358634912318151134620\
8852`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.016130519437142351330837016364\
50464738970622896396732622700502562408106097399`50.*asl^3*ca*cf*nb*psibc*
  psicc*Log[mu] + 0.088833052765691322573578475502719638307032212232468131928\
12993851238509735912`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 2.79802897653308083101493095626302037931776552401904699580657692587287177576\
649`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0667751606147347199160166733725719377736329057924256840446681053419274628\
6295`49.71367416875903 + 0.16993212909625452813229750488560181797687778200999\
20836886660770816875610483`50.11933472621629*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 5.951404235006802478250322889084941314417133461006872643935335991\
1956455195123`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 3.10968071543928165818025152086141858820476549384326445058804912143275324498\
049`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0029328217158440638783340029753\
6448134358295072072133205184457340749605427375`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.016151464139216604104286995545949025146733129496812387616505555\
56033705748433`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.46105696909821844879535236600781909858081630955073442139850967264586709342\
002`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 8.9806228743468653628769769941226\
4865610243986471591992304615822864427269062361`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 3.2656810452170419501370825433173267840372508598966981533629194\
4428382791718762`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.29688009501973108637609841302884788945793189635424528673655453603255627681\
631`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 26.3708018316230841646602089254\
6663623112865273802196342880787141613204649034727`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 35.8905768869803886676319670172160232016252560012447984205\
9745279840742404138942`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvetacv1mb525100mc150100qq0.m <==
10.6496`50.*asl*cf*psibc*psicc + (0.35668772595458046527284462705095446786193\
748716664398383147364376342566081181`49.84160837591246 + 
   0.632832425812297738383583260189635802666571151766944016712223108481001421\
08746`50.090608934853734*I)*asl^2*cf*psibc*psicc + 
 3.75902197321395177623430061252351341120021779750868733834350719822124227696\
783`50.*asl^2*ca*cf*psibc*psicc - (0.3117716084432896788949747474794524836663\
8059435739624188539066754131078282993`49.93522798388803 - 
   0.405913546152723926665047544949240125998190944673852438092798706077452231\
12305`50.049824965207115*I)*asl^3*ca*cf*psibc*psicc + 
 2.85418567113822646102334660979447534568138909449473477607119570626906383751\
473`50.*asl^3*ca^2*cf*psibc*psicc + 6.201707289272157383837516747271306027217\
75729853614984097555475127971399683815`50.*asl^2*cf^2*psibc*psicc - 
 (0.2860915365135416419816913683677391864942281841329777580662409047283202931\
1845`49.77744443558865 - 0.61183926654191080927699952443538679346998300934034\
355303524638341232679532964`50.107576771027134*I)*asl^3*cf^2*psibc*psicc + 
 35.5847464535016150515651735839315049317240496747313606635845920043901351652\
3196`50.*asl^3*ca*cf^2*psibc*psicc - 69.8537837453696445130852143022916983850\
7175022975830297256389778201241510909114`50.*asl^3*cf^3*psibc*psicc + 
 0.00636707222801057499900757129273845967410429589919410956025071981129432000\
802`50.*asl^2*cf*nb*psibc*psicc + 0.00744949510020706835449687572324571880587\
076658982006806640822168198537708713`50.*asl^3*cf*nb*psibc*psicc - 
 0.01477703831393527491918916735629343892606421348691751322869491887063695422\
75`50.*asl^3*ca*cf*nb*psibc*psicc + 0.029231251512543884375598617882334061590\
90134976216594510557453904385468211327`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.80667900735272193781781299861536766177143926078075129437545470647117322`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.073168394605667428605400505407551030974314\
81484344613882568328334114619815718`50.*asl^2*cf*nc*psibc*psicc + 
 0.04538250398780296773960773106878189913793796541376150043534891182607359905\
039`50.*asl^3*cf*nc*psibc*psicc - 0.07352326126489619829901631472977942509982\
282302707425638236093608946833150447`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.28606652587008128271141764613963167245997255171124406237763324860977394014\
418`50.*asl^3*cf^2*nc*psibc*psicc + 0.000087490319497795945721521718484108194\
55016307036046581104848643147524717921`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00050270563863156010227301152046983616526090762757718898720791248934436191\
297`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.68948861497214305697101482622868875871176000981047293059313913665847861353\
4`50.*asl^2*cf*nl*psibc*psicc + (0.123834311212138203187041585837548405139534\
55540722395523331489580439061691928`50.115224717516334 - 
   0.052020610823507138038260049947828078018709779206897859187541970106531983\
19961`49.738559171999945*I)*asl^3*cf*nl*psibc*psicc - 
 1.47441499529650554385638305870841251503207950464345050464739179733085306190\
247`50.*asl^3*ca*cf*nl*psibc*psicc - 8.68580445716625061559952340543936732165\
93102840919938414956997169869013275867`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00082444858246668577094017285514123437539942252810630716579028022825284798\
968`50.*asl^3*cf*nb*nl*psibc*psicc - 0.00947430420981010717767739489293908072\
641888741421080746520230005113970204433`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.04463966253908166831302567463911214474614129653878299578382647479113123619\
863`50.*asl^3*cf*nl^2*psibc*psicc + 6.214767100488644748615783263510406149714\
66529201773832080491333913472471065718`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 (0.4163031746564446277914247811090427287506707516459342563953759117757817766\
2857`49.84160837591246 + 0.73860166392365703905079382617799879913790027499418\
955943203765174112995387057`50.09060893485374*I)*asl^3*ca*cf*psibc*psicc*
  Log[mu] + 5.915916749872078261633510873889780118828847023780647260702505964\
3108174002343`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 7.23823738510915308639771161899163041315064884213164062357186874592856276512\
048`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 0.0074312407994807422558949724305\
723083879171942687675187728493543934902458286`50.*asl^3*ca*cf*nb*psibc*psicc*
  Log[mu] + 0.085397485650329169288451911089432325406613042312852918998881287\
20516853715523`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 1.12995765463429904520286968427461929994812096218504333105543876485975155739\
02`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 (0.0756914863011717505075317783834623143183037730265335011630106990268266070\
3628`49.84160837591246 + 0.13429121162248309800923524112327250893416368636257\
991989673609063717686331594`50.09060893485374*I)*asl^3*cf*nl*psibc*psicc*
  Log[mu] - 2.052012259227942807756416093746546133639016208206558713531292876\
45465477285136`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 1.58580068025829700749176861357532985002817368207496023576187431300703096551\
122`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0013511346908146804101627222601\
0405607053039895795773068428653154630606470905`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.015526815572787121688809438379896786437566007693245985331136867\
70524089624287`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.14631402837120155013567376038818834994444182860990292317147428033841191789\
591`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 3.6267399820947300006393718471998\
9364045497122268601051203311682643770579736097`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 1.3188145389435381820506806717090522328927168082494583679457909\
6373801369983474`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.11989223081304892564097097015536838480842880074995076073179963839326843231\
093`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 10.6496`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 14.7472855967078189300411522633744855967078189300411522633\
7448559670781893004115`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiat2mb425100mc150100qq0.m <==
17.07406491681377818510228047517021754727875877407540056119155002600833148261\
423`50.*asl*cf*psibc*psicc + 8.5995969816684038310475863682720050407830961074\
9608029697686222141513634330647`50.*asl^2*ca*cf*psibc*psicc - 
 (0.1067443329785388087025232404660559917898180056424368255531881451478952247\
0343`50.12784869636827 + 0.03540704831620215279874829024832517891003321776563\
883804899047915459958514125`49.64859359222175*I)*asl^3*ca*cf*psibc*psicc + 
 6.83126632193347639123564592774966724346505626551736397496763364733148279889\
1`50.*asl^3*ca^2*cf*psibc*psicc - 1.77947531940244734622191421230942371732253\
541004679582552198381560937196142451`50.*asl^2*cf^2*psibc*psicc + 
 (0.2846515546094368232067286412428159781061813483798315348081198168423421319\
608`50.12784869636827 + 0.094418795509872407463328773995533810426755247375036\
90146397262422229429928286`49.648593592221765*I)*asl^3*cf^2*psibc*psicc + 
 60.0706162205997508631764807881938040210965562545408612184465545828097294690\
7795`50.*asl^3*ca*cf^2*psibc*psicc - 114.972135553291734910714498636670717232\
45402571094672664223518510855640742267528`50.*asl^3*cf^3*psibc*psicc + 
 0.00983600256781874078396738314859714098991438257469819100803797282723034579\
977`50.*asl^2*cf*nb*psibc*psicc - 0.01292178184438980876618570114316097585595\
354836961096847961501186637198478862`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.00017575335798326179559672393174733782555121973334167329444536638739171681\
284`50.*asl^3*cf^2*nb*psibc*psicc + 
 5.66631010163635849939716420015593487071057154846939796929155183488819753`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.075917151592369189238706175167094414551651\
40456798504504959456095249604040624`50.*asl^2*cf*nc*psibc*psicc - 
 0.04359612200343548310907933922017217503350261979717613197256756324744926941\
819`50.*asl^3*ca*cf*nc*psibc*psicc + 0.10816515538112563250501606866092986427\
874312993856425572100818504276065169317`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00008746848528948605510487189889429352307213729427392844461924101351224451\
523`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00033755370698065055208583927929154478\
056686072171941862911906718318123919737`50.*asl^3*cf*nc^2*psibc*psicc - 
 1.52207033220871863212883022453569252133066454807999032550880146186131000290\
968`50.*asl^2*cf*nl*psibc*psicc - 3.17587178165291454230072088091164111374880\
63709295623755682210840606270822762`50.*asl^3*ca*cf*nl*psibc*psicc - 
 14.2087218978411334541449762710962474770796877659180458031525516163011137209\
8364`50.*asl^3*cf^2*nl*psibc*psicc - 0.00175366414136832997048974439721256193\
842572366892722182589035618871256735082`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.01353529399208823543127625242824612988382865219173262240172583678672467257\
1`50.*asl^3*cf*nc*nl*psibc*psicc + 0.1356852107261568429022974229618466055429\
2937424718550779809571117084452678845`50.*asl^3*cf*nl^2*psibc*psicc + 
 9.96388004400368630282803071027189337984856365417477186197378729004533247204\
931`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 12.48768436188163218722358656119805\
397266010977604835503189930047651711516084594`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 2.076890150081477745060783740098925582943593832824069737121920697\
43596172273849`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.01147995514550813927091434185812859573106474814009739206906870704102146713\
989`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.088605659570136937685897073422\
05727675247404809360747136264317058750298063084`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 1.811614553455215691423278310958526069063375209849958520358\
87040561057789773644`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 4.32217314430656137332763874842431310058928666181905368247102212592745897927\
541`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.054874725815516306585605241769\
66290217002560673030540351589582745979931417857`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.002087264571910570776529880337841562860193590570926798534783080\
79962037834702`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01611011992184307957925401334946495940954073601701954042336797147394009619\
026`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.322993356139387789655571462412\
22493785796992581408143136765886069404876127014`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 5.814602791718887054243941837367285998592462526277387543920356869\
2161744438404`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 2.11440101517050438336143339540628581766998637319177728852972276660613373036\
362`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.19221827410640948939649394503693507433363512483561611716403456660102915172\
035`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 17.0740649168137781851022804751\
7021754727875877407540056119155002600833148261423`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 12.0336116001614435412960937060352163368817212909913897464\
9826635418419581808696`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiat2mb475100mc100100qq0.m <==
9.071508697627222839157318281254273976316336010064072944513241843789635006638\
92`50.*asl*cf*psibc*psicc + 4.44617903966427313235465715255887582297244593755\
338116017056479665260107347304`50.*asl^2*ca*cf*psibc*psicc - 
 (0.1108530462256284016058977853413512011989908404083403762520454701743756191\
0577`50.14068904382202 + 0.02385005256109210795506669983107840599266832750176\
09801165198428421986525047`49.473430752339844*I)*asl^3*ca*cf*psibc*psicc + 
 3.43707850795061733470113189665135641111607509752441552804554672634605967317\
515`50.*asl^3*ca^2*cf*psibc*psicc - 1.276127666645208152607534447077269269693\
07903734714824525796880642274401852928`50.*asl^2*cf^2*psibc*psicc + 
 (0.2956081232683424042823940942436032031973089077555743366730241815344062260\
1922`50.14068904382202 + 0.06360014016291228788017786621620908264711554000469\
594697737736698114763800925`49.47343075233985*I)*asl^3*cf^2*psibc*psicc + 
 17.1885742721870127640663696081940367023934824090254894543571802974150849416\
4125`50.*asl^3*ca*cf^2*psibc*psicc - 43.2016570187685002871126623950002686476\
835262019282286925843994842678372840157`50.*asl^3*cf^3*psibc*psicc + 
 0.00518652906508939316223746917832137819609418426319873276118544307344398368\
559`50.*asl^2*cf*nb*psibc*psicc - 0.00691686454804875103201052892974052314309\
403827002148153109363482164295467131`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.00472125884732328470427499917098483578712511913676085912569626568569114214\
437`50.*asl^3*cf^2*nb*psibc*psicc + 
 2.96533736996285297934652732876488625281487513662733861264726271733274565`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.104596147720081774036727818418605121896990\
6114992395073505349551256221190827`50.*asl^2*cf*nc*psibc*psicc - 
 0.02162378091422064962448372835472694394878552164933068566974332033232247937\
719`50.*asl^3*ca*cf*nc*psibc*psicc + 0.07475549664134551669288569477417899646\
127012089077793192122490918864706032501`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00011960324976340125547614532016051081987720496690085184681534143854170282\
597`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00120601263610569727343035767862704462\
613176663537319501904730439147344267743`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.70528528072210416286940779887299019561574281106890732142606345997286054259\
56`50.*asl^2*cf*nl*psibc*psicc - 1.531682073665226087820470220602107647504069\
59082419432826950520039424924914275`50.*asl^3*ca*cf*nl*psibc*psicc - 
 5.23350062899614282114288778910383894669783420783556560173795809843754916491\
192`50.*asl^3*cf^2*nl*psibc*psicc - 0.000806477230981814631872560795801689027\
90327665076985454722099543690481185395`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.01626413551838497028892270806068243658881153732265056217844650038299627591\
681`50.*asl^3*cf*nc*nl*psibc*psicc + 0.05483402417211661761523306885291880783\
079459697020021991095479907730672383945`50.*asl^3*cf*nl^2*psibc*psicc + 
 5.29384331860447882101500893099603801366057488918477477514413298190099945457\
656`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 6.491406059692980736544505734369928\
77534368337340193283833585351169626022354144`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 1.489414858528016091185880802316268099520465818817404859588326924\
53016029323938`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00605338608012426558271436406060744214264762220871059698231827628540583069\
088`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.122077955545488013991501826879\
87894935182807659055307272031262538497575438193`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 0.962516967018996149275456169272006911574649979851777231844\
38787747883439216188`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 2.14964584607986178029959555339539116169904993629912056263831527527178942093\
944`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] + 0.041018701884210332331695208831\
74049987789947119393022731503449306770187920583`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.001100615650931684651402611647383171298663204037947381271074907\
64261028266101`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.02219599191736145708936396852361435442760510483464601153355549557961191429\
516`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.149666184955837219421803359357\
35561623641734920486855242132588303961244723204`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 3.089318217736322643772695264701921967136045777724150409674237679\
5896484724794`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 1.12338844281320823409916191443706253350401664644514560626996922695726077579\
824`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.10212622207392802128174199222155113940945605876774050926441674985998307549\
584`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 9.07150869762722283915731828125\
427397631633601006407294451324184378963500663892`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 6.69073782644780361262359234291627453640722829223692336581\
773760438296646204843`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiat2mb475100mc150100qq0.m <==
10.78114014102448820903374121824786630995836749451119827305024009867026452954\
137`50.*asl*cf*psibc*psicc + 4.7838734885230899885665941935153061172636752404\
9589150329498004902259341001185`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0816623907339993763378036280385717142936660301828623324569596941804583697\
2093`50.13152675156541 + 0.02468599647176456344599368313834295464197639993390\
971098227890957872602937492`49.61195532404701*I)*asl^3*ca*cf*psibc*psicc + 
 3.50486546166179419328182051170062525376281392795583221964320303752354005434\
726`50.*asl^3*ca^2*cf*psibc*psicc - 1.259539253772725418358019541198307591301\
95037029368807948141542141439315530622`50.*asl^2*cf^2*psibc*psicc + 
 (0.2177663752906650035674763414361912381164427471542995532183782293101119948\
9075`50.1315267515654 + 0.065829323924705502522649821702247879045270399823759\
22928607355957799581683271`49.611955324047*I)*asl^3*cf^2*psibc*psicc + 
 34.1601376975461676680222770029028982073962209940810787018196982183785952804\
0708`50.*asl^3*ca*cf^2*psibc*psicc - 64.2856681477524792390808127297431619662\
5596844979938249110374693444407481774758`50.*asl^3*cf^3*psibc*psicc + 
 0.00638784069650409367184862725569068594543121681199081962831540144622418359\
662`50.*asl^2*cf*nb*psibc*psicc - 0.00905238739619706612755806400798847714473\
522856104296626509132460311169173298`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.00136806692909034881958347989932176699701449985170990251787113836626506446\
988`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.78480459674614867557527537148377877289146168981739506885067951864152844`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.060847425433554249581251290677345471053616\
42643033201166466714806129520983469`50.*asl^2*cf*nc*psibc*psicc - 
 0.03621161337216741032446320888886725082673092457568767775659863823998922763\
941`50.*asl^3*ca*cf*nc*psibc*psicc + 0.07471629463498364158644364900257713148\
308287261943170590487752979449543230811`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00007210437029436870726271852739498463483576021338824213990873356656226985\
665`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00034341536548657826507765010168243746\
104882490018570683096295894834878194448`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.81768164186918469694381872759345694914905653803240232720542836527168361367\
997`50.*asl^2*cf*nl*psibc*psicc - 1.70801519864629894043808863141782501197627\
188550268528929452266159874696726995`50.*asl^3*ca*cf*nl*psibc*psicc - 
 8.14835205043007695386297219777104434692478749504878031040880547660520656406\
236`50.*asl^3*cf^2*nl*psibc*psicc - 0.000968955045643237904717298248268550261\
08830738476096644067522755000024987994`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00922978870160452648509274194932386258672669894971517852527293847238938394\
26`50.*asl^3*cf*nc*nl*psibc*psicc + 0.062016007463413878969955100485064402777\
76937138558468464093457752495574506425`50.*asl^3*cf*nl^2*psibc*psicc + 
 6.29152973390516987772716899002930839943227559366299518073002997831968576133\
582`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 7.130939157526512951249221234833112\
04319460673793235522438953510160416959242376`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 1.470053920545513831388341443684404320546065734681665980538969648\
64682468654249`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00745548043190281535052282857064237278744800321889520255997004906560743627\
509`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.071017235902548257449602995675\
84568752365795079333322074789066109919312213787`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 1.143914497073667250495848907278056072624050107938726396496\
36921684924986487711`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 2.42466448512151220604465216858800082767815672569345157671566504023244467033\
897`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.005806939017355135209060479370\
16565045591175769703894848895546116084017063854`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.001355541896709602791004150649207704143172364221617309553942204\
01637316364812`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01291222470955422862720054466833557954975599105333331290627109839570322067\
607`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.173517433571970177240248847647\
98680635015099916781442969328672658061117433824`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 3.671536208122363961204425529427437639686529871593151619246896249\
82325392955873`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 1.33510407568085962225615473797361368715873813512478240727786300726180520243\
903`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.12137309778916905656874133981578306246897619410225294607627197892522432154\
913`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 10.7811401410244882090337412182\
4786630995836749451119827305024009867026452954137`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 7.67329680970516240797628141640094804834103542476010351753\
895755289358294115891`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiat2mb475100mc150100qq1.m <==
12.92639400660778751688414267958149496661401096671100209754476081061141305238\
165`50.*asl*cf*psibc*psicc + 6.0250993069341005285937326493850675837189431450\
6990392000169995321155443381371`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0907330076808719232868358077832452241677859236482608639680594400152542957\
8516`50.13007905026291 + 0.02850254517488356471865106709138985712381157465162\
677798505236922718195817273`49.62719738552841*I)*asl^3*ca*cf*psibc*psicc + 
 4.56625047104531612545108632345263564684240106410024925355978670676244535078\
744`50.*asl^3*ca^2*cf*psibc*psicc - 1.430196463360750567952493130180777325372\
9036496549069480748626465910310317889`50.*asl^2*cf^2*psibc*psicc + 
 (0.2419546871489917954315621540886539311140957963953623029641237669490170393\
7281`50.13007905026291 + 0.07600678713302283924973617891037295233016419907100\
474129903665990396138991602`49.627197385528405*I)*asl^3*cf^2*psibc*psicc + 
 42.9595270841752346504120622040309504992264599047961206458325259032862562755\
0407`50.*asl^3*ca*cf^2*psibc*psicc - 81.2386280807435058696847529687443931246\
6191386520575334300357564806416949876731`50.*asl^3*cf^3*psibc*psicc + 
 0.00693771578910413831398814987292596098185688921797639709224258710270915209\
622`50.*asl^2*cf*nb*psibc*psicc - 0.00979165957793789389745114183169376228830\
298439892479970501712548192509946812`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.00102314003373745365016559817376548893261119262118696313513492330467316163\
584`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.72353653662270532106975634962953743588918344372985930274972552651287857`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 
 0.06639184699419013009436774832940632118443790695173488278359620218557846750\
3`50.*asl^2*cf*nc*psibc*psicc - 0.0392515724927050897862659283983623530989675\
2483079910325801945013054521823496`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.08985323969067926478755981555124213097333540825594549602845742809101883909\
907`50.*asl^3*cf^2*nc*psibc*psicc + 0.000071266242530426180410143682425752142\
97613591390717414916951563306224410532`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00034099822000216837200648781589989598979052741877114319085567829538481317\
954`50.*asl^3*cf*nc^2*psibc*psicc - 1.048592529410330846199826194600160612318\
47742371883837022511259250950910760727`50.*asl^2*cf*nl*psibc*psicc - 
 2.18137314330628087309436181981566630782538242025371128595753647639271427125\
132`50.*asl^3*ca*cf*nl*psibc*psicc - 10.1968009938191609555248112076314075596\
0945098793510669073359071983586940805762`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00112557871033606206862533116563928961195245463855664497248639589043927553\
575`50.*asl^3*cf*nb*nl*psibc*psicc - 0.01077144867103289247516094458728468444\
882084785014332114279136282797736571844`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.08506210565553573879495038536882620889589528200862025080041710443052621455\
539`50.*asl^3*cf*nl^2*psibc*psicc + 7.543431509185290998121027474234207133146\
17352838990797345714062905146951986188`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 8.88754499004986464064585355531686271014830929111040564218845373417912306394\
859`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] - 1.6692341360670083481684880011382\
2845116902334001328119133179941730420244188011`50.*asl^3*ca*cf^2*psibc*psicc*
  Log[mu] + 0.008097259585085827759795215914634830671028443471324246129710398\
93393795722354`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 
 0.07748833128759178542664704015461423140389910180748567553278451614296697843\
924`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 1.371533001670052908749277722588\
03766057203155061634690426493465982753991270215`50.*asl^2*cf*nl*psibc*psicc*
  Log[mu] - 3.048131777026964358757310532590159383274095606472195658746507748\
72224997103374`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 0.02393226959563351941405449132937325750430947966425081269765542274882583798\
314`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0014722290154701505017809483481\
1542375836880790387713560913935848598956434142`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.014088787506834870077572189119020769346163473055906486418420301\
1604086202464`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.22251824579318372268397410725490813915658092754977265410834045247467241049\
755`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 4.4021061793939821676452588306550\
2112041555116885180225539880128662354646353164`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 1.6007658834159935155073668475109167710602004250370190020445489\
0011203504323889`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.14552417121963577413703334977371970646001822045791081836770677918510831812\
999`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 12.9263940066077875168841426795\
8149496661401096671100209754476081061141305238165`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 9.20014549430298263535034048314746935090474540537377722622\
585776093916304981511`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiat2mb475100mc150100qq10.m <==
3143.929393785349508438207573504152711434387914824314520061258`50.*asl*cf*
  psibc*psicc + 
 3596.3701432678149893386564003064346875512986120373780430337361`50.*asl^2*ca*
  cf*psibc*psicc - (1.4793149183869604925387680556155617164062507387324676698\
5589450285010375263376`50.09333112190995 + 0.81196872713179476579764078232830\
922566359934624996218264839196900875882177551`49.83280978769389*I)*asl^3*ca*
  cf*psibc*psicc + 
 5321.1018638939393870670431592250373130246447765557272545911991`50.*asl^3*
  ca^2*cf*psibc*psicc + 51.88405271389476267398571787543868595915652578733754\
270099352151423650992317939`50.*asl^2*cf^2*psibc*psicc + 
 (3.9448397823652279801033814816414979104166686366199137736823090550750413312\
7022`50.09333112190995 + 2.16524993901811937546037541954215793510293158999989\
91537302734368850482076754`49.83280978769389*I)*asl^3*cf^2*psibc*psicc + 
 46430.0590331839570993181399669517052717973793775312298192081508`50.*asl^3*
  ca*cf^2*psibc*psicc - 
 199050.3340276464839979630561963703330528416811209935891732260945`50.*asl^3*
  cf^3*psibc*psicc + 0.099765191767253314506272830841712783677864627325643241\
6150561724911405917157`50.*asl^2*cf*nb*psibc*psicc - 
 0.13354164935670463593799090682321260531117177132519165549397176539489777788\
052`50.*asl^3*ca*cf*nb*psibc*psicc - 0.27862051991664315353476165960743326791\
253566955428027762363638816128813213412`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.16581329976151872317367890204938744915722063716897567734490648291251085`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.997541354617934414820501874157353407024519\
85890183070146811990462666062938129`50.*asl^2*cf*nc*psibc*psicc - 
 0.54166748754185955659774351034798969302546043262244590499236948367296235688\
397`50.*asl^3*ca*cf*nc*psibc*psicc + 8.30355662132758906457849335576663507052\
561554136428469333668455766798673007845`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00006330924907915953682855057389030005219639520412204034029424062201726143\
883`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00031651116470363165514421063793273324\
072365156294307621711755152523027213556`50.*asl^3*cf*nc^2*psibc*psicc - 
 727.5898425080356868330096167023957453696931396669908741304308`50.*asl^2*cf*
  nl*psibc*psicc - 
 2141.2212915075989335257425424614680405319467335018652326312132`50.*asl^3*ca*
  cf*nl*psibc*psicc - 
 9645.7296493100428342182329272298741371549009373418891056576794`50.*asl^3*
  cf^2*nl*psibc*psicc - 0.046176698693810261270620879949019277219065985665269\
36340767447026547237738302`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.46171581240750296667179286025165348327463712045730559654193281575088140769\
695`50.*asl^3*cf*nc*nl*psibc*psicc + 
 168.3838638257319126123318489562274064153494432484011422316069`50.*asl^3*cf*
  nl^2*psibc*psicc + 
 1834.6969804270957759291390089560722596607500269791890036433134`50.*asl^2*ca*
  cf*psibc*psicc*Log[mu] + 
 4648.7283774978720175814315201801832691510689209089878518419962`50.*asl^3*
  ca^2*cf*psibc*psicc*Log[mu] + 60.555758685083337181517356338607245869953808\
43668929136735957388144084255561435`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.11643957173397432643690881134112175057395815081003275518144985427336662129\
717`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 1.164266675190883266159355454147\
60644434530841312148949790473232884060334146672`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 
 333.5812691685628683507525470829222290292272776325798188442389`50.*asl^2*cf*
  nl*psibc*psicc*Log[mu] - 
 1745.0976969396412730725156574367488080967084356353914918408921`50.*asl^3*ca*
  cf*nl*psibc*psicc*Log[mu] - 90.64679980930969010319807007280506052942553739\
56242573092335832436367774977663`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 
 0.02117083122435896844307432933474940919526511832939372935656239478663811088\
856`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 0.211684850034706048392610082572\
29208079005607511299801985497815418880006164148`50.*asl^3*cf*nc*nl*psibc*
  psicc*Log[mu] + 
 154.3993599714766795455715893298528709839095287611348020472235`50.*asl^3*cf*
  nl^2*psibc*psicc*Log[mu] + 
 1070.6706762060710093881760710400058794357229154737082176818659`50.*asl^3*
  ca^2*cf*psibc*psicc*Log[mu]^2 - 
 389.3347913476621852320640258327294107038992419904393245983576`50.*asl^3*ca*
  cf*nl*psibc*psicc*Log[mu]^2 + 35.394071940696562293824002348429946427627203\
81731266587329422802655629539468515`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 
 3143.929393785349508438207573504152711434387914824314520061258`50.*asl^3*ca*
  cf^2*psibc*psicc*Log[muf] - 
 2237.6393472034927568057536036486889564849016919109587877449327`50.*asl^3*
  cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiat2mb475100mc150100qq1100.m <==
10.79971477916347588780812648917731714963767982557290771336920365967570502037\
162`50.*asl*cf*psibc*psicc + 4.7944181794659415450373870370879670497351605841\
377723741199335034911118635011`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0817448735789301254329353440945941586401610946204144685841963994829047647\
4606`50.13151317827417 + 0.02472015284121899823242294705852732760809300212705\
500139321153798364806934539`49.61210380336426*I)*asl^3*ca*cf*psibc*psicc + 
 3.51374050125817638550390821916927623068084850220820425696669164357613089804\
35`50.*asl^3*ca^2*cf*psibc*psicc - 1.2610856016243942565845098710046391016444\
8438673359629131362694069527410566634`50.*asl^2*cf^2*psibc*psicc + 
 (0.2179863295438136678211609175855844230404295856548763058732495001264752458\
6692`50.13151317827416 + 0.06592040757658399528646119215607287362158133900548\
000371518965642880143789802`49.612103803364256*I)*asl^3*cf^2*psibc*psicc + 
 34.2344036469375587587883106240826250525007177270212404244861499263048236311\
3856`50.*asl^3*ca*cf^2*psibc*psicc - 64.4277987482824999721571357510193623253\
9063273874818592196599722487507260501585`50.*asl^3*cf^3*psibc*psicc + 
 0.00639282416319340101028014179450132334425620519881197580003517084463838786\
923`50.*asl^2*cf*nb*psibc*psicc - 0.00905908353434233629510760020790414523944\
268221729832870866537081353661399172`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.00136510945959591852402822603689282191024660801162096378882043539564730099\
623`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.78419260297122182239112465649559799951416191868205982733791474944142998`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.060897700196232906680481527157240660293795\
11069977670255803481914691704806505`50.*asl^2*cf*nc*psibc*psicc - 
 0.03623913540607810038819770557045962008234612079176216358322484058136408437\
191`50.*asl^3*ca*cf*nc*psibc*psicc + 0.07484893719730304895767396277911317253\
318091452922929974824186185782965987734`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00007209603165603976785416697793989821454537056865140329656779230209354860\
872`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00034339146588809455965610026749543539\
598349691127064880604648883523181372545`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.81963309915384236855843345398420512287413732351211872023110044111833944602\
886`50.*asl^2*cf*nl*psibc*psicc - 1.71199577308806461854301005857741031024244\
658739843568754631995920508466074848`50.*asl^3*ca*cf*nl*psibc*psicc - 
 8.16568509767233284023582851211367411722885936621348703907245184678031012238\
968`50.*asl^3*cf^2*nl*psibc*psicc - 0.000970353456247413646825725419305147722\
97348368264955805455279894108578259157`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00924353499399474914992777452001841870468392542318774352395820020635798259\
617`50.*asl^3*cf*nc*nl*psibc*psicc + 0.06220519994886092216619671521959939190\
691296541639744540486876703297128659173`50.*asl^3*cf*nl^2*psibc*psicc + 
 6.30236930065036803096639606701421887766262684977248179337630211063698699985\
089`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 7.145912421353466135372911127902379\
89323297650201684756798281923505560458789115`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 1.471858719177286440812632633233269539700655403792033189410082458\
68694003331576`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00746129681652328716420604181302442988732722884037773721626727772796736414\
936`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.071075913400497512353307987330\
20616642876312256730129619117908779246684176502`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 1.145885327390976005630253830366221614120477609049542144250\
23674738854309088197`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 2.42996392304087174631102607170384481705511137964506589782908475246371621295\
679`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.005949294892070882557771261708\
71715395621320561928252260802786836198351586312`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.001356599421186052211673825784186259979514041607341406912670775\
79111797434014`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01292289334554500224605599769640112116886602228496382397102316440854588929\
689`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.173931545669418119003914148528\
13804778678497581806576594596229833978113785931`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 3.677861833760097609707582288654078389124024084819348986029234746\
28582589135552`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 1.33740430318549003989366628678330123240873603084375468821652317935456410080\
496`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.12158220938049909453578784425302738476443054825852315347412238025112890716\
85`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 10.79971477916347588780812648917\
731714963767982557290771336920365967570502037162`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 7.68651699882328457188263722656380252596879132118775751652\
864121804652178649917`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiat2mb475100mc150100qq12.m <==
11.77643803997689336292877548938506472266093740076525176455409153338459151597\
996`50.*asl*cf*psibc*psicc + 5.3540422741337339120018986855486737401390411795\
9313117223533063413691078687072`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0859802008034438526726773930963668349694418582168131399510926619215516822\
9019`50.130826442079936 + 0.0264878605257453457607369319753758274784414862548\
1259044120155028274534863917`49.61947486795242*I)*asl^3*ca*cf*psibc*psicc + 
 3.98839039535949735721255314864903418866486907236373390629731857893617209789\
863`50.*asl^3*ca^2*cf*psibc*psicc - 1.340640836914054297825736289104330479901\
42512548744942606873180093611287313765`50.*asl^2*cf^2*psibc*psicc + 
 (0.2292805354758502737938063815903115599185116219115017067185767773870182770\
2453`50.13082644207994 + 0.07063429473532092202863181860100220660917729667950\
024117642284350187216127813`49.619474867952434*I)*asl^3*cf^2*psibc*psicc + 
 38.1880288144084212270825124796471199698983302827686168113401436645610568431\
0098`50.*asl^3*ca*cf^2*psibc*psicc - 72.0179555203172507900504202105219927195\
2856985033252739375163230716970954203386`50.*asl^3*cf^3*psibc*psicc + 
 0.00664913238158864339548091376539464469134946148810746798654524872549394632\
518`50.*asl^2*cf*nb*psibc*psicc - 0.00940357682120468730181208846803208210308\
057241282271994521770757983613366496`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.00120873473858990211949061806746328693375347644099280996654367694807634974\
139`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.75418791979458430051861720560570212344566626625540904474397278434525066`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.063482740321921745188588341156698397514857\
29898574237102399864297914986459513`50.*asl^2*cf*nc*psibc*psicc - 
 0.03765538735451857832282290975285462346591477585677099352902485637208698961\
652`50.*asl^3*ca*cf*nc*psibc*psicc + 0.08178411549233961095953700486313236923\
107757361638274348932151220345950407776`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00007168638648011791374510974519328464578597591380895714195695747744050715\
088`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00034221369017523879499646252921338608\
585248780914629274181254581377546007704`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.92346602783225336252163016650736108944668671398515513608400446436980752423\
262`50.*asl^2*cf*nl*psibc*psicc - 1.92429204494770754381830295640319050717433\
604662171860162114261210972876034598`50.*asl^3*ca*cf*nl*psibc*psicc - 
 9.08728899053209992885495848863934236524075296978827566895810551932546355838\
074`50.*asl^3*cf^2*nl*psibc*psicc - 0.001042802220520751463724675208147469809\
06730901977712875413793177634152486339`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00995617755419473612241747302046971682542546558170639488939007972030577696\
573`50.*asl^3*cf*nc*nl*psibc*psicc + 0.07241489333747247454137899005922812861\
62710226746340966636578927345586171644`50.*asl^3*cf*nl^2*psibc*psicc + 
 6.87235386228509767857684513847026796759391997524571122077637073413137397553\
511`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 7.939267227153186973042252087040133\
04301122194455821042831803145781649462918919`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 1.564710518108666481835732566964264183578028000463739513073137422\
69666361447961`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00776044342921627297344154118017686407026211008492563235444087205631553204\
736`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.074093007437188848117989148349\
16611547518053417398857637785064235048184763968`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 1.249518884051835941559426388812775994107985450044674767413\
88558802388617737001`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 2.71114150126150476609982607531853501147452177068417685828204252092211351601\
449`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.013807838850974776888213440554\
22586919424034208950663975197876848959295893595`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.001410989714402958722443916578213975285502201833622842151437230\
2047916408062`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01347145589767069965781620879075747554094191530436155930258477318103144049\
716`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.195965577475921224229987555730\
25502470942352084916665201553355151037426568695`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 4.010486655484290067095549197808349134579966378114730183338526161\
44260286313743`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 1.45835878381246911530747243556667241257453322840535643186113773478955889861\
111`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.13257807125567901048249749414242476477950302076412331198746293098857801232\
811`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 11.7764380399768933629287754893\
8506472266093740076525176455409153338459151597996`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 8.38168350098622090284184047497833006527521117937132185589\
196541402759326830681`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiat2mb475100mc150100qq14.m <==
11.26128914604300203119723548934302244912424412077080670092919217805295540705\
138`50.*asl*cf*psibc*psicc + 5.0576415878054371408182498553694873047829729103\
7574668772235537221611806613187`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0837707721167765270865071801229597529031754672550431960418271983299671230\
1055`50.131182202373836 + 0.0255623512917051860897291092135707802935753525443\
9863490641840083814493638637`49.61569048287485*I)*asl^3*ca*cf*psibc*psicc + 
 3.73612270346913545470599362610677103158526588050012741561313104523070056928\
308`50.*asl^3*ca^2*cf*psibc*psicc - 1.299103931931321157901188160135466712308\
65641939079618987522915326470696535019`50.*asl^2*cf^2*psibc*psicc + 
 (0.2233887256447374055640191469945593410751345793467818527466494873548787707\
6315`50.131182202373836 + 0.0681662701112138295726109579028554141162009401183\
9635975040952830542455654809`49.615690482874854*I)*asl^3*cf^2*psibc*psicc + 
 36.0910563209795555395288868121799536442082694369523646047114657469480909202\
7433`50.*asl^3*ca*cf^2*psibc*psicc - 67.9864355046744556225030918324927123798\
5525125151951704035007025662444616058539`50.*asl^3*cf^3*psibc*psicc + 
 0.00651532317809835163324229707199631145183051709136469541429586246433308653\
555`50.*asl^2*cf*nb*psibc*psicc - 0.00922370567171452203764747445912500707071\
488913112399863800874750189075627909`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.00129140446791962707321322457520766946165774580479956109241260993462985589\
47`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.76950059309874937592004084656121335203178940929755254205926696424688812`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.062133346924553676704523367619330824805919\
20849183608635814739868502374626928`50.*asl^2*cf*nc*psibc*psicc - 
 0.03691583499741917782472502284473204559315629586574836918175918163531828001\
076`50.*asl^3*ca*cf*nc*psibc*psicc + 0.07813594330152196170281183354595336349\
703904139880916802554063214229005996708`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00007189564713248055940761148142760943421206310239271878635518744789683668\
698`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00034281623977335374607301009612469478\
274237041412778293613519872874799030324`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.86840830612552990802407095140801046343367448473080875918198836309293739937\
123`50.*asl^2*cf*nl*psibc*psicc - 1.81160057477457315823826999855170923000995\
170158211785707529301830328295087954`50.*asl^3*ca*cf*nl*psibc*psicc - 
 8.59875047357020813312064646385468355695302594368874020935080485510243630500\
481`50.*asl^3*cf^2*nl*psibc*psicc - 0.001004851343674252627718724966836640254\
66308645244734853637581798807668019127`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00958275981673395573594417870595486923322922433398171001794037985813144584\
549`50.*asl^3*cf*nc*nl*psibc*psicc + 0.06696684334872972591089650940383757062\
477576290385793473910924434451674820917`50.*asl^3*cf*nl^2*psibc*psicc + 
 6.57172938832612624066402344092772990237258444277232113701698278076753323175\
555`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 7.519383622922326597874641651865407\
13680583997048699393545152468922524329496152`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 1.516231290617903866042398825847542411865339894516040924353649229\
93997720253483`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00760426985732736530029633963603224018348022929769308428157275528061733566\
434`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.072518081488499756959118469758\
41416497944623673674626812258966901913455126929`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 1.194859888786568407393458807441405436795015353231331115821\
26959650318786031918`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 2.56223533609591826436878472194540683918355342839285519770712630538876069090\
44`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.0095733699279395059830613272072\
3908110819964235994656891112125485858581688305`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.001382594519514066418235698115642225487905496235944197085140230\
9376084081739`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01318510572518177399256699450152984817808113395213568500491385565104502499\
071`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.184281966055917248309679232543\
24908718262262133716176870083352232405385635726`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 3.835051794986062808542577195635762430569959378322937046158093198\
16329308572674`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 1.39456428908584102128820988932209542929816704666288621473165775721004723694\
874`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.12677857173507645648074635357473594811801518606026238315723474579468487334\
372`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 11.2612891460430020311972354893\
4302244912424412077080670092919217805295540705138`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 8.01503486154367264567077907228174051112336201555660882260\
800371285955679504537`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiat2mb475100mc150100qq2.m <==
15.83823171365352380133566567415787317748488632472381918729088945458381965252\
136`50.*asl*cf*psibc*psicc + 7.7760631258845945265526663872809516745812063184\
5338873236848654424864407183786`50.*asl^2*ca*cf*psibc*psicc - 
 (0.1018395010960152014299713861711852981944951819394594025570600671025279009\
8501`50.1284228285559 + 0.033327137529188052175718627042040849219970519336899\
53065794515238794178340846`49.64330457915139*I)*asl^3*ca*cf*psibc*psicc + 
 6.11184702130664722870993684466220816769810909369381766103809942719651167947\
114`50.*asl^3*ca^2*cf*psibc*psicc - 1.639961575905609628551337323191619993506\
59246058428714374843836450948252120875`50.*asl^2*cf^2*psibc*psicc + 
 (0.2715720029227072038132570297898274618519871518385584068170867772833364011\
0592`50.1284228285559 + 0.088872366744501472468583005445442264586588051565065\
41508785460842473334327154`49.6433045791514*I)*asl^3*cf^2*psibc*psicc + 
 55.5555680078101652160776899410900734325185605100548044505251168713699121706\
2588`50.*asl^3*ca*cf^2*psibc*psicc - 105.877839545055950094331068559929264345\
2396702971183967804982072358611333221616`50.*asl^3*cf^3*psibc*psicc + 
 0.00761588172734980141523954462554542440840525506682228621370570233456556692\
669`50.*asl^2*cf*nb*psibc*psicc - 0.01070433708580748218370009713785052512505\
566216078920093699951095237888402887`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.00055145526611041815852303415901021610050306610020655886901707788452358422\
113`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.66212943045779685112184466502946376524647940473657816589188704684937467`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.073223211956117232598558849772936819281670\
92091129306932900714065980915317712`50.*asl^2*cf*nc*psibc*psicc - 
 0.04300795020382846283398068461504307282377221492220628434936845824582386088\
345`50.*asl^3*ca*cf*nc*psibc*psicc + 0.10985945517271617829166066839696685743\
575169036296878017223716734523558179836`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00007041939176501860621450270454041826010020198591230633858051286758769590\
299`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00033852508702397688169505516920530606\
835914851586142575335933790364859763801`50.*asl^3*cf*nc^2*psibc*psicc - 
 1.37761244052648278218447240700739471599891815710589389557689139050384747060\
863`50.*asl^2*cf*nl*psibc*psicc - 2.86329217929695354304945401241996784642653\
968076491219647189916117621249588099`50.*asl^3*ca*cf*nl*psibc*psicc - 
 13.1136650358398122796618027609074065282152942600973348152754758240317800106\
0461`50.*asl^3*cf^2*nl*psibc*psicc - 0.00132486171472423778015998207479676282\
231144042709958767670077486879242859933`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.01273793811705579776897783967634021421514391524556811999242977749865047972\
825`50.*asl^3*cf*nc*nl*psibc*psicc + 0.11982499502500008502052011632120759080\
293593051369348399760067856732035677823`50.*asl^3*cf*nl^2*psibc*psicc + 
 9.24268717923018792009508182452288520237904678041184432545612463943517823707\
439`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 11.34911869542148614516767013519483\
025332640492874443813909492584876117945549786`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 1.914058602765116818840522129872673849423919328617665964038172401\
84884308320438`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00888877163468039675464102717149902789571353893105136980203425417900038531\
645`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.085461464967131940898382693732\
59511139294880953894768122077803907373856194729`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 1.680488578041852349108196695367797309523463050983971695537\
47720717003240674078`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 3.92663842259859138520012959841501002229169770871845813651734874715918437535\
577`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.053176440959043628586487766959\
6309242734651402556420741657496502296321076363`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.001616140297214617591752914031181641435584279805645703278684074\
15648635590797`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01553844817584217107243321704229002025326341991617230568007886464606649487\
235`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.292338439432905886627498227738\
27337650356548147591890653530863138865526160511`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 5.393737624097427674828500739923796280490611911169038021941136702\
38538751802735`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 1.96135913603542824539218208724501682926931342224328655314638133594651829915\
357`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.17830537600322074958110746247681971175175576565848059574057705330719487144\
765`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 15.8382317136535238013356656741\
5787317748488632472381918729088945458381965252136`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 11.2725974516643346735373044491539636028552430935167662429\
011690544757905740212`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiat2mb475100mc150100qq25249211000000.m <==
17.80547028841271233708935737490217862845457162561487003560171451702746263502\
401`50.*asl*cf*psibc*psicc + 8.9956461684729121406947964292982430191718535245\
1736474373074077182549397998515`50.*asl^2*ca*cf*psibc*psicc - 
 (0.1087330035625434295372655455066825322235291324939383233495497487855334520\
9219`50.12745428145623 + 0.03639594625790713533170168155829421736530748036385\
356675539695005785850531814`49.652145911700714*I)*asl^3*ca*cf*psibc*psicc + 
 7.21549369559684530307196545919806410907277042152764465692675900711780801189\
272`50.*asl^3*ca^2*cf*psibc*psicc - 1.770016225745026363926901052991521861312\
9107689448731335917075270455256948326`50.*asl^2*cf^2*psibc*psicc + 
 (0.2899546761667824787660414546844867525960776866505021956020729276548542863\
701`50.12745428145624 + 0.097055856687752360884537817488784579640819947636942\
84468105974922103107684525`49.65214591170073*I)*asl^3*cf^2*psibc*psicc + 
 64.4432242875132249778309943210965472315466817649914565994642034083075997791\
8401`50.*asl^3*ca*cf^2*psibc*psicc - 123.504346534601978451286854271715005955\
38798511089578532161432808464530057160245`50.*asl^3*cf^3*psibc*psicc + 
 0.00803934100765084718380749042357234350214424706625983939254073094787211204\
324`50.*asl^2*cf*nb*psibc*psicc - 0.01127460221068609762841929143352679724861\
418525890721521690323149493404956283`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.00023469077443292595743415487540746703805166916874777992503926889441545908\
46`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.62983975095319646356851710285360864748157217935111551663284165701048091`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.077485962980266386552514712811445722847219\
18088261432395018357673107685884499`50.*asl^2*cf*nc*psibc*psicc - 
 0.04535647261155189161268158971791628546359151059194543339701150455401461336\
737`50.*asl^3*ca*cf*nc*psibc*psicc + 0.12306333861550314865181508473108184206\
725239933700405616736988951935822670338`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00006997131438982096282838088317329066579167299722315982009927395134040709\
835`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00033720392450889049484079278684412212\
438035069442795264674553911426063244622`50.*asl^3*cf*nc^2*psibc*psicc - 
 1.60848327719569988424079552499284848801248495678571699722964597595242927917\
044`50.*asl^2*cf*nl*psibc*psicc - 3.34638960513986327293787909782923088785814\
357936468728804073854510755713703866`50.*asl^3*ca*cf*nl*psibc*psicc - 
 15.1630269822793084785601295166527773746615369026612220242093732262878975075\
6369`50.*asl^3*cf^2*nl*psibc*psicc - 0.00145249132553328088874178186033279642\
025779560362760757790228008052795983124`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.01399961625863624036260943640746549037273147472939433615325257934433372158\
02`50.*asl^3*cf*nc*nl*psibc*psicc + 0.145304696315823010091787511012898050624\
23377607202169649702313637669642096621`50.*asl^3*cf*nl^2*psibc*psicc + 
 10.3907049050814476982585520316419676019535434232936037410497358393789152897\
0123`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 13.0549124397844483189478928547464\
4485638195691214915409320218005220192690262406`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 2.065850098987994285013628184513432918643545832178654430190489476\
47726712349106`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00938300631083941465046096569904313052867363860153323344853741349788943890\
797`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.090436676209330040054874364490\
04290762786866117414735421206685383600350689912`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 1.889219073651172308774282187571266836718826076962473407463\
58833443253005267294`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 4.53795093001840987360087841468511357384501995844014958144151309054665851863\
885`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.075408722325705275879795287694\
07444447996499289998279781195400464597002257364`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.001706001147425348118265630127098751005213388836642406047323348\
25058142937881`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01644303203806000728270442990728052865961248384984497349159460669081754531\
079`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.341330752595129234343978382624\
86125095248297039846261726850965504240899111861`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 6.063684175460690294639449985586503554692641383203146227491161165\
44518476164812`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 2.20497606380388737986889090384963765625186959389205317385048938524113851580\
933`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.20045236943671703453353553671360342329562450853564119762262302819726179185\
024`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 17.8054702884127123370893573749\
0217862845457162561487003560171451702746263502401`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 12.6727467199396077940510652889637106024920671116709568333\
3892694558567940610109`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiat2mb475100mc150100qq273100.m <==
18.68053117938067886178027750816764066717442982010190062246229002454927930849\
418`50.*asl*cf*psibc*psicc + 9.5465720344594399225544300899760565606544960785\
6744856863168118190708005625312`50.*asl^2*ca*cf*psibc*psicc - 
 (0.1116678719313075255244334672455389985196520740342821920538409121564905973\
8052`50.12705489749966 + 0.03771826103752954126536613762492604271852492224597\
15195407481147629437850474`49.655678319504105*I)*asl^3*ca*cf*psibc*psicc + 
 7.72033066189835172908529116627684781302091304034562730020880279250512330041\
515`50.*asl^3*ca^2*cf*psibc*psicc - 1.825258102500400129914216299277054701001\
90351654841055445859790934067229488949`50.*asl^2*cf^2*psibc*psicc + 
 (0.2977809918168200680651559126547706627190721974247525121463980435642542210\
5378`50.12705489749966 + 0.10058202943341211004097636699980278058273312598925\
738544199178123874649015159`49.655678319504105*I)*asl^3*cf^2*psibc*psicc + 
 68.4864662425195364007126226347081672171879546105642598622555673289320212936\
9192`50.*asl^3*ca*cf^2*psibc*psicc - 
 131.5847384269988991592456670771630805937476177957551817402397`50.*asl^3*
  cf^3*psibc*psicc + 0.008220187492583112351313968223107495846838715439011292\
28207933595850929257418`50.*asl^2*cf*nb*psibc*psicc - 
 0.01151821162797096541285243223011260888527940919736411335272820479334645834\
321`50.*asl^3*ca*cf*nb*psibc*psicc - 0.00009480151427682895326718909280857510\
389651621224322528787285029532575510408`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.61721418756038033526453642454364589215541802029868365246198441858654269`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.079305893287606730171027339932792298417791\
60766451023536261005920947730597494`50.*asl^2*cf*nc*psibc*psicc - 
 0.04635999739207941535676350971190562304056402078106405467283233262549285214\
518`50.*asl^3*ca*cf*nc*psibc*psicc + 0.12886291119659213331429614280137184100\
728764757312780356340127579662440203261`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00006979558619944219260886826853086036287543933762829391835628710189515208\
245`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00033668339779799459460061781298919673\
121506953468213503164813639387165578705`50.*asl^3*cf*nc^2*psibc*psicc - 
 1.71314759728954661268618249611958419320085141439476453108976056084273297485\
709`50.*asl^2*cf*nl*psibc*psicc - 3.56653299960403044149193193851749418311523\
425475663444871177405595412818190207`50.*asl^3*ca*cf*nl*psibc*psicc - 
 16.0932969220052823118513440901139840179045853517309586807391954005345344226\
3366`50.*asl^3*cf^2*nl*psibc*psicc - 0.00150770813923453106562082709950044769\
205571727313088205074243496270560454957`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.01454591405693303721849458538693751676119388466322105094502686460348636571\
89`50.*asl^3*cf*nc*nl*psibc*psicc + 0.157108738606877630520769809816280919462\
22163048634575201170569035854327603123`50.*asl^3*cf*nl^2*psibc*psicc + 
 10.9013625481959308169335270018461459378644244073979045136299331718580044330\
5145`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 13.8235227794219910264775579730799\
4740548058422152228221152880186437378679918246`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 2.130324895830795006550823854702223677321518390837040545251788953\
92416266743021`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00959407879896968376416721232125670032564415013221499490678168808539745574\
434`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.092560782842300471885282228325\
30985655253309062695780169016270256317799057396`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 1.982065917853805603078823091244753806884440801345073547932\
71512215600080600934`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 4.81396113732443830925850494574452009098729391768591388465231893146663395307\
841`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.085851583298648860728704288628\
2642361694777690786230860651558353006407642006`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.001744377963449033411666765876592127331935300024039089818278502\
716514906812`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01682923324405463125186949605914724664591510738671960031054372958389321155\
914`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.363541211139513359083322402459\
98589094115501949772024963989674728832393303498`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 6.361687698601555810254593747496543719731134961880920599431446319\
61616336505004`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 2.31334098130965665827439772636237953444768544068397112704796024088633495991\
429`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.21030372557360515075221797512385268494978958551672464791335062538752212695\
29`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 18.68053117938067886178027750816\
764066717442982010190062246229002454927930849418`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 13.2955567247378751685577495118131821175169475172938594030\
2716055347254039316559`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiat2mb475100mc150100qq3.m <==
19.94000305760837910469211953351649666436447511356771235237347876036915879879\
41`50.*asl*cf*psibc*psicc + 10.3479753740585841208943221213483570818345885359\
2262943321330845469543559474788`50.*asl^2*ca*cf*psibc*psicc - 
 (0.1157655948938794758252480138042507303095790157679750036890928022935252666\
5827`50.126509697701586 + 0.0395793932162690754875120965880234225530177491442\
9293966900883656372157513876`49.66039932168602*I)*asl^3*ca*cf*psibc*psicc + 
 8.46103965349157192162886608394812448602908690222575084970568627295754084030\
084`50.*asl^3*ca^2*cf*psibc*psicc - 1.902201493838977407182817408164925686347\
83208092120433518439338143075742583176`50.*asl^2*cf^2*psibc*psicc + 
 (0.3087082530503452688673280368113352808255440420479333431722982954444103951\
9485`50.126509697701586 + 0.1055450485767175346333655909013957934747139977181\
1450578402665226664450220167`49.66039932168602*I)*asl^3*cf^2*psibc*psicc + 
 74.3978485975873680573557167580880646918191698905757641721736663645895531191\
1075`50.*asl^3*ca*cf^2*psibc*psicc - 
 143.464664482530026153694094682495857104122748785047312954716`50.*asl^3*cf^3*
  psibc*psicc + 0.00847323036002021866391305842090631586564341234655802942322\
984863191667278806`50.*asl^2*cf*nb*psibc*psicc - 
 0.01185912892146283116030187236019757280796142883914495453357813194942420206\
574`50.*asl^3*ca*cf*nb*psibc*psicc + 0.00010519406908804125379466819812946190\
05682027285328335668686325385679751714`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.6005828347440380752215720763020545195683655682561033589331155156324882`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.081851863675452177905251004555406339841599\
38988208970019775378642393613402158`50.*asl^2*cf*nc*psibc*psicc - 
 0.04776460181800395148081053287869845460804727904232463814350814458897973531\
279`50.*asl^3*ca*cf*nc*psibc*psicc + 0.13713533314979492254499534048196179379\
056225192705650596957101508818185719856`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00006956364994682828852690900128475521901531420634238540929231392509973629\
718`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00033599431092305854083696758854291477\
773347601381073762158351334032433003129`50.*asl^3*cf*nc^2*psibc*psicc - 
 1.86576009676863969946241991407351681340074634696935237103900787987382306726\
825`50.*asl^2*cf*nl*psibc*psicc - 3.88871376130354650360469118370359179089883\
651274205406602291276066334353316076`50.*asl^3*ca*cf*nl*psibc*psicc - 
 17.4513146857777400646671045470992216721066118461204704173046819062970706666\
5287`50.*asl^3*cf^2*nl*psibc*psicc - 0.00158565824195519914487553936632016549\
443392251360326382632184854961054474588`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.01531754440062980008534912908128294737856553251473053621431029715326352747\
682`50.*asl^3*cf*nc*nl*psibc*psicc + 0.17457674046674118995058155687529552516\
670350762915028374187598365679974408057`50.*asl^3*cf*nl^2*psibc*psicc + 
 11.6363501902482287527842394224842230685804167691428492956979579079060085153\
2352`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 14.9396521744879541785868403761860\
0077705249939170720169243860136108371952807941`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 2.220128317009245466229077491175579923496157834844501248889596819\
49314887313697`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00988941430219261001474769666506308613066086134945855191231677997698101231\
972`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.095532277171702553376338181969\
26284605491730563064074006484433245612696427504`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 2.115700034590587045960770804088040557923712139844154417399\
62871052836518460425`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 5.21531511372331032617487178994557965553672519308399731397511470325965384983\
115`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.101426483905497818192216499016\
10389583270411945691966074840488230494383392155`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.001798075327671383639045035757284197478301974790810645561765627\
60649793005593`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01736950494030955515933421490350233564634860102375286183169813665852876539\
579`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.395926589365789314816290372662\
09617177569396673117867227696242992339392691595`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 6.790603058529848473144211242979036634741407868985145156502843319\
56133963223949`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 2.46931020310176308114334954290146786717869377054005278417794529659561755562\
593`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.22448274573652391646757723117286071519806307004909570765249186757060859676\
914`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 19.9400030576083791046921195335\
164966643644751135677123523734787603691587987941`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 14.1919648428684703547795378759881412259170090874965931382\
6261728304674262239506`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiat2mb475100mc150100qq32.m <==
14.26543943719963581950083246194036474058694920686038550363110606394022067066\
292`50.*asl*cf*psibc*psicc + 6.8216326221684482724027489412440656106699287366\
4797169316264606387719181753037`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0959907714471956143835610486045904989530462641233841904424903754352081322\
5907`50.12927970657672 + 0.03076703182312959643313462876197048728994774437176\
402153272650740782603334175`49.63513582533377*I)*asl^3*ca*cf*psibc*psicc + 
 5.26309141243323820718935183940352872350732386315425153799453066306366445527\
69`50.*asl^3*ca^2*cf*psibc*psicc - 1.5294681298764240536788616200368872860127\
2263659119470157844257986990582440709`50.*asl^2*cf^2*psibc*psicc + 
 (0.2559753905258549716894961296122413305414567043290245079074898127707250156\
625`50.12927970657671 + 0.082045418195012257155025676698587966106527318324704\
05742090145279894514551988`49.63513582533376*I)*asl^3*cf^2*psibc*psicc + 
 48.6643889759556416730286502175058675286997315773605151891146445967930779355\
7141`50.*asl^3*ca*cf^2*psibc*psicc - 92.3460285956799209938187329146448190480\
4564717673247373482574761262345720582632`50.*asl^3*cf^3*psibc*psicc + 
 0.00725810812934666845008987346861663491202337402904227737930953074683326335\
808`50.*asl^2*cf*nb*psibc*psicc - 
 0.01022273795042560394498335252842716432140719770943233061581733953614499492\
3`50.*asl^3*ca*cf*nb*psibc*psicc - 0.0008061670331929942525035687824570629136\
6701058442354642026578202955629782618`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.69285039197008576653183006827087340655767777331324083583397709149056172`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.069620044396958058580460439461818512395135\
51977886956388281483975233488392166`50.*asl^2*cf*nc*psibc*psicc - 
 0.04102539438430995050858166089576651666619540532128515358125618117283328779\
51`50.*asl^3*ca*cf*nc*psibc*psicc + 0.099125963704564044123200942161834182348\
52545671408204460003945259917286157671`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00007084391790768860406008454440227255511001488356255763305646870357007546\
71`50.*asl^3*cf*nb*nc*psibc*psicc + 0.000339768753929524053609191998345808810\
78594413090173669334663566983390195679`50.*asl^3*cf*nc^2*psibc*psicc - 
 1.19785984665575988311999813046316367659847336193041690486780565257108143834\
206`50.*asl^2*cf*nl*psibc*psicc - 2.48972490497952082015833219771423547556406\
813366076370986109047678505148407095`50.*asl^3*ca*cf*nl*psibc*psicc - 
 11.5198746223961195514706526464247052526295242760589849393525787015534050121\
4468`50.*asl^3*cf^2*nl*psibc*psicc - 0.00121891741633398022047255330268228567\
397623783995451065598846868739930457776`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.01169190140586067582726461961587986461305748356828759724044290457754310019\
149`50.*asl^3*cf*nc*nl*psibc*psicc + 0.10058352696016429814879473235744395335\
765565958127000049723422313933736416141`50.*asl^3*cf*nl^2*psibc*psicc + 
 8.32485573996408737330035012862826604383522247675693845172756738033352462121\
512`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 10.00941225903673020830076671559385\
688718972847692938383251648128966886889309763`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 1.785097696589898934099185047505907420109211080078357307163671096\
91916076654`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00847120109939394080538561324296795420358818371487905012846518184530338311\
074`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.081256077496389301314357249599\
03994996233783199034619855365922196939849262456`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 1.513610134538924976963700023386957462515494995773988809405\
01225096973174931183`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 3.44790738809283035011729326377417130776621815354520322597478562182282130367\
914`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.036784584676988165090008915349\
13830285158208356265420513977389603102840002681`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.001540218381707989237342838771448718946106942493614372593740077\
13416786020214`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01477383227207078205715586356346180908406142399824476336650049004064714141\
71`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.2541937543020852501761928475231\
3076411786265143666680937597002492398316199883`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 4.858120452321482725119238866930633098604897319200559182290339345\
87835800414251`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 1.76658925538963008186154140615659385403814447970929424815377402304290220002\
825`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.16059902321723909835104921874150853218528586179175402255944206200872630585\
746`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 14.2654394371996358195008324619\
4036474058694920686038550363110606394022067066292`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 10.1531887621028874672660591575783555980337513154960983757\
8437922257505305866648`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiat2mb475100mc150100qq335100.m <==
21.78222831091259172806981343307402590050142351566671171103998089350005962182\
51`50.*asl*cf*psibc*psicc + 11.5370027271795413219791539948055846224653777919\
8790232831877901191914487152049`50.*asl^2*ca*cf*psibc*psicc - 
 (0.1215170896839819567453199071837873423564320457959123434903049268920888640\
9136`50.12576798600158 + 0.04221945175526853546913918554451277740345888019915\
336715119885494520925696162`49.6666432157455*I)*asl^3*ca*cf*psibc*psicc + 
 9.57276003567764408489856740930716627330784160243911396679639957896227288404\
786`50.*asl^3*ca^2*cf*psibc*psicc - 2.009732337308358984619875817494229964084\
85230327015086411295152052766088182303`50.*asl^2*cf^2*psibc*psicc + 
 (0.3240455724906185513208530858234329129504854554557662493100446668358389009\
5061`50.12576798600159 + 0.11258520468071609458437116145203407307589034719774\
231240320366685838251828005`49.6666432157455*I)*asl^3*cf^2*psibc*psicc + 
 83.2305482324913555325467479414640600318588980873400589471923442411747414884\
5018`50.*asl^3*ca*cf^2*psibc*psicc - 
 161.35522472471571843036767834884784342303960346340238273829`50.*asl^3*cf^3*
  psibc*psicc + 0.00882942693747746572285045915283577252818924448084045719104\
314354994618862516`50.*asl^2*cf*nb*psibc*psicc - 
 0.01233911459043216206379548548088868650990290946428833962382390885293960116\
616`50.*asl^3*ca*cf*nb*psibc*psicc + 0.00039450863296376727236057496095473804\
446759462519023267726155069543506440889`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.57900848946645375863794215950680299813327725287948853620115719496085746`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.085434812480872617041266417177562361212115\
49141096530986318358285307589815868`50.*asl^2*cf*nc*psibc*psicc - 
 0.04974256651442022427341613802975962752298300413266508401180775103033803775\
608`50.*asl^3*ca*cf*nc*psibc*psicc + 0.14908508037431151903742667422999567663\
421995118271499121857829134585804062635`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00006926200790385055962406595385140572493480388758928574735978671260163897\
843`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00033509460462248101983448350701739837\
823124746929346138395891848959518304454`50.*asl^3*cf*nc^2*psibc*psicc - 
 2.09289339481854713907905729577387842270126294289979316149787925916843472781\
6`50.*asl^2*cf*nl*psibc*psicc - 4.3706702928472883268623973478310364898045093\
4445953614171036294621937958725533`50.*asl^3*ca*cf*nl*psibc*psicc - 
 19.4762552511849111770298268000251663478609140277251242994708558376399174222\
4438`50.*asl^3*cf^2*nl*psibc*psicc - 0.00169670880809029037148970247880732133\
231272013725638694542214077125602899583`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.01641759990544219853151462787694116203992004692289085235607090151602517320\
89`50.*asl^3*cf*nc*nl*psibc*psicc + 0.201090664350473395616705414638934987104\
93503552211180368121013372976608787371`50.*asl^3*cf*nl^2*psibc*psicc + 
 12.7114141265392049959264107288366308658420883604638788732848093106851929609\
821`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 16.59183906097372214568682197153346\
113611016408656819924644679170518512893295162`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 2.345631462344526954130495764804687047819015197396632423254309385\
36004596743374`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.01030514423963400767578760762681135364799211240957197860501204142685105884\
312`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.099714066602040225388129968117\
31724639065154982827630078497847253538442706468`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 2.311166204825309999259347405243023793789470610993432522415\
41987467003508381491`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 5.81050357827077446413814218271318482517092062478035412227554532242168911690\
96`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.1252718410083209976983559600928\
5326927991804702119947428664453707377794219165`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.001873662589024365031961383204874791572362202256285813887214943\
5299915233164`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01812983029128004097965999420314859025284573633241387287132226681775254712\
225`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.444125772199666008677693119609\
53252959765271721974042373569591028794052530237`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 7.417976103731825968041330888548706737209824225810116624135394109\
98865791475534`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 2.69744585590248217019684759583589335898539062756731513604641158404496520556\
357`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.24522235053658928819971341780326303263503551159702864873140882777962939833\
874`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 21.7822283109125917280698134330\
740259005014235156667117110399808935000596218251`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 15.5031379631535219525915552140998867009168798302171876151\
3752240126710910150699`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiat2mb475100mc150100qq34.m <==
12.33013525365983915865182533666017847274862146709752807599561670762433698788\
833`50.*asl*cf*psibc*psicc + 5.6755774964734001939355964212888515806078276673\
3127498489469459146123517180411`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0882981858453945803941075612270368072118923431814233580878666716956259073\
9055`50.13045892053873 + 0.02746646936386844914829558346134208980352855980797\
584980602403820533309883106`49.62330997706105*I)*asl^3*ca*cf*psibc*psicc + 
 4.26415050498936249827117318306426397046087879968621893902572630375137501688\
957`50.*asl^3*ca^2*cf*psibc*psicc - 1.384288160546121863086589515962858750215\
72840676465298060912317672862748321074`50.*asl^2*cf^2*psibc*psicc + 
 (0.2354618289210522143842868299387648192317129151504622882732008896675502707\
7007`50.13045892053873 + 0.07324391830364919772878822256357890614274282615460\
226614875180278259194117921`49.62330997706105*I)*asl^3*cf^2*psibc*psicc + 
 40.4702056344721774192042813517333090426161623136095675566584288556027029444\
2245`50.*asl^3*ca*cf^2*psibc*psicc - 76.4200565194868776577995136649326335537\
7750083380156168944633529371255114512505`50.*asl^3*cf^3*psibc*psicc + 
 0.00678975187342753723982773913935739070140200309975046429538336563385464449\
979`50.*asl^2*cf*nb*psibc*psicc - 0.00959265424737867313411620107779437845461\
277633991487107391931006916185551199`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.00111951438407438304040565763274641019002206685628775045729348899195872105\
161`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.73886656993718713647911697366961716994016780706957336868138488789459787`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.064900454891145704344448601120076361456671\
69466208881118110346952053276538573`50.*asl^2*cf*nc*psibc*psicc - 
 0.03843297207732535252348944326931996997180393855690302771634226027510208607\
723`50.*asl^3*ca*cf*nc*psibc*psicc + 0.08568197578737787732134713369317886635\
33771321165125504106075591185756099765`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00007147658579862852919153022778863590243599883745538064753308005841227213\
127`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00034160769192109301238687990503537031\
635387407213107220684487613600909870184`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.98334204619803294222487478402062904952049992974438742708296912587857180945\
328`50.*asl^2*cf*nl*psibc*psicc - 2.04714613012876821202621631362600018205469\
131569033976527319061772591916224089`50.*asl^3*ca*cf*nl*psibc*psicc - 
 9.61831447903347963679126052830203781189289880810492422397497880938882510661\
815`50.*asl^3*cf^2*nl*psibc*psicc - 0.001082980577753418346220402302008245738\
20361639597713167986612152161091695545`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.01035176740545476990970363257483053790910804490966817300717545818046921425\
931`50.*asl^3*cf*nc*nl*psibc*psicc + 0.07842262553721137465539630161414097149\
488892013344850917624366710267970472299`50.*asl^3*cf*nl^2*psibc*psicc + 
 7.19547390690921526028247667204828534155180282779064944428582317304728781715\
875`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 8.394019421434502339827738802308901\
09943563554188749088813991165975025038889771`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 1.615652891706351661569092870401901365677956306237317275803948416\
0742471342193`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00792456553550529583636207656034442063831680913523198566422546796974417759\
098`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.075747673502148375738345122432\
56627769818235165727553515505487928879737319717`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 1.308267983074402774596813940372415516645782332325572626233\
7860314631432394834`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 2.87263238989282545034440006098863922062844694620586425511806464142713478349\
806`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.018570903373396230155615463480\
34468874788358009617916156985949625878508711392`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.001440830097364599242974923010971712843330328933678542840005601\
30242787160501`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01377230427311788649788093135137568685421497302859555182458672084122570923\
242`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.208671663203354462857268914883\
87131683753519851939375223979521520707510348237`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 4.199049213968964489261057136662615264823216880984294700478860466\
97404706027179`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 1.52692698689780526882220259515004191448116977490337989145897574734908449181\
977`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.13881154426343684262020023592273108313465179771848908104175980015617532712\
608`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 12.3301352536598391586518253366\
6017847274862146709752807599561670762433698788833`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 8.77576826453816285718445915294560435833761885218221398262\
194693137316144551306`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiat2mb475100mc150100qq4.m <==
25.99686154188894047313610296074022073992804796795903771210317468372299291502\
183`50.*asl*cf*psibc*psicc + 14.324527795842387827095384849026344330088192650\
00683667951536971693944712619611`50.*asl^2*ca*cf*psibc*psicc - 
 (0.1337639410256038207008032661983407028256265411907316625882311379783759447\
2704`50.12427441672354 + 0.04794033014034008310317448292681912641557224653708\
685706405325777284491273359`49.678636381491245*I)*asl^3*ca*cf*psibc*psicc + 
 12.2309776294949951251230974024147927475803921668750281421263060459939698599\
3473`50.*asl^3*ca^2*cf*psibc*psicc - 2.23627212147123567468459847806975136144\
930071125809332067896504339371299626115`50.*asl^2*cf^2*psibc*psicc + 
 (0.3567038427349435218688087098622418742016707765086177669008165865304099408\
3874`50.12427441672354 + 0.12784088037424022160846528780485100377485932409889\
828550414385148806311096583`49.678636381491245*I)*asl^3*cf^2*psibc*psicc + 
 104.204620208089102596818517065928068014254113331400759663021447979699776581\
82316`50.*asl^3*ca*cf^2*psibc*psicc - 
 204.4580189687187782577928585153906944857675541944562502939841`50.*asl^3*
  cf^3*psibc*psicc + 0.009591673327837443817674788342415008336176645875158112\
95915385047030640078396`50.*asl^2*cf*nb*psibc*psicc - 
 0.01336652727039986684537707448744060626333368361243550498506370777669650469\
505`50.*asl^3*ca*cf*nb*psibc*psicc + 0.00104025040177585122602901814152811018\
253048458925654339200979837842158289955`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.53889630406761244489902634670117186713776031406596233573895781734495255`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.093099205476576638064900922285999845142169\
91531506701034233787718724319025447`50.*asl^2*cf*nc*psibc*psicc - 
 0.05397755038873607934227504661932586692894297603091359269199524106402259162\
231`50.*asl^3*ca*cf*nc*psibc*psicc + 0.17581497915548038854765465804878628391\
069816054925551311336016952304154370116`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00006869884386418544608203334020145627145747138356067271144135216862489922\
243`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00033340417059204973733193272493823824\
701705496117412457236846991753578482997`50.*asl^3*cf*nc^2*psibc*psicc - 
 2.62810130058834520990771263746658524320299128664670762538617561612207938825\
283`50.*asl^2*cf*nl*psibc*psicc - 5.51681208228526840265062741976680682021109\
845211627670733781965347819688928213`50.*asl^3*ca*cf*nl*psibc*psicc - 
 24.2673949475701871294129664927177573808313575973274304101040512528748698713\
9201`50.*asl^3*cf^2*nl*psibc*psicc - 0.00193930248904010694382765734778797193\
898170874562409190379750332047702112801`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.01882336008925441622980230044970184949970051761150636068658559023847750406\
322`50.*asl^3*cf*nc*nl*psibc*psicc + 0.26568270308417747612055443705147130537\
046090602008037937549776881873362062877`50.*asl^3*cf*nl^2*psibc*psicc + 
 15.1709397373131280967585948303594546513124203911556468872690793743079257155\
6046`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 20.4502220869618898114905540680324\
1532534851023014148127689227103001085638973898`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 2.610034256358808161059371579924076918709917328191035228258533667\
83266072773795`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.01119478963275213731750854757239664253861898972510139682721193739587771616\
516`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.108659457496518319698539825039\
66188143705510980149331318924544848534748323329`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 2.758352679511477835774289969156264482056803707482844888594\
37806805598649373824`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 7.20462516241406735383656093294848952073537359430666113027165472751392465784\
079`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.183956512628210646120442564684\
28770713939847032648302498152851904343348780026`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.002035416296864024966819735922253935007021634495472980796600096\
65762438169173`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01975626499936696721791633182539306935219183814572605694311398678028700209\
887`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.557700417246498933065854851676\
07342530374223146232865890335119207561647073677`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 8.853276851989696413764413898347611641720599569967469011454277031\
03209164904722`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 3.21937340072352596864160505394458605153476347998817054968785886271569207832\
188`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.29267030915668417896741864126768964104861486181710641360774386872379323250\
731`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 25.9968615418889404731361029607\
4022073992804796795903771210317468372299291502183`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 18.5028329214137552327467356805908397746314560070620457742\
9423286156177815738487`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiat2mb475100mc150100qq5.m <==
35.51183085875607359687586771797839157334341340181188044448616326796201739718\
304`50.*asl*cf*psibc*psicc + 20.900613761681397711369176898160917487756825425\
79022853493191841549224739293442`50.*asl^2*ca*cf*psibc*psicc - 
 (0.1579727983201770360290436739934946495334229180755471518770177115517349923\
8987`50.12162639660531 + 0.05958992281704078725854709940622377040286310419753\
52347829605982122130302484`49.698216908236546*I)*asl^3*ca*cf*psibc*psicc + 
 18.7275191149948850142766553049632319789161333209602289697292935995713000898\
1518`50.*asl^3*ca^2*cf*psibc*psicc - 2.67023107612138318867383225791569742185\
771887175041596328681013577476141768054`50.*asl^2*cf^2*psibc*psicc + 
 (0.4212607955204720960774497973159857320891277815347924050048245892280512715\
5063`50.121626396605315 + 0.1589064608454420993561255984165967210743016111934\
2729275457296922373326414424`49.69821690823656*I)*asl^3*cf^2*psibc*psicc + 
 154.9485736134107781378184090062233441574979126528645094411738`50.*asl^3*ca*
  cf^2*psibc*psicc - 
 311.8440660452697440556241990567402953961535736209567822834094`50.*asl^3*
  cf^3*psibc*psicc + 0.011112025022507100553419410759265029265955994739983946\
50836930744105158093069`50.*asl^2*cf*nb*psibc*psicc - 
 0.01541626691571980169245302901191220837399894080787070123286080520306177939\
931`50.*asl^3*ca*cf*nb*psibc*psicc + 0.00240924183729768864776655566417207896\
707929802371653722267619635421847111372`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.47706939109782488364418744849462782225150577898266391725291008233816286`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.108377304787197652055969587597559608015852\
00074969861739504893265005481461258`50.*asl^2*cf*nc*psibc*psicc - 
 0.06242880145184961270929348461116242005578491727352529720390241584774424555\
771`50.*asl^3*ca*cf*nc*psibc*psicc + 0.23356566760373489615554804368989300101\
694000969699603639158939324588480187133`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00006782479492297308225785229444776747509442186980361903822059148031318825\
785`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00033075287612328325178081857003129195\
959772795789512070674831553638196259698`50.*asl^3*cf*nc^2*psibc*psicc - 
 3.90146225942498534604555754170918536441662378376143864995166765596791610405\
368`50.*asl^2*cf*nl*psibc*psicc - 8.29261873361950395655724082706739284696202\
795714181517635204032208727175205007`50.*asl^3*ca*cf*nl*psibc*psicc - 
 35.7823274009085778278816405260751884933941588862135071210280349141755643569\
562`50.*asl^3*cf^2*nl*psibc*psicc - 0.002441617072548544017230195316689369535\
43607780864646542838541284903947965741`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.02381347028190151356589817565186802620851989196082957537265755570352629463\
002`50.*asl^3*cf*nc*nl*psibc*psicc + 0.42862920310301046642572623473659049951\
534214255974870386089580853260773352287`50.*asl^3*cf*nl^2*psibc*psicc + 
 20.7235725378525637374085300624712113513890907344983660302953413046127876979\
2408`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 29.4911733306051611832200627009925\
2724238189509172154506228329495118958852166899`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 3.116523483056934014498311872640302211385617993032786978487995974\
91813050729626`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.01296924720734745355872859487657213966685971148960027650705086280581823246\
494`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.126491081022969213876217599224\
24973085842410237820088612584771311117093877606`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 3.767922279609557043165187284085674791161652860817884732780\
97114629323412689524`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 10.4879946601420223585297853222528870096731902397858700535611078135894313690\
3491`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.33288455069583648301700735183\
588192493406672760228444805204074447899809966486`50.*asl^3*cf^2*nl*psibc*
  psicc*Log[mu] - 0.002358044946790446101587017250285843575792674816290958499\
53996377779310064683`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.02299837836781258434113047258622722379244074588694561565810593649417540744\
875`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.827916005165281253126937208508\
54483795451921422747012005580705574199767769007`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 12.09361636238319586266897230780315128527840776517752575051373914\
444151062104021`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 4.39767867723025304097053538465569137646487555097364572749119299228803601952\
352`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.39978897065729573099732139860506285240589777736124052068054776824370159215\
872`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 35.5118308587560735968758677179\
7839157334341340181188044448616326796201739718304`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 25.2749537498719894480164509171424872291342854318495757083\
5561860325083318215507`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiat2mb475100mc150100qq50498421000000.m <==
36.12276207827569038939778152163338369060175128985076185138294195818637187242\
262`50.*asl*cf*psibc*psicc + 21.334254689530625135085546960129189853232612508\
94950511127524150340052425366885`50.*asl^2*ca*cf*psibc*psicc - 
 (0.1594009849100401565803670361734689372905372267632988786592777967905594443\
0927`50.12148150595482 + 0.06028953666388035910771849418912676546403098316565\
389185799836166437308753855`49.6992324517045*I)*asl^3*ca*cf*psibc*psicc + 
 19.1650376970751664302009500646342475748184742928626179984687430196229936610\
0473`50.*asl^3*ca^2*cf*psibc*psicc - 2.69512215779109458111793839544209040627\
167775705036937986087937444303673754846`50.*asl^2*cf^2*psibc*psicc + 
 (0.4250692930934404175476454297959171661080992713687970097576014621841049532\
6503`50.12148150595482 + 0.16077209777034762428724931783767137457074928844174\
371162129701237912434435469`49.6992324517045*I)*asl^3*cf^2*psibc*psicc + 
 158.3494031357805406781862091987843211848518646086939554768074`50.*asl^3*ca*
  cf^2*psibc*psicc - 
 319.1796457243823278433463463403821125071850681768799895522184`50.*asl^3*
  cf^3*psibc*psicc + 0.011202227560122222536455536055736300768190344596846551\
08069433179877086567263`50.*asl^2*cf*nb*psibc*psicc - 
 0.01553788281867606331893399695169229373265717118201625949129895152023560149\
054`50.*asl^3*ca*cf*nb*psibc*psicc + 0.00249294089900286277280623190685970998\
195439743270042956960274220555548636751`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.4739841332407908482039387096295803033098644709033488492651623144300399`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.109283461658318334038757905347557544303445\
07545140546763945476403831651795882`50.*asl^2*cf*nc*psibc*psicc - 
 0.06293025756929172526403501908622291453981117606901609955042491603461710446\
007`50.*asl^3*ca*cf*nc*psibc*psicc + 0.23716845609671423167833744731002317686\
139547007872002642374705240857353815934`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00006778098548508401044413106635938723798031817217419849845027271474612861\
46`50.*asl^3*cf*nb*nc*psibc*psicc + 0.000330619097347697147288783339867789449\
99007833037477682934679789127253485576`50.*asl^3*cf*nc^2*psibc*psicc - 
 3.98583021916732586767568132081936617658741164924952295224870332762003734390\
035`50.*asl^2*cf*nl*psibc*psicc - 8.47861390615706407842781505963056814384255\
584845521591938420615402601631080309`50.*asl^3*ca*cf*nl*psibc*psicc - 
 36.5509430958107801868837855210071626148268625304494562096153098744081554516\
0063`50.*asl^3*cf^2*nl*psibc*psicc - 0.00247213527217936262917738594313862786\
543980740470457492769533088594579688587`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.02411694448996196794479446754527534611705529617650599810590110052566464673\
777`50.*asl^3*cf*nc*nl*psibc*psicc + 0.43980143327915213505711305603817139159\
536393716403199436043016555116594216038`50.*asl^3*cf*nl^2*psibc*psicc + 
 21.0800925239301554384072917985707386189545773505021788476911948624868759160\
4874`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 30.0849834319338660398657047688980\
9741921727951364913774155727157662194425798041`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 3.145574766758950677021240520947010590954484053866250318962322848\
47346883861063`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.01307452585878056833467832380899531273071560960654709068514458903414794627\
321`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.127548689554843189107717530447\
4791496967080084468152151921462813374046358374`50.*asl^3*ca*cf*nc*psibc*psicc*
  Log[mu] - 3.832744095260028261528598508831043385264468609182214335943853611\
36125016655427`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 10.7042768081181710249301462632886951639188332784665093815883822853855627625\
8883`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.34307756768509775107974278518\
435062350193809257934756213733099989058707339785`50.*asl^3*cf^2*nl*psibc*
  psicc*Log[mu] - 0.002377186519778285151759695237999147769221019928463106513\
88790839398207491576`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.02319067082815330711049409644499620903576509244487549367363741701607525664\
366`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.845819442274043282987324765123\
54744602312046207577661626401588892717206617889`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 12.30167006206597141945735205201562871608146204301761800292011409\
995248700432334`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 4.47333456802398960707540074618750135130234983382458836474166897801144367359\
001`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.40666677891127178246140006783522739557294089398405348770369018851288051499\
947`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 36.1227620782756903893977815216\
3338369060175128985076185138294195818637187242262`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 25.7097738631780847064807143683305336187242864513631155683\
5761922303984707399893`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiat2mb475100mc150100qq541100.m <==
41.06694446602781055434053865964311525967383767766929399214282090503566624288\
427`50.*asl*cf*psibc*psicc + 24.887471087048979541498281659802279892409341996\
49993452053538288470204643396259`50.*asl^2*ca*cf*psibc*psicc - 
 (0.1705140059896369925194438747909388072286605363537759790834914800035472942\
2002`50.120392973498106 + 0.0657748798158474079461508215213706796633592380549\
1049878272440745716614949315`49.70669297904784*I)*asl^3*ca*cf*psibc*psicc + 
 22.7856124628737224007879793406925235594510137523362765121120748254162224026\
0615`50.*asl^3*ca^2*cf*psibc*psicc - 2.88566664265867151880271031308080398559\
27154882435511999798708638338895752234`50.*asl^2*cf^2*psibc*psicc + 
 (0.4547040159723653133851836661091701526097614302767359442220623304177464964\
8167`50.120392973498106 + 0.1753996795089264211897355240569884791022913014797\
6133008728778405661606848313`49.70669297904784*I)*asl^3*cf^2*psibc*psicc + 
 186.4410280510762663521038288298057773077893394418934155448881`50.*asl^3*ca*
  cf^2*psibc*psicc - 
 380.3656439731317650947472737300617958539105319948994290476821`50.*asl^3*
  cf^3*psibc*psicc + 0.011905878276245725257697371970599242752205151151231324\
12246805146820987827093`50.*asl^2*cf*nb*psibc*psicc - 
 0.01648655749099488415453895290153799356924613922669827509626628725358845222\
365`50.*asl^3*ca*cf*nb*psibc*psicc + 0.00315235170109791829370371276573594116\
903765930890723007663523313429432161791`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.45167967502527484158746185129367276078251088342478464160991941661526454`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.116351301617602406286216745747356919426996\
48598212158014805792583008405742959`50.*asl^2*cf*nc*psibc*psicc - 
 0.06684179362488539926465080727462358088501484201830605411663220218973230270\
891`50.*asl^3*ca*cf*nc*psibc*psicc + 0.26592078436184345329799299660128814318\
732073868487531531317279022531504506386`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00006746372063243574163638494049964011355234734771391528124115905141557391\
574`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00032964773893293044392575471135242464\
348557464943280558214139461204730865003`50.*asl^3*cf*nc^2*psibc*psicc - 
 4.67857890501741046188941571214178620492063122151992612944733953254314462001\
957`50.*asl^2*cf*nl*psibc*psicc - 10.0142983180756484861741109254299755139262\
002936776204028051793433795002742483`50.*asl^3*ca*cf*nl*psibc*psicc - 
 42.8876414715641502389969162728311219902335528746713218958693265083686619178\
5412`50.*asl^3*cf^2*nl*psibc*psicc - 0.00271277016944991710725497794153929914\
218982267824605445967521922330452963656`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.02651079852165517984895221576890947320177940496104415722624890193105093446\
699`50.*asl^3*cf*nc*nl*psibc*psicc + 0.53301020699461668478734371016254910254\
339583802526587956797031028260090623673`50.*asl^3*cf*nl^2*psibc*psicc + 
 23.9653597679785016782948498528805609707597827745608296465679472307615109365\
6306`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 34.9417508410955816283592395379911\
4450856840050124717825712948223503917123172032`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 3.367966142159824619883002790997761725772950916131316558609628588\
01275123665709`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.01389578211644275648747800038759603179595294031117340820673169055112320472\
283`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.135797821775861378455240669949\
56270663008081389557903735676098392824106230897`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 4.357338139632454850599063609614647449229051413556514481194\
17222377482017028413`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 12.4755541873065773024948791495348801289912127554822791567640236693101319974\
4786`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.42788037507532728071260963591\
85768230008547592568615910552697259227741733718`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.002526505839353228452268727343199278508355080056576983117328651\
34248330633133`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.02469051305015661426458921271810231029637832979919618860573290149608592609\
413`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.992825279171983940623206801229\
47593822320781832802566784335379383842141078969`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 13.98542005684786028929464748312206150556759400277435742507855635\
036326460813809`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 5.08560729339922192337987181204438600202457963737249360911539157071804186789\
739`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.46232793576356562939817016473130781836587087612477214628261372205318476660\
17`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 41.06694446602781055434053865964\
311525967383767766929399214282090503566624288427`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 29.2287132746208603652093060486899932341518594031198255106\
7445039881071818726883`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiat2mb475100mc150100qq6.m <==
51.78514279697657144030436503022194513927559134260750970643878731525769989079\
714`50.*asl*cf*psibc*psicc + 32.826032465826542952731504363909970126295817887\
38133600632163413589349904878666`50.*asl^2*ca*cf*psibc*psicc - 
 (0.1923766030434685609107733241110153337293291945402878523382734723971106073\
126`50.11843508167486 + 0.076758962899165169088877295777166316228599856128766\
32229790312890036479677646`49.71941192820477*I)*asl^3*ca*cf*psibc*psicc + 
 31.0704882528450967066546760473826213273390239365205446293626704001905415699\
9017`50.*asl^3*ca^2*cf*psibc*psicc - 3.24248867838849479120672967104563487709\
68826896652868803268410759134789959457`50.*asl^2*cf^2*psibc*psicc + 
 (0.5130042747825828290953955309627075566115445187741009395684509083198723088\
9285`50.11843508167485 + 0.20469056773110711757033945540577684327626628301004\
352612772337062703853632807`49.71941192820477*I)*asl^3*cf^2*psibc*psicc + 
 250.5014329061178919203933340749915178612874483705106627618185`50.*asl^3*ca*
  cf^2*psibc*psicc - 
 523.4348019856269737609513407180806751937906564315809222040609`50.*asl^3*
  cf^3*psibc*psicc + 0.013298553546689137898808505514591847970784752796349407\
59575246156272205917387`50.*asl^2*cf*nb*psibc*psicc - 
 0.01836390953366727184772644219014259081607306413386414586811019561750652425\
259`50.*asl^3*ca*cf*nb*psibc*psicc + 0.00447832223994725264481814475415515860\
09924820105129238275985264127557994163`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.41510164657658459647549385527647782829029824051821208178472175049372668`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.130336195839350266222569139328055203352415\
89383151224868277081796190700824837`50.*asl^2*cf*nc*psibc*psicc - 
 0.07458108959727695844086318517142273640302226529737435216840632762854640357\
194`50.*asl^3*ca*cf*nc*psibc*psicc + 0.32608107892363960041102524339189409466\
303609155397089014890467427668691683093`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00006694131891213236894119105696008272948239180585538616711931853716875235\
761`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00032803856527871285149429925341823556\
071456949789708378125036465973771993868`50.*asl^3*cf*nc^2*psibc*psicc - 
 6.23375796653857729982848729074753465198013925435571105396090135790382629489\
643`50.*asl^2*cf*nl*psibc*psicc - 13.5100525848667814988492430665774562208148\
2135468080788589440426052923506372407`50.*asl^3*ca*cf*nl*psibc*psicc - 
 57.2695413251234362648937852669345478675277873698909407192720532440873340430\
1308`50.*asl^3*cf^2*nl*psibc*psicc - 0.00320168911921792767651981968229367891\
415782967014362709652977654880495656552`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.03137905025490508266446790982162803493437485816424970789620639973482279222\
504`50.*asl^3*cf*nc*nl*psibc*psicc + 0.75040322931487540046551148430520010454\
21152204768503369294712835183057652582`50.*asl^3*cf*nl^2*psibc*psicc + 
 30.2201586678144262453110199371281558825270295746729419628067548969658288039\
8936`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 45.7456060275390625921495091473879\
6147293446304039591734463616124204941597031368`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 3.784426074623595911969204890668263659634900123609686704306347322\
3790583363869`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.01552122390813743924572822941671098296067352037668485679111853386073383195\
085`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.152120098765256726552681935832\
49329935381799936837692047151388555350049300549`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 5.494574303238986590056549079477846524095823559031443993237\
59179944833250981617`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 16.4277669824366286960124945453226448943717192932166606346771979937494918043\
1998`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.62365552270590599002867069421\
526381281033904508421362559817650538417293130992`50.*asl^3*cf^2*nl*psibc*
  psicc*Log[mu] - 0.002822040710570443499223314439401996901940640068488155285\
23474229218727109999`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.02765819977550122300957853378772605442796690897606853099742056674179531594\
305`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 1.322844525884128611856417921589\
14181065835483003529029624184499184077181373125`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 17.63552132101485942853240684386096909577986968606699513741970420\
2883972607313`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 6.41291684400540342855723885231307967119267988584254368635871767640867635957\
226`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.58299244036412758441429444111937087919933453507659488057719301779637835139\
524`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 51.7851427969765714403043650302\
2194513927559134260750970643878731525769989079714`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 36.8572123000347917797792934041766324204604142115785182417\
2936622517941360227669`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiat2mb475100mc150100qq7.m <==
83.29850406216357016002159873745726427883843489497043196381961069128742074362\
439`50.*asl*cf*psibc*psicc + 57.567581478189242576264343836684814235847234048\
18799211318192004082366908450444`50.*asl^2*ca*cf*psibc*psicc - 
 (0.2453737655837988588712931746648397731955408044981063794439963452733450702\
9759`50.114502854496585 + 0.1042150201017883493604256918855325409952961800387\
1025695200252162385994034815`49.74260504334736*I)*asl^3*ca*cf*psibc*psicc + 
 58.1101505225935556555771994410808245823099910399550277800755037086502412368\
0379`50.*asl^3*ca^2*cf*psibc*psicc - 3.98818473894435541260908486442788811425\
174974458661314251216960197195255247096`50.*asl^2*cf^2*psibc*psicc + 
 (0.6543300415567969569901151324395727285214421453282836785178881823265510940\
4874`50.114502854496585 + 0.2779067202714355982944685116947534426541231467698\
9401853857156539595079247465`49.74260504334737*I)*asl^3*cf^2*psibc*psicc + 
 459.029576067184469932201996803512790906633566949945915280224`50.*asl^3*ca*
  cf^2*psibc*psicc - 
 1015.4036801322834744884313565591896773181236313762301762864864`50.*asl^3*
  cf^3*psibc*psicc + 0.016712249080235032469049728685266009906112557470017353\
34188769273316166774065`50.*asl^2*cf*nb*psibc*psicc - 
 0.02296279286766958148990353053266345573093883609820245350774359367588383522\
856`50.*asl^3*ca*cf*nb*psibc*psicc + 0.00769010200270222012895470242880094527\
767121637338850221066031596114103007061`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.35299261930781730237282606817146315981292694245077886044269101934740916`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.164601376362152406022913267093366729034038\
78800337383332498451046244489155307`50.*asl^2*cf*nc*psibc*psicc - 
 0.09352552658873485947516912670769853790335637567442613613429955361813699152\
473`50.*asl^3*ca*cf*nc*psibc*psicc + 0.49025728932472976673492137246447896108\
624712940316798827486477321181045292138`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00006604822575591286019759206470427802057262229162455957234541498300026268\
115`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00032525929973599124346796193893164718\
482479995733131874512128438686108161829`50.*asl^3*cf*nc^2*psibc*psicc - 
 11.1205798292600893124628885442627274115358225574903775760646668059364873438\
2504`50.*asl^2*cf*nl*psibc*psicc - 24.815505085896137780656819260878394233986\
4176431788615238862839526870015851022`50.*asl^3*ca*cf*nl*psibc*psicc - 
 103.646167991711912583539909836460321613097518190866886967268136676948684617\
64206`50.*asl^3*cf^2*nl*psibc*psicc - 0.0044622626088107679496821877433842085\
4634106449399144447970869295583567242251`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.04394947463823293583197516426887125656345529704719599684352740063810927880\
2`50.*asl^3*cf*nc*nl*psibc*psicc + 1.4846280510230601158645787489931719683150\
7707082896532991669092963053504434948`50.*asl^3*cf*nl^2*psibc*psicc + 
 48.6103518033967367062209553293559311423884559861196239192443814152120381771\
8135`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 79.1457404186150834854041597052630\
7770717697710650036624670171577177629393860244`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 4.654754977888798504767246380559035839728309905654261144377254365\
88566226338961`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.01950547170955083623923862391037296938710941247197185227277355470866030936\
164`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.192112233043617423435873480765\
21543428689998339431101835810362966990898242889`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 8.838245782435770310221991878064714753161537452021749803498\
97843912946148676007`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 28.7120782992200185077785182967219244899223009009880289057972121319457147407\
1133`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 1.26365666991475102759176739857\
973912348639788318547447743152450993349799047867`50.*asl^3*cf^2*nl*psibc*
  psicc*Log[mu] - 0.003546449401736515679861567983704176252201711358540337622\
23082833106676869501`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.03492949691702134971561336013913007896125454243532927607452832364025679606\
748`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 2.359860333166358218739296260509\
53980384381057399264049456115511663028486110704`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 28.36745184147093793816480840004969137954188464331512856615821805\
568759204710931`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 10.3154370332621592502417485091089786834697762339327740233154774446958380897\
5584`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.93776700302383265911288622810081624395179783944843400211791453106046172904\
934`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 83.2985040621635701600215987374\
5726427883843489497043196381961069128742074362439`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 59.2863219578438850018927058747395835627252753959136221097\
1582956959444153192199`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiat2mb475100mc150100qq8.m <==
157.8290621242419569865784576739705875292638451414410753571012`50.*asl*cf*
  psibc*psicc + 121.291406853470164507606419148096554919289671932572762489879\
65273869590382988053`50.*asl^2*ca*cf*psibc*psicc - 
 (0.3383229478490652213961862782423705067681042169693076920495020077386211931\
3062`50.109509313270586 + 0.1542416709251234871235609549728453289609719935216\
232153360255263998130306428`49.768379578421566*I)*asl^3*ca*cf*psibc*psicc + 
 132.5733166226828787096885577895573776878009280549027490179145`50.*asl^3*
  ca^2*cf*psibc*psicc - 4.798167737255826440989376650596515121800109998933122\
33346479857413425706146846`50.*asl^2*cf^2*psibc*psicc + 
 (0.9021945275975072570564967419796546847149445785848205121295501941305519275\
078`50.10950931327058 + 0.411311122466995965662829213260920877229258649390995\
24089599871508448557758557`49.76837957842156*I)*asl^3*cf^2*psibc*psicc + 
 1036.3182519132877147806849697818375365774374215626444893458816`50.*asl^3*ca*
  cf^2*psibc*psicc - 
 2511.6980607884393279730557037714829219200101850047993300799912`50.*asl^3*
  cf^3*psibc*psicc + 0.022789793786882705910287140273092618334535373086062029\
36221065891366632187584`50.*asl^2*cf*nb*psibc*psicc - 
 0.03113704416382927330210036460493629332751839651412994649720326073564405243\
507`50.*asl^3*ca*cf*nb*psibc*psicc + 0.01247349824875803162489766346485655362\
177599403059093237361521203905261819011`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.29074185614680632765661997741073887155226286824480985525416871829252823`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.225579589167590239875654688284359974748198\
67017484937577791904120571932481238`50.*asl^2*cf*nc*psibc*psicc - 
 0.12712786810659006903169790459238743101851950588221545770195955765672461488\
448`50.*asl^3*ca*cf*nc*psibc*psicc + 0.83324605235209488002321445704051036224\
014867827706844073790396941413320383823`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00006514531925194119726470301938530653127380729153113790210706377143740390\
711`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00032241306109366325843652087914316280\
454404627601432913207719904696833951622`50.*asl^3*cf*nc^2*psibc*psicc - 
 23.8293743039220255086934441113630547439761312370879299669373934101560817468\
2321`50.*asl^2*cf*nl*psibc*psicc - 55.597094212395129673708390690879590521802\
18337736903696681928037064298726203149`50.*asl^3*ca*cf*nl*psibc*psicc - 
 230.2249715383652154810027272778240453720841218607229321366833`50.*asl^3*
  cf^2*nl*psibc*psicc - 0.006881705044021947375778288843051854680635456032488\
36857372596948570612962698`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.06811699180431000692478976611944781365715468030838458869170230165215261874\
383`50.*asl^3*cf*nc*nl*psibc*psicc + 3.59781064446432737718227818700689001585\
824740696420756283817404380734364482964`50.*asl^3*cf*nl^2*psibc*psicc + 
 92.1040098023134548814761109370606174094310805439459895939636517862765588822\
4169`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 164.218119804616461049261225869408505582469288726051896219579`50.*asl^3*ca^2*
  cf*psibc*psicc*Log[mu] - 5.600115496567674638776781168972006867821443815732\
97214181337911946790147431867`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.02659879444366721103256928148478951323767526064502378084269334141842509252\
859`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.263282115628846997202143863777\
16534582190779428187585892872641075663307466284`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 16.74618360042062816026838380673829407444201464435381628981\
156168840159238319847`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 60.2140572344404059567320423993988194790026472365407558936745895344105610436\
552`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 2.979654029339304998287464855248\
33877153945915950983239040337216701108948455578`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.004836144444303129278648960269961729679577320117277044483337968\
76616623387908`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.04786947556888127221857161159584824469489232623306833803178557620805152096\
756`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 5.056750281674910665469301924839\
27851628393297512512553204539067529741246234593`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 53.74896427494941631620804813360368249426070247186834522566307053\
43720860684165`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 19.5450779181634241149847447758558845433675281715884891724158581455288626419\
8788`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 1.77682526528758401045315861598689859485159347014440810658319276085305180296\
096`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 
 157.8290621242419569865784576739705875292638451414410753571012`50.*asl^3*ca*
  cf^2*psibc*psicc*Log[muf] - 112.3322044825604755192474409418206661641613873\
8200166136749412956126371960053977`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiat2mb475100mc150100qq9.m <==
415.9751474619712319023465606430247418103023558268255390401991`50.*asl*cf*
  psibc*psicc + 
 369.1858436523176136139675111515258252275256483132101330013982`50.*asl^2*ca*
  cf*psibc*psicc - (0.5467504610958321108918103085505095061667122106668060657\
69892441442925259352`50.102876765548395 + 0.270797230284229560714984752970184\
64078933379219824611011221214411823216707275`49.79773182565035*I)*asl^3*ca*cf*
  psibc*psicc + 
 449.834713811054234311308788749067813304001866772035210167037`50.*asl^3*ca^2*
  cf*psibc*psicc - 3.87159755976848443379917947030168898092760596764187966729\
645598203363992466818`50.*asl^2*cf^2*psibc*psicc + 
 (1.4580012295888856290448274894680253497778992284448161753112524273414735579\
7106`50.102876765548395 + 0.7221259474246121619066260079204923754382234458619\
8962696591945218981394729858`49.79773182565035*I)*asl^3*cf^2*psibc*psicc + 
 3558.9182375715729416029396480716487607049662169305471719268809`50.*asl^3*ca*
  cf^2*psibc*psicc - 
 10164.145832679345067008377271075567153838003764684153892068761`50.*asl^3*
  cf^3*psibc*psicc + 0.036645776162659720152735135604613037885974336988385247\
28781780927615992376441`50.*asl^2*cf*nb*psibc*psicc - 
 0.04970855497881199077509052290395022174310277527237758322735895472482641822\
245`50.*asl^3*ca*cf*nb*psibc*psicc + 0.01380341650636775382743986517415379614\
946785436983689530702516443782687751771`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.22834890198946199320691642008907683935174973168625655141244091775784944`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.364558804944741767207898621040405226083643\
41211458242933550814235860449196663`50.*asl^2*cf*nc*psibc*psicc - 
 0.20311245201731176554518494034673739396242505558999189934256562932720214432\
731`50.*asl^3*ca*cf*nc*psibc*psicc + 1.80667726510924166677439537241901749436\
804166998181143631737404025116579609722`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00006423239679410449313677700965997987363152054790064718332031061920520033\
684`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00031949774661691388688231751847807923\
05776682643500661123528894543647045332`50.*asl^3*cf*nc^2*psibc*psicc - 
 73.7218697365481095755817560194902489682228060184430501700511965159943422152\
7564`50.*asl^2*cf*nl*psibc*psicc - 
 185.1243717562336353066324978099649602125355240658856287837745`50.*asl^3*ca*
  cf*nl*psibc*psicc - 
 772.3212774694276847231555299925694756993369829910915025347296`50.*asl^3*
  cf^2*nl*psibc*psicc - 0.012989214154459944718879584324084361498012758522857\
41659836573176980627663236`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.12921905019292011457922395538883545496583069841411085439815172857319886042\
283`50.*asl^3*cf*nc*nl*psibc*psicc + 13.0654778551390069826192996425825223125\
0824222378185954238724070664717254798816`50.*asl^3*cf*nl^2*psibc*psicc + 
 242.749836713826940404817281768512600718219518863750014242049`50.*asl^2*ca*
  cf*psibc*psicc*Log[mu] + 
 490.5985644710759830191420869621586744557713882684721311179564`50.*asl^3*
  ca^2*cf*psibc*psicc*Log[mu] - 4.5186818548642759338138182793485668120698331\
2772651453015116951824146347365498`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.04277061374466057755807887946452185033839309201387191523279886413465687327\
375`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.425489796267284817915677756082\
85440412797039804123048049993973818418771525261`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 44.13633394796853461905768759427501831240354888431818440764\
526311627925315492762`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 181.9484250822137150778844393608651065262631438893692152791653`50.*asl^3*ca*
  cf*nl*psibc*psicc*Log[mu] - 9.715195057594498493302558104590868173437300906\
21322507283838160345197151219643`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 
 0.00777647522630192319237797808445851824334419854797692134176581935079215241\
174`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 0.077361781139506330530123228378\
7008007505400723711328144332975718775547585329`50.*asl^3*cf*nc*nl*psibc*psicc*
  Log[mu] + 15.64426664339791382561262332010940686240003010539549005967707981\
968563748545938`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 
 141.6610669751053764703903925334626132057166376068648383610254`50.*asl^3*
  ca^2*cf*psibc*psicc*Log[mu]^2 - 51.5131152636746823528692336485318593475333\
2276613266847352988762000930883326264`50.*asl^3*ca*cf*nl*psibc*psicc*
  Log[mu]^2 + 4.6830104785158802138972030589574417588666657060120607703225436\
0091603200619749`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 
 415.9751474619712319023465606430247418103023558268255390401991`50.*asl^3*ca*
  cf^2*psibc*psicc*Log[muf] - 
 296.0633782869336581192967920949954762377858633871459636528778`50.*asl^3*
  cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiat2mb475100mc150100qqf1.m <==
9.152558943313926004198231406352999377179678168056415475580730726096136809737\
32`50.*asl*cf*psibc*psicc + 3.87475950018509664094770945027307060241295168266\
42211382179609354629901283546`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0741115315420616358896392375513388877367025191465315422507966589628864923\
6668`50.13280269277936 + 0.02160541036676974832716366704935349715590253773296\
47470281716103928519200886`49.59747942415106*I)*asl^3*ca*cf*psibc*psicc + 
 2.75030689136179541785000683673058971835372712061609087700349551616586859956\
158`50.*asl^3*ca^2*cf*psibc*psicc - 1.118609294145853277004277300220491131970\
61721274106231655966581508435641730391`50.*asl^2*cf^2*psibc*psicc + 
 (0.1976307507788310290390379668035703672978733843907507793358658714070919660\
7502`50.13280269277936 + 0.05761442764471932887243644546494265908240676728790\
599207512307525846478172578`49.59747942415106*I)*asl^3*cf^2*psibc*psicc + 
 27.7904473567175152211348400107479007509873299862582554040624712361027733839\
8797`50.*asl^3*ca*cf^2*psibc*psicc - 52.1581247425945148287370523897742690928\
2536731278570006482983325074752224444195`50.*asl^3*cf^3*psibc*psicc + 
 0.00593297042863440666074835584592271327293577370131540779738217149637213217\
996`50.*asl^2*cf*nb*psibc*psicc - 0.00844155039204720168991017568158316041454\
631494356811023900597790296091128527`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.00162377245450222526823071546238710967667514191782543070508534404974260800\
851`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.84593405243945844862096163388860703783733076450471853268989493594296625`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.056256151618430271286744156814409618432335\
3506074654053158801077640075392286`50.*asl^2*cf*nc*psibc*psicc - 
 0.03370216061110374058391295868161561538036367594180943097959259759002372492\
834`50.*asl^3*ca*cf*nc*psibc*psicc + 0.06297196953975722116273585866986399830\
660222036073716335690390144182039331437`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00007293393815829861883268821087207663704665144000546184995674917476717596\
21`50.*asl^3*cf*nb*nc*psibc*psicc + 0.000345778116755829571157315245348552997\
67775062423195222390133315288481724298`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.65024180191501653819319267014986290293723956440845273856759028643454878734\
313`50.*asl^2*cf*nl*psibc*psicc - 1.36782219847471686928440208887761865111941\
416038773878395232277369715173034628`50.*asl^3*ca*cf*nl*psibc*psicc - 
 6.65844005934155982226456703931978493693147524382532675473635065624942130726\
706`50.*asl^3*cf^2*nl*psibc*psicc - 0.000843013501714068707838949541839729966\
92654541037589375893192868112188982226`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00799341509270361069782916730130040691226239593999560083617747981458904005\
747`50.*asl^3*cf*nc*nl*psibc*psicc + 0.04619630461561348548417703260725361598\
558480875531508850592034081374228865461`50.*asl^3*cf*nl^2*psibc*psicc + 
 5.34114165848393387233064177952098172717462878992368896897012740007395614238\
909`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 5.836115419590936638157037569276793\
76367018274948528751922684723034028280543899`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 1.305569456046888916896512236368702242486867759959202660041709905\
19906229099419`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00692458485352485037689390752893240639753504532149991073184186961589800076\
476`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.065658593802268907133152700682\
10066968527173614707003261796097586623884050692`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 0.971116665178897067696480323549269404940841598167943448903\
65951652183985288878`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 1.96756532546920971237031442639942727618838165081154882642768620087516728594\
319`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] + 0.005539238362590175446064125529\
87534424311409830179526959168397828776907630862`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.001259015427913609159435255914351346617733644603909074696218297\
44829026026397`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01193792614586707402420958194220012176095849748128546048520895153249713341\
263`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.137985595973007915597519136629\
42119869264281921762656883796358580518923493855`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 3.116920021239793882527723334555170297921587202731692264546476530\
1226381740958`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 1.13342546226901595728280848529278919924421352826606991414364639447806478361\
22`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 0.10303867838809235975298258957\
207174538583759347873362859310917348672534117021`50.*asl^3*cf*nl^2*psibc*
  psicc*Log[mu]^2 - 9.1525589433139260041982314063529993771796781680564154755\
8073072609613680973732`50.*asl^3*ca*cf^2*psibc*psicc*Log[muf] - 
 6.51418128525463160138802123294830809005134960814468610781999208212015710538\
371`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiat2mb475100mc150100qqf10.m <==
3.336831757273006580620380007713511975418339140627850737042469340483827718503\
34`50.*asl*cf*psibc*psicc + 0.97426996790432833667065794417842121292934544729\
832601822119575189347017083741`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0385800583529690725859740188286155587873565780193581400550132870214822075\
6973`50.139809822857565 + 0.0086727571231024481451894409044593631257572311693\
571420981234059911196885088`49.491604126998915*I)*asl^3*ca*cf*psibc*psicc + 
 0.55609186303917841183404891880428533962689351952204469120631574821445841541\
765`50.*asl^3*ca^2*cf*psibc*psicc - 0.489185637119207729132749266352581628281\
43630424402006583077839947561183826757`50.*asl^2*cf^2*psibc*psicc + 
 (0.1028801556079175268959307168763081567662842080516217068134189472135136354\
2256`50.139809822857565 + 0.0231273523282731950538385090785583016686859497849\
5237892832848377081513264369`49.491604126998915*I)*asl^3*cf^2*psibc*psicc + 
 7.90764979193151216293815483510395324118624661866474949810471700240204414670\
396`50.*asl^3*ca*cf^2*psibc*psicc - 15.10211876443387493424888464413233230680\
896340303066036215710750709138623057818`50.*asl^3*cf^3*psibc*psicc + 
 0.00382733207763436456041487733575049012096057410178391329680111107176467703\
281`50.*asl^2*cf*nb*psibc*psicc - 
 0.00563099885325072752561102701626167820150364581335573448388558318364206556`\
50.*asl^3*ca*cf*nb*psibc*psicc - 0.002332205101676293547183979862089420778984\
00542627314848230281718715030571382`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.38993389479735185486309049752838421473339091235937669276832691670529457`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.034890953400504202625093525440470757846478\
81412538594879831341360631633975153`50.*asl^2*cf*nc*psibc*psicc - 
 0.02219710739826552902989323475950160993687273924026818532582770063888195811\
468`50.*asl^3*ca*cf*nc*psibc*psicc + 0.01906998726746287751653687250820297343\
534889360788167334052624080368363111319`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00008003955541236470216675794756328569775070846632004606244902783687710580\
467`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00036483068903391361534393357430517960\
870630195668025299429342218472217231656`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.13515127372712048804342718487860353109545183433018657196974598271437118136\
27`50.*asl^2*cf*nl*psibc*psicc - 0.338479523037819177003041536694055531904357\
74957203533284880041288249022910406`50.*asl^3*ca*cf*nl*psibc*psicc - 
 1.94435852854926783343415462199011338811742947921312781164255347122636494376\
103`50.*asl^3*cf^2*nl*psibc*psicc - 0.000310035892065282719436042194196191246\
37181676461230432026160231387550578644`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00282636772642411674171980134598790315992723918237874989505315807837803572\
403`50.*asl^3*cf*nc*nl*psibc*psicc + 0.00547401490957717668439118943158698326\
468101855685550082120147124613190925925`50.*asl^3*cf*nl^2*psibc*psicc + 
 1.94726865093205306589250919081505438197956129632859361442108279572844611780\
396`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 1.616069099139855379279510069033189\
55613549194918764211913914502362461041080321`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 0.570946289738587170552225193045103823668467695278348640077356107\
29295334880142`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00446701800607100744073338145297956927643632177785457178658378754517329909\
162`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.040722496487780935066015486149\
16662025134694678477509782614195184140686405948`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 0.354048845624009648344092580148191705814465690241562475349\
28778104153565778256`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 0.50535801880134755073157957616475145062472447052358184650104671573116583131\
242`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] + 0.019285480500546019440935524623\
18125858958638678685856744206566480432262571022`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.000812185092012910443769705718723558050261149414155376690958579\
58238139679946`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.00740409027050562455745736111803029459115399032450456323269988948878276529\
209`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.028679991038449374009906521248\
02142550060171615314275820470104921550656243564`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 1.136363914853649933310639529731927981262926277212642595750452570\
79033499795437`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 0.41322324176496361211295982899342835682288228262277912568810529770155205952\
795`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.03756574925136032837390543899940257789298929842025264779549319398664031405\
811`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 3.33683175727300658062038000771\
351197541833914062785073704246934048382771850334`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 2.37493438937644121698021179748996358997107924435619563124\
436017860035631484944`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiat2mb475100mc150100qqf2.m <==
7.885263139576689370291731809373171398956165357113123571864882323288016123320\
93`50.*asl*cf*psibc*psicc + 3.19068638958242989554980589942045651460668360323\
99064675383136044383030773512`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0677262871372867769263962826289311628388644435075484607909820241453894461\
3941`50.133935363982616 + 0.0190770025193736156436040757435232966055224503571\
4766218397508732962299382746`49.58368823349516*I)*asl^3*ca*cf*psibc*psicc + 
 2.19831611805322867070357357217818849399430967693877330948129952462423505353\
061`50.*asl^3*ca^2*cf*psibc*psicc - 1.000692063781284220020533357303511414119\
15090885515017022647665727761616380043`50.*asl^2*cf^2*psibc*psicc + 
 (0.1806034323660980718037234203438164342369718493534625621093083137885069807\
7941`50.13393536398261 + 0.05087200671832964171627753531606212428139320095239\
376582393336072950056859131`49.58368823349515*I)*asl^3*cf^2*psibc*psicc + 
 23.0422667535082473418346277796965247675962623973612640399172013086004256106\
7484`50.*asl^3*ca*cf^2*psibc*psicc - 43.2007164395513889710453252925281809415\
2367927584064307100643912362059747054941`50.*asl^3*cf^3*psibc*psicc + 
 0.00555041749777550982405063324007019762342543575940488113147806152412372170\
483`50.*asl^2*cf*nb*psibc*psicc - 0.00792848094535249101640336715829879319647\
78345186142599902081346106130968918`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.00181522641443924663377648071120586453924187404500255629010663631138465935\
555`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.90692534342822129712252825388526444108861229730336133898967490114513224`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.052390509983521245579305381904827550492329\
35974776858732037603114803791945026`50.*asl^2*cf*nc*psibc*psicc - 
 0.03159637274426042740866694942492972150605378295521469271567667412177840671\
902`50.*asl^3*ca*cf*nc*psibc*psicc + 0.05366872016634051602067523549569615645\
982838619470075860388825687836527353704`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00007375510447341381131721469791815042170136486760140967814690336388469523\
655`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00034808800768578899416019057438794300\
78750591726919943173730777599601564784`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.52550723875277881467625764742166564864695234956558932878974721861179424171\
528`50.*asl^2*cf*nl*psibc*psicc - 1.11621559490806229057198077139613107089816\
92980053557072359252311705847000552`50.*asl^3*ca*cf*nl*psibc*psicc - 
 5.54297642427562133353595258464347531744251078206604786751343616563643143984\
785`50.*asl^3*cf^2*nl*psibc*psicc - 0.000739806528089486180481846658117587303\
98832755282375978597074085751391507786`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00698304970955430686344806838962255414823640145542249342037783815078726624\
703`50.*asl^3*cf*nc*nl*psibc*psicc + 0.03502202185181549567682439207567752231\
264147858720817403922430776761493449982`50.*asl^3*cf*nl^2*psibc*psicc + 
 4.60158822289447579721459261612297027372882150044968452684772183533048238822\
903`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 4.855803354622937958104942775979583\
80225609481683316078441211420617748854485781`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 1.167943982066558309848442573060945054613623862588904193985204878\
43110303188636`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00647809346062795673136076903427825980406551838044283930323327297947411571\
798`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.061146863323206454093682006972\
73711907380020481393515635701371714682086727735`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 0.836652404162631963129925930204176413405240272809033550335\
94942460554225240532`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 1.62331664308050708893707427182904634426847634367069275766637107091212040940\
22`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] + 0.0126174026265271239723721842115\
9611693209038265648935679771991099477376198084`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.001177835174659628496611048915323319964375548796444152606099602\
10323680544563`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01111761151331026438066945581322493074069094632980639188221695987103162943\
72`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.1115160995707700899940972321280\
2920247337607363205005003873946561040136549587`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 2.685340209739388979556522479748629005857420963946742212808436213\
28375263806306`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 0.97648734899614144711146271990859236576633489598063353176807295298277210935\
538`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.08877157718146740428286024726441748779693953599823941200252268353239999580\
216`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 7.88526313957668937029173180937\
317139895616535711312357186488232328801612332093`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 5.61220461854138238114896858645786519035040142350264715021\
529891222819067550495`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiat2mb475100mc150100qqf3.m <==
6.878436627856963133738835901771955057327222660997765745759640518713032693056\
08`50.*asl*cf*psibc*psicc + 2.66415667550429777155381883800211405061643268191\
80333814019306998652739600905`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0622553307560146642891374700057694764454141789055189536829476840466705524\
4179`50.13494722348784 + 0.01697239145241244381678540866768824902266503377393\
433557541808635090702266491`49.57051371847115*I)*asl^3*ca*cf*psibc*psicc + 
 1.78470114213829512170171984658187407280658588802305127551482657037759098393\
558`50.*asl^3*ca^2*cf*psibc*psicc - 0.900885352121051239324057718599517873560\
24638325077111623922251160342969133553`50.*asl^2*cf^2*psibc*psicc + 
 (0.1660142153493724381043665866820519371877711437480505431544203077277319714\
226`50.13494722348784 + 0.045259710539766516844761089780501997393773423397158\
22820111323712370213859823`49.570513718471155*I)*asl^3*cf^2*psibc*psicc + 
 19.4145896969709911833206242095945817115599700790673108062616583032640280530\
162`50.*asl^3*ca*cf^2*psibc*psicc - 36.40577699639366766740215092582584323841\
50031655808208708381049218179130377931`50.*asl^3*cf^3*psibc*psicc + 
 0.00522418565606318407195286184322464976585433754868139147069073497316523742\
28`50.*asl^2*cf*nb*psibc*psicc - 0.007491547427035873436840703310299694866556\
54773688057463378996296618929829759`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.00195949801911824161655051155095020795854429397129072769250744517467950162\
095`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.96777890756251940011716650803098724264066659520645307382047698908510055`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.049090083569449183901142815501458632882101\
12833687287656327751625395317549592`50.*asl^2*cf*nc*psibc*psicc - 
 0.02980475791429363229996958420550226033068341061414972385704695817550987938\
238`50.*asl^3*ca*cf*nc*psibc*psicc + 0.04616954618656317714304957409121709152\
302943180800789497543374152911760093273`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00007456802303007054930983840409453316566004295579087838399367851115525173\
499`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00035034651552882158732565169249645091\
17253040817782602690045118071211706917`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.43045853486653082067212761158004331772291933338321210742824207336331634604\
49`50.*asl^2*cf*nl*psibc*psicc - 0.925585456052245391181689869117667649783093\
08985496855042472853624863983264168`50.*asl^3*ca*cf*nl*psibc*psicc - 
 4.68734418585380062030832689092899632200161730408942775578654804768807384751\
432`50.*asl^3*cf^2*nl*psibc*psicc - 0.000653868146221574213264303122162780418\
88084844336132548667182567932904655144`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00614420008296689852258534204571659290888872154540786181099388702841110764\
174`50.*asl^3*cf*nc*nl*psibc*psicc + 0.02693846876323849506712725755524669535\
484491391480868071776927613248639166978`50.*asl^3*cf*nl^2*psibc*psicc + 
 4.01403636358187255167910335033367972234034624953167733813304617845131152977\
632`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 4.096753229290027300611392579317238\
51719360781414221511931650839134933001589795`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 1.051455950960418674125640891407330971634296842936999796187648442\
93792721006144`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00609733645247636770925590705369399245515664764504992776948133151850099392\
052`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.057294816017061854863279993804\
91449214215886452673902328685454897804144342238`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 0.729824793378522282123473336424305404061881136278486788751\
462941536602096323`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 1.35814342396082985571801143922765955447438107833488152100312854661724788992\
693`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] + 0.016940974079711189509493540722\
53080483747196988458745424797998165399778458095`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.001108606627722975947137437646126180446392117753645441418786901\
29389983295267`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01041723927582942815695999887362081675311979355031618594402845936994172422\
889`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.091346138160137809290609733369\
64657713410356791493188293376124776190367960099`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 2.342463673053795211123931242615005998957824687619879303905955040\
69627926704512`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 0.85180497201956189495415681549636581780284534095268338334109221550964821153\
714`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.07743681563814199045037789231785143798207684917751667119770384621531678550\
53`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 6.878436627856963133738835901771\
95505732722266099776574575964051871303269305608`50.*asl^3*ca*cf^2*psibc*psicc*
  Log[muf] - 4.89561262926672922771972080582115947946836194192080980678199481\
185202246873778`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiat2mb475100mc150100qqf4.m <==
6.0643019513395945174915697604780652747284926812930847312943379695370490075033\
`50.*asl*cf*psibc*psicc + 2.2509971412647204310167999214497036350551404208219\
962797276236940222587689937`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0575152128421634385678241560174486673813196312126495450077518739228453432\
3162`50.13585623560027 + 0.01519934366695138544489563162615411701465937276322\
218547351569188847974553293`49.55789833909794*I)*asl^3*ca*cf*psibc*psicc + 
 1.46837438770445217388965769675932086473561663693707166649198257965183702712\
295`50.*asl^3*ca^2*cf*psibc*psicc - 0.815542866279762266981082077799835237998\
8715446519680776454250518638321868181`50.*asl^2*cf^2*psibc*psicc + 
 (0.1533739009124358361808644160465297796835190165670654533537481449731917589\
94`50.135856235600265 + 0.040531583111870361186388351003077645372424994035259\
16126270768141647719263385`49.55789833909794*I)*asl^3*cf^2*psibc*psicc + 
 16.5843061248092491026831761675046540034549947536322084025672309167791044237\
683`50.*asl^3*ca*cf^2*psibc*psicc - 31.13335307075954995148413772627922944158\
011895599257503462184861785516563572979`50.*asl^3*cf^3*psibc*psicc + 
 0.00494267247408241217779103317546273433036929794923489165676827657680699669\
832`50.*asl^2*cf*nb*psibc*psicc - 0.00711505515030497847026551211948106367397\
684329377303038158519084232009321266`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.00206853707366469747042456219989626182566397309804658538664532047882248958\
742`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.02849518082710301445492209264497368441580924483712825409432607276982143`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.046238515977008269754534976572913853017022\
33976412285304034917728746684496816`50.*asl^2*cf*nc*psibc*psicc - 
 0.02826237953601771847788024736733029027469111286819152103016601824736106649\
876`50.*asl^3*ca*cf*nc*psibc*psicc + 0.04003419104586369444950928448163596836\
25072529127533649846269008030327818815`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00007537284323762740237601753835897280815722625493213582117567426145166742\
664`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00035255506353600486477370386813587551\
021129722509299845367070444783340238322`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.35662167928878110062061165497101264484250067424607183601069458899899365755\
161`50.*asl^2*cf*nl*psibc*psicc - 0.77815473723796674768516340136366018041376\
740498622821126428070809955070438758`50.*asl^3*ca*cf*nl*psibc*psicc - 
 4.01732798873105375423532446182424071701889926663854029061798846986593893861\
456`50.*asl^3*cf^2*nl*psibc*psicc - 0.000581324667546389092160138640971865876\
29932196566847441849261708552962884245`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00543827050429086414984969144671116070510677228865660088857284211150425717\
95`50.*asl^3*cf*nc*nl*psibc*psicc + 0.020971749619204993940791905845303872019\
41950498706077403650857779125067037878`50.*asl^3*cf*nl^2*psibc*psicc + 
 3.53893331717758434468801854968301436500305792423376013154633927913575122555\
996`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 3.497680217270585551007016737800854\
5520629843230082089114074410953417064400247`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 0.951849642126216322027891187967495261632526493819344718282781365\
56361789666672`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00576877221311940144977524328994078281318574080932985125335753307911598664\
5`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.05396664811247925918614053715462\
303534120721030193484931103357781284657238875`50.*asl^3*ca*cf*nc*psibc*psicc*
  Log[mu] - 0.643442421305015335397821554487820793636919622587956387553879868\
93377295010168`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 1.14992012328692730915316005968154236574629413697409835431001566913625434127\
704`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] + 
 0.01945300837710910690446084868332254805207056640224835592220648340185187570\
9`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.001048867675112618445413680598171\
05142057922560169633659567647772780766743148`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.009812117838632592579298279482658733698401310963988154395384910\
79271131726827`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.07567747076338947409260857656937449834270473052920751616377006456593435984\
647`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 2.0652086792385063499082048271780\
9638240167159215039254586636146056592207639759`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 0.7509849742685477636029835735193077754187896698728700167529897\
0468697238875182`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.06827136129714070578208941577448252503807178817026091060331621311186642579\
413`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 6.06430195133959451749156976047\
80652747284926812930847312943379695370490075033`50.*asl^3*ca*cf^2*psibc*psicc*
  Log[muf] - 4.31616584216676740458266658419092165820009252436566483941989014\
418516901360702`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiat2mb475100mc150100qqf5.m <==
5.395898048473314245182684435326007317704370743467311216793292296426117492514\
24`50.*asl*cf*psibc*psicc + 1.92136599295712708591359925167985967222515223109\
750823974625628395289134394173`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0533687973498183273759581820473104224955818519641102443184689600855887846\
9297`50.136676954333666 + 0.0136899974864275599514255917397951241822026804017\
3918033197744218431618286173`49.54579290651318*I)*asl^3*ca*cf*psibc*psicc + 
 1.22215586417395916340996298349621432202002273735112433159883101862036458853\
496`50.*asl^3*ca^2*cf*psibc*psicc - 0.741905747219477327057826284565432095744\
79203552422050971691488907933626968141`50.*asl^2*cf^2*psibc*psicc + 
 (0.1423167929328488730025551521261611266548849385709606515154363369503192158\
9426`50.136676954333666 + 0.0365066599638068265371349113061203311525404810713\
044808852736036203825313967`49.54579290651318*I)*asl^3*cf^2*psibc*psicc + 
 14.3359272213732023205325428652275748123471257273647626498538565377069059548\
9905`50.*asl^3*ca*cf^2*psibc*psicc - 26.9621947805239550955131576863212487483\
0910326367560608037703541883980185793895`50.*asl^3*cf^3*psibc*psicc + 
 0.00469725767229249826002738128172555833150531114707462768429522677559340251\
566`50.*asl^2*cf*nb*psibc*psicc - 0.00678734086046567139271054664015297994667\
543881929905012551820792204932621601`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.00215088576849577578786830284787425852738205907983867394216396966078417090\
903`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.08907459735149571889483151031464261515331327143368988606614283890752699`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.043749355454734576793302864038010959177733\
1643574679083113830084184835919809`50.*asl^2*cf*nc*psibc*psicc - 
 0.02692098296309763413305846019773663274131104123359587763055476432735944467\
118`50.*asl^3*ca*cf*nc*psibc*psicc + 0.03495001716374585911689409186069942223\
340978711284360250939124423883948859885`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00007616971029530376532671715801857096257599415445966833993421987456685336\
582`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00035471502343270782180324513226899211\
577729567887055547151397049615309103909`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.29830315757750635415023268372658195527074944992398968267236248391670935729\
147`50.*asl^2*cf*nl*psibc*psicc - 0.66209408746189157067483449386104541699353\
999694226878161459797693514869766192`50.*asl^3*ca*cf*nl*psibc*psicc - 
 3.48324870387266312070767666262380419241322885231512548833581192402346344970\
357`50.*asl^3*cf^2*nl*psibc*psicc - 0.000519359996431537310198076773900752455\
98921564231063898490165339293171818052`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00483721921981846282566448025188167553903436199039168188708967599768930105\
3`50.*asl^3*cf*nc*nl*psibc*psicc + 0.0164911888663069625114313025914125985262\
2452564141318652010326370093778489332`50.*asl^3*cf*nl^2*psibc*psicc + 
 3.14887410505961123839161272275640214315926289500582334781199359289217573818\
559`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 3.017014166167146879724130077253644\
53614890259203230539809222395512071379181366`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 0.865905091173950668333380583729775103979059687055625694953996378\
801887057096`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00548233970182566294653063802253209844857887094871313734161409415448123187\
841`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.051061458636506137298250349932\
70114017232660930190013796278792445415635404111`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 0.572522564556292952434838676864800389665320526364695154147\
63519870766831603384`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 0.98368644597714153907489459607014402082081276997453226099750767788177235432\
616`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] + 0.020757595033180499307858412521\
42524936193001015345303695353342490092299968351`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.000996789036695575081187388731369472445196158354311479510481585\
62305990936534`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.00928390157027384314513642726049111639496847441852729774546604915888110643\
569`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.063301896091174280937895047358\
1369488643189531258374287545109417201586028225`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 1.837582556312452698564833880773621901638420209628438659130650282\
80465192284409`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 0.66821183865907370856903050209949887332306189441034133064876214740364972994\
981`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.06074653078718851896082095473631807939300562676457648459634830688073173115\
813`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 5.39589804847331424518268443532\
600731770437074346731121679329229642611749251424`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 3.84044050436674019210468926876936360825412413715046763669\
901257044301535667214`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiat2mb475100mc150100qqf6.m <==
4.839832839736741420733975145926690974869950042815425397330915162879808725359\
98`50.*asl*cf*psibc*psicc + 1.65454522498150440931663919024340683706684618205\
834201891023862365532136293953`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0497114490439996411867669297994168826483748101493180597472927559430066440\
7861`50.13742130410497 + 0.01239338944309467459513137697939321804079534329815\
372316181552889274301386118`49.534154978431225*I)*asl^3*ca*cf*psibc*psicc + 
 1.02754911262101560332575923866563335724803288901894792086756770339376368146\
527`50.*asl^3*ca^2*cf*psibc*psicc - 0.677853916689503003655984577165593090289\
00741676862489647032564032639706036848`50.*asl^2*cf^2*psibc*psicc + 
 (0.1325638641173323764980451461317783537289994937315148259928756124321685378\
6523`50.13742130410497 + 0.03304903851491913225368367194504858144212091546174\
326176484057224259894825659`49.534154978431225*I)*asl^3*cf^2*psibc*psicc + 
 12.5215378638623220259029660855035292016522416272453545233061627145318551378\
7281`50.*asl^3*ca*cf^2*psibc*psicc - 23.6063649784225778351304176525904898215\
4794563865599535367450591932703923170571`50.*asl^3*cf^3*psibc*psicc + 
 0.00448140284936986172201739634447686927481026286347870545227480127132788043\
66`50.*asl^2*cf*nb*psibc*psicc - 0.006499556821234344784393574158991262312446\
20743876934610875702864140632898002`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.00221276337231076485656271815982221639929619366124699915352904518794267879\
22`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.14951758942003287368422992982435704917704343453806925836064208330528442`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.041557027161833497728175799640370288955106\
24174582177933147988294795037407637`50.*asl^2*cf*nc*psibc*psicc - 
 0.02574396805746202256177229110813208602283456220918583970868035282964220198\
935`50.*asl^3*ca*cf*nc*psibc*psicc + 0.03068977607831623854232753549110269926\
063177426265579562026661834899642689296`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00007695876535459493349995142617637764297898206961472141634632301957247273\
933`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00035682771775714986334074445046271158\
993286212755186974606257921285469732321`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.25157173344970123151390022970477100859061381165136093703713187367721947251\
24`50.*asl^2*cf*nl*psibc*psicc - 0.569305768556802023654359887184827184332627\
22350420485225296000000487339581203`50.*asl^3*ca*cf*nl*psibc*psicc - 
 3.05088835296620245814805064532026575669850112543290802016839994667149583331\
539`50.*asl^3*cf^2*nl*psibc*psicc - 0.000465881496503804913265462946133851577\
40385609091882996129077616830980761572`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00432022084493622237355559679935688576752362069983160861464790134632185716\
69`50.*asl^3*cf*nc*nl*psibc*psicc + 0.013076554328750337708953846345050616725\
07796058307927253364206372528383712036`50.*asl^3*cf*nl^2*psibc*psicc + 
 2.82437217400282002555028724533283320319521403855871132778730674803581028981\
15`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 2.6257812968495989387800883591995092\
2369118497649487104965700823330804935803416`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 0.791147877925798891825300284469883183789531702938215732018083921\
82490448189656`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00523040771339766495085626715387525486162195273115901764475447506681242629\
356`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.048502712815406366520752912624\
70187842767301305712055858879518196424597065475`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 0.513522213455058186463688590060515127853675279737947514143\
14668146105641632917`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 0.84904788756561330622998127760406125906364482995349713079878607765339181056\
578`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] + 0.021250670725485744257692091630\
21752724104277579345721439508322754825808925136`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.000950983220617757263792048573431864520294900496574366839737014\
02117044594086`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.00881867505734661209468234774994579607775872964674919249218579467755204225\
856`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.053385179894288882378593355012\
24732449286522139210694982930022728182442980949`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 1.648213572953755618330651463453456583022613510403602558553168138\
87503828092433`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 0.59935039016500204302932780489216603019004127651040093031376715255837007607\
06`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 0.05448639910590927663902980044\
474236638091284331912735731111354728673735752376`50.*asl^3*cf*nl^2*psibc*
  psicc*Log[mu]^2 - 4.8398328397367414207339751459266909748699500428154253973\
3091516287980872535998`50.*asl^3*ca*cf^2*psibc*psicc*Log[muf] - 
 3.44467035980196342718372791052755685651410577713983210279365668526032253012\
954`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiat2mb475100mc150100qqf7.m <==
4.371822132921712947233636751950405487715401185999540713804613910104398688256\
64`50.*asl*cf*psibc*psicc + 1.43580578567912833119639155349393586953837867377\
49579907550815426334904656568`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0464618997896131624600961309962591590469668704965533003527177757628395192\
3635`50.138099152992574 + 0.0112705586957296896713246191625834609569043994339\
0638694380745158025408768563`49.522947634316026*I)*asl^3*ca*cf*psibc*psicc + 
 0.87165330006581793968824200381218947245336629352534468570782971809223869542\
498`50.*asl^3*ca^2*cf*psibc*psicc - 0.621735077893125070581218890472693610674\
36893735172885578978362448009218982613`50.*asl^2*cf^2*psibc*psicc + 
 (0.1238983994389684332269230159900244241252449879908088009406991966117335553\
34`50.138099152992574 + 0.030054823188612505790198984433555895885078398490417\
03185015177208738024323813`49.522947634316026*I)*asl^3*cf^2*psibc*psicc + 
 11.0370336922570466060194165290163976416340298260468878552377325244122569620\
6965`50.*asl^3*ca*cf^2*psibc*psicc - 20.8665377768167908008100733790263573726\
7158567827789764363874167761940461787026`50.*asl^3*cf^3*psibc*psicc + 
 0.00429005877666857858879048766196634856933064484340123067826282385544044847\
18`50.*asl^2*cf*nb*psibc*psicc - 0.006244869903134215454205124215976862667736\
98204380843048406711467912462180364`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.00225877176102675994195527740906452601738739074983793192883946755881554274\
575`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.20982458748183381792604477081706276486244057985175491878208903885270771`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.039610889636454891121820656921025518557814\
76504778522406704035401949954966331`50.*asl^2*cf*nc*psibc*psicc - 
 0.02470307581370274848209786987482873482277658858425451203968763846907770354\
126`50.*asl^3*ca*cf*nc*psibc*psicc + 0.02708490379071769268118945542721666170\
475434309561376520688230870141297638743`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00007774014567374750573933318644037029622378087352588158256423217123564954\
392`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00035889442207083182885292559668140160\
119982628952320836309515697297764520618`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.21364780678159883703947298166183173729758587318204167167304393083387819563\
764`50.*asl^2*cf*nl*psibc*psicc - 0.49410832388447140578591170551326958276194\
506430766171977532308314168524496982`50.*asl^3*ca*cf*nl*psibc*psicc - 
 2.69608652208639999224227926618534226028375561377277358085071288742945290399\
377`50.*asl^3*cf^2*nl*psibc*psicc - 0.000419304180605740942464334345198785971\
22556210560294360483137420317822659427`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00387151143765349293097624592693200527776829432237663777287906809455854840\
928`50.*asl^3*cf*nc*nl*psibc*psicc + 0.01044081482612430212594452750567661844\
829524230573887368703267682895891025957`50.*asl^3*cf*nl^2*psibc*psicc + 
 2.55125604350116027148870281763626010449146227836925764111442127137095233420\
089`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 2.303305086486002156141959519993563\
37661519628743030182849235988891001733406512`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 0.725649546895646519245049121987448682907664440378617461411147649\
74347006664529`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00500708311005154081089462585876099493678883230295067447252140462248129104\
151`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.046231305163335049426612482254\
66738684445153878998518172480225805141280308394`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 0.463864735182029140270673239570229109907538596067137752929\
89477661290042440031`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 0.73860946452686318842905674816054704749810665486637298851865726746175835856\
635`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] + 0.021196732958404490537486549586\
07421844356520770292122505018138815713681562355`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.000910378747282098329253568337956544533961605873263758995212031\
96975792775209`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.00840569184787909989574772404630316124444573432545185121636070738372341831\
153`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.045337472706711484397818983768\
40155029479159390411537381505756891967419735766`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 1.488831704859697785372800909312098954699691950697346209655031025\
09146770341084`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 0.54139334722170828559010942156803598352716070934448953074536967870257033726\
229`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.04921757702015529869000994741527599850246915539495359370939712444702322682\
982`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 4.37182213292171294723363675195\
040548771540118599954071380461391010439868825664`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 3.11157153940481382831108706425483526578997487078207311070\
520387361830402638853`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiat2mb475100mc150100qqf8.m <==
3.973853390297476286795984293199220733947208837405550681652537956424767108894\
35`50.*asl*cf*psibc*psicc + 1.25445613275345360354191032917969131960251676172\
551245601418872778657787519252`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0435560402205567371043599326967754719441382166930139032746232683876037195\
7116`50.13871874081514 + 0.01029125108284368745425924540467558794635724706324\
636019826342853229813264375`49.512138524759465*I)*asl^3*ca*cf*psibc*psicc + 
 0.74527399588915892347723158651036243706522428596215690852448980366091391365\
16`50.*asl^3*ca^2*cf*psibc*psicc - 0.5722449605065391541033628341803736375532\
3566232515704159787333973596918771581`50.*asl^2*cf^2*psibc*psicc + 
 (0.1161494405881512989449598205247345918510352445147037420655196841728660242\
5043`50.138718740815136 + 0.0274433362209164998780246544124682345236193255019\
9029386203414250565267411252`49.512138524759465*I)*asl^3*cf^2*psibc*psicc + 
 9.80751937697878901326294358964231341462747898990754897808192731388238676523\
94`50.*asl^3*ca*cf^2*psibc*psicc - 18.600488632809769274092569200068597686796\
43341855469116336400422924546114087449`50.*asl^3*cf^3*psibc*psicc + 
 0.00411926427426941881467506171997396075437715552116531697843708345555591822\
673`50.*asl^2*cf*nb*psibc*psicc - 0.00601791931909909808739664386812779829333\
932463470792522804705821993339608141`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.00229236520670421667850232987138127133281147257215362395876852960274506414\
496`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.26999602016070832231441870643493509495677814484856850705832922217546081`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.037871212402190057130396838270152100153928\
6860641860787036331197729155437018`50.*asl^2*cf*nc*psibc*psicc - 
 0.02377614399307416453953470296805311995420348541919198752542654034237377080\
378`50.*asl^3*ca*cf*nc*psibc*psicc + 0.02400812140617748034922453078842291239\
576393858132108329305713321401384516467`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00007851398476476376222137324202796562411770492120937098576624754973314384\
364`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00036091636704906970329822079134310957\
186465735165645057897257338010752348595`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.18252471147592993076532724633329721302538852186859448815990707070987535435\
86`50.*asl^2*cf*nl*psibc*psicc - 0.432428525237944536518802427693598552063518\
38884554671112829586741050057131222`50.*asl^3*ca*cf*nl*psibc*psicc - 
 2.40140921560745312904970432411577578547178061019863843427080473195126366585\
544`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00037840727843150145511607315574996852175658706321239067082769786951075764\
8`50.*asl^3*cf*nb*nl*psibc*psicc - 0.0034789567898155124779243506722047381473\
4037421883626046081325269890256955115`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.00838361837422430415859232170490809714553131875112495127736936447178497302\
697`50.*asl^3*cf*nl^2*psibc*psicc + 2.319014170690544004577424124105876458491\
95433648317521121663344598202855626556`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 2.03452155867271769416460999397525625710911076057087529383248754990109337117\
93`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] - 0.66788783690964230856685246165940\
741559694259155411620765438715257133633232903`50.*asl^3*ca*cf^2*psibc*psicc*
  Log[mu] + 0.004807742655113397205781612043013518980193937910474284956201868\
2357070768444`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 
 0.04420086480107202224781283321553239776934278313752435805414911242284075995\
169`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 0.421638940125553455377713477110\
15935608944624299694094749393335381491428295738`50.*asl^2*cf*nl*psibc*psicc*
  Log[mu] - 0.646999870192716277761937439398206600202878381506701397983779164\
18722710151245`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] + 
 0.02077526988387522313326806364720621625261905051529429614257200829776456266\
483`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0008741350282024358555966567350\
9336708730798871099532453822328865906222968374`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.008036520872922185863238696948278617776244142388640792359348692\
15794386256624`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.03873294675708832486686508901176639489292609772753064845349259384446534848\
541`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 1.3533027506736920877050353839105\
5677517398132242666075403497991287193474670262`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 0.4921100911540698500745583214220206455178113899733311833144564\
2071353119701242`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.04473728101400635000677802922018369504707376272484828938773213425614720468\
852`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 3.97385339029747628679598429319\
922073394720883740555068165253795642476710889435`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 2.82832391965439045585559522094632537037469343654277727182\
149968151938757697041`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiat2mb475100mc150100qqf9.m <==
3.632330839059996483963894348894692767365216503482761953812443959219662740188\
13`50.*asl*cf*psibc*psicc + 1.10259129571729147038442481955193539292949398754\
467863165368800561880482896073`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0409425969961021469332449188912921350262334201944618268545417268035199257\
0545`50.13928700360513 + 0.00943164630186927816731636130073695555643753704515\
821227877387215190759875543`49.50169912285451*I)*asl^3*ca*cf*psibc*psicc + 
 0.64173196690636645495875810235782852862045698015999377907211584654062130949\
68`50.*asl^3*ca^2*cf*psibc*psicc - 0.5283420091348138212199531475093648740827\
4458852513791644042322318179152586779`50.*asl^2*cf^2*psibc*psicc + 
 (0.1091802586562723918219864503767790267366224538518982049456114435914484036\
3606`50.13928700360513 + 0.02515105680498474177951029680196521481716676545375\
523274339632226035177189723`49.501699122854525*I)*asl^3*cf^2*psibc*psicc + 
 8.77805788569814988876935897433330513219028682106156804696368343739328575521\
998`50.*asl^3*ca*cf^2*psibc*psicc - 16.70462880929266220812099246004961440153\
219015972592963437874872160116651629201`50.*asl^3*cf^3*psibc*psicc + 
 0.00396586811546111274342560320504757031434159304608725062409831459691983239\
863`50.*asl^2*cf*nb*psibc*psicc - 0.00581444053808405932215464863454377001219\
996817788672042571602199103249996622`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.00231616984887361612844337618279085078631218680526303502375591539803872858\
052`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.33003231426499781014309526565861676109334583332608393982220920848873076`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.036306387276935542458988547871605080091490\
0423409278705801607772346529880226`50.*asl^2*cf*nc*psibc*psicc - 
 0.02294554998907913788895451120668869089157031727852015569077432941017798118\
481`50.*asl^3*ca*cf*nc*psibc*psicc + 0.02136179825215230405398689683195856275\
755500529838157170650224233603605717266`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00007928041253337133456519205003364878855689142436305891610330641621583587\
229`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00036289474045925545862940846792031170\
28974756433755051109511114263484150663`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.15672686597260973442449311377410795926555343260150699719280196173946913319\
549`50.*asl^2*cf*nl*psibc*psicc - 0.38128978174363945679671511941883073473246\
87919596241161595451184046295327584`50.*asl^3*ca*cf*nl*psibc*psicc - 
 2.15403203352548610739381187913558426051752100637614598958596066378534699984\
558`50.*asl^3*cf^2*nl*psibc*psicc - 0.000342236491187995373651663117076143321\
50594031840634804297941143938023384124`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00313307710383258580642514634552442829110429436683744432100852497933812951\
665`50.*asl^3*cf*nc*nl*psibc*psicc + 0.00676241003530203329322783328955806466\
177661880590908521940403355972533428102`50.*asl^3*cf*nl^2*psibc*psicc + 
 2.11971249593227731223673351716495808820630247498059439018853128300315147218\
426`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 1.808253021097377606130489583973713\
96060498443973594663180306989943246492321701`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 0.616647110910665555322244149829903337594827299325822038289311727\
40213726833117`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00462870843765862106286715475651395257835626030977493035872090137449760520\
509`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.042374500673508586910092504242\
41400457692399698316157182637662477572135559719`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 0.385402271987686784043042457666356016037509540905562616397\
91477872784572221529`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 0.57024543808439813756047822304391723721815290659038404896663821495680723693\
937`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] + 0.020109641530680732139564625198\
62945053480810448141006356462735919117334505356`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.000841583352301567465975846319366173196064774601777260067464676\
27765695698285`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.00770445466791065216547136440771163719580436308784755850226363897773499336\
34`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.0332584739131224130881775389685\
4710673920283377573660455224571789183507327121`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 1.236996646091363736466894627469301101374935549213051912705068570\
10652634931022`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 0.44981696221504135871523440998883676413634019971383705920330586768711174363\
155`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.04089245111045830533774858272625788764875819997398518719510479151127878606\
034`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 3.63233083905999648396389434889\
469276736521650348276195381244395921966274018813`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 2.58525093585363483085323573791998266562607009274546444126\
01101139086079609499`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiat2mb475100mc200100qq0.m <==
16.55841045241449470804245676715346926140636334713007005994912856361779663347\
387`50.*asl*cf*psibc*psicc + 7.3220440284308853635269344801621339259632068293\
7742139386285201956202089793733`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0713564858701599608099176248727162958630676649454867276713550304646764867\
6176`50.1207780183161 + 0.027336497224788019073871943996924016674664546603988\
51200897067675332818323053`49.704087429611405*I)*asl^3*ca*cf*psibc*psicc + 
 5.56160937984294628867335612954026981518379437928277512850170102095903474143\
776`50.*asl^3*ca^2*cf*psibc*psicc - 1.327632786471761330080211342148927720051\
49667281974860208079111755095110540101`50.*asl^2*cf^2*psibc*psicc + 
 (0.1902839623204265621597803329939101223015137731879646071233915868287891351\
839`50.1207780183161 + 0.0728973259327680508636585173251307111324387909439693\
653572586181346704356342`49.704087429611405*I)*asl^3*cf^2*psibc*psicc + 
 76.0926656529655570924158073600731007351321149743012315020255275218892398501\
8935`50.*asl^3*ca*cf^2*psibc*psicc - 
 139.8315840587830663909844555365054871285201381731053209656424`50.*asl^3*
  cf^3*psibc*psicc + 0.008678049112785234633815118007555435370142630054749587\
22699001835952007553938`50.*asl^2*cf*nb*psibc*psicc - 
 0.01291826357477100958853908516654775910580517636398846046398372129202301185\
487`50.*asl^3*ca*cf*nb*psibc*psicc + 0.00381059278806338647763243615269252982\
083134927582162346694554496708905319916`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.5480534874004978479547178423190935722756790530459267485037832983702965`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.047791244277244558541718350025302185577990\
37401958336211043929860569376156905`50.*asl^2*cf*nc*psibc*psicc - 
 0.04198952351637153815869079639225482638377228292816304322603397555809856750\
892`50.*asl^3*ca*cf*nc*psibc*psicc + 0.08666426669953925504279043501014365331\
810805569692106835530546289431643356988`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00005009354807225101246305217500025874997890008312071704233128443534323251\
749`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00013793612835791340797302134493886103\
344626560441501651106250940509141110456`50.*asl^3*cf*nc^2*psibc*psicc - 
 1.36424079241200571117005038066837990056453823343850770811903286063406523826\
969`50.*asl^2*cf*nl*psibc*psicc - 2.75014874186858459067697103558768502321902\
118856962018595762305430334543343224`50.*asl^3*ca*cf*nl*psibc*psicc - 
 16.4618918155720497132110199039733567698569779560927807274391553904184410081\
1019`50.*asl^3*cf^2*nl*psibc*psicc - 0.00142996196793637445034843851647654798\
175125347336835586569563410856645741689`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00787500287548878501492255869000099120962488629503069728475023482074085287\
74`50.*asl^3*cf*nc*nl*psibc*psicc + 0.112399251427515487263476100365105783947\
65744855299596014903713262429912021873`50.*asl^3*cf*nl^2*psibc*psicc + 
 9.66296053523633728850505225593159363555088791434484834598317769893856370254\
882`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 10.92258981207122754417772630297597\
908538505761257860910786535394438626647529744`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 1.549528350904215779453557595493574288968068857985654971649784260\
89572942275633`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.01012846569308938339378138236840989487260623679132832144832107971761685126\
638`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.055778893597061993243874856711\
01000544860162163434045391883192797671214972918`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 1.756901915497515870637282228351198842827434166244517881087\
8506278736636731557`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 3.84508994348246522069329471896453332741408865804974179445754303770847298196\
992`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.137697009131443427986938290262\
3260323023447525411376009446411446135522344391`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.001841539216925342435232978612438162704110224871150603846510087\
42783340068582`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01014161701764763513524997394745636462701847666078917361966627352073806502\
16`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.2895008875732999562203375321444\
4455027167535715976347390138980370729073293598`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 5.638995758310822437155311135844453807320136659240228789367447017\
79708158232106`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 2.05054391211302634078374950394343774811641333063281046890062670688941398733\
03`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 0.18641308291936603098034086399\
485797710149212096661913353225517378788417381489`50.*asl^3*cf*nl^2*psibc*
  psicc*Log[mu]^2 - 16.558410452414494708042456767153469261406363347130070059\
94912856361779663347387`50.*asl^3*ca*cf^2*psibc*psicc*Log[muf] - 
 11.4970033250989530014460313675914691693852595988189352473858032573633398207\
2705`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiat2mb525100mc150100qq0.m <==
7.3728`50.*asl*cf*psibc*psicc + 2.8994428497193336673036818834861593863538033\
884353687845324494788232703850722`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0647800411494456975664999493497311814994520978328320385643853814403884778\
1332`50.13435923497585 + 0.01800345089911974688928255686463303383159926483955\
349148213821316063396741926`49.57827377402215*I)*asl^3*ca*cf*psibc*psicc + 
 1.98056419862681802383149471399529197728857255307011118069652949158762764256\
9`50.*asl^3*ca^2*cf*psibc*psicc - 0.92983243574715690324724586646881327914689\
054465358398867478563788924868288794`50.*asl^2*cf^2*psibc*psicc + 
 (0.1727467763985218601773331982659498173318722608875521028389663087242621536\
8145`50.13435923497585 + 0.04800920239765265837142015163902142355093137290547\
59772856980133497860746249`49.57827377402215*I)*asl^3*cf^2*psibc*psicc + 
 21.4795948929165937476546659263509698127749934603237784699975328812790092957\
612`50.*asl^3*ca*cf^2*psibc*psicc - 40.13487765505204031768576286381219001988\
232467842421479018935781449386002561001`50.*asl^3*cf^3*psibc*psicc + 
 0.00440797308093039807623601089497277977437989716098053738785361308881718218\
24`50.*asl^2*cf*nb*psibc*psicc - 0.006662759235961952251245330228677269720571\
29516919334920971823967095692739677`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.00178560887853239928770245683922268911924808935793742623351337155275026978\
459`50.*asl^3*cf^2*nb*psibc*psicc + 
 2.63539315893649980310463976827217761199561179592513480603597924174267686`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.050655042419308219803738811435996867597602\
56412238578841778073462079352180004`50.*asl^2*cf*nc*psibc*psicc - 
 0.03113908845082744580221561346542173890156657095744999984071402456680781356\
983`50.*asl^3*ca*cf*nc*psibc*psicc + 0.05447012277224301571991046753166607800\
522957526468914352717039635757670810038`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00006057022119078180857643811279669028853472827948032248373132040647575263\
289`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00034802698059108007080439259109450196\
056524374216882314497885930208661760491`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.47733827190379134713377949508139990987737231448417356733371170999433134783\
123`50.*asl^2*cf*nl*psibc*psicc - 1.01607694459068474991516106662344274730965\
123299119150066386567627999934899804`50.*asl^3*ca*cf*nl*psibc*psicc - 
 5.15869405914187794293411619491639433294497127474123932846205757177217172277\
254`50.*asl^3*cf^2*nl*psibc*psicc - 0.000570772095553859379881658130482393029\
12267713484282803785072676822733099499`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00655913368371468958454588877203474819521307590214594362975438123345378432\
972`50.*asl^3*cf*nc*nl*psibc*psicc + 0.03090438175782577037055623628861610020\
886705144992668938880297667115615123975`50.*asl^3*cf*nl^2*psibc*psicc + 
 4.30253106956906174904169610550720425749476827908920345286494000101742732181\
119`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 4.442324351706234415436234803215141\
63716738520422612087758428473555537059428532`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 1.085241141573139343761143649535625581367184862564864014555860697\
14054273711784`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00514470516887128310023498091347313657625036526299289764971402882853010538\
076`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.059121336219458655661235938446\
53007143534749083197509747980151360272507921032`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 0.782278376285283954371217473728582592271776050743491536884\
53452951828953973167`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 1.48365835881280436405471400303836159201185575870123639600496618503072414832\
786`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] + 0.010561365505559263994849309691\
03466712915588153590861375175386159769672490565`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.000935400939794778745497269256995115741136430047816890473743101\
74800015759968`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01074933385808339193840653426300546753369954378763183599847937068091122328\
858`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.101294327333908765478543372576\
43808842307511211454817758025143409778648993345`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 2.510819987604043846596488201907618674161133923398007277243739671\
64181777020275`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 0.91302545003783412603508661887549769969495779032654810058023124981851873867\
116`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.08300231363980310236682605626140888179045070821150437281432282657995506852\
295`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 7.3728`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 5.29445925925925925925925925925925925925925925925925925925\
925925925925925925926`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiat3mb425100mc150100qq0.m <==
19.20428851702116828002997520364136000119255476479180214349522167386570365246\
779`50.*asl*cf*psibc*psicc + 8.9543751787472095961086294446489226901844139002\
1924741466105051573781189631668`50.*asl^2*ca*cf*psibc*psicc - 
 (0.1402740418243550566607142791603197244894983582748922821324075991862065885\
0883`50.073150981626746 + 0.0917696136545300727840332671502315040771262801025\
974292778014293273249714484`49.888872574144436*I)*asl^3*ca*cf*psibc*psicc + 
 7.31566782261731765228334822356572678695561223997910091849938697640298922924\
397`50.*asl^3*ca^2*cf*psibc*psicc - 8.040993044498444942131616955441072428612\
07435230028641353122165132248644772287`50.*asl^2*cf^2*psibc*psicc + 
 (0.3740641115316134844285714110941859319719956220663794190174767486404916727\
7965`50.073150981626746 + 0.2447189697454135274240887124006173442056700802735\
931447408081446507736920997`49.888872574144436*I)*asl^3*cf^2*psibc*psicc + 
 57.5037880869265689339725319811384248354293778317051763185767451663832967310\
476`50.*asl^3*ca*cf^2*psibc*psicc - 112.4893153166237802624167948340146243599\
9013735263502674474051347330761721926949`50.*asl^3*cf^3*psibc*psicc + 
 0.01106317869159196742242078066808185045179405979573804092586015766818610749\
288`50.*asl^2*cf*nb*psibc*psicc - 
 0.01611818436515406368025478101042621428966000020795321326551092141183322609\
3`50.*asl^3*ca*cf*nb*psibc*psicc + 0.0235206536929343233874570669629744376470\
934854508212914801200556217677604026`50.*asl^3*cf^2*nb*psibc*psicc + 
 6.37325994418456201728036427049675094153646516321224823832183993734624176`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.085388856705972906610643051463934171376621\
14502448223403498821127927248401217`50.*asl^2*cf*nc*psibc*psicc - 
 0.05806716105941680302621797964443945606955713415119880763960519682631314084\
652`50.*asl^3*ca*cf*nc*psibc*psicc + 0.18770653982265595252598534884242971707\
288077920642224884314630632875818453575`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00009838137759403440980604684280171010629096727805857736977716227587383232\
622`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00037966815813513625423643548426931785\
33786051595898942991466465755018526531`50.*asl^3*cf*nc^2*psibc*psicc - 
 1.71196946628390848037174666086717778864224084330358080090309427184778724334\
857`50.*asl^2*cf*nl*psibc*psicc - 3.44732772308307822086518858457961023222656\
268843994902887956935393617758888352`50.*asl^3*ca*cf*nl*psibc*psicc - 
 13.4003844353902325299871277055076297648692985169222702057321705900521599826\
4925`50.*asl^3*cf^2*nl*psibc*psicc - 0.00197245777715341461709148944487991371\
146182529869886008776681942349559912052`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.01522400742021266556069824233422768862169763337255370572595924347272480083\
219`50.*asl^3*cf*nc*nl*psibc*psicc + 0.15261380034416506904889785758468569054\
450468369957538211695084377490342824941`50.*asl^3*cf*nl^2*psibc*psicc + 
 11.2070106355050913992111120465250974688277795354139683513693826792865806358\
9135`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 13.2075276230121253847626528926388\
5725888437769794514024918264510671208045892238`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 9.384934462929492310015621484078810545503297257945305719558540348\
75958032798095`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.01291223688388911694932709528466259822303123845625321063502997641103473571\
499`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.099660429951288238039903135512\
52188973104358906558875941968784397046462825575`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 2.037638297364562072583838553913654085241414460984357882067\
16047511964810803994`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 4.70902956934080263665788182866873277123062762889398904901952702234918412982\
537`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] + 1.219901409644249891866542115836\
95075077105933009033194794056497228564837451001`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.002347679433434384899877653688120472404187497901136947312232600\
39610740229842`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01812007817296149782543693372954943449655337983010704452156068919188436933\
082`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.363291203975303846588024612732\
08665033174311126536569312619438541363450847759`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 6.540054179721621544943564070384754573086040081540728898921992773\
84649523492076`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 2.37820151989877147088856875286718348112219639328753778008398275591601513718\
51`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 0.21620013817261558826259715935\
156213464747239938977616202760031859408901344807`50.*asl^3*cf*nl^2*psibc*
  psicc*Log[mu]^2 - 19.204288517021168280029975203641360001192554764791802143\
49522167386570365246779`50.*asl^3*ca*cf^2*psibc*psicc*Log[muf] - 
 13.5349695691796954765050581381681544809917281061245310003146852187894073946\
3467`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiat3mb475100mc100100qq0.m <==
10.10041327580800425758725986324908765983047620024147252234083071076010400550\
156`50.*asl*cf*psibc*psicc + 4.7334300887929084656413911343073312544160745678\
6452873731926824110856376937655`50.*asl^2*ca*cf*psibc*psicc - 
 (0.1485280144143382425596219527236209140944187897476301219672906165432293774\
7665`50.11606422616918 + 0.06158625117900173422424717567669642309927469612534\
698453629691177436886561984`49.73373961983763*I)*asl^3*ca*cf*psibc*psicc + 
 3.75978738787255999591755750024521343010891484831896050939577145235508858430\
197`50.*asl^3*ca^2*cf*psibc*psicc - 4.009250528187089779733130478662862921658\
3641601998886535466730546694489199735`50.*asl^2*cf^2*psibc*psicc + 
 (0.3960747051049019801589918739296557709184501059936803252478384986936128997\
8967`50.11606422616917 + 0.16423000314400462459799246847119046159806585633425\
862543010997960212530864283`49.733739619837614*I)*asl^3*cf^2*psibc*psicc + 
 14.6705146070136750840012308932046807408179993912332232834166356146489672912\
4725`50.*asl^3*ca*cf^2*psibc*psicc - 42.9491647282608676261628015312771808887\
7644384243091442112299914944166296586018`50.*asl^3*cf^3*psibc*psicc + 
 0.00577479323126210316173510273351850993856233370703979885885136529559346147\
897`50.*asl^2*cf*nb*psibc*psicc - 0.00832819027013137792549203728660477162373\
407889400328660157946924327399362337`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.00342259143580467047906269232665728794240917378880213667385912319370229732\
186`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.30167053101724084089811833013708507165966248671740609990819076314068713`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.116459604928408629314995623910318368236913\
93227420051007460319200187415527587`50.*asl^2*cf*nc*psibc*psicc - 
 0.03075593577658831737363421359989120594854706417058320116412518490357509054\
077`50.*asl^3*ca*cf*nc*psibc*psicc + 0.11054865463206945227176663419208534544\
453234248506418099438957977713692590157`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00013316883574790801413128467594431166901261573819395412840972801183703444\
709`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00134280045872638127419750599756394949\
866088950516977668465649926011017538349`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.78527983052045246111546539420830099285004256279694973973525780325900729600\
892`50.*asl^2*cf*nl*psibc*psicc - 1.67559736099777915253460058692944406698783\
563444883002620986089757462605629378`50.*asl^3*ca*cf*nl*psibc*psicc - 
 4.82254800152534276826108567070219253713742286688919842211060604946228546695\
118`50.*asl^3*cf^2*nl*psibc*psicc - 0.000897949128635706650610469392679007254\
13049139376832576236551468619932395145`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.01810883897982750000033171086529670160833647539327255410794944021603460214\
969`50.*asl^3*cf*nc*nl*psibc*psicc + 0.06105338419163835118217821843926120569\
440078944319079305775503856328374398678`50.*asl^3*cf*nl^2*psibc*psicc + 
 5.89427923375810590846472639008821623827236032085034469292985693024160479935\
122`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 6.974354430556872912875580537027913\
59644611125604557679819146512407429789565695`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 4.679341624134962331789998278911912047720307251500038718982400923\
14491369508007`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00673997051265253767149104051360639588283449807359270737588374101621302740\
422`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.135924226495826919170122071894\
61002111195980550441544222891401058248972461676`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 1.071687133410564710629950252743312043322247331063699035078\
15587870516721546958`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 2.34740437978385714190307888701434882700348362816819820942758553712188519092\
093`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] + 0.594942929110944480975065106028\
71383810996511623743124043737844317697164063455`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.001225449184118643212998371002473890160515363286107764780108911\
25022862028067`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.02471349572651398530365855852629273111126541918262098448632133735741800346\
96`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.1666415556502611006416676345207\
6079010066128295211262263924567957002189525982`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 3.439713478727209900155231589620854515393442274252409456891097963\
30289735593621`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 1.25080490135534905460190239622576527832488809972814890995908997591749165615\
371`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.11370953648684991405471839965688775257498982724801353488987043266954265362\
873`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 10.1004132758080042575872598632\
4908765983047620024147252234083071076010400550156`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 7.44961168199953937208940621923948147815474000780254794417\
135623626005150500288`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiat3mb475100mc150100qq0.m <==
12.12662643062434433752115212228520002544117175782619581752691006298431354282\
813`50.*asl*cf*psibc*psicc + 4.9619147941407546509514465542730157514791721104\
5719636835073576412231072531741`50.*asl^2*ca*cf*psibc*psicc - 
 (0.1101860667261857832443891888762274044670942915179690662323158560241961082\
7031`50.08503780475157 + 0.06536649110253021316695444154619391461761031153835\
145608190120620328626994874`49.858266296772314*I)*asl^3*ca*cf*psibc*psicc + 
 3.79064579366816162705300567382820801538681260961106263045885127051438648932\
98`50.*asl^3*ca^2*cf*psibc*psicc - 5.0743783594647324343414174009991650157610\
1341517519314692609993732921683259015`50.*asl^2*cf^2*psibc*psicc + 
 (0.2938295112698287553183711703366064119122514440479175099528499636658688391\
4143`50.08503780475157 + 0.17431064294008056844521184412318377231362749743560\
388288505311397321336288186`49.858266296772314*I)*asl^3*cf^2*psibc*psicc + 
 32.6881845008659673289877862627169961726516390660889521957262912256151769992\
9759`50.*asl^3*ca*cf^2*psibc*psicc - 63.0366472792694866313541203821595385434\
7511634381192433361474112055351871453606`50.*asl^3*cf^3*psibc*psicc + 
 0.00718504321542780456209533593720088355142103267012727391787752596750411121\
197`50.*asl^2*cf*nb*psibc*psicc - 0.01117347292260413039428738712895361349517\
689279595206813651586819157763072934`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.01235341819759514568746163492273885516667593031547386258999019182527686511\
593`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.25714821042006803028706973784495436374831610870658679809947780034655548`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.068441184127661819928991451753878185841107\
75644883744672041760813934485202124`50.*asl^2*cf*nc*psibc*psicc - 
 0.04727675003245103769584493850530481498074792421893037109873278547648542528\
009`50.*asl^3*ca*cf*nc*psibc*psicc + 0.12584190204400139672756632953548515000\
475184170976807083096299901502324946831`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00008110299570710592192910579961387871726326308801909475646706971317478463\
163`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00038627360309930323255934083437240565\
618771824772888304340271318223879892092`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.91972831077445894712240730479712037640285879397884613764066582525758972866\
712`50.*asl^2*cf*nl*psibc*psicc - 1.86015567876391079495563924462702072400954\
421345847550195505910364670856681276`50.*asl^3*ca*cf*nl*psibc*psicc - 
 7.71132129822413169644351820546795508007820930513732394681044341573111366935\
798`50.*asl^3*cf^2*nl*psibc*psicc - 0.001089880635339513995226017069652465333\
67212814637913505247210062675086737105`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.01038166633156477139043231614459948063755019097863963280522212056490139830\
371`50.*asl^3*cf*nc*nl*psibc*psicc + 0.06975560519484793106540549702560044024\
443498893450565328412345705822131369709`50.*asl^3*cf*nl^2*psibc*psicc + 
 7.07671264469653507846751967998496608768142358775213697928513771450925661857\
261`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 7.531866492394937295161304343928198\
51471942704480224568987302119281125599674412`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 5.922490926200601164567676887928387941666745175605015397170902640\
75779410499331`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00838592438980428670626807757625854091132151402061332353971026367437336788\
624`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.079880186943186279979313449536\
19122932661046305234120747234586986593772182805`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 1.286675026308460923357730850906357470487531561409479450779\
11609511203624801387`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 2.63835099977542520710378481358922225616041493705561842851669223060132193508\
453`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] + 0.769645496151643890648134305908\
46857853383235262147559730070440367788543749757`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.001524713525418961219321468650228825620240275276475149786315495\
8545565389266`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01452367035330659635987517264294385987756553873678931035697924277231982072\
507`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.195172409281752055359831903834\
45555978264984386395767051900881943346280827221`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 4.129743926896034983562737835499981857119408799567976943269839090\
23719363301846`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 1.50172506432583090311372284927272067531614865438835525365826019726347144668\
664`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.13652046039325735482852025902479278866510442312621411374659072021302975524\
113`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 12.1266264306243443375211521222\
8520002544117175782619581752691006298431354282813`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 8.63092425155636667649172133716778636477399664577016443652\
781945549470209221554`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiat3mb475100mc150100qq1.m <==
14.79553067132563965243887503800194788015828555578085260986740477204899735557\
753`50.*asl*cf*psibc*psicc + 6.3603519131490403101054279275941752462240938307\
6402397286495144080630306365267`50.*asl^2*ca*cf*psibc*psicc - 
 (0.1257692747419979939227411057143562186269826564213595223570398292411846696\
0335`50.080020734409864 + 0.0778886415958511421806569849044195064872943169271\
8368825851451387279223833143`49.871920307541295*I)*asl^3*ca*cf*psibc*psicc + 
 4.99483293187005833083197740721692115188752596518492737647530929113318917901\
232`50.*asl^3*ca^2*cf*psibc*psicc - 6.488368518795255513382062283320416774318\
00577763560007795624802479211864869803`50.*asl^2*cf^2*psibc*psicc + 
 (0.3353847326453279837939762819049499163386204171236253946773365713145618958\
9009`50.080020734409864 + 0.2077030442556030458150852930784520172994515118058\
231687024835908861690967158`49.871920307541295*I)*asl^3*cf^2*psibc*psicc + 
 41.3892354581930144481523556652291488861112057317742493402414161004191449913\
4221`50.*asl^3*ca*cf^2*psibc*psicc - 80.2956517279383526414242465482310631495\
0742652656362152252527775170075174717186`50.*asl^3*cf^3*psibc*psicc + 
 0.00794089880705776641078749246841263679203870387013351220093825888354533576\
127`50.*asl^2*cf*nb*psibc*psicc - 0.01233517053369558417382268488630731078330\
320478809647427688111791637609378953`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.01572986054533654733288188676380716026204541083817156773489807351052432761\
759`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.26195418499860013669286831288069959273546977139086342552260510784880272`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.075992005815880284879410319110943358430293\
26282603194878257957381954154095581`50.*asl^2*cf*nc*psibc*psicc - 
 0.05248208378786768649956717209087273710937931114704895304906212220439589760\
957`50.*asl^3*ca*cf*nc*psibc*psicc + 0.15394896181498625901031757385050488647\
958323264628791164868229724704727024242`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00008157123143933621028155103734108862446434636992913121206189558969030940\
741`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00039030603742470413748122132362473903\
588301028337321036467968919130332054947`50.*asl^3*cf*nc^2*psibc*psicc - 
 1.20021739416906999518168005050582080030873118892632364567328508883453647515\
831`50.*asl^2*cf*nl*psibc*psicc - 2.41189051970485900217651250193931202635014\
091031207309493360130557335260212109`50.*asl^3*ca*cf*nl*psibc*psicc - 
 9.70844356747759882567006689157972676901600094940391953642269089713722039458\
334`50.*asl^3*cf^2*nl*psibc*psicc - 0.001288335658286086269175511064882004932\
73906700125398866355721285907867478628`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.01232898355917432634417651615664958975569984921584501325611229795275330777\
825`50.*asl^3*cf*nc*nl*psibc*psicc + 0.09736195512458262274127412426088178304\
031384731908564768183273784846197411753`50.*asl^3*cf*nl^2*psibc*psicc + 
 8.63420008736715529822336834465592790936260152461825726282040417611695373734\
333`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 9.547123240065433426296648105268289\
49369359072764259248763443453029421346227965`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 7.572810097366096905884487688518764243169763305505218223727648033\
08702266064296`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00926811085006237473531499939078400794649596669450450898132400860469947135\
393`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.088693024647812978250055716675\
98111212527258689172760924371854162096494341031`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 1.569854561339482781495157880846532347156836640839683138694\
61894111217340678969`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 3.37515110696402424315033307180709638356958040463502910391885431234869258045\
314`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] + 1.002099393098665618064847274864\
73970819066017565764589597586604912542820934109`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.001685111063647704497329999889233455990271993944455365207010918\
43729850904069`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01612600448142054150001013030472383856823137943485956515861529559246855606\
272`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.254694041422508330505295951762\
70255699017938422429643590812074259029425916476`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 5.038643953012843571512467654308812073184990162948480902001625703\
70432722138432`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 1.83223416473194311691362460156684075388545096834490214574952904504247720693\
934`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.16656674224835846517396587286971279580776826984953655870461698716760626899\
358`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 14.7955306713256396524388750380\
0194788015828555578085260986740477204899735557753`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 10.5304723631381685952958286603805863712379904395677588308\
6296088975967305120971`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiat3mb475100mc150100qq10.m <==
4275.90836401310985955483488598256293736574452562066640425168`50.*asl*cf*
  psibc*psicc + 
 4529.8739230820879853115106780861495376218936578085167088626095`50.*asl^2*ca*
  cf*psibc*psicc - (2.6692554471619631633800633212330809750208880492293648735\
3257867337347904404617`49.94179055268504 + 3.39201637004900197467775349053186\
015829216586697759716110580244280669893746311`50.045858354539526*I)*asl^3*ca*
  cf*psibc*psicc + 
 6560.2893551278663499578034627435054121524745220797822773647409`50.*asl^3*
  ca^2*cf*psibc*psicc - 
 7920.1278095292780986095923032090905482774963228603417827633671`50.*asl^2*
  cf^2*psibc*psicc + (7.11801452576523510234683552328821593338903479794497158\
693832935620978217236239`49.941790552685035 + 9.04537698679733859914067597475\
162708877910897860692576302664320458949117012815`50.04585835453952*I)*asl^3*
  cf^2*psibc*psicc + 
 41985.1886760716493242417890310207804588458265136464613567188965`50.*asl^3*
  ca*cf^2*psibc*psicc - 
 197602.6140136285067977926984109405253305044452281656341183491915`50.*asl^3*
  cf^3*psibc*psicc + 0.135685877284079788947590201465296272744833297849270920\
66139744327670891143083`50.*asl^2*cf*nb*psibc*psicc - 
 0.20241020188958863378543375592849929396170701788844610867337962562711830441\
151`50.*asl^3*ca*cf*nb*psibc*psicc + 4.37685830262204449039513803025989318609\
960756173016349968211187829111011689999`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.30567162039722162135793787823302572235442959442919278671527075486315872`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 1.356708401305468866086069241762453305626916\
91764159573207253682819576834676849`50.*asl^2*cf*nc*psibc*psicc - 
 1.22342096678600583263284067552472333530742250491392539372529154977413790545\
548`50.*asl^3*ca*cf*nc*psibc*psicc + 27.2422699404475295999726341380226569740\
2352380409395898782769289892044315564541`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00008610388903519052091228386810251475334276787735521058134304379490018153\
502`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00043047173360032224742253923677219996\
467779873483463297767476274489063574001`50.*asl^3*cf*nc^2*psibc*psicc - 
 989.5602297242622875928582034010988618463314120720574968369484`50.*asl^2*cf*
  nl*psibc*psicc - 
 2751.2933466685829293830249209457459808395546083446714130154129`50.*asl^3*ca*
  cf*nl*psibc*psicc - 
 7844.3639403272027369342373662731583245339396391179533050256462`50.*asl^3*
  cf^2*nl*psibc*psicc - 0.062802724691487514034516063181905381424581717811206\
34832769249773440006754728`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.62795764687746717208366034447088934658596528837725364035043846510191509992\
92`50.*asl^3*cf*nc*nl*psibc*psicc + 
 229.010859188032040729901371147734957818021143442309129965298`50.*asl^3*cf*
  nl^2*psibc*psicc + 
 2495.2838252491078811865534516055631658057918406146763489550968`50.*asl^2*ca*
  cf*psibc*psicc*Log[mu] + 
 5900.7368640713016615706726859061030504319419233558789703927895`50.*asl^3*
  ca^2*cf*psibc*psicc*Log[mu] - 
 9243.8682659119127246998494282387220259627454106073146160239082`50.*asl^3*ca*
  cf^2*psibc*psicc*Log[mu] + 0.1583639059018251610431600047996819793034889129\
8272393485106415835377587133581`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 
 1.58346355494850011168998665191285705745703618999756800114290827523229361543\
346`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 453.6879682271105238521006275646478483283257892026684270827448`50.*asl^2*cf*
  nl*psibc*psicc*Log[mu] - 
 2296.7374238507431546012513469497561657643882850969409564735271`50.*asl^3*ca*
  cf*nl*psibc*psicc*Log[mu] + 
 1572.3932969278981306933285872098732592464978480953063504153367`50.*asl^3*
  cf^2*nl*psibc*psicc*Log[mu] - 0.0287934374366954838260290917817603598733616\
205420057670218704091564563617413`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.28790246453609092939817939125688310135582476181773550297860160025069776144\
297`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 209.9912027303571195639143848396759752764690589597844358719128`50.*asl^3*cf*
  nl^2*psibc*psicc*Log[mu] + 
 1456.1681024207117921671031520952466891504621570921111659322205`50.*asl^3*
  ca^2*cf*psibc*psicc*Log[mu]^2 - 
 529.5156736075315607880375098528169778728953298516767200577465`50.*asl^3*ca*
  cf*nl*psibc*psicc*Log[mu]^2 + 48.137788509775596435276137259346997988445029\
98651606546563430929143821173914539`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 
 4275.90836401310985955483488598256293736574452562066640425168`50.*asl^3*ca*
  cf^2*psibc*psicc*Log[muf] - 
 3043.3065129469307240404944828499894612877792370350823021193958`50.*asl^3*
  cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiat3mb475100mc150100qq1100.m <==
12.14962073962290434314161057523425441716299857025980288622664921032069388369\
389`50.*asl*cf*psibc*psicc + 4.9737172944355827505312325306607648000260872251\
9576036069795305341103314137554`50.*asl^2*ca*cf*psibc*psicc - 
 (0.1103267338191274723643420940926287688149601805040674503629220931601267201\
1703`50.08499083781855 + 0.06547712770518774113893561972888328682155419679457\
145600535952276735811798142`49.85839969646978*I)*asl^3*ca*cf*psibc*psicc + 
 3.80066787048241010773852405964160198986066787691805001761081066125703359996\
642`50.*asl^3*ca^2*cf*psibc*psicc - 5.086281017995490651140103858970658930729\
75752066973578442421579047675755284919`50.*asl^2*cf^2*psibc*psicc + 
 (0.2942046235176732596382455842470100501732271480119246634631767571688974151\
626`50.08499083781855 + 0.174605673880500643037161652610355431524144524785523\
88268082974692772372467311`49.85839969646979*I)*asl^3*cf^2*psibc*psicc + 
 32.7615675320619957334959897443633294619625969572475833204863576612737763346\
3061`50.*asl^3*ca*cf^2*psibc*psicc - 63.1812014060376148229299208237225225782\
3195869475029428571273457161125414034843`50.*asl^3*cf^3*psibc*psicc + 
 0.00719189262180803398115984465277340605974863342529727531398792564507975895\
794`50.*asl^2*cf*nb*psibc*psicc - 0.01118399938849207270153277395883157429978\
136054125062990028929327703471972394`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.01238244223760581876505960355377990124161788022740312447883322337557790149\
043`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.25719621970868261849468203970879285348223976760689668173168065620674388`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.068509583487055669550019679204488854932827\
49986643708361390267206567446638208`50.*asl^2*cf*nc*psibc*psicc - 
 0.04732378101731709664844180133437135240500256832212283486061861716595747703\
613`50.*asl^3*ca*cf*nc*psibc*psicc + 0.12608573282587314781761308834424790098\
308271919563004441623946836060882551649`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00008110764583734485539789530137946855493013424424513001803973888012816995\
6`50.*asl^3*cf*nb*nc*psibc*psicc + 0.0003863135426328976943564216105628549839\
9406332594009109009523777956041311451`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.92208280533240750177645484933969808620211867660887158998015455966130908397\
806`50.*asl^2*cf*nl*psibc*psicc - 1.86477002533654619809016925521741777538705\
215122589402781978490380402002091884`50.*asl^3*ca*cf*nl*psibc*psicc - 
 7.72822196434665615552467362091584468140404268405930020315452079177150651065\
495`50.*asl^3*cf^2*nl*psibc*psicc - 0.001091642392217095989255825607955806298\
26838303141722479810486818585622039176`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.01039892689454597206603396665543008905010741681512635252807705544095980139\
793`50.*asl^3*cf*nc*nl*psibc*psicc + 0.06998051363997324711149789194139525898\
061126869278638261433506651402887034534`50.*asl^3*cf*nl^2*psibc*psicc + 
 7.09013139047691375171778591320041724955160187662436849303710887071401188759\
661`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 7.548942183345310542848721938182924\
9745078012877032026034909917637097880646012`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 5.936382950435371799220765413173996584676971082334939481462258602\
78006947035857`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00839391858027711701172801148733093057390547767687666085853414631510438954\
046`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.079960018314966515021923535247\
00456705932085900688077860871850514160577920077`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 1.289114798268529773039597438763712227191200341204430635097\
65615831163852501756`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 2.64457433849189088138802626432362941507739664694226098040697488416554659674\
034`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] + 0.771588866088591066473610327559\
64055214354255976329253340561604040227668755564`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.001526167014595839456677820270423805558891905032159393417476708\
06161074201504`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01453818514817573000398609731763719401078561072852359436487543859206714409\
964`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.195672048544926028000986588701\
41424510107971134482542442024244769348994459904`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 4.137574679206517837727776606123490894836079342167309859111801408\
9048003632064`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 1.50457261062055194099191876586308759812221066987919653973524166036804406274\
096`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.13677932823823199463562897871482614528383733362538150361210143301380191187\
059`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 12.1496207396229043431416105752\
3425441716299857025980288622664921032069388369389`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 8.64729006774760845115865563341339334384214484907291037422\
371379795891519348773`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiat3mb475100mc150100qq12.m <==
13.36169813992754518050775918230730287900255802535681411768010795528316728122\
813`50.*asl*cf*psibc*psicc + 5.6021164174699043649006101033040306341376659242\
1921391913375964344409198900276`50.*asl^2*ca*cf*psibc*psicc - 
 (0.1175762597985211543009009124523527282181424791925426725218731472451198708\
4834`50.08261277245652 + 0.07123929170420850535734213676091166183817054031961\
773258399709989573866977682`49.865012724508055*I)*asl^3*ca*cf*psibc*psicc + 
 4.33788985981057099270717629197045533732417665456361122999388484519990708250\
755`50.*asl^3*ca^2*cf*psibc*psicc - 5.720752058524830945958094456075062759819\
40798641544824779648575497223457506929`50.*asl^2*cf^2*psibc*psicc + 
 (0.3135366927960564114690690998729406085817132778467804588954458260724496060\
669`50.08261277245652 + 0.189971444544556014286245698029097764901788107518980\
62022356863516285037009786`49.865012724508055*I)*asl^3*cf^2*psibc*psicc + 
 36.6696682170074072670983267441627540845959627813730674488785736650742799926\
5112`50.*asl^3*ca*cf^2*psibc*psicc - 70.9046476171275614095335782345437922172\
762474414727522431113832847453176135932`50.*asl^3*cf^3*psibc*psicc + 
 0.00754419116150500341809614167728157483387964417741170555280385887017766795\
483`50.*asl^2*cf*nb*psibc*psicc - 0.01172544370087367329707143714455951200850\
193519099327091331495592207318852874`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.01391423791718410971108141842127402568539482780901344906679545631450734110\
582`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.25954992286922278040522364820108693273479717564097906536229931297206097`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.072028334068200938455850440210551014951317\
4789059168947744919826621883152883`50.*asl^2*cf*nc*psibc*psicc - 
 0.04974627551378606526790017742426996329148312916879637467215937904656152636\
021`50.*asl^3*ca*cf*nc*psibc*psicc + 0.13889683880343104735842101728348326103\
10713080996754789066982584714425464758`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00008133629656420270684510576149280379156113498338428720695579223019206577\
703`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00038828005649501139789107903369114004\
270922837093584386073218828430633864136`50.*asl^3*cf*nc^2*psibc*psicc - 
 1.04777643838363106706870762316348830087667472704330949813221549063132229063\
531`50.*asl^2*cf*nl*psibc*psicc - 2.11152628794443805070732983072917333747369\
12412285004590706197499768827073207`50.*asl^3*ca*cf*nl*psibc*psicc - 
 8.62682107118673870002879266719294924109037868955557494664888367427663886247\
499`50.*asl^3*cf^2*nl*psibc*psicc - 0.001183176818231854583334461367028302604\
30315266797918848522963070160141011774`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.01129640716955983778757691998845966431171828943274874754494764498849298336\
885`50.*asl^3*cf*nc*nl*psibc*psicc + 0.08216286981901838758106036686720099687\
842205325146815652424886025957598892921`50.*asl^3*cf*nl^2*psibc*psicc + 
 7.79746112592792478593074455383861025540176455730059736373453344233331160207\
823`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 8.456349161117897394479861436993328\
71459932721174625449403072593058011662580281`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 6.676897100993992140086638755628433791372297813382935091428876434\
54418606451223`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00880509897654719634949565660360219896757198453299893752251938875953855465\
653`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.084066879670609340388092289540\
24688460741203377969975461626607650873676726416`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 1.417720204714168142896499009788838228254866283145563157042\
64244406060210946876`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 2.97579683485173196393990659387471746374125511334861073619483572486233951963\
738`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] + 0.875525523337546298272554335370\
8062974386772724674974440319930448243005737546`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.001600927086644944790817392109745854357740360824181624741593594\
08307105264819`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01528488721283806188874405264368125174680218795994540977184446276737366362\
563`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.222345065898634109637784353853\
85663894075529774515479980702479972028618400474`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 4.550349766447191665658553115995331268901177991761930075803431053\
51937551467738`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 1.65467264234443333296674658763466591596406472427706548087500594685923533017\
125`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.15042478566767575754243150796678781054218770220700595280723656697683326842\
601`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 13.3616981399275451805077591823\
0730287900255802535681411768010795528316728122813`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 9.50996595612443148980672246868751770241542063191395650135\
68555020402062596261`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiat3mb475100mc150100qq14.m <==
12.72171083508032685487388891697291452439395065473917277298020489656179904854\
782`50.*asl*cf*psibc*psicc + 5.2688074506280546352762040834065805899893754622\
1680999287958366764909207383991`50.*asl^2*ca*cf*psibc*psicc - 
 (0.1137880347964849308122779128848411276228887456251246460354568474349962588\
8371`50.083845153754886 + 0.0682136521843678122927431631294701262504249743388\
8290017018195466463589088049`49.86161985929667*I)*asl^3*ca*cf*psibc*psicc + 
 4.05207415397007784152065428801479865877834981144961762407336019326784398549\
203`50.*asl^3*ca^2*cf*psibc*psicc - 5.384038684290916853970536604164617940048\
04984756631174176392545030867724654587`50.*asl^2*cf^2*psibc*psicc + 
 (0.3034347594572931488327411010262430069943699883336658566802484748779307616\
219`50.0838451537549 + 0.1819030724916474994473151016785870033344665982370210\
6712036737247563909894484`49.86161985929667*I)*asl^3*cf^2*psibc*psicc + 
 34.5965001001406888557298599452382648892174554994438878572212048675799252464\
3047`50.*asl^3*ca*cf^2*psibc*psicc - 66.8014273478429287043562461628491842192\
466508379545424610752666305140185587039`50.*asl^3*cf^3*psibc*psicc + 
 0.00736026367798116066589643383885759205965531292349563919310530634352955109\
125`50.*asl^2*cf*nb*psibc*psicc - 0.01144276343017176476471658670381071766593\
749355931417229194170358032803699339`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.01310500601799263491036829861439034933476551485877169087511077756104866758\
43`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.25834874819073051105564310357888036915087402064011465376660098384947692`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.070191117778699921162273933339692251206374\
13820113565438704764330927916022629`50.*asl^2*cf*nc*psibc*psicc - 
 0.04848070089539474204396676505224561912799982952686855695894202907468027007\
802`50.*asl^3*ca*cf*nc*psibc*psicc + 0.13214260756769827244562982414526682149\
667359171196222776946377805386876024186`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00008121944310805436832796448397018670980629634555209591105042363859400854\
925`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00038727440663386337846276072140279852\
307977402136276924872109792587294809771`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.98102794573859537188334894753849121235063222681142526102422146850859477502\
909`50.*asl^2*cf*nl*psibc*psicc - 1.98038565310604209677619810938357037090095\
231611731715998265385760003043158146`50.*asl^3*ca*cf*nl*psibc*psicc - 
 8.15048467998807374438864652528465299042009324107075405896747150101821131926\
46`50.*asl^3*cf^2*nl*psibc*psicc - 0.0011351656156486855635001848040125016140\
7346543820230109792362195348891099633`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.01082550122011148415407791671316360927798155718354824144523988574716224528\
31`50.*asl^3*cf*nc*nl*psibc*psicc + 0.075651446790176282330872056725438395201\
78251330693805604772942877777881742223`50.*asl^3*cf*nl^2*psibc*psicc + 
 7.42398493462544493576164663287605569991805836877093789771764339242320551101\
818`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 7.975469466092002987944476884248136\
2868050081341395288535010291989549747661682`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 6.283906716287815339977948992184553465409141916556018374304992269\
94212242677336`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00859043054327652980786137199882017804180257304070770101662507966088681360\
354`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.081922597941253731954989381840\
87343519133012220453885854184458480747603059713`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 1.349815442659171806502117569613828309076010612503806890494\
11698044058282018512`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 2.80014344361256220724378484230194932847890517468223481912090329955374724349\
084`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] + 0.820283793929038879065629807008\
17444519306320557978813688057595002846498934927`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.001561896462413914510520249454330941462145922371037763751643080\
67922406413197`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01489501780750067853727079669834062458024184040082524658687582709238417616\
494`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.208180595834113509045952943221\
82201983527457127474114074603175054551417901824`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 4.332400965879803679174852353341229818960052698786445889192963957\
55505679080056`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 1.57541853304720133788176449212408357053092825410416214252019220767193343520\
474`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.14321986664065466708016040837491668823008438673674201295560620946213021674\
457`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 12.7217108350803268548738889169\
7291452439395065473917277298020489656179904854782`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 9.05446565835450463350890920517352236416198781266636056828\
911116504625110948644`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiat3mb475100mc150100qq2.m <==
18.45322486467376517789661813440181138721430585408247529140530013900021200366\
106`50.*asl*cf*psibc*psicc + 
 8.35814704259211149671501913618040113421347031422378136306656200113092746688`\
50.*asl^2*ca*cf*psibc*psicc - (0.14511887245263404963896068501322095115224995\
00754765108133606968743819024684`50.07426242200888 + 
   0.094127132923562596732440312678618812183356843569057651046402492918062464\
07102`49.886253357115066*I)*asl^3*ca*cf*psibc*psicc + 
 6.76430278368293621166321015321217011448243135385508259278304233605724660904\
431`50.*asl^3*ca^2*cf*psibc*psicc - 8.522460799247511824771892250518941121943\
05664986713727372396217398956525356344`50.*asl^2*cf^2*psibc*psicc + 
 (0.3869836598736907990372284933685892030726665335346040288451631131104777530\
6814`50.074262422008886 + 0.2510056877961669246198408338096501658222849161841\
5373612374009673239266625531`49.886253357115066*I)*asl^3*cf^2*psibc*psicc + 
 53.8565567068402565719427615442554693900887971124199019832449020591605782687\
2553`50.*asl^3*ca*cf^2*psibc*psicc - 105.419185189816012812799867356224339116\
18851406317865013799039650632282490403571`50.*asl^3*cf^3*psibc*psicc + 
 0.00887331241254627926592590348286952001285684611615294453324519701788958393\
416`50.*asl^2*cf*nb*psibc*psicc - 0.01376831605292555484196923202715867907330\
170043286631389611740848070438490061`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.02036949105016248549587957075609750708237041508751459430228802955894836080\
947`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.26677037472061607590281306078751991031696196177393660407332781803927276`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.085312831632276162916959204543957877103495\
73678941294630758363877725849421234`50.*asl^2*cf*nc*psibc*psicc - 
 0.05894392342814456353467775979682201296278104400882247452544747346553916146\
206`50.*asl^3*ca*cf*nc*psibc*psicc + 0.19187660398761028908388723177025117794\
33979027614584605937331246055844501932`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00008204608283090252928310995958794263666142682443740202342228294120077957\
028`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00039441773969006327748130257586558638\
943291431337386540965870333638277453384`50.*asl^3*cf*nc^2*psibc*psicc - 
 1.60506504772830206707280231931329648187448421878976063237852282008490824447\
933`50.*asl^2*cf*nl*psibc*psicc - 3.21516890544014160178482098527516450245916\
788247153845776499228065676001405069`50.*asl^3*ca*cf*nl*psibc*psicc - 
 12.5497156941353400007410842270144916798617122753387939929929928579842421274\
8901`50.*asl^3*cf^2*nl*psibc*psicc - 0.00154360484038934597535235358331639855\
637818037846751959949334314370983402999`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.01484105300616969118785588299311468362598469784781511171884038538567545104\
948`50.*asl^3*cf*nc*nl*psibc*psicc + 0.13960886654402137565369535254785803558\
231428840276287624911939535418621645592`50.*asl^3*cf*nl^2*psibc*psicc + 
 10.7687138283967040532852485257632594400484383339436722396165401118185183034\
5091`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 12.4038417199127651011455722740040\
9006030311477251714448254778633106146027073033`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 9.946872932385741616640904577188418689237903579405030773360016336\
89042929701172`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.01035636456840635162306686484917631420360156152902921807292104114240669917\
029`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.099571698331917980502030559761\
63634680591227256069734085974497882365029987549`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 1.957947968799400736960954277411501716372443333444304043566\
64365669427605517288`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 4.42602623285440283109878264110466555774044865114926723212880397920599558165\
747`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] + 1.341096705016121079012522776182\
30722099437297816146530398442273177487725022161`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.001882975376073882113284884518032057127927556641641674713632721\
63105277979533`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01810394515125781463673282904757024487380223137467224380938564539522676203\
033`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.340605381773317581951527722360\
59255526245203756641104940156386482803443032054`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 6.284278133948407222842738308898448602546083154374819620834781941\
50458926968769`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 2.28519204870851171739735938505398131001675751068175258830394496435064734415\
353`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.20774473170077379249066903500490739181970522824379568984582977530004236511\
646`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 18.4532248646737651778966181344\
0181138721430585408247529140530013900021200366106`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 13.1337752436838078026149530135249158913266619532123004140\
6953228559775089007236`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiat3mb475100mc150100qq25249211000000.m <==
20.94223042719518703287908820707181663284315011125140714228218404636606219453\
06`50.*asl*cf*psibc*psicc + 9.76271204661945390443623496710335130172648568296\
71897965142108829626300539502`50.*asl^2*ca*cf*psibc*psicc - 
 (0.1572497263550469469248876348909997033619055778485833847101369108592363776\
6164`50.07088585424123 + 0.10465950113852005730224553123233577473108043995616\
088338623761301570262330038`49.89407461621548*I)*asl^3*ca*cf*psibc*psicc + 
 8.03635614574552553017682457948471225123964879180552575151411778177085665292\
675`50.*asl^3*ca^2*cf*psibc*psicc - 9.962857998724121177742273316801949301520\
90942434483834502809816046252620697171`50.*asl^2*cf^2*psibc*psicc + 
 (0.4193326036134585251330336930426658756317482075962223592397619831184278535\
899`50.070885854241226 + 0.27909200303605348613932141661956206594954783988309\
568902997614637423138276775`49.89407461621547*I)*asl^3*cf^2*psibc*psicc + 
 62.6558413437738522817308335753886940892001489701017017928373356037414213271\
9927`50.*asl^3*ca*cf^2*psibc*psicc - 123.407492320958237907476343300491289086\
27202713579895288852130353443399681650348`50.*asl^3*cf^3*psibc*psicc + 
 0.00945561836547437653663658492839504813704512230678814324820485233605099195\
773`50.*asl^2*cf*nb*psibc*psicc - 0.01466332450180489168982790313134953545887\
784157448624616006935110817499425213`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.02352741159363826423913574496839984490700545588280815710904976348344215442\
303`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.26930259335661963123221123330093792539022073823769109062995257174153293`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.091136536430710276743057432255195814279506\
52866974339662567902522698815295463`50.*asl^2*cf*nc*psibc*psicc - 
 0.06300093886224631172365964942130822991021308128163555220686009112607320868\
312`50.*asl^3*ca*cf*nc*psibc*psicc + 0.21733233771772724873743974185778709482\
339326823056584039842906579267344854645`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00008229804467444817325646575844008576989359609736083805011766962608845675\
593`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00039660858003932269584927299758425217\
792848651922186158189763640552686472964`50.*asl^3*cf*nc^2*psibc*psicc - 
 1.89184710561920923002376955231612610590584669166619164202054866069007280914\
318`50.*asl^2*cf*nl*psibc*psicc - 3.78874869179750211902891587036794172915350\
287761990349638640743846787752002729`50.*asl^3*ca*cf*nl*psibc*psicc - 
 14.5432766427433621521526212169971622014320580650505837999697233798470698282\
0154`50.*asl^3*cf^2*nl*psibc*psicc - 0.00170837431082152146674131308811317130\
052509269061852485477947351779969549844`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.01646590541174660804336513136135807601944002599509177629582284175459971554\
463`50.*asl^3*cf*nc*nl*psibc*psicc + 0.17090278342043482838602342078301580155\
946712503948474338079029560122686597316`50.*asl^3*cf*nl^2*psibc*psicc + 
 12.2212181368112327761450359806421990052419196173922684744635263789577838812\
7731`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 14.4004281860582179265057484911885792489861536870261406907971599948363216302\
8`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] - 11.62801271734352623838026333669491\
084279526273205323215220000296448825442189542`50.*asl^3*ca*cf^2*psibc*psicc*
  Log[mu] + 0.011035994954275535128475248427762177295795951458847606344305376\
47556892879687`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 
 0.10636875530762902784490423675227785206097068139847228757123940155500937440\
179`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 2.222039661238405959299097451025\
85436458943993043495790444791388708323343295949`50.*asl^2*cf*nl*psibc*psicc*
  Log[mu] - 5.163876665028748298242917774808775641024652483414822239663117758\
98567709969808`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] + 
 1.58371123667759634376892009131178329926869177434865032500097759324353093070\
649`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0020065445371410063869954997141\
385776901447184470632012887074746138420777473`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.019339773692296186880891679409505064011085578436085870457895764\
41337450471134`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.40146242457785619960503342488804157976084621751272610154313345773651887408\
458`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 7.1319133492853799609251624842846\
9548110934171210937978027442090813509898156672`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 2.5934230361037745312455136306489801749488515316761381026084617\
0228119990011181`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.23576573055488859374959214824081637954080468469783073660008008247381281009\
865`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 20.9422304271951870328790882070\
718166328431501112514071422821840463660621945306`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 14.9052834693823877842011430465799142914822313725146681767\
3363979193360533258724`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiat3mb475100mc150100qq273100.m <==
22.05325178173062396740193338469334640738320219900469918262908481952304743308\
865`50.*asl*cf*psibc*psicc + 10.400066693603433741017251435136940009124218924\
80231569983960972866531984110587`50.*asl^2*ca*cf*psibc*psicc - 
 (0.1624384530004170821536048671269571632314299650313149904302283117099233005\
8464`50.069491527233744 + 0.1092413486498633832414504742653547887105976125223\
1720028354439618918402719197`49.89718973557116*I)*asl^3*ca*cf*psibc*psicc + 
 8.62013741482407237914939473301051151462170687597325004079377288465089290185\
899`50.*asl^3*ca^2*cf*psibc*psicc - 10.61926712294799639389678819947003522448\
046383277158128395102743327471743996026`50.*asl^2*cf^2*psibc*psicc + 
 (0.4331692080011122190762796456718857686171465734168399744878130443767975353\
5987`50.06949152723374 + 0.29131026306630235531053459804094610322826030005951\
253408947053244304354268575`49.89718973557116*I)*asl^3*cf^2*psibc*psicc + 
 66.6587490247364316207694526913066520163879379113676727475471508717823572968\
1696`50.*asl^3*ca*cf^2*psibc*psicc - 
 131.6562011066762355398812759870116986939050748003993918403707`50.*asl^3*
  cf^3*psibc*psicc + 0.009704320649461232486271848021206784118010340275229098\
33200951334892140013375`50.*asl^2*cf*nb*psibc*psicc - 
 0.01504556893628164907635048363556330501901736270879286386554417182650961542\
942`50.*asl^3*ca*cf*nb*psibc*psicc + 0.02493628601666618151828384179408055152\
867663660670504991378185984447764346635`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.27029266248958620707873902504446844736779277111555674221817960800143628`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.093624363014747817295810472427352628972231\
53937101510153028866927325893912379`50.*asl^2*cf*nc*psibc*psicc - 
 0.06473853367760430526540715686844415145713589623998868434180912152658100145\
451`50.*asl^3*ca*cf*nc*psibc*psicc + 0.22861018030722800494168709452854284655\
399468091753709586278016416066082384056`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00008239699508163622166519641141724726087019709576769178552952492377319431\
191`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00039747069668786081787122361610593183\
749989441594957628594063424759741755141`50.*asl^3*cf*nc^2*psibc*psicc - 
 2.02245187460166100588119152664487380063302074796088686144309726083966447642\
208`50.*asl^2*cf*nl*psibc*psicc - 4.05112775734742193100166335691137062552801\
569255931352178837600866811738684139`50.*asl^3*ca*cf*nl*psibc*psicc - 
 15.4473845145849073109178261504032884668929562549149931150845998734820041988\
1996`50.*asl^3*cf^2*nl*psibc*psicc - 0.00177992086459535186074812025984233399\
528258802666034462042691074237966560456`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.01717214045000159901467174967093140963443081441360880298330042650460379896\
362`50.*asl^3*cf*nc*nl*psibc*psicc + 0.18547430671735551434102226311130045822\
774233334454406370337567083182684563457`50.*asl^3*cf*nl^2*psibc*psicc + 
 12.8695747851461152126019139856134027136473264312997274226854351079380272004\
7659`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 15.3037820630545926527645494632557\
848107034100604606391165061445739103188027941`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 12.39413160062310549006257057125016823175389232370537907694308532\
678574862446052`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.01132626440521038643805897334399346580902872913761377376117706939973856968\
22`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.1092723878959323548408331158248\
8243447501194663903233232348122709509580676598`50.*asl^3*ca*cf*nc*psibc*psicc*
  Log[mu] - 2.339922688208384584109438906475164129754059351145404985942806383\
26145949099573`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 5.49846524812730687497951341315973239518375758005321655827498374451153215828\
699`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] + 1.694863079418704331988598410057\
57166581450073089428664897873137009160336020225`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.002059320800947342988737995153453357419823405297747958301785548\
14040923935433`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01986770689016951906196965742270589717727489938891496953104694383957904458\
764`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.429177617344432532252362320627\
54472878275238107181053026747854898141016009482`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 7.510273622671677401195127216726392170559004742589961681095847371\
29599804351024`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 2.73100859006242814588913716971868806202145627003271333843477122501496999115\
829`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.24827350818749346780810337906533527836558693363933757622085794567035074861\
217`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 22.0532517817306239674019333846\
9334640738320219900469918262908481952304743308865`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 15.6960344014504094317322027209990777496815377784382778982\
4987396888187029304362`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiat3mb475100mc150100qq3.m <==
23.65607386688490530864979344065211378503007353153978408198798431178846930515\
09`50.*asl*cf*psibc*psicc + 11.3299907176733680009736056558506566752276322700\
5087953150829560290473395900401`50.*asl^2*ca*cf*psibc*psicc - 
 (0.1697048349417328292439571406422344572021378907104195153323150236411467659\
4694`50.06758623041402 + 0.11573162586990669658296772585881298156783612382836\
04097655871717619382899173`49.901344069144876*I)*asl^3*ca*cf*psibc*psicc + 
 9.47856578669705935202218088763017377157372242875667334203361994096602427800\
641`50.*asl^3*ca^2*cf*psibc*psicc - 11.58007562671491149018531886662634988511\
694999969065718358930085929449324546439`50.*asl^2*cf^2*psibc*psicc + 
 (0.4525462265112875446505523750459585525390343752277853742266303891620635775\
3998`50.067586230414015 + 0.3086176689864178575545806022901679508475629968756\
2775937490333459542230350783`49.90134406914487*I)*asl^3*cf^2*psibc*psicc + 
 72.5105950758689216416458422626414046526555813363275483109820759926676674943\
8141`50.*asl^3*ca*cf^2*psibc*psicc - 
 143.7854218936358647187977382187173748052966255491773032042506`50.*asl^3*
  cf^3*psibc*psicc + 0.010052323598380201033844586662996313887400264471896050\
32281101905426611520593`50.*asl^2*cf*nb*psibc*psicc - 
 0.01558041530484052535701547379611026853020769273135855468931424438591867998\
777`50.*asl^3*ca*cf*nb*psibc*psicc + 0.02696755999244697232658894910200286884\
707113774995332972096067434809529257035`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.27159681252119381412033346758005656139077568054319296995935416789329449`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.097105989786188670444400633044044438112649\
5658026469870852348341470012671396`50.*asl^2*cf*nc*psibc*psicc - 
 0.06717466684198217756586790779839370046596529551739791798580431915852841776\
986`50.*asl^3*ca*cf*nc*psibc*psicc + 0.24479318961109379043680659197475572687\
563390120989282314218103968728433814641`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00008252771260054506786195804024710458389087059617659233209479748734654603\
612`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00039861108421526457038587748896646550\
894528823695466801710360213322976833857`50.*asl^3*cf*nc^2*psibc*psicc - 
 2.21346799895320808313418492063700095021057300939657124392682481018919096021\
503`50.*asl^2*cf*nl*psibc*psicc - 4.43611057131437346256533189075235757222690\
610740451366968509539383447194505817`50.*asl^3*ca*cf*nl*psibc*psicc - 
 16.7662395661675433729511618874004434783712524773238084947241554821411861946\
3465`50.*asl^3*cf^2*nl*psibc*psicc - 0.00188116563427578950774721343020998060\
094507450405174437338553962127161113435`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.01817216179725344264629492344507415025148771111701965689716635712968404699\
564`50.*asl^3*cf*nc*nl*psibc*psicc + 0.20711131567983603611423383698441559430\
381413623451895235621142243135995865855`50.*asl^3*cf*nl^2*psibc*psicc + 
 13.8049306635597116574080205983232440700955630824252977436898327545059606609\
8424`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 16.6191965276968033134601963675835\
1642455241292663387569523270687027315632576233`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 13.51552603404414365838783791868210202302707793917461485981601842\
053353123470311`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.01173243126177112789480512373796834359610579997996654369448783027101214007\
287`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.113335920707555535501570465277\
19479538127498457279800633289596604710916061151`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 2.509987393374493028619640108786044376381011469531872317034\
51504627381102926984`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 5.98640969408902144439624957843726861994245478365456535014462822858076046475\
225`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] + 1.858153018695369713018191962571\
9394304968222634410403531644071586610928356985`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.002133169320322023253600931588721517017473781814539370659388118\
30290009843666`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.02060653103773737009119463005039905370568636083141781934341186611942603162\
272`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.469712497878839036154459698212\
71532606876058237832102369879454447790950664726`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 8.056117498536825023259022971089063712942246753941738229119466354\
3302354185088`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 2.92949727219520909936691744403238680470627154688790481045780565875775645729\
122`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.26631793383592809994244704036658061860966104971708225549596195974363056832\
667`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 23.6560738668849053086497934406\
521137850300735315397840819879843117884693051509`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 16.8368163068575499383430129848267977845987376681812489906\
202480341769132201194`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiat3mb475100mc150100qq32.m <==
16.47317847729188578472968493529548622718788616291433906037508101350273384526\
584`50.*asl*cf*psibc*psicc + 7.2660496641381677082174408927503668597106137443\
1344410809024348138418633933992`50.*asl^2*ca*cf*psibc*psicc - 
 (0.1348963615993307939607428711891804227127117777692878855387455514766186347\
8837`50.07724405398397 + 0.08545817455706951851705475341890999244697395858855\
929438875710260579543884939`49.878997429631504*I)*asl^3*ca*cf*psibc*psicc + 
 5.79061922975201328860581129242928465953678433252651588217309900253279078341\
013`50.*asl^3*ca^2*cf*psibc*psicc - 7.408400452861007710133627877307868456411\
93707451344666079999029704254907826657`50.*asl^2*cf^2*psibc*psicc + 
 (0.3597236309315487838953143231711477939005647407181010280728795712567692049\
3168`50.07724405398397 + 0.22788846548551871604547934245042664652526388956949\
145170421239522813179862414`49.878997429631504*I)*asl^3*cf^2*psibc*psicc + 
 47.0347972315605944997784124953823826229336288750209462737755481542770469969\
8689`50.*asl^3*ca*cf^2*psibc*psicc - 91.6172115129920464245281074419124792734\
4460803783572494384446577930712900659124`50.*asl^3*cf^3*psibc*psicc + 
 0.00838138293240560235539568030153994631283640319065121762100866611568834686\
822`50.*asl^2*cf*nb*psibc*psicc - 0.01301220292217645029956832089220121920302\
504504805201088342465844954473653189`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.01785710852385375280174712150747772293031368669042531328686974138603389971\
087`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.26436100091160492223127333655021923098653747221534774859161439606205209`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.080394538282320801852890410248229137665255\
05016506886686596656145607026262759`50.*asl^2*cf*nc*psibc*psicc - 
 0.05552932405948736682261510314784024916122288828629605236956907424288536979\
548`50.*asl^3*ca*cf*nc*psibc*psicc + 0.17142579438076574099571878460190131786\
140807135226080862324021168588318518969`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00008180782014192622775613136889889062956566468973787731824762162461863481\
757`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00039235183389393341435865452026516461\
60867122214821342122367595175682036792`50.*asl^3*cf*nc^2*psibc*psicc - 
 1.38324228507715739488720405644738514503897405625625190288641477598341395306\
172`50.*asl^2*cf*nl*psibc*psicc - 2.77406237490772792345967270688640446735285\
883656105357639194793787049008253575`50.*asl^3*ca*cf*nl*psibc*psicc - 
 10.9977169381113397826928103513787445049061210885640992264416415904551312620\
9836`50.*asl^3*cf^2*nl*psibc*psicc - 0.00140755875321923016713480949860461410\
281002985372061161699958863104712145615`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.01350135615839476310512674898240404699002167392207452571903030180149172366\
356`50.*asl^3*cf*nc*nl*psibc*psicc + 0.11614997202045875956263262079242950813\
700250216951893375953647080167972319827`50.*asl^3*cf*nl^2*psibc*psicc + 
 9.61322187135209219386971841046614109061922183542396120168194251408902592330\
417`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 10.84500270322465330730784261324783\
349191805496220255422148858868825479068321878`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 8.646612718165145651802533266101037270577858711912224643104708049\
31438639377125`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00978221584001490762658757762765103026812573791821172119313601542923169993\
265`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.093831379878294433584361661235\
10002834496645273699866696764915145191557590954`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 1.747858522064016762521766983721116561930767606440720218487\
62591165255016787347`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 3.85178664929541142247565690474229016073010766030031986347993757763605030264\
423`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] + 1.154840917885079440945526700546\
41756787574871892959139087072921762628609329607`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.001778584698184528659379559568663823685113770530583948747426074\
0561164612013`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01706025088696262428806575658820000515363026413399975759938054807340082065\
752`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.293533129551677666696246488653\
6805463027625050618930245806151712501280571956`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 5.609969859504287998360777898678477137749699630176503658093292316\
6296831985722`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 2.03998903981974109031301014497399168645443622915509223923250614695401974378\
207`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.18545354907452191730118274045218106240494874810500838538484561486832319385\
83`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 16.47317847729188578472968493529\
548622718788616291433906037508101350273384526584`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 11.7245102282378781758516077579476407307638581783515655872\
3762432667701243547054`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiat3mb475100mc150100qq335100.m <==
26.00769064012611537474518784520029780573525485728743806820568937437824424251\
976`50.*asl*cf*psibc*psicc + 12.715146152892849173721059348357103012435452049\
37491268134311528430015940247494`50.*asl^2*ca*cf*psibc*psicc - 
 (0.1799429638670491401248684999248462383597631730193830905036485552539850842\
8164`50.06499061362 + 0.12501628183004813985943177485708683970554101373260132\
614924391034439907956837`49.90682232228533*I)*asl^3*ca*cf*psibc*psicc + 
 10.7707008787867006593946244395581756633601499657661826329990131577468738371\
6776`50.*asl^3*ca^2*cf*psibc*psicc - 13.0178869538104691146921352851654755754\
904021583651476413322991548049192813259`50.*asl^2*cf^2*psibc*psicc + 
 (0.4798479036454643736663159997995899689593684613850215746873152967601301722\
676`50.06499061362 + 0.333376751546795039625151399618898239214776036620270203\
06466417320090545027814`49.90682232228533*I)*asl^3*cf^2*psibc*psicc + 
 81.2524464989488182639977659377164696914432981953902074111964882448796939269\
4868`50.*asl^3*ca*cf^2*psibc*psicc - 
 162.0539783911956803326981805083088492906329690485963506849197`50.*asl^3*
  cf^3*psibc*psicc + 0.010542218226794875415059136700684474603200846370949788\
01910595395352996613859`50.*asl^2*cf*nb*psibc*psicc - 
 0.01633328813916767376768667012360546018185532488908830993916049562112469884\
069`50.*asl^3*ca*cf*nb*psibc*psicc + 0.02994446972557992173825481512797001669\
523040430598861178970871686637400275781`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.27328849297736647766497652104344515879938832337151149996581249510882009`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.102008028801467874310781766224722266581975\
48988251634954561708393809305425779`50.*asl^2*cf*nc*psibc*psicc - 
 0.07061331527918295239340819679123905465642862081549936613516887679585529929\
573`50.*asl^3*ca*cf*nc*psibc*psicc + 0.26836028366496062234590471351380871988\
622512185532757326706240279320802086189`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00008269791542745269251235159631071445082759623227380819713814406392800014\
118`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00040009849716939884355817078269587097\
618420830497095359458618713747848935667`50.*asl^3*cf*nc^2*psibc*psicc - 
 2.49888685300092860383683081571605929092873768224771723312927874272344070255\
782`50.*asl^2*cf*nl*psibc*psicc - 5.01396171928382726646985592886964278178183\
947199603708019989766160136355176766`50.*asl^3*ca*cf*nl*psibc*psicc - 
 18.7306070440457783903168890227972465920497111281044119321975521967596901528\
8985`50.*asl^3*cf^2*nl*psibc*psicc - 0.00202584773042169120279176732505197315\
468378074317998075911844143868651359803`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.01960239573745499316057961834781347559423274457247252516106272547647222224\
316`50.*asl^3*cf*nc*nl*psibc*psicc + 0.24009957633326433295323041267722460177\
12400830372113897430321664070750787344`50.*asl^3*cf*nl^2*psibc*psicc + 
 15.1772592538632665204976758993697317168427156458125294180863518466941727843\
9775`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 18.5734088232746980603799100533600\
922981569352155211384000408873381613184325109`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 15.19364775360983420740839284700514342678296430942219820318910188\
542008248618138`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.01230420504095112112255733128212027173458447720382726233044707601968456778\
704`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.119057268137969626007374275910\
00867091426382660469565568062679375919787553993`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 2.759501682520593912817759254430860312153221026511368985106\
60942667166777898139`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 6.71275007873856440620736623565783237661737096547492995879090103784243189187\
673`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] + 2.103698909881910751879131679469\
26533788325376022202494817736897949618763191753`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.002237128189263840204101332960385503951742632218877682121659238\
55523303773817`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.02164677602508538654679532289272884925713887756449011922221571241748714115\
099`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.530280259843264289727586675885\
4051240470298291302578912916771638566008674119`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 8.856964720411683509512189935370227722816834424491482374005780436\
73306396518383`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 3.22071444378606673073170543104371917193339433617872086315252412345097389572\
195`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.29279222216236970279379140282215628835758130328897462392254647782308654028\
867`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 26.0076906401261153747451878452\
0029780573525485728743806820568937437824424251976`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 18.5105403515990938493853083623572252916019720570933792544\
1092931739080903554273`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiat3mb475100mc150100qq34.m <==
14.05122225993192010320668691486825420611892192686413155683338384149032330304\
33`50.*asl*cf*psibc*psicc + 5.96482791605627101150500097719347892989950296028\
755833535426034140511621716989`50.*asl^2*ca*cf*psibc*psicc - 
 (0.1215648282384011243452748201814175965559684846729723541468840294788702425\
7109`50.081338674438676 + 0.0744586457608229492761647069831062911168412438270\
0419272962398709836681234237`49.86844586673413*I)*asl^3*ca*cf*psibc*psicc + 
 4.65102134269552113826137603873416387849955327297884044855029736792001952138\
181`50.*asl^3*ca^2*cf*psibc*psicc - 6.087661070641570849342815937634831831758\
25529556204942236009823182970329502168`50.*asl^2*cf^2*psibc*psicc + 
 (0.3241728753024029982540661871504469241492492924612596115033118207574972221\
9513`50.081338674438676 + 0.1985563886955278647364392186216167763115766502053\
4451394332833489074998707944`49.86844586673413*I)*asl^3*cf^2*psibc*psicc + 
 38.9266686317590362155494273325170935299934145471110997795635090359118244042\
0653`50.*asl^3*ca*cf^2*psibc*psicc - 75.3870701910761522604158958919879665923\
808215801341110895731423844092239979922`50.*asl^3*cf^3*psibc*psicc + 
 0.00773749117107223093735637777672837194016067919507598364894706346121328184\
376`50.*asl^2*cf*nb*psibc*psicc - 0.01202253630086030728987537036887624936755\
616227421649743958857773136911416633`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.01478698016710208956066170717994813238851384778607551170672294635433169125\
008`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.26075173496763086996531485660987567173334960918671077140194716698357211`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.073959506338382953590512708159224807791872\
39648874444984147567779621370253881`50.*asl^2*cf*nc*psibc*psicc - 
 0.05107829233044729291256764482895912009663268429117280368591951150388973272\
567`50.*asl^3*ca*cf*nc*psibc*psicc + 0.14614896794548787911821466919560216064\
895718485066397176345003187196538245072`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00008145355851952362202851665958423695326452423925747671513926658513490575\
903`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00038929058815156847076429937392661631\
100462731610958682025032640304729654983`50.*asl^3*cf*nc^2*psibc*psicc - 
 1.12060065558190733232031623251525004193111604261035099083702562686648549115\
835`50.*asl^2*cf*nl*psibc*psicc - 2.25486778974971310086716951891830558982345\
497298218049763983013505502648405185`50.*asl^3*ca*cf*nl*psibc*psicc - 
 9.14453774654959008975972871324984024507481127680493856257234644215990518388\
448`50.*asl^3*cf^2*nl*psibc*psicc - 0.001234147110972362085587683867581006786\
26130409970476110076772139730883125421`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.01179670633004530208636587894431181255438376149596402401268953767975996240\
426`50.*asl^3*cf*nc*nl*psibc*psicc + 0.08936915280825432929513748965105896208\
33978401573331510266494410619545685897`50.*asl^3*cf*nl^2*psibc*psicc + 
 8.19984542355380495663559696458479518155986608340252279059445987093682380775\
975`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 8.978656049154796838543428870899746\
35720891662537405805647398427125445308321977`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 7.105129909245176160670171555325043304985711782165656971071370661\
92305619677756`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00903070642471098576120981263575547536575064720335242759180756215221449898\
522`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.086320820830860083300332748284\
4898772927676297462166025461045401711233619189`50.*asl^3*ca*cf*nc*psibc*psicc*
  Log[mu] - 1.490880986100691810297381266288144578465430196982276871017174521\
98851341959268`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 3.16687213912407012101953197185299297284547756839041236984565596619943021680\
56`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] + 0.9359201839314745109154281795084\
369663967575508198168871492119495435801614121`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.001641946622674724683856329570137359157409208582427714252415553\
37614343702062`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01569469469652001514551504514263452314413956904476665491826186820609515440\
895`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.237798844757172089085670175029\
3264763312651938088916052358954518109406013512`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 4.785168416409495523775218277403342197297555062049616188824822578\
50109477136601`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 1.74006124233072564500917028269212443538092911347258770456538603155808454984\
22`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 0.15818738566642960409174275297\
201131230735719213387160950612110238169885800117`50.*asl^3*cf*nl^2*psibc*
  psicc*Log[mu]^2 - 14.051222259931920103206686914868254206118921926864131556\
8333838414903233030433`50.*asl^3*ca*cf^2*psibc*psicc*Log[muf] - 
 10.0007232564688786014556393002088987936350406994134312333835470594500461055\
5268`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiat3mb475100mc150100qq4.m <==
31.41483696009631733550490936640250321329934753517224297001234270375464663008\
747`50.*asl*cf*psibc*psicc + 15.983543934461636674965582025232093146600624148\
47977061911725117090373879995854`50.*asl^2*ca*cf*psibc*psicc - 
 (0.2018745888472216045882948057174236511521323539547823739784705404274755147\
046`50.0597509576726 + 0.1454192424704763747604245570676872283322347163813894\
4302788046645887939510116`49.91729118046518*I)*asl^3*ca*cf*psibc*psicc + 
 13.8751111912034494535495253879131836329371624333156129278674592385230671171\
4045`50.*asl^3*ca^2*cf*psibc*psicc - 16.4407636561548451329969347085064556081\
7579095401329744448538697282616169499544`50.*asl^2*cf^2*psibc*psicc + 
 (0.5383322369259242789021194819131297364056862772127529972703378544176373182\
157`50.0597509576726 + 0.3877846465879369993611321521804992755526259103503718\
4807438852190252339593388`49.91729118046518*I)*asl^3*cf^2*psibc*psicc + 
 101.998106185023138293568890653856947132652395823728821460351361293300876761\
31073`50.*asl^3*ca*cf^2*psibc*psicc - 
 206.0707641078549070849530528491369183132627735328811121990739`50.*asl^3*
  cf^3*psibc*psicc + 0.011590662714535644652336302883835390561314319900522075\
54845764481222484510066`50.*asl^2*cf*nb*psibc*psicc - 
 0.01794429793506698811182665614458767242427029616378199843192135150932786396\
807`50.*asl^3*ca*cf*nb*psibc*psicc + 0.03677101742895417914731073508573627024\
668165268767257649646169447460739453932`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.2764335314797987133225818492006588355921153788232170198595471049879667`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.112501901679499880729669588366138999860301\
12275308747995421837507630116709452`50.*asl^2*cf*nc*psibc*psicc - 
 0.07800768904245270098018123286996061758194890991568360097108235815962014742\
327`50.*asl^3*ca*cf*nc*psibc*psicc + 0.32182617371555849883152286991575971851\
291864699574141092857267451963793919782`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00008301628932642637110521575897700715804321896203468793949100853917872322\
143`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00040288854268384695552803261827496004\
846274641556795141703996020560807313892`50.*asl^3*cf*nc^2*psibc*psicc - 
 3.17582080973767466921763128516345406554950087604959405546665802327300380802\
994`50.*asl^2*cf*nl*psibc*psicc - 6.39583664897200115466562811690271613510943\
337816099882519404707621578738718008`50.*asl^3*ca*cf*nl*psibc*psicc - 
 23.3680358367406874604560641626547316222887289827585235805300280082861420711\
3891`50.*asl^3*cf^2*nl*psibc*psicc - 0.00234347024587327394731248293952673347\
757738565307448336862853846262894311426`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.02274631448462702069934437337966061822702486242011112417276698791000876711\
385`50.*asl^3*cf*nc*nl*psibc*psicc + 0.32105332357363718148068485306136214281\
026985488912012766253526223897605217505`50.*asl^3*cf*nl^2*psibc*psicc + 
 18.3326974916260987189216171954694436671445931147200711351803030710858748333\
3065`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 23.1642071772023984456463266557160\
2503772991459583491479426891221198530910223048`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 19.18861122993925346716454407208845995005921468029909834793079901\
431612788163835`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.01352788260801467334567780863672980576408913085898316477429838789828377314\
494`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.131305047569892590647094977426\
55726820251988204630162922717676830750992017655`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 3.333217725750199767076657671903535212208107839040012933669\
146012924704515151`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 8.42467414915302370038552807305478761685700961813911575248224258476267609965\
483`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] + 2.693091289261495872994090790508\
13974587895699719750184722172928091039324900191`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.002459615019639031517395965206678146502561660156178755098739298\
93665787981811`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.02387364501270774375401726862301041240045816037205484167931920770626344875\
672`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.673930106991808768779370524829\
09853034033166934107459915145499230447449407124`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 10.69837789533584173837055377049568996110543625618693781423111753\
449674164989097`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 3.89031923466757881395292864381661453131106772952252284172664709491323124474\
842`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.35366538496977989217753896761969223011918797541113844015568063969219910665\
495`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 31.4148369600963173355049093664\
0250321329934753517224297001234270375464663008747`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 22.3589866257325522582566941597142082870122556190332577298\
5678471368564049485426`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiat3mb475100mc150100qq5.m <==
43.72536011678599906879707432957803281487505448494810992859311681718154009553\
268`50.*asl*cf*psibc*psicc + 23.777578130990870011358349217916179619197787359\
18706792647706089511971356715592`50.*asl^2*ca*cf*psibc*psicc - 
 (0.2456283836948735433702027588949731887253857089776463456827383375821270915\
9736`50.05041564828416 + 0.18796887294483596971939642839815178746775510539978\
786803183990376171491155388`49.93422303524231*I)*asl^3*ca*cf*psibc*psicc + 
 21.5232779311248408412952260920784043941805261675196105502972027028698612700\
2967`50.*asl^3*ca^2*cf*psibc*psicc - 24.7582445412278889577432580957398712905\
8336821536254908722601919739436519779031`50.*asl^2*cf^2*psibc*psicc + 
 (0.6550090231863294489872073570532618366010285572737235884848060857696462535\
1306`50.05041564828416 + 0.50125032785289591925172380906173809991401361439943\
431475174106714438342844551`49.93422303524231*I)*asl^3*cf^2*psibc*psicc + 
 152.0972721681694104542900700881990866981985313572805315134369`50.*asl^3*ca*
  cf^2*psibc*psicc - 
 315.6958689293943822756236690001838153130868140383721693836245`50.*asl^3*
  cf^3*psibc*psicc + 0.013682124632446494319289576012271842662096159961264967\
22505060619404462350713`50.*asl^2*cf*nb*psibc*psicc - 
 0.02115659320445719262458965264263137352637008463953497592076440819318088352\
369`50.*asl^3*ca*cf*nb*psibc*psicc + 0.05220370262998641837867328898466246090\
509733957884990469352175594347296990516`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.28128056482108984844823477977721961110456410968606278118561813064799883`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.133443885198570325568181062390538365164512\
49190534488696154403726203909031425`50.*asl^2*cf*nc*psibc*psicc - 
 0.09289465911325974655542973001599769144758023186583286252994794747775894693\
432`50.*asl^3*ca*cf*nc*psibc*psicc + 0.44041441128246068360971313720033157511\
515069918031106727649351961277474975397`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00008351198772740605172113590678726058199673407126447028654865040322673632\
349`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00040725268927066133311578091479687267\
034776340415668566640683594319760958739`50.*asl^3*cf*nc^2*psibc*psicc - 
 4.80383123455163521117117146591231339710488999949911388042096224375770252225\
042`50.*asl^2*cf*nl*psibc*psicc - 9.77402714605622222558039924901270925615199\
895870116649748187156341365577166122`50.*asl^3*ca*cf*nl*psibc*psicc - 
 34.4570839269310561220608642736358941294944933507909906112672284525113308457\
3075`50.*asl^3*cf^2*nl*psibc*psicc - 0.00300633854078391377193725966307252975\
082735242038831774001281929888732772694`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.02932128641432143286923443535530126531170702531565150698311177889474797611\
57`50.*asl^3*cf*nc*nl*psibc*psicc + 0.527766826126031017382227933336494934101\
47050746137862892902977927458709076489`50.*asl^3*cf*nl^2*psibc*psicc + 
 25.5167264038855874733128177730148486845435095429603313048053075822145903342\
3441`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 34.0279391180189312645272574689776\
7591959278797604646564750815095167937170042298`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 28.89624467410525542312433907243976243517632494329005010097362293\
867037267875815`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.01596890362652376873448944290340913253844676712691092648006135120804380307\
533`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.155747195668092412882096850812\
87383428915831133535542007484160536436961258887`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 4.639404800706470449693239595093608851735183553265514782691\
87410585719824258803`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 12.4984448795526787739546131572741983410190735239341490353893096269931437738\
3475`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] + 4.14628635746408086053776432515\
310075955432814826104247069189389939150729023675`50.*asl^3*cf^2*nl*psibc*
  psicc*Log[mu] - 0.002903437023004321588088989618801660461535775841256526463\
03107955792072556486`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.02831767193965316597856306378415887896166514751551916728440272359800242451\
477`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 1.019404649010846422489219584876\
48567006082836834417634521995732771534447815762`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 14.89074817524020390929621958334995351864504920142166259370817253\
112225883449414`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 5.41481751826916505792589803030907400678001789142605912512788427749294982705\
806`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.49225613802446955072053618457355218243454708103873264773593978697216199354\
51`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 43.72536011678599906879707432957\
803281487505448494810992859311681718154009553268`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 31.1207963071204884038985043695050052221070721120870681065\
1067434268200813732712`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiat3mb475100mc150100qq50498421000000.m <==
44.51960913426826330084743338552077603710952890206498725463763137531782983590\
331`50.*asl*cf*psibc*psicc + 24.294652088811688282706492012537811793253336023\
66343770657536032151837263734172`50.*asl^2*ca*cf*psibc*psicc - 
 (0.2482225870515276438970241890621485086783586889158513714767316538979124049\
6143`50.049903037283315 + 0.1905609198644166247521041549520876235582734884981\
5115089926516011755531045151`49.93509558017543*I)*asl^3*ca*cf*psibc*psicc + 
 22.0406733953417262189872886645863227990067448689264985076556751273554809972\
1802`50.*asl^3*ca^2*cf*psibc*psicc - 25.3170935125578866182930586468249940436\
063490761268274119720874551995524897443`50.*asl^2*cf^2*psibc*psicc + 
 (0.6619268988040737170587311708323960231422898371089369906033438898697187193\
7352`50.049903037283315 + 0.5081624529717776660056110798722336628220626359950\
697357310117104402519561901`49.93509558017543*I)*asl^3*cf^2*psibc*psicc + 
 155.4499810646081973249841480790359270011076734606103370923498`50.*asl^3*ca*
  cf^2*psibc*psicc - 
 323.1812056376887078963217553034063206230375926940986908636686`50.*asl^3*
  cf^3*psibc*psicc + 0.013806219782669929668618331753953568794875679562455687\
89199078372898826415316`50.*asl^2*cf*nb*psibc*psicc - 
 0.02134712218259776511059146519946708025451068211232541383360291601791646945\
557`50.*asl^3*ca*cf*nb*psibc*psicc + 0.05319404797925033111868060617963450230\
755482529575458747082489805040595113664`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.28152242110917776131713501697426868019958759245350219984029430432016827`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.134686738165963804679918318178517432010196\
95868840173000618438647464703866075`50.*asl^2*cf*nc*psibc*psicc - 
 0.09378347625116454869182853119885011520659956899755338173717000367729339304\
438`50.*asl^3*ca*cf*nc*psibc*psicc + 0.44793705495004886265252970787529089400\
068827409685711441985881887262362408029`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00008353688386266098438702108066058866135525507340926025488423840262411317\
376`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00040747252257036361294234567624043274\
050427517560707044498513532804395255024`50.*asl^3*cf*nc^2*psibc*psicc - 
 4.91234870269240952304336841956637844226949125689561268458750799925227380281\
866`50.*asl^2*cf*nl*psibc*psicc - 10.0015761231355180767356421703231586689619\
5900003391280193281956996697661861468`50.*asl^3*ca*cf*nl*psibc*psicc - 
 35.1946346666498386817315323550778098486489418655314618653429462091722840357\
7255`50.*asl^3*cf^2*nl*psibc*psicc - 0.00304679071345578350826890609675970311\
275612907919511458484364036178027353605`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.02972300235179588318939736201880490117891356557733963652534558124564615612\
92`50.*asl^3*cf*nc*nl*psibc*psicc + 0.542034628023479512014470901968626943831\
51675990118031038680565785636666232692`50.*asl^3*cf*nl^2*psibc*psicc + 
 25.9802248135389271475108431313592788586213525986461947201037365085050363389\
7398`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 34.7454400660721977059839295898657\
886542642558329024926535810714868979341500893`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 29.54849756645118227839995583767050469359132005415684171574970670\
151908385937013`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.01611373957471690314356973262206469390902576029603630118718340149174885239\
698`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.157197774418937830609331730618\
52665585768404653297179227681663916709228147147`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 4.723677238825259481365607842065323428840245927026580858200\
6793651827338798134`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 12.7683569898139955232660447343948813157751872344237548606504429922154062759\
6763`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] + 4.24475922979655085215422303300\
036774182333602725973339055400618614257879088409`50.*asl^3*cf^2*nl*psibc*
  psicc*Log[mu] - 0.002929770831766709662467224113102671619822865508370231439\
66400892736824514285`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.02858141353071596920169667829427757379230619027872214407512398743416246879\
281`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 1.042432770966075090160512026594\
10148643892174362467796664277785872320301684713`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 15.16123107294926189045978238174517849982059798811364193843544556\
115889709088333`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 5.51317493561791341471264813881642854538930835931405161370889493806126967951\
483`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.50119772141981031042842255807422077685357348721036832851847065273931684201\
975`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 44.5196091342682633008474333855\
2077603710952890206498725463763137531782983590331`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 31.6860898078298652666564799215879869981454220372297202620\
3409017085954342187358`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiat3mb475100mc150100qq541100.m <==
50.96094139143406232188119608205605987402205008510357359045975452320417511777\
409`50.*asl*cf*psibc*psicc + 28.542820049629073248922510112628779953350070220\
15960603044111187829577784891972`50.*asl^2*ca*cf*psibc*psicc - 
 (0.2684476793195224038855533638775105593130866476102212474770037501450408670\
2919`50.0460454153376 + 0.211009677207013602541583505630970926135033791672089\
83643483910870703132569613`49.94148813454093*I)*asl^3*ca*cf*psibc*psicc + 
 26.3308514892969524866078546858501792854499338573355558482954402908604756726\
3708`50.*asl^3*ca^2*cf*psibc*psicc - 29.9387380337470367983245267477855947762\
5292035061288062549292069773818251434135`50.*asl^2*cf^2*psibc*psicc + 
 (0.7158604781853930770281423036733614915015643936272566599372179384091931250\
249`50.0460454153376 + 0.5626924725520362734442226816825891363600901111255728\
9715991323524150125887318`49.94148813454093*I)*asl^3*cf^2*psibc*psicc + 
 183.1208961453219301078434431744528691248342260749145020753258`50.*asl^3*ca*
  cf^2*psibc*psicc - 
 385.5983395488837198475073140510210416858564857167529994974559`50.*asl^3*
  cf^3*psibc*psicc + 0.014774285570508447100709238219896803741596688449724630\
11065867500308225484019`50.*asl^2*cf*nb*psibc*psicc - 
 0.02283313355013260293483493966572997075422465485634437318019547793821820601\
157`50.*asl^3*ca*cf*nb*psibc*psicc + 0.06120246856395740967812513929058762129\
288695603691231310350306437900545985197`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.28327083760710003838230381250893192980840086774305077423278247857097775`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.144383078401577033057143446096775002681914\
29783316465918759289674950223833798`50.*asl^2*cf*nc*psibc*psicc - 
 0.10073772632149350835641324292497323085751637355708777034582488330511539171\
434`50.*asl^3*ca*cf*nc*psibc*psicc + 0.50844747158944728549226403381173236552\
008072900611085981693521745125657884855`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00008371732442966872170717087387701631571061050815260008497946689457448519\
809`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00040906766554002451108977652769371296\
224909509118824035100173309945139625136`50.*asl^3*cf*nc^2*psibc*psicc - 
 5.80575907153322186556965755872906831621537802122774669877652538433184173996\
132`50.*asl^2*cf*nl*psibc*psicc - 11.8847503549035400196471912988271989369037\
3101563179047431502628281233395256162`50.*asl^3*ca*cf*nl*psibc*psicc - 
 41.2636927449447328784977302016958648579347069228488345317196245572961927509\
8963`50.*asl^3*cf^2*nl*psibc*psicc - 0.00336634057905452000748099953424830446\
961020360115729796053468898562885513435`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.03289787607207542021139717019059702816905129060835454289451666556471634475\
789`50.*asl^3*cf*nc*nl*psibc*psicc + 0.66142495559071487944294629287906420047\
976094379443684907411197236308901249604`50.*asl^3*cf*nl^2*psibc*psicc + 
 29.7391809992313728903261933840597429230682080887887858373588509813147111765\
1544`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 40.6282090485129742251514780643413\
2814898146617540205722584923970484612076583255`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 34.94258641869726208253656739390696324888327190823849116236639974\
760551565773995`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.01724360424744967029224704298849102538259300274003775813527929231902970138\
146`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.168514724593861472019429658225\
18370126210734460368810374677454376702770687092`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 5.407123818042067798241126069829044167830583288870688334065\
24563296631112300275`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 14.9845126104437755067351627971948392314035610677000556475855797595041348457\
5212`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] + 5.06234180534525377330094342070\
521892886658126045711811710045877672817058408263`50.*asl^3*cf^2*nl*psibc*
  psicc*Log[mu] - 0.003135200772263576416772189634271095524107818680006865505\
69308098370284082204`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.03063904083524754036716902876821521841129224447339783702226690419414356169\
276`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 1.232020339513500037190507709879\
29481556814362685607917781944930925605402095832`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 17.35483808495156213848781430673574456473062771843727928120614354\
430221708443104`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 6.31085021270965895945011429335845256899295553397719246540756873193117909899\
342`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.57371365570087808722273766303258659718117777581610840594232458014051757855\
429`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 50.9609413914340623218811960820\
5605987402205008510357359045975452320417511777409`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 36.2706006863300032898935766248020330143372937805710501101\
1655595264851823715708`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiat3mb475100mc150100qq6.m <==
64.99316522519457658546474493612077273909275784861587141009309031880183507162\
964`50.*asl*cf*psibc*psicc + 38.092498135785415530142993529096455522742518804\
95513661898950879154726551764928`50.*asl^2*ca*cf*psibc*psicc - 
 (0.3084011261175699359149615097797541216147529586062158889206402303432849471\
914`50.03907608637385 + 0.252554079743396751719563867133716796523737763414399\
59008134371438273307088277`49.95231451965056*I)*asl^3*ca*cf*psibc*psicc + 
 36.1935935241388227426144471828015686686968910742317762667811444315515734356\
0468`50.*asl^3*ca^2*cf*psibc*psicc - 40.5077138672812166622303762405058481188\
7223924571022022359555622892959372705587`50.*asl^2*cf^2*psibc*psicc + 
 (0.8224030029801864957732306927460109909726745562832423704572369442880366043\
3195`50.03907608637385 + 0.67347754598239133791883697902324479072996736910506\
557355003517563968618592375`49.95231451965056*I)*asl^3*cf^2*psibc*psicc + 
 246.0747434232773587398485580575891504541876252483467121130035`50.*asl^3*ca*
  cf^2*psibc*psicc - 
 531.4212422896250797287712664405902330287453790830281015356104`50.*asl^3*
  cf^3*psibc*psicc + 0.016690406576739742624169265956094019665528695053599249\
26287658758542646471274`50.*asl^2*cf*nb*psibc*psicc - 
 0.02577271162203287710229220881918464495046046949876508165886367449177979383\
074`50.*asl^3*ca*cf*nb*psibc*psicc + 0.07851296138049147558127664828158480922\
103084047049727096236667048614159143395`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.28613794591573181852468374762829745677485874712276120956404866570667758`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.163579000722670194196151791703838064868501\
31794699469724909779232845178246322`50.*asl^2*cf*nc*psibc*psicc - 
 0.11460783091626789505848625892433463197524874040293293985771428639709133941\
922`50.*asl^3*ca*cf*nc*psibc*psicc + 0.63757590780248582116068624320240135010\
044806096408661704297046719320465349599`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00008401498896132569594833874946145775037715287151288055938911221394604675\
706`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00041170620610203136213356901716100000\
819043026344033998715400166649596248029`50.*asl^3*cf*nc^2*psibc*psicc - 
 7.82370463052520792018522474883638715718482036888040531843556116865796987968\
883`50.*asl^2*cf*nl*psibc*psicc - 16.1947268547544872966035241228493205853824\
2306806627849301720996816707928649153`50.*asl^3*ca*cf*nl*psibc*psicc - 
 54.9686936233891921091066340227677453613714990791562516199635223367995357734\
2599`50.*asl^3*cf^2*nl*psibc*psicc - 0.00401829363956465702262760095325167103\
672662521351536233572490248987745091787`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.03938241139591489047939564788276800080472976770616642470872019595809031890\
397`50.*asl^3*cf*nc*nl*psibc*psicc + 0.94179678637921467027784893694873630490\
928632085999296086236277896747616226901`50.*asl^3*cf*nl^2*psibc*psicc + 
 37.9279395468526437185420959992588884275228258753591263399067069541605873592\
5524`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 53.7881466770246339736617343070907\
5912185218967281374697223643595862138655311191`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 47.27802123241942484601841621914561267397306924387259894314564430\
172991743088331`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.01947997853194513545093543910050998204053456880665623190493410473723724514\
978`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.190918981374334992249061994351\
70003423363859983454051045788769555647905672986`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 6.895989008518662494280381090774343350458695613701659334528\
49217348374315622814`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 19.9586352879911595708795616798585630603281382675516945182205415300795504090\
0013`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] + 6.94970775312021022288412364409\
11316409674303235422998943324932600403292118515`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.003541814278535479172897352563729087643733557964846581767152576\
51206821337138`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.03471254206806090768164763533667273349702519996991645644265058213169293782\
773`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 1.660241686985383320771883549262\
01050118381025254754817348837789865114838794661`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 22.13353655396465662704735509846406114114982824628654333227949778\
780430457020192`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 8.04855874689623877347176549035056768769084663501328848380903879093923814270\
496`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.73168715880874897940652413548641524433553151227393531670414318870454027976\
558`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 64.9931652251945765854647449361\
2077273909275784861587141009309031880183507162964`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 46.2578021296118199750947744625350246508369521861215362116\
1025548290189274831454`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiat3mb475100mc150100qq7.m <==
106.6015935626537084099543323375154194911127444060553951198479216083599383386\
1734`50.*asl*cf*psibc*psicc + 68.17117761370101028392495555604202369729820804\
793624549174286280530738592775083`50.*asl^2*ca*cf*psibc*psicc - 
 (0.4058084385845509797584914831033999032654362692638705963788801422719164430\
4087`50.0249390570002 + 0.359089385559817264606102747935904530580703354157003\
98878504921247778938920799`49.971820551135*I)*asl^3*ca*cf*psibc*psicc + 
 68.6425606974819552232500727029895461326484804531587987755956786382028823661\
5638`50.*asl^3*ca^2*cf*psibc*psicc - 75.0963187972590040468383824536098585333\
0413173124553125416221805940547484825836`50.*asl^2*cf^2*psibc*psicc + 
 (1.0821558362254692793559772882757330753744967180369882570295169039423234537\
3782`50.0249390570002 + 0.957571694826179372282940661162412081548542277752010\
63675781394009642783976833`49.971820551135*I)*asl^3*cf^2*psibc*psicc + 
 449.8231472234963905696100638216821612713497720010703145651406`50.*asl^3*ca*
  cf^2*psibc*psicc - 
 1031.7317667950598380906879968213931497430337977288728871103416`50.*asl^3*
  cf^3*psibc*psicc + 0.021387567568314559879579458441941165248112852760276574\
55231688933246091707759`50.*asl^2*cf*nb*psibc*psicc - 
 0.03296768993600256391819685176220703973661160052290735835037676525847565047\
47`50.*asl^3*ca*cf*nb*psibc*psicc + 0.128929110882418936348173294467634071216\
75275543206149606103235308354010392106`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.29100570828121209604032368310986116850647196556394947024771911060485293`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.210649269400046555132201573941725067104766\
68707285396204753614276204940094421`50.*asl^2*cf*nc*psibc*psicc - 
 0.14917837461956217444832799124581806414201936924190797707046305494452291088\
799`50.*asl^3*ca*cf*nc*psibc*psicc + 1.00450765015684935373017791187930915796\
460048121115973719249513090661292326704`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00008452548094155224632716197761490654824671480577842160101280385591466379\
88`50.*asl^3*cf*nb*nc*psibc*psicc + 0.000416251889074187858983771610998822874\
51305641771930784165230581877308147418`50.*asl^3*cf*nc^2*psibc*psicc - 
 14.2316064914580163890023219643206790997027444301541063287093750695800232374\
0386`50.*asl^2*cf*nl*psibc*psicc - 30.264361408807837692249093104407244598982\
40908499490686332052598202078388605942`50.*asl^3*ca*cf*nl*psibc*psicc - 
 98.6488741423811723969541837354167091241258516095128968912196333900368993826\
0684`50.*asl^3*cf^2*nl*psibc*psicc - 0.00571059841169873973624518501319393104\
545522403705837453193319089520524530981`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.05624451585806036378477274281907061522617641975373259896172836409154520215\
281`50.*asl^3*cf*nc*nl*psibc*psicc + 1.89995868315674374778615290726009328747\
077341644930957916177384231471392846757`50.*asl^3*cf*nl^2*psibc*psicc + 
 62.2092920422215261237644904832411869591471650014739255972184799503606555978\
676`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 94.86646870691514805609553234056412\
779845406540996198538857891736810178181342448`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 87.64763586031630302541229411052136315774319031428055759967219801\
326238578804587`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.02496220539420058063561307978020719836300629411111724964352682860002814250\
403`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.245856398213900752816261013932\
79304606329916202063586229478927006242549419829`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 11.31078037131300474977536190604385217439039363663162283585\
790544552011919961212`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 35.5770135298223764323680448486329407290862382286578932027767480088203673699\
1616`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] + 13.2356838833029102690480777570\
5788980054506496535233166798111218527900994701061`50.*asl^3*cf^2*nl*psibc*
  psicc*Log[mu] - 0.004538582798945560115566014505492217884182962565657698494\
06345791651947966169`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.04470116331161831869386563889687146292059984764011561131486426473333401586\
454`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 3.020040695005665123130520788787\
87895880843084084243896206790695623386957788222`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 36.30335989414516933380589575860725817826636956739334854584689297\
294696435880779`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 13.2012217796891524850203257304026393375514071154157631056779255101124433433\
2762`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 1.20011107088083204409275688458205812159558246503779664595764205989735153920\
307`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 106.601593562653708409954332337\
51541949111274440605539511984792160835993833861734`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 75.8719075249927327323114968023543078991413106186031598866\
331030365205334188034`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiat3mb475100mc150100qq8.m <==
206.0372263444746571231062616089158821693190401994491247735789`50.*asl*cf*
  psibc*psicc + 
 146.6288784592251457284073919432641052765242897586169544249052`50.*asl^2*ca*
  cf*psibc*psicc - (0.5773771288878915003705386845361507455951486045343270662\
2804500358287465602285`50.00663790161215 + 0.55972466601952344828412506123606\
785753824646974415535410427438667746995775526`49.993152770911074*I)*asl^3*ca*
  cf*psibc*psicc + 
 158.8690484942064001233772282722090995179919170546001483315763`50.*asl^3*
  ca^2*cf*psibc*psicc - 
 171.5785129198806587930539587993116081524805499060447233024467`50.*asl^2*
  cf^2*psibc*psicc + (1.53967234370104400098810315876306865492039627875820550\
989498384710986834473659`50.00663790161215 + 1.492599109385395862091000163296\
18095343532391931774761094272564054450600153363`49.993152770911074*I)*asl^3*
  cf^2*psibc*psicc + 
 1007.6540530882288748497144447142326666297703506780447799350285`50.*asl^3*ca*
  cf^2*psibc*psicc - 
 2546.8763076682756293043341632072826815693120849053978683124738`50.*asl^3*
  cf^3*psibc*psicc + 0.029750831929265047098242349091262840426579653166452167\
91671073771660600744354`50.*asl^2*cf*nb*psibc*psicc - 
 0.04573448892067366251257463019331280066722834917226766063752075134673665024\
658`50.*asl^3*ca*cf*nb*psibc*psicc + 0.24564239897375517610809515788287237689\
718324607965035312705141520838063630154`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.29588388558266395928112131655863130679778717520281030338226221812246575`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.294481841597901617536042865594202625002529\
26524055242727023599401766450979704`50.*asl^2*cf*nc*psibc*psicc - 
 0.21265112514510840955919294143913715139502551009416588025420286895309180606\
168`50.*asl^3*ca*cf*nc*psibc*psicc + 1.82378690695997052070035258491930018762\
672822604376171045655005252439036368658`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00008504365867313638554841607213205561781495615859555472970479529556639026\
388`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00042089265405808155659685543725936299\
668733689763657290124421725337127764535`50.*asl^3*cf*nc^2*psibc*psicc - 
 31.1079475542943942537829447819655918165903713730436208968636657461264663646\
9856`50.*asl^2*cf*nl*psibc*psicc - 69.005907033317640075422721253767107170169\
19047963182692277324056489774024673426`50.*asl^3*ca*cf*nl*psibc*psicc - 
 215.3453395892211326476515986016722509621735796406193646948081`50.*asl^3*
  cf^2*nl*psibc*psicc - 0.008983690333754322368450141585777756190615249528785\
69410141956798273673466385`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.08892301499733538720806557623753862389140528930998200935809455439368893188\
115`50.*asl^3*cf*nc*nl*psibc*psicc + 4.69674542901689432410982373511850520464\
185060489565886659893393043095916103851`50.*asl^3*cf*nl^2*psibc*psicc + 
 120.236757790111682555687584521148492819910255258648890104320604978074270617\
06347`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 200.7101214173561600065549842827721040756066269551632031537477`50.*asl^3*
  ca^2*cf*psibc*psicc*Log[mu] - 
 200.2555020367413223984004013316536994135743234306729944089912`50.*asl^3*ca*
  cf^2*psibc*psicc*Log[mu] + 0.0347232743926839561439477832221259738431704494\
172008844782579581131824331553`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 
 0.34370043210147750284692416766413288884183907839728346245807102749823285024\
094`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 21.86122868911121501012501536748\
154414907459186520888910987646329119266346195108`50.*asl^2*cf*nl*psibc*psicc*
  Log[mu] - 76.12113416211342001734995932404922412753928676182438473270712650\
306552077684672`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] + 
 31.1911073675059055188903960362524386572441566983102334356518239429574565548\
2945`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.006313322616851628389808687858\
56835888057644534858184211071976980204606567234`50.*asl^3*cf*nb*nl*psibc*
  psicc*Log[mu] - 0.062490987654814091426713485029842343425788923344960629387\
45018540518617871247`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 6.60131149694585201101741592808002376346606678122858922027767443419304826015\
225`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 70.166339260010502775452323212204\
03439689912833102973791195864695302839749263944`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 25.515032458185637372891753895346921598872410302192631963037045\
26945003775025026`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 2.31954840528960339753561399048608378171567366383569381482235517704134155316\
524`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 
 206.0372263444746571231062616089158821693190401994491247735789`50.*asl^3*ca*
  cf^2*psibc*psicc*Log[muf] - 
 146.6435618969074292964188299291190638693100048779545904055152`50.*asl^3*
  cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiat3mb475100mc150100qq9.m <==
554.1577239760990377983066012233401566826004905204383659910177`50.*asl*cf*
  psibc*psicc + 
 455.7103601925629978729739362146850848968905138974490350057514`50.*asl^2*ca*
  cf*psibc*psicc - (0.9620158957079363887302731395182116777446343453766135044\
7023519598389267147404`49.9814360700334 + 1.044352981132750697644543251336608\
64528937831789682184237312386830473619725889`50.017101132726275*I)*asl^3*ca*
  cf*psibc*psicc + 
 546.9902342271166505784510667750644002275471579506798920476903`50.*asl^3*
  ca^2*cf*psibc*psicc - 
 597.2200250136226033151099282860892283990144244653236810761236`50.*asl^2*
  cf^2*psibc*psicc + (2.56537572188783036994739503871523114065235825433763600\
860741044448504328620926`49.98143607003341 + 2.784941283020668527052115336897\
62305410500884772485824633471018019883073997455`50.017101132726275*I)*asl^3*
  cf^2*psibc*psicc + 
 3396.4175471580414695762505247702357988851226555435662720342302`50.*asl^3*ca*
  cf^2*psibc*psicc - 
 10240.9113771168650098636382823975818726089425503179817545779317`50.*asl^3*
  cf^3*psibc*psicc + 0.048819118246706375461858827770119832443128219175666513\
04498996348692423954088`50.*asl^2*cf*nb*psibc*psicc - 
 0.07461951081282938963187578794953170775552355237819668607780251898682239280\
146`50.*asl^3*ca*cf*nb*psibc*psicc + 0.63382106101217584389772492504600745667\
544465867015241544603052098795531680521`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.3007725116336950527685071960531102519015806540789358783056467925680583`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.485661412313325383193067914565018199009559\
47720934205221233814550011070118281`50.*asl^2*cf*nc*psibc*psicc - 
 0.36630086132712679629413529827987033920036316222143895892057274450596405899\
567`50.*asl^3*ca*cf*nc*psibc*psicc + 4.41646337201334360131442617509746486441\
06438906768169544996950373142605995925`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00008556972461006156061360854280490327749190683592541531225596308295044441\
135`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00042563154352125721442744998581988829\
022052390391854389489080797461397390325`50.*asl^3*cf*nc^2*psibc*psicc - 
 98.2115008305942575247353165594346154116488300817271281932498025631093743369\
3431`50.*asl^2*cf*nl*psibc*psicc - 
 233.8720204502646927131453713355589899758128379174410520466529`50.*asl^3*ca*
  cf*nl*psibc*psicc - 
 696.4804063892711466629148085711979964852271998489707950211553`50.*asl^3*
  cf^2*nl*psibc*psicc - 0.017304094718138674626518661605826290751590773978901\
11462965100030512212727769`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.17214426194970781563739791567830980891760421492698783271432592214334586116\
964`50.*asl^3*cf*nc*nl*psibc*psicc + 17.4056924194632886363590577722516767155\
2634512075748776220406707519207028237847`50.*asl^3*cf*nl^2*psibc*psicc + 
 323.3887837522843814017773273280809862884306225436620548245805`50.*asl^2*ca*
  cf*psibc*psicc*Log[mu] + 
 611.4189623143394519829870132775760508861775995253347426371624`50.*asl^3*
  ca^2*cf*psibc*psicc*Log[mu] - 
 697.0371400254783721248102322709618200566907448965980051684507`50.*asl^3*ca*
  cf^2*psibc*psicc*Log[mu] + 0.0569785625665744575089981937900987374725706896\
9899004539066845283963587687125`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 
 0.56683303921681666575184092770658775445698530209733398348786337224724955473\
028`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 58.79796068223352389123224133237\
836114335102228066582814992373566799178764726363`50.*asl^2*cf*nl*psibc*psicc*
  Log[mu] - 
 234.7259098610579033086402369685205976904576095622492083347171`50.*asl^3*ca*
  cf*nl*psibc*psicc*Log[mu] + 112.6970463297273219203480660608038372150586556\
0076791589913295325887800760177153`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 
 0.01035973864846808318345421705274522499501285267254431247224769501580038814\
634`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 0.103060552584875757409425623219\
37959171945187310860617855187176578519718689775`50.*asl^3*cf*nc*nl*psibc*
  psicc*Log[mu] + 20.84112776755048074356004840867430381039114894091892916477\
646813986264239094475`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 
 188.7193860737242482648565685115439709138998955591375830509704`50.*asl^3*
  ca^2*cf*psibc*psicc*Log[mu]^2 - 68.6252312995360902781296612769250803323272\
3474877730292771519478699079660518419`50.*asl^3*ca*cf*nl*psibc*psicc*
  Log[mu]^2 + 6.2386573908669172980117873888113709393024758862524820843462064\
8417039224139325`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 
 554.1577239760990377983066012233401566826004905204383659910177`50.*asl^3*ca*
  cf^2*psibc*psicc*Log[muf] - 
 394.4125240779222218356480849773586341828961891197466663546736`50.*asl^3*
  cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiat3mb475100mc150100qqf1.m <==
10.11975390752554853539639520130277860998174745289332297280894312078582846155\
484`50.*asl*cf*psibc*psicc + 3.9504641157198933728073824053282064990013583892\
8810503251744013788071968692242`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0974010593059041807068292088586217162955352227621211141875841866950725443\
1715`50.08944658834922 + 0.05550653996340985288680881555774744932924710685279\
725436221837025381271980457`49.845227064327155*I)*asl^3*ca*cf*psibc*psicc + 
 2.94214980990119575563111814915844216363100873586567022507812920274798341470\
437`50.*asl^3*ca^2*cf*psibc*psicc - 4.056015483605445351358737629631187879830\
31439189339385122991197450564907644298`50.*asl^2*cf^2*psibc*psicc + 
 (0.2597361581490778152182112236229912434547605940323229711677578672949373257\
9855`50.08944658834922 + 0.14801743990242627436482350815399319821132561827412\
601163255761642251669299487`49.84522706432716*I)*asl^3*cf^2*psibc*psicc + 
 26.3994072490274734880798418143168584061691549990549216747270728193936541647\
5769`50.*asl^3*ca*cf^2*psibc*psicc - 50.7149418842388670051395787681720031989\
5620401182007385290036712250163777544996`50.*asl^3*cf^3*psibc*psicc + 
 0.00655993597531177690341022248281809542794186651413028999861320350618781603\
669`50.*asl^2*cf*nb*psibc*psicc - 0.01021284800804645663770962057332838941819\
586060669359107677581198243047708565`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.00982750888931015986558151560785457368405291556651454485910843867892912351\
54`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.25235241819352831911072616616690999622473158408212439330595388807399659`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.062201009978618056809330595659919599789308\
17448037333295096099821677364943145`50.*asl^2*cf*nc*psibc*psicc - 
 0.04299564567478970793880081154041188152080850916027478341068427833047963084\
595`50.*asl^3*ca*cf*nc*psibc*psicc + 0.10444431152614899124563797259429964310\
591856046760990188064232768984857192094`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00008064121850947950582176633594021617029629970694929087259783837163115019\
407`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00038231815493882605633891293716306958\
650779900050573046939223783873927240161`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.71895598340537705313254557038334044498620779212872536377817602297339207258\
602`50.*asl^2*cf*nl*psibc*psicc - 1.46774329249940485836543603045065401700579\
311553527141128486848840321889667507`50.*asl^3*ca*cf*nl*psibc*psicc - 
 6.25880170388919912654784958010913503577649000946358622392780082738966958252\
808`50.*asl^3*cf^2*nl*psibc*psicc - 0.000932098796730484215073280192679839157\
05531871070297014088215616839650526241`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00883811774607071701854344189900637127289509801467483839956513011674411503\
011`50.*asl^3*cf*nc*nl*psibc*psicc + 0.05107809051463219430091089458649410437\
411462106416581369298640907292210466651`50.*asl^3*cf*nl^2*psibc*psicc + 
 5.90556580993945181522602862176919259109624949860595425172718315924409807545\
966`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 6.063302583621998157068317448329249\
98373676426096862124549674833845114767030538`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 4.733922698802520623655410596576332024736220520629395694801389699\
10294581161176`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00765633907013963371534059208225550787699400909064969868733543608423367690\
969`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.072597053491639385480996169923\
15071282395762503385498925546750111911130351126`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 1.073739238170809420950187022139853198381136272473809863950\
39692600423279122158`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 2.10466138031120108052542039034220607961147892105768008340313554322757949595\
674`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] + 0.604376856944179320633755280337\
27082243405039052158587830714860182675734791051`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.001392061649116297039152834924046455977635274380118127180596203\
35128170782294`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01319946427120716099654475816784558414981047727888272529992963365884213089\
251`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.152567198165947243043871212024\
13920506670913371603335524098891808033723764277`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 3.446299964823306213748293800429948336630750466748312323530648949\
14631612818299`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 1.25319998720847498681756138197452666786572744245393175164892526641576567862\
793`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.11392727156440681698341467108859333344233885840490288685803879507365528632\
642`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 10.1197539075255485353963952013\
0277860998174745289332297280894312078582846155484`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 7.20256618111618374425946101127389762934434238713927440384\
721845050063364370396`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiat3mb475100mc150100qqf10.m <==
3.199790998651729923263288640760780091893324217027503245021628387661745356165\
54`50.*asl*cf*psibc*psicc + 0.86556256001197528113893177788848723301736629023\
361349097517291582104287355959`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0409634595166260853799705744953518954201403110428413878945545903723078029\
5561`50.11337359886371 + 0.01769228519932589006996722232502636902245798745676\
34758367631020980008930314`49.74876090313497*I)*asl^3*ca*cf*psibc*psicc + 
 0.54649804247503782737004387048526850446109546111583452228659682704586845513\
025`50.*asl^3*ca^2*cf*psibc*psicc - 0.944465678711553197765167286335930476374\
01791593126591806330408070447195965079`50.*asl^2*cf^2*psibc*psicc + 
 (0.1092358920443362276799215319876050544537074961142437010522640399030815067\
6012`50.11337359886371 + 0.04717942719820237351991259286673698405988796655136\
926889803541488419207392571`49.74876090313497*I)*asl^3*cf^2*psibc*psicc + 
 6.95544933673579101424848014596692556565829449107221483722392571149496916121\
868`50.*asl^3*ca*cf^2*psibc*psicc - 13.45936159788936434524307884445427848714\
044421602997593434885914562466751803587`50.*asl^3*cf^3*psibc*psicc + 
 0.00367014690032617351450511979281865432391909651470972788066847777791457381\
313`50.*asl^2*cf*nb*psibc*psicc - 0.00577518861481738689249668488476377023603\
618283545739277515901505784583494694`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.00147058534849868912219088149749348485889152742404348420358720388688094238\
881`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.2096431534589463261509252324870341680895937703734471181080784631194497`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.033458012494028195925578163695192069395198\
54135356364660619097516364587330051`50.*asl^2*cf*nc*psibc*psicc - 
 0.02353597026393076194173564687249711173259493453649303063263435733036231713\
226`50.*asl^3*ca*cf*nc*psibc*psicc + 0.02908662985562915238684070889993623098\
877292663191681088446461514912814983282`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00007675240095229560435242547369838246209008950847744582875422672531450855\
529`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00034984741207229961469902511341021296\
966118415466212205105065786256966913166`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.12960072925036427703216901404156152801193724102350167459926498641045193726\
914`50.*asl^2*cf*nl*psibc*psicc - 0.32142158549508428802959344916396702627216\
843836055849573802319707508440222186`50.*asl^3*ca*cf*nl*psibc*psicc - 
 1.69248355633807595613306151957498668429237498101629653440773310904730636571\
727`50.*asl^3*cf^2*nl*psibc*psicc - 0.000297302989438159218995424645649295133\
98626086135781189582984145253525130571`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00271029127859973089654834111743746909098128731328492768738153731597325017\
21`50.*asl^3*cf*nc*nl*psibc*psicc + 0.005249201910157122312910570628756092965\
81080087308270716535554847208752609418`50.*asl^3*cf*nl^2*psibc*psicc + 
 1.86729603242004174366562420506139648035651129507108012920578007740802256111\
328`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 1.469522139333274568275275942965018\
85402043078506464107114074797499869527177872`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 1.102320129882294057527230546130924271107416135552766644464403886\
6189155081226`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00428356148777559353146234045985074936218931486686729091097264713744620691\
827`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.039050059212669858138327329409\
25245933116259660161419609934951240715218961552`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 0.339508369530916680666477128192981178246638417285650932582\
86910498327682929335`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 0.47002587710376858433489845666172613504993581278523677024668159023789708713\
703`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] + 0.119370188948907912736805400505\
13446328146575780078792588082266144981970846391`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.000778829361413744278447698265427408974943511793975871082339321\
24941243935553`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.00710001076593997420696860534713681078748410847302076292150293646562558627\
128`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.027502128918013149027527318863\
86305248649405488882566944377802383550350853777`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 1.089694443843623536049513172639895989700644254251725218485625569\
79223804627963`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 0.39625252503404492219982297186905308716387063790971826107951811189207588812\
881`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.03602295682127681110907481562445937156035187617361075103441745283342329240\
476`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 3.19979099865172992326328864076\
078009189332421702750324502162838766174535616554`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 2.27739791344039124405059130191747255073687528939904164292\
339364444511956149489`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiat3mb475100mc150100qqf2.m <==
8.5727723938779213045207204218852899167502117911753169165215236828022816043344\
`50.*asl*cf*psibc*psicc + 3.1988760971095013444414419401058639593940325640813\
9701864638968134212042513758`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0867502713335164090072061455743344161412830727321837720926531530044128891\
1721`50.09334942774356 + 0.04760695766947186916850400812091629684423225246067\
940516135547730153627224622`49.832749014612546*I)*asl^3*ca*cf*psibc*psicc + 
 2.32684945752744536467310839560649998692132062747359962351877923312074328489\
482`50.*asl^3*ca^2*cf*psibc*psicc - 3.300908948919472909851434507310796603385\
32300401172849890714588056793755845419`50.*asl^2*cf^2*psibc*psicc + 
 (0.2313340568893770906858830548648917763767548606191567255803753596778231412\
5367`50.09334942774357 + 0.12695188711859165111601068832244345825128600656181\
174709693164523504024363084`49.832749014612546*I)*asl^3*cf^2*psibc*psicc + 
 21.7209546497608564319131021425060728894492512364989773048294374254633104492\
7158`50.*asl^3*ca*cf^2*psibc*psicc - 41.6357347117095337548827362879463991586\
974359405840853887970684799406582325621`50.*asl^3*cf^3*psibc*psicc + 
 0.00603435358556483954162512105360359082060267542478078842679103547332937858\
903`50.*asl^2*cf*nb*psibc*psicc - 0.00940529839139076424391441658468232773155\
666015838837410887258852224293672593`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.00789464015760281062186408809484213393960160605491739869952635016734583491\
2`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.24756677567028063362399508513310818713295274671505218393548886466353354`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.056958393111029095873074703813018575375380\
52147959075129740024853465472613734`50.*asl^2*cf*nc*psibc*psicc - 
 0.03941392478182846695107359587668207779471108703455970213028537376780714052\
888`50.*asl^3*ca*cf*nc*psibc*psicc + 0.08778947622963212862776294343524681174\
564097906927651917466185338460139668359`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00008018574806511877308974175580142155146809619942237271591348574189589730\
757`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00037843749918140261346293488110364830\
00141343423570099974227462553412124701`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.57132575913055505741041327762110533696785277176804781739394419658563761844\
335`50.*asl^2*cf*nl*psibc*psicc - 1.18047562696697510988865548635205129013581\
892252321920627989899560734002197615`50.*asl^3*ca*cf*nl*psibc*psicc - 
 5.17217876248588546384413304845864623318410815988311021705922866811630978277\
965`50.*asl^3*cf^2*nl*psibc*psicc - 0.000804309617644122258746637969667567956\
69970273673976241556720900600465405292`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00759189575737584433960909955621618624659465154679182764294283087083076149\
178`50.*asl^3*cf*nc*nl*psibc*psicc + 0.03807556156269897003343278003262060743\
465485891460279268272766209367431688811`50.*asl^3*cf*nl^2*psibc*psicc + 
 5.00279670912051034321206974035421441128361028414615440868698401917580678788\
82`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 4.9640457986480012411128300075704478\
7991220921268680419269074358581064753233356`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 3.852610490056582897580060520823949578879832954330485780111998647\
12053456128024`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00704291281105094179893103295091376450422354017110548343011025334809079647\
427`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.066478205304072019955308785093\
74567206807177126082621969444641696409802218816`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 0.909599401658274607856739952791675347506110960753846256124\
90618530469214325244`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 1.70755569710629865954014709034001934667530489671576393425649871194482793412\
3`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] + 0.48332377304472523033103189172396\
92079073494771964326438323647742594816251743`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.001280529602009262145260187809257048091677007303837360645260745\
43045596236054`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01208694641892218544641977910795375855783123113833204009397783023705736267\
03`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.1212390915751431895856410911131\
5225017910073359428438251024690140243574483994`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 2.919472693648118986300719173280735175396337583833592963852558112\
18092409419371`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 1.06162643405386144956389788119299460923503184866676107665269903778174394346\
254`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.09651149400489649541489980738118132811227562260606918894869874412941508717\
801`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 8.57277239387792130452072042188\
52899167502117911753169165215236828022816043344`50.*asl^3*ca*cf^2*psibc*psicc*
  Log[muf] - 6.10152787180271252313754741493649034341501740550584556005225245\
583981056052494`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiat3mb475100mc150100qqf3.m <==
7.355190755485610198219151516587474737765195832896727022115272745416020282798\
84`50.*asl*cf*psibc*psicc + 2.62757069456164904462642334051463382699641609694\
418659513588115334398002916248`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0777630429529700031541883758107857662188097897836390916426451577096496021\
9081`50.096826585981624 + 0.0411844605361303834001384623389712716483666802642\
2332631827282204378012702073`49.82078672096608*I)*asl^3*ca*cf*psibc*psicc + 
 1.86974719975157208654452059794977771496795853567615875915394792591227851993\
352`50.*asl^3*ca^2*cf*psibc*psicc - 2.727197619485612206421797326013787561017\
98197768637284339041741456974332543363`50.*asl^2*cf^2*psibc*psicc + 
 (0.2073681145412533417445023354954287099168261060897042443798186018014853335\
0698`50.096826585981624 + 0.1098252280963476890670358995705900577289778140379\
2887018203072867349485823694`49.82078672096608*I)*asl^3*cf^2*psibc*psicc + 
 18.1550767007745378143622491618256130598528373671135782465015199622179745857\
3924`50.*asl^3*ca*cf^2*psibc*psicc - 34.7669248959455292977111980088570074581\
8163219998247025875321441211720140536595`50.*asl^3*cf^3*psibc*psicc + 
 0.00558628131962423354144155763223499959135199070827345009431462985316940026\
795`50.*asl^2*cf*nb*psibc*psicc - 0.00871696720459635605532742763976040039442\
552329973384349952960061052052938986`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.00638741828788921608116603867477729729606279376020262169210144259043493941\
388`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.2427912503436255751879801866554577253166034453408005746021458906282603`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.052492586381292609350570432641662507703857\
44909230834089567981398896509960229`50.*asl^2*cf*nc*psibc*psicc - 
 0.03637404085440159028211857107217249517604428051372599169838424563358285462\
261`50.*asl^3*ca*cf*nc*psibc*psicc + 0.07458324235962321379352961678220107704\
957696719342392426023399764448678866296`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00007973643769928736107289647395284284365810389817375283024552548686580100\
621`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00037462952581377916990452317260124089\
064283183848445335487425719542822863458`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.46029422201082561876681238663138773842922321811431572975605363084288680275\
329`50.*asl^2*cf*nl*psibc*psicc - 0.96501123594769075095952299667089426453316\
261812395429423296298279328220398166`50.*asl^3*ca*cf*nl*psibc*psicc - 
 4.33981504660898397951015182967126165362184054236843649082771101167217466358\
672`50.*asl^3*cf^2*nl*psibc*psicc - 0.000699188668093293601694462014823271592\
00451177226192958825764944917960507752`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00657006324185208622696679679141353743692104978900735430896881492242021683\
42`50.*asl^3*cf*nc*nl*psibc*psicc + 0.028805611963025549648141710021357524886\
94228389879089801232892271077669319618`50.*asl^3*cf*nl^2*psibc*psicc + 
 4.29225487577093882597020173671240876702136675422686368929819790946339421175\
778`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 4.122484902447593823899674541009212\
60415623738354345991310547321622880425725057`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 3.183011200816956967215238931260484021780456365054410287579865205\
61738776957102`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00651995142714749436733629592491816804732084529888565969338059538862372399\
424`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.061266000387247519294913706839\
03929517408814903206613481608264182063010371223`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 0.780409977412897968358218497584074321276612137132157034417\
8541653569807657742`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 1.40532915488011300924304009216897688661690917132145247266249571370061331063\
105`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] + 0.392420150924201070515941642224\
05535742936421299439972106671026077825488976274`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.001185445714026817157697508349985121463149244599797392671890278\
9041213804078`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01113927279768136714452976487982532639528875436946656989065661414753367483\
762`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.097677467612881585095911604303\
30430083597812559240670943432935563835493626578`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 2.504823128460524860700701975402216692246330028763851206686844993\
85663002972848`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 0.91084477398564540389116435469171516081684728318685498506312129783958910949\
701`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.08280407036233140035374221406288319643789520756244136215923842427025553539\
422`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 7.35519075548561019821915151658\
747473776519583289672702211527274541602028279884`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 5.23493443370429163174584410607252535335874871413369717920\
684345533742883594402`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiat3mb475100mc150100qqf4.m <==
6.379719233823829848108118141144386485782116203563778642899778561198308664678\
19`50.*asl*cf*psibc*psicc + 2.18483086488599261816600660994076226621726459470\
654764017342672398515970796995`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0700964317906243310299789271071947258635556997826120552169291180336833520\
075`50.09994201519973 + 0.035896744963428255725682591989398241597864038881948\
14913537857558826458311956`49.80930117363553*I)*asl^3*ca*cf*psibc*psicc + 
 1.52310743894632034531729548522075530113094287207471599779630498024199893290\
305`50.*asl^3*ca^2*cf*psibc*psicc - 2.282206009354653377952011952466817676361\
09644929004630671607058694714190614238`50.*asl^2*cf^2*psibc*psicc + 
 (0.1869238181083315494132771389525192689694818660869654805780529815621195902\
9724`50.09994201519973 + 0.09572465323580868193515357863839531092763743701852\
839769434160430571179042744`49.80930117363553*I)*asl^3*cf^2*psibc*psicc + 
 15.3805105896470073602336690425200299473092778029645687401108208540760159386\
454`50.*asl^3*ca*cf^2*psibc*psicc - 29.45296477834175592953618444895481407379\
313090619819455330070844506792824858503`50.*asl^3*cf^3*psibc*psicc + 
 0.00519975141449373602250849601322391032021176173741349916620570375606440247\
328`50.*asl^2*cf*nb*psibc*psicc - 0.00812328948829184653927425027740335533578\
871337597648091770456265134609424967`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.00519323703649231153980290140745150223219749363914761547941127056518231825\
693`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.23802580984807993969613664516838869586813404519549087317538605250308485`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.048643479841373593714265289206797259082943\
09725397773631678553894537108612574`50.*asl^2*cf*nc*psibc*psicc - 
 0.03376234634899362708649211122994286262635782901308115021758164849753338657\
37`50.*asl^3*ca*cf*nc*psibc*psicc + 0.063945029184751220435648602029499811055\
12284110596040222679212008548749514158`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00007929314561997679932063062447948399243589937783780727484950110184776561\
42`50.*asl^3*cf*nb*nc*psibc*psicc + 0.000370892204555511528316635442430020541\
80408704234151598703368269312347153605`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.37517033366958484158716803872400444509598726138784932361877358764217690704\
043`50.*asl^2*cf*nl*psibc*psicc - 0.80001894460709391552977807302877765110960\
992823382906650129301566385266991429`50.*asl^3*ca*cf*nl*psibc*psicc - 
 3.68923579257079090737896436011885805592686633412703938786597191027302595476\
956`50.*asl^3*cf^2*nl*psibc*psicc - 0.000611560603743139602676536549659017322\
88864160359970427096730546547969093043`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00572112655559594205871548328495061682914185051568238000860024118236037429\
145`50.*asl^3*cf*nc*nl*psibc*psicc + 0.02206253505945970060238375178734879737\
500993909882458214210835923993647264328`50.*asl^3*cf*nl^2*psibc*psicc + 
 3.72300078920550642627624066717107731640422809574294579501119639998382305876\
807`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 3.465729631862035041441897691444165\
19266250497745155983957769504720006946333835`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 2.663645361980690359624880515312823192749618434926652290025711714\
60424957878078`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00606881836341552077290612146469766235606771705526708846298257963406002248\
35`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.0567735686169341965901193735866\
0868644125948421288685053787302931219290865589`50.*asl^3*ca*cf*nc*psibc*psicc*
  Log[mu] - 0.676909234401001168413861939485650421164405108316899235456581163\
63342237432135`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 1.17084403209010445771495955710701533780470898225429758337955522918498013091\
028`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] + 0.322698980704557211344890628138\
22961357487938551422266006823977505987685186363`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.001103421520621003776892022084490484064739584919139470624469279\
19713203728316`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01032246702126076301638534065211067026204717894779760905878200929880898785\
231`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.079613617473266880106080553494\
27705061242033350031210123097352619988399378868`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 2.172624588702640593223956148017369666436799991240601032817371660\
80903799537796`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 0.79004530498277839753598405382449806052247272408749128540777229373775852672\
862`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.07182230045297985432145309580222709641113388400795375311235016961079696078\
474`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 6.37971923382382984810811814114\
438648578211620356377864289977856119830866467819`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 4.54065883602021383056015128499049800814732483928312671943\
986906129020955360696`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiat3mb475100mc150100qqf5.m <==
5.586177279157786142545146461582677665305806464013063962587475658600586750160\
71`50.*asl*cf*psibc*psicc + 1.83596256189809589367865221746306533236974626107\
12504195690849300143507614112`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0634946644230106601735933176244751793642584580959122500582637669869905889\
6941`50.10274737096321 + 0.03149549008245166657873670126639262196854353124397\
961050430632799520557834739`49.79825850926108*I)*asl^3*ca*cf*psibc*psicc + 
 1.25552828616331337381666629780216352396983238273175920870444756011858281073\
503`50.*asl^3*ca^2*cf*psibc*psicc - 1.930878586731069787570378789439349516861\
99697214535971965037960973419535449733`50.*asl^2*cf^2*psibc*psicc + 
 (0.1693191051280284271295821803319338116380225549224326668214209734803285038\
4413`50.10274737096321 + 0.08398797355320444420996453671038032524944941665061\
22946781679666923005025635`49.79825850926108*I)*asl^3*cf^2*psibc*psicc + 
 13.1829099731335869868688561601931873893140583077242066919041412168659193628\
8541`50.*asl^3*ca*cf^2*psibc*psicc - 25.2623837066605565703184175579281403417\
2845492903125752862870928688528328351417`50.*asl^3*cf^3*psibc*psicc + 
 0.00486290027120398695488844634901347254769292132324609515208107384992238234\
673`50.*asl^2*cf*nb*psibc*psicc - 0.00760601029828761491887679746963939976292\
465307356884006556649545736064604954`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.00423411964467366782896030243547721870356368256006102845501237019363279288\
704`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.23327042195859721966859551899678284826876941306514360637806900447990263`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.045292118795347306546093564039510569519284\
27216326757266019436545166872481649`50.*asl^2*cf*nc*psibc*psicc - 
 0.03149481609387183217794112493990161568393118945498901190633975486830949147\
549`50.*asl^3*ca*cf*nc*psibc*psicc + 0.05525842027146358714437690548192652587\
700967626996657287487105825281827327749`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00007885573470611527323037771133218106696772871449354957797651363099533813\
093`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00036722358107495176728056553772930363\
87456015085811748604542623456577772572`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.30882242514421961304683392383729843735512294296409534869615206245403092905\
506`50.*asl^2*cf*nl*psibc*psicc - 0.67139399825559860206356669751825595021412\
880248847745784500809608766258769894`50.*asl^3*ca*cf*nl*psibc*psicc - 
 3.17182967352121403243742623994908755627136776807105375860812167314551644597\
116`50.*asl^3*cf^2*nl*psibc*psicc - 0.000537674541977341969176603978743580980\
40738260983649873178682554820185775239`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00500779737817703628092970331668434875406259859630161343542505897198755889\
807`50.*asl^3*cf*nc*nl*psibc*psicc + 0.01707272889956260306009311887384012339\
365676165010142863977725106883148226276`50.*asl^3*cf*nl^2*psibc*psicc + 
 3.25991499887385265360414879727827964759067013580085457114180160575993564680\
389`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 2.944649091533724478924157530642155\
77968921613751980401233651807553865324482696`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 2.253598391649313165793491115693144730490473719164570658184427448\
52374413894409`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00567566718345024154834660400414258359188000048744188715912681697154643134\
019`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.052862073655489000488150839884\
55679032924925112643679456072485030867419886947`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 0.592711817977064118837117963141505390471030933781973558389\
41847377453375396441`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 0.98587374222215487793967666307757542922158903962206677692386139245088265395\
839`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] + 0.268245638628006739233098365213\
32564819767503494573696254845909727837371935835`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.001031939487900043917881200728025924289432727361353070389957384\
37210811177269`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.00961128611917981827057287997901032551440895475026123548885033101403812642\
756`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.065534153999105839660719923456\
01990753869851899526994465009291455536472376544`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 1.902382482477341577805766928270753404319082510354042506361116729\
72400115638862`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 0.69177544817357875556573342846209214702512091285601545715132560607705043417\
039`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.06288867710668897777870303895109928609319281025963776878947724317561806107\
149`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 5.58617727915778614254514646158\
267766530580646401306396258747565860058675016071`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 3.97586857548590165718746557492377778365365265398689805763\
892600874799094298105`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiat3mb475100mc150100qqf6.m <==
4.931984015451219631526402645277146285890000805628678942604287337969312625086\
71`50.*asl*cf*psibc*psicc + 1.55704743237659436221839133174952339287060763242\
111445798076865884764630876485`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0577631325201482607104213545494628662132393457944571504027588974193413498\
0863`50.105284875416174 + 0.0277968079039221451755338925715573730419659027205\
6524380171360899017947001749`49.787629064033744*I)*asl^3*ca*cf*psibc*psicc + 
 1.04575873964919028281410608326673695124972441388741446562675067665166636432\
571`50.*asl^3*ca^2*cf*psibc*psicc - 1.649201959446828570792847275428264780979\
27075236030718100046928494786572877119`50.*asl^2*cf^2*psibc*psicc + 
 (0.1540350200537286952277902787985676432353049221185524010741328335754704905\
1435`50.10528487541619 + 0.07412482107712572046809038019081966144524240725484\
06501378923599303287988359`49.787629064033744*I)*asl^3*cf^2*psibc*psicc + 
 11.4151283077233086339390254932001281647550169540961123031234780804571047091\
8362`50.*asl^3*ca*cf^2*psibc*psicc - 21.9023936331614654487959416201806895528\
0549205843439950806081546995889289977867`50.*asl^3*cf^3*psibc*psicc + 
 0.00456672946189851021552965705450295187882819774111438227303542368803075511\
141`50.*asl^2*cf*nb*psibc*psicc - 0.00715128167787714208638342652926003418694\
380243336508810096453656628961631137`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.00345471042985792793165679883602944897279172517452162940449331529393479182\
712`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.22852505458979334289522055649995499338468469248852897151740595940561268`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.042348279471359494981687785482690365759501\
2126954190128184573255772433763017`50.*asl^2*cf*nc*psibc*psicc - 
 0.02950799871131054093298742493362891697325829673436936239717624905307300147\
975`50.*asl^3*ca*cf*nc*psibc*psicc + 0.04808127812839378345968186108700703781\
813908583757322216925504100343060921624`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00007842407230708594770880456596567125843393937758074510381569011335935988\
56`50.*asl^3*cf*nb*nc*psibc*psicc + 0.000363621773421399611963020720900512876\
22893934572974276059672517750030962814`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.25636169867816567024125597942608418038983176708574140385006218085085820566\
187`50.*asl^2*cf*nl*psibc*psicc - 0.56954167867434349804524743288891931010924\
480051025838063020729864583257357083`50.*asl^3*ca*cf*nl*psibc*psicc - 
 2.75406394749941694950861190926393864849639069284173468725004703371623773732\
215`50.*asl^3*cf^2*nl*psibc*psicc - 0.000474751953205111443641447862561708653\
47117339004464979914868877297568525607`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00440247852684176611786697858366589444462514781678041025173732839684714273\
663`50.*asl^3*cf*nc*nl*psibc*psicc + 0.01332553397238491808609592545665471465\
762988570916650177757360928658004523698`50.*asl^3*cf*nl^2*psibc*psicc + 
 2.87814866280067979175665118661517431726976346158474594895497104106403374919\
836`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 2.525215315982737183917849046755300\
31568013873078135465718603156172466971738935`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 1.924843389353883390548745660645735799010365088470871577800496215\
77384095466058`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00532999549591328748429862350399409419023109157650057627124022280503468806\
446`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.049426212068228599395545700696\
61588872800010744872724123764061987749467799432`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 0.523299756872850871228482033930031694049047902106317445264\
54018928436977258134`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 0.83783911635426851406862046244834057086691258035899394923895396222367983540\
076`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] + 0.225042910799417839087286309417\
15615230741525979515949043061430408028504012422`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.000969090090166052269872477000726198943678380286636468398364411\
01476457614013`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.00898658401240519989009921830847561613236365589976858945795302029227458086\
072`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.054401642085420102626820441027\
3678807985863770276236580611136765348782167488`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 1.679595817672875118056751232747810349892309501238319535072749983\
16060633803038`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 0.61076211551740913383881863009011285450629436408666164860337194318872251544\
607`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.05552382868340083034898351182637389586420857855333287721917235669355982995\
387`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 4.93198401545121963152640264527\
714628589000080562867894260428733796931262508671`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 3.51025742326381471907839164273192091654410990672611842608\
289144134402543902838`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiat3mb475100mc150100qqf7.m <==
4.386324609428222776103919982834406832824119585305074387917909832814870367608\
24`50.*asl*cf*psibc*psicc + 1.33120013298631018708904230244375524152648735607\
667299393668944749560530658633`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0527511824048746477637602601569059112515622691087177248213589789339980423\
6577`50.10758940304324 + 0.02466206551968623401259995042504293979110865815251\
295512983526105501601562331`49.77738665156809*I)*asl^3*ca*cf*psibc*psicc + 
 0.87905860266863762587773830980741729579447382415730141116598221686914714920\
517`50.*asl^3*ca^2*cf*psibc*psicc - 1.420308978878320405599897872313853242017\
05072238745099363256565082448084327039`50.*asl^2*cf^2*psibc*psicc + 
 (0.1406698197463323940366940270850824300041660509565805995237953095325029300\
81`50.10758940304324 + 0.0657655080524966240335998678001145061096230884067012\
1367956355831141518760647`49.77738665156809*I)*asl^3*cf^2*psibc*psicc + 
 9.97361863002369466221141281258607021433925653135339188920920852660571994291\
119`50.*asl^3*ca*cf^2*psibc*psicc - 19.16898870732162205622032988112637059532\
605793787803570976561527580982519607346`50.*asl^3*cf^3*psibc*psicc + 
 0.00430429002275511659298088233656342112389043020334462531040703835652472671\
389`50.*asl^2*cf*nb*psibc*psicc - 0.00674840903601935141734990708974234618016\
217001827729749915593777799567110674`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.00281485589495726789634447130737353767659003911856352850057095821624534046\
798`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.22378967579517760609737128384658127586642013201635579568002173810419217`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.039742289308922976778001045599722073797775\
11489519542770328974535780917208461`50.*asl^2*cf*nc*psibc*psicc - 
 0.02775309170541385435787566787249169356173401101898504499518044377558084656\
507`50.*asl^3*ca*cf*nc*psibc*psicc + 0.04208969468795748024457716149583310665\
10708852935653660821671180342834911599`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00007799803005283881858383010655739524686892051306776107349149152959831617\
462`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00036008496865899350820804041254695996\
330988164384910984502151315499643315318`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.21435653238943750627709669145635121769903591696578923517406155004513040488\
838`50.*asl^2*cf*nl*psibc*psicc - 0.48777227191104557499295950885381869822221\
246005258805927336422343774878613881`50.*asl^3*ca*cf*nl*psibc*psicc - 
 2.41223664427325942156699290819588063018423007419962548901441248813919934756\
366`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00042069512214989113421175701650783498158334024797832849008428926011086228\
3`50.*asl^3*cf*nb*nl*psibc*psicc - 0.0038843542528372229364560514100454537812\
9338876063023047677237252169189175335`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.01047544973740864889480976296818339527323462093016678277621632483190298415\
022`50.*asl^3*cf*nl^2*psibc*psicc + 2.559719226519139048088433905093028411877\
62489190598883328938135736277111532876`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 2.18329769879657962381274155116334626302792490833985725207557682291174382566\
34`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] - 1.65769409451277176305619699438111\
864182554902270793326471254390490591189348431`50.*asl^3*ca*cf^2*psibc*psicc*
  Log[mu] + 0.005023692913232425382147738214550906048247418207600771235652197\
22990952811731`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 
 0.04638466648422402972557829415337139437651027870651126670554403039079003793\
545`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 0.465403495730752554197897073653\
27789306865907125563433332534206497504929369627`50.*asl^2*cf*nl*psibc*psicc*
  Log[mu] - 0.717850888308296560583444471356739656480855402576466880976887766\
87699383248802`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] + 
 0.19029202595835379653677236009028522013403530499937731556078213473565203180\
158`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0009133987114968046149359524026\
4561928149953058320014022079433166808129603754`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.008433575724404369041014235300612980795729141583002048292720551\
41953238746877`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.04548786895175592750903257808292739536037894499671918951990211151280867086\
051`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 1.4937705487022410451429864783844\
5538710486739940554184199825364766282503485371`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 0.5431892904371785618701769012307110498563154179656515787119894\
1024624319643792`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.04938084458519805107910699102097373180511958345142287081871276886030298962\
062`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 4.38632460942822277610391998283\
440683282411958530507438791790983281487036760824`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 3.12189343535038042384569664911600848981535337951446494436\
077369167543706963904`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiat3mb475100mc150100qqf8.m <==
3.926453961444545325578360776843492137158626745289868139808705214988209582885\
13`50.*asl*cf*psibc*psicc + 1.14624966593114257040137875705951462403905718590\
113453148937936864470373712239`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0483404096308691073510722776083258621570514284930406470917747442203137797\
7065`50.109690028353874 + 0.0219850925940016564442905838736060161972435567579\
2646795426938525023061556051`49.76750800117251*I)*asl^3*ca*cf*psibc*psicc + 
 0.74498028922825086321381896440487943736314054102302026260152383720607619445\
11`50.*asl^3*ca^2*cf*psibc*psicc - 1.2320888869751425101033935022262587699364\
6186797818884093890872404283584708116`50.*asl^2*cf^2*psibc*psicc + 
 (0.1289077590156509529361927402888689657521371426481083922445374278286113848\
7833`50.109690028353874 + 0.0586269135840044171847748903296160431926494846878\
0391454472425502907260292741`49.76750800117251*I)*asl^3*cf^2*psibc*psicc + 
 8.78391542800877884781113000560571852336863866343583553079359819990451833434\
167`50.*asl^3*ca*cf^2*psibc*psicc - 16.91669599817207659916714679974549840408\
186633542372838478360547234683693850102`50.*asl^3*cf^3*psibc*psicc + 
 0.00407013040980139991599289764095888673056426181428418081390915525995710436\
912`50.*asl^2*cf*nb*psibc*psicc - 0.00638900232631235718061606917080608578681\
555779388326196561346479467834479254`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.00228487462081374521304150742405834572815871193311315410962307250270027362\
51`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.21906425376638876245851262955666084539110185472577670804395883847746613`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.037419491198228511909544241604745537591788\
75795690575852460402956935636114805`50.*asl^2*cf*nc*psibc*psicc - 
 0.02619195107620996390930774659157763008385920594987119777652024424614490662\
846`50.*asl^3*ca*cf*nc*psibc*psicc + 0.03704193979928123229112906464472939253\
74731445702838864006601472400539537466`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00007757748367393239199012875207557127631246430030681666332432649463983510\
002`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00035661141968901622231680991466764000\
280234007118465094055290131753369918287`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.18034758861160164972979779693733689679025188384896528894690760935363980407\
299`50.*asl^2*cf*nl*psibc*psicc - 0.42131946773900078278717588384401820824868\
610481270681560249287096239863613166`50.*asl^3*ca*cf*nl*psibc*psicc - 
 2.12923251367034230050681133680087339155797553646436996206239342721329783774\
904`50.*asl^3*cf^2*nl*psibc*psicc - 0.000373893702536819918291516765592115146\
03648950052108238324294635156070815945`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00343746040113547179727598424823238153658007497839126195047322671969524400\
553`50.*asl^3*cf*nc*nl*psibc*psicc + 0.00828362003920031815647273997593027596\
780304395196623390980643482827819643673`50.*asl^3*cf*nl^2*psibc*psicc + 
 2.29135337488439658511161933113458509256730196567004256102396401000716219475\
88`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 1.9014262333312524235016677730396004\
1165194026885716087047282918030622508697099`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 1.438015602398360117572539108672541152906488129660763669665995256\
58872159833682`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00475039674082258593426725587277586485066759806227337609037368295455632050\
193`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.043673644609332739627269120788\
95396764970085972232273843835899689423824448355`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 0.416609704524435742747567151115379107739509448303644102004\
35709272857494450158`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 0.61949567648805488844359758004664923188394115708880378494799739405766239641\
157`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] + 0.161999141531570441965097736164\
95170137877257318932053363300742868308975277419`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.000863708498331379260775864704141066336485017829504250201854787\
4625801099279`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.00794066265624231629586711287071890320903651994951322507346751957620874019\
706`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.038270946936320015882698113211\
20819363950240182301233416614606169694378519482`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 1.337160791938211012091003812759638833012361944069890707662766534\
87383477401136`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 0.48624028797753127712400138645805048473176797966177843929380297631079297028\
602`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.04420366254341193428400012604164095315743345269652531264061920136962461145\
702`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 3.92645396144454532557836077684\
349213715862674528986813980870521498820958288513`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 2.79458816615879772639163864357207480375369994218097548403\
984912501427503379211`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiat3mb475100mc150100qqf9.m <==
3.535287463228795829537319210817581050399874517197011082530046017708611694482\
07`50.*asl*cf*psibc*psicc + 0.99326017628148431376837535012728703997668587448\
933486302813564990293743538564`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0444365058469443246267338781722829737057157982956566683603859526030969059\
0816`50.111611193036794 + 0.0196834409784856319004122698968028137509037149262\
918583170256335019764979432`49.757972313395214*I)*asl^3*ca*cf*psibc*psicc + 
 0.63597575280909109522403626333176302723544098107004189362981998409139726912\
855`50.*asl^3*ca^2*cf*psibc*psicc - 1.075675666176426875723658235848429828567\
35722632263804383250345953241634537099`50.*asl^2*cf^2*psibc*psicc + 
 (0.1184973489251848656712903417927545965485754621217511156279323388910992286\
4907`50.1116111930368 + 0.052489175942628351734432719724807503335743239803444\
95551206408258968952088814`49.757972313395214*I)*asl^3*cf^2*psibc*psicc + 
 7.79142884431972433468602132861187645748831184181423224466929719445408178098\
587`50.*asl^3*ca*cf^2*psibc*psicc - 15.03964179829991816973844669672328522181\
675861412037862335070861657800247046267`50.*asl^3*cf^3*psibc*psicc + 
 0.00385991377179640799136551412409700098957302812803650050452703328421367449\
375`50.*asl^2*cf*nb*psibc*psicc - 0.00606638733456422316728934432846520452861\
996243217626264918038352219956589885`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.00184245731820708624826894167969443222660577061753323084072937763776754678\
209`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.21434875683243622225002997025430423097470602322337697169846461648389448`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.035336405592530229930804532036981094041524\
6956531290866851473143742023899516`50.*asl^2*cf*nc*psibc*psicc - 
 0.02479433688251632412125036996966112954371172041065845160491184962665414035\
717`50.*asl^3*ca*cf*nc*psibc*psicc + 0.03275463558109279893309829111285558833\
677684050714724787993359344731798200438`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00007716231283088949610384323343031762915447344580383631342291402379106914\
146`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00035319944224829536892084354196726764\
093793223423162819236264759606006136707`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.15253966364129286443837195069703731069995548495408039303954992803761764727\
96`50.*asl^2*cf*nl*psibc*psicc - 0.366721676934727822722687452390763382796681\
19957657666555698272238683802813821`50.*asl^3*ca*cf*nl*psibc*psicc - 
 1.89245672789918706345512369681483172165317573684905030871023853469030965296\
32`50.*asl^3*cf^2*nl*psibc*psicc - 0.0003330931102821682942583127909548199788\
8460294189214289788461425722210189713`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00304937206914085647936106572847281213395374371471688547179691586377327252\
952`50.*asl^3*cf*nc*nl*psibc*psicc + 0.00658174171854971704359772391748156482\
385300773659499403711578199409325415096`50.*asl^3*cf*nl^2*psibc*psicc + 
 2.06308107508679009049914595004593918923607609641609880947404629381459206521\
927`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 1.666719263009054769184197979726964\
27886150165294080326278129716439058597925319`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 1.255460062528069375055227464359248597480132549380878038777854238\
93606351939492`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00450504528239245621950374414861307466849858510449226240876938146294969233\
331`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.041242399888442726066170856046\
75138159215603687667037006870453156587193953749`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 0.375105650015780016454390172735625307133832017530199783540\
73568978447128458529`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 0.53806072262761214084094444267190862106182461301909956030800261693948799883\
407`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] + 0.138715588341629615913708624658\
58546857190172178316369186815082167924844539364`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.000819099142253173858091589845202377212454288200816774990266171\
75928944057206`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.00749861816153504110294015564486388756221018852303097639672104716165512417\
625`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.032369921981449095859180017441\
00575466392534740283198581883866363053686671846`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 1.203948354031149191739584514690514160818089750068501152723277799\
76800345344544`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 0.43779940146587243335984891443291424029748718184309132844081984264441521850\
682`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.03979994558780658485089535585753765820886247107664466619763781730626230291\
128`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 3.53528746322879582953731921081\
758105039987451719701108253004601770861169448207`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 2.51618193049537495174269465964589968627127068970635268780\
605141900380923001938`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiat3mb475100mc200100qq0.m <==
18.55723091854957774550162850310615142190534822305249278323516877431514382654\
068`50.*asl*cf*psibc*psicc + 7.4509891086979309075736765585064187902433456917\
9745025087827626329278305439273`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0865396311480435910476597843148845051698785725535883974004490922286584870\
8886`50.05077339557774 + 0.06607732081406338324211902617217007553855650555934\
661182942756056679432494534`49.933610781442184*I)*asl^3*ca*cf*psibc*psicc + 
 5.90775822357632857889720703169536912497943457445640838566890063522915503337\
588`50.*asl^3*ca^2*cf*psibc*psicc - 7.699209884926237613033251706003366429812\
08164494309534324980063301687760878372`50.*asl^2*cf^2*psibc*psicc + 
 (0.2307723497281162427937594248396920137863428601429023930686550146742389449\
5491`50.05077339557775 + 0.17620618883750235531231740312578686810281734815825\
763154516953738968647437211`49.93361078144219*I)*asl^3*cf^2*psibc*psicc + 
 75.9495842343593522943516595248247355294625588174046907265737350948134769644\
7515`50.*asl^3*ca*cf^2*psibc*psicc - 
 135.8987153720077952999915337301050543420710763848339436727242`50.*asl^3*
  cf^3*psibc*psicc + 0.009725605109939007813205694666903690942944483888519084\
72484001589389215906716`50.*asl^2*cf*nb*psibc*psicc - 
 0.01591799400530978655463945304303306186237640495642906312298582781124233643\
128`50.*asl^3*ca*cf*nb*psibc*psicc + 0.02832616973914942282411057965532849089\
261267393998433768038309631278130482746`50.*asl^3*cf^2*nb*psibc*psicc + 
 5.09706405926777330833882644331234492256410121582791476914615007433688739`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.053560283366953092357453898450853066690285\
50833196105191252250611913827599865`50.*asl^2*cf*nc*psibc*psicc - 
 0.05351430365606274800909864668558039812827929179633191514386223053097601751\
916`50.*asl^3*ca*cf*nc*psibc*psicc + 0.15723133523076112473769555143134196400\
669331146631454076399472330236939724474`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00005614050586423741725968947458876735079939830988974733264145766164218582\
163`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00015458685441483573979966864034986209\
098161728231422289347684519353550274815`50.*asl^3*cf*nc^2*psibc*psicc - 
 1.52892280850563603021389734020036540296464710112381453708264725258989204343\
824`50.*asl^2*cf*nl*psibc*psicc - 2.96037195708074608533523865004230966901299\
965426854312091142779013737961221665`50.*asl^3*ca*cf*nl*psibc*psicc - 
 15.8484555298020219780982914356561776286949176172620355062488871255205326753\
9505`50.*asl^3*cf^2*nl*psibc*psicc - 0.00160257740439508631815456003835574718\
942493016151158675208524373339059966372`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00882562050654915961205998689949356628019688903023330546177972843941555706\
057`50.*asl^3*cf*nc*nl*psibc*psicc + 0.12596733664784657488924550617049578255\
862295674595020499556032208032410953875`50.*asl^3*cf*nl^2*psibc*psicc + 
 10.8294084462113684015207512936846529495817221207403855948810098710998226296\
3666`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 11.3599936680745845237207340313305\
5155761013946601555503291228347935162193393498`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 8.986026947978618149605904235818961492942159047968074969912084390\
56245783937461`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.01135110627058165464021864114539215927423771667834737961505021863363702219\
664`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.062512148242523523292518186464\
87678251235600120062571941250137447274142250116`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 1.968983353856612436640136598851755081742131294680070108160\
18376265128013850222`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 4.14904381309455959181557115325495141026896295951992287272317921134953501121\
538`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] + 1.163762931002750291954069191944\
13535555987917282724647564992891961933082809117`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.002063837503742119025494298390071301686225039396063159592071861\
85563962443061`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01136584513500427696227603390270486954770109112738649498939183628416568948\
352`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.324447496772820389893025739042\
53936566798184746162792616932131203361788304288`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 6.319697578244090440543057884752974980220235460355647351432158687\
39896479569923`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 2.29807184663421470565202104900108181098917653103841721752547338691836108630\
552`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.20891562242129224596836554990918925554447059373076520177757542349580237040\
255`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 18.5572309185495777455016285031\
0615142190534822305249278323516877431514382654068`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 12.8848446043975920468880763063405079717253183706928259219\
67354267854387700321`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiat3mb525100mc150100qq0.m <==
8.283022222222222222222222222222222222222222222222222222222222222222222222222\
23`50.*asl*cf*psibc*psicc + 2.99552848825756923845069271478999577132265583003\
419807071450107062818871990099`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0884018488041030949648234077166099053935761942495103738122965345564672503\
4676`50.094385325202964 + 0.0480119645643618852215807059253606789684873311976\
9165463474572422493720383028`49.82927345431014*I)*asl^3*ca*cf*psibc*psicc + 
 2.16462634559028432101613145484339495277451233318461627400940258578916229919\
362`50.*asl^3*ca^2*cf*psibc*psicc - 3.447781918116665722552747454019115913993\
23289318663445054337517063751686168175`50.*asl^2*cf^2*psibc*psicc + 
 (0.2357382634776082532395290872442930810495365179986943301669739764247335658\
5333`50.09438532520297 + 0.12803190550496502725754854913429514391596621652717\
774569264284797806997425371`49.82927345431015*I)*asl^3*cf^2*psibc*psicc + 
 20.5626149048565403811890246041786134291664791317955648203086004349065640180\
3616`50.*asl^3*ca*cf^2*psibc*psicc - 39.4278670826356259792099632383665533914\
7520510604616853496507601411056581922002`50.*asl^3*cf^3*psibc*psicc + 
 0.00495216728845266944367255544990769085763667458826208521349108777908247013\
525`50.*asl^2*cf*nb*psibc*psicc - 0.00813908489104218760243349232112863114072\
284850085634813658431698145573336785`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.00691753576098782607384011095339223712251517225461425708012894971477501582\
627`50.*asl^3*cf^2*nb*psibc*psicc + 
 2.9607503390521170627471878878119526258222305361628002141532462779349684`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.056908751359963555581978170872539690757800\
41154490255241997588704311370967565`50.*asl^2*cf*nc*psibc*psicc - 
 0.03988888085216836148925649075229758004629579580486342238811607918746335471\
661`50.*asl^3*ca*cf*nc*psibc*psicc + 0.08914357973025887505841006668694537323\
180519074305272873495610420152426815651`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00006804802627606351333896133659875081798346016583591785059030944814442920\
715`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00039099327449121341287900896036542812\
85362614881155914343687294875739854249`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.53626892275611126653301153151120236788692445207481227935021932851215003274\
858`50.*asl^2*cf*nl*psibc*psicc - 
 1.10969723456409419530940455165472686332062461095670681831427979102041332951\
7`50.*asl^3*ca*cf*nl*psibc*psicc - 4.9010458576339973463729017063895552805885\
1162308463349109559572389186494297348`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00064123778636297782184235666510984895864399529963823890664083717080958774\
117`50.*asl^3*cf*nb*nl*psibc*psicc - 0.00736890327429675002708241825006372945\
388135687771951691737130690718115522009`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.03471973753039685313235330249708722369144323064127566338742093063379816412\
847`50.*asl^3*cf*nl^2*psibc*psicc + 4.833707744824501471145609204952538116444\
73967156935202729271037331229554001309`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 4.68512117347382296239059857230611341946109627359329804832190975500665085543\
101`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] - 4.0240312564549069679384585430164\
2087532751280095660523044320284822609621122299`50.*asl^3*ca*cf^2*psibc*psicc*
  Log[mu] + 0.005779853955151688421251645223778462079491151097930291960777782\
73898958722709`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 
 0.06642026661692268722435148640289180864958792179888560829554829973833297865\
68`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 0.8788559536044548129355653099913\
7056662631630392170036859867459489091787797017`50.*asl^2*cf*nl*psibc*psicc*
  Log[mu] - 1.611255460453245594519249103894314870473738612360154784250820932\
87982175116576`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] + 
 0.52183064270532928338983871914018184937207010795242345470856620387872056392\
243`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0010508825373003069856821173134\
1426583263475474507823497672699420211425445159`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.012076412112167761313518452073253056118106894872524655257556730\
91545258865665`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.11379979984426787232774625807970204995678808891881338468892432175381672088\
011`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 2.8207977638514566671639558811554\
7283146497761764467483939712639183899837052503`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 1.0257446414005296971505294113292628478054464064162453941181550\
1404784334642618`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.09324951285459360883186631012084207707322240058329503612473304868762348588\
658`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 8.28302222222222222222222222222\
222222222222222222222222222222222222222222222223`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 5.94809620484682213077274805669867398262459990855052583447\
64517604023776863283`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiat4mb425100mc150100qq0.m <==
12.99113634974961383649086557893386117727731645853563086177617936761503482372\
821`50.*asl*cf*psibc*psicc + 8.7864514940885782480140594777185385657485785688\
6846811214807765591548210104782`50.*asl^2*ca*cf*psibc*psicc - 
 (0.1615750892604975792719139036783780104255257395171987950469600597092948825\
8493`50.12707046045835 + 0.05455641270997543411751272687042272964162032165483\
893745661143611824553968435`49.65554186202812*I)*asl^3*ca*cf*psibc*psicc + 
 6.31799469463251051717352322783241074359366615200848930736028348368814165954\
801`50.*asl^3*ca^2*cf*psibc*psicc + 3.694583069563425467012542191364220383202\
92909248665987493752249424864265682382`50.*asl^2*cf^2*psibc*psicc + 
 (0.4308669046946602113917704098090080278014019720458634534581730529653179038\
0118`50.127070460458356 + 0.1454837672266011576467006049877939457109875244129\
0383321763383300398822817581`49.65554186202812*I)*asl^3*cf^2*psibc*psicc + 
 55.6869448818485938802992949161058888871759860122027358932764119415870417009\
0961`50.*asl^3*ca*cf^2*psibc*psicc - 104.839636857691222072614028959352774484\
46324139332571153423112265844766361738316`50.*asl^3*cf^3*psibc*psicc + 
 0.00748391499725338972693170456958478118797833456770514533220302245406907702\
556`50.*asl^2*cf*nb*psibc*psicc - 0.00418581822958165933313913382287573861036\
10038828324398820496201261004286112`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.05648349184691939259216423227508539441673122853601535011909825579876117376\
486`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.31132290341896842345436406533603740162760878687893495637421120519306244`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.057763050124628730942493828931484880637126\
06869303209949425673115950785682904`50.*asl^2*cf*nc*psibc*psicc - 
 0.00168393353242638546936787804948193015546654982373392963021287941426538801\
876`50.*asl^3*ca*cf*nc*psibc*psicc - 0.11586552940412435859124962491144336820\
924168161114320438030788769206644629412`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00006655210837243504192761992307174507190271315868668467140060570458814288\
016`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00025683434226788628963052988641747972\
434435054913434026156620668123339674029`50.*asl^3*cf*nc^2*psibc*psicc - 
 1.15809699189793808966324038823367909231680998223477524766974024272056195873\
515`50.*asl^2*cf*nl*psibc*psicc - 2.82459114392416383444857992574899289561989\
965929580844602518703937300953308013`50.*asl^3*ca*cf*nl*psibc*psicc - 
 14.1555168632162093045981869034997209512266482517896342757969256791911064621\
2608`50.*asl^3*cf^2*nl*psibc*psicc - 0.00133430967278025106450306638918347104\
010652887853158182396053719430298812166`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.01029859325484974434988410510844814230291310492849221269694514063855776007\
056`50.*asl^3*cf*nc*nl*psibc*psicc + 0.10323874729164107612131325660140502595\
657669779677158202029004034639829898825`50.*asl^3*cf*nl^2*psibc*psicc + 
 7.58121307695932653476045814911991887597173321513297859063222947315826362837\
473`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 12.11971223356216318281821776258203\
127900789822784594329116995317340643199886038`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 4.312081826687411089798420865663207441685816007675175658108156680\
8916041998361`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00873474848027793205395656445727175762146230836746540458053182012681191815\
283`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.067417349672930278674052121082\
00010187688242789731006191815468139042422311234`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 1.378402377628968460865537845294530704722133311842359743751\
3144390515266613214`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 3.76464877611468555028609860280048150851658956015568695868931364528579386936\
26`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 1.1130842055334368388362996038127\
6698177194960394262572511232949844879567226543`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.001588136087323260373446648083140319567538601521357346711340098\
49092478853947`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01225769994053277794073674928763638215943316870860182423516526251454690600\
401`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.245755814453882013868369590965\
82332228323798703245326299713243831484274578917`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 4.424154298046979280402999224083804564146438878689316609452086156\
35814796560227`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 1.60878338110799246560109062693956529605325050134156967607214662873655020091\
724`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.14625303464618113323646278426723320873211368194014269784220020861433108340\
887`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 12.9911363497496138364908655789\
3386117727731645853563086177617936761503482372821`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 9.15600882620979399881224521111375156067087489531953567668\
346353035754029637051`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiat4mb475100mc100100qq0.m <==
6.113408035357476261171236233019184636213182963304049158258923851249536634908\
84`50.*asl*cf*psibc*psicc + 4.87456853966293430669588587202335836995206648395\
192940772230366576654714324017`50.*asl^2*ca*cf*psibc*psicc - 
 (0.1307493935568351047414563552901208364023862592560018570119203094505173429\
1725`50.141814117959335 + 0.0264368117140371581749148380078121818597144620255\
2087564082591025591250463018`49.44758351271526*I)*asl^3*ca*cf*psibc*psicc + 
 2.99333731686327685736300865891626666196885856714680092080903220514418381856\
226`50.*asl^3*ca^2*cf*psibc*psicc + 1.212797911118685733883406106967265151175\
29859566550272679902380689511419378342`50.*asl^2*cf^2*psibc*psicc + 
 (0.3486650494848936126438836141069888970730300246826716186943318467283420971\
0432`50.14181411795935 + 0.07049816457076575513310623468749915162590523206805\
566837553516847390312097919`49.44758351271526*I)*asl^3*cf^2*psibc*psicc + 
 16.7586033458853899056123419427611762402380273380943891989920663597188426277\
1242`50.*asl^3*ca*cf^2*psibc*psicc - 34.9505203525921591514900065854226991052\
1377819440787815990873028156166758587083`50.*asl^3*cf^3*psibc*psicc + 
 0.00349526958734285191368177270712962443649825461215566773039040906634757542\
758`50.*asl^2*cf*nb*psibc*psicc + 0.00049207963850039562327779932738002396278\
343503654470860086225228882990937232`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.03952543741565277330650447816103162609050416146772644355395136434337663118\
699`50.*asl^3*cf^2*nb*psibc*psicc + 
 1.99837953193148787738570319981981464863611150511839459075460292932238166`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.070488708246142065111707877629929538669711\
0642712266245188387741063975150298`50.*asl^2*cf*nc*psibc*psicc + 
 0.04496362513833515184239832603656175344104494745515702656199223303280822738\
555`50.*asl^3*ca*cf*nc*psibc*psicc - 0.17515451965094114729697818916808659086\
119531641983140265772077690811656808345`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00008060219005794432434261967228208337861289899943318278722995182624754719\
33`50.*asl^3*cf*nb*nc*psibc*psicc + 0.000812747646071230771224806261683443117\
61053838470802273041717950781298630256`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.47530095005185280541199221228397165356713102485078536878712972302518862653\
233`50.*asl^2*cf*nl*psibc*psicc - 1.32661144411082195758356701841213559337749\
547593844515950105721870877090058981`50.*asl^3*ca*cf*nl*psibc*psicc - 
 5.28574727033477154450719836893489061956143812891095832827691800416951966812\
638`50.*asl^3*cf^2*nl*psibc*psicc - 0.000543495525226875078001073579779399127\
50003426464924980367834117292331694981`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.01096061306673769736862182499741642465767734036961233538112923799934093784\
22`50.*asl^3*cf*nc*nl*psibc*psicc + 0.036953364115991633610265763792184413972\
92679361035232211390411055512279091587`50.*asl^3*cf*nl^2*psibc*psicc + 
 3.56759006253780094459707123610602561790169177314626126151017647374119345206\
573`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 6.566794105029630323537861101740831\
27923158960364806027119053407721956046259699`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 1.415500405191135746803313693233766539719764701744035750876341083\
45016780045166`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00407945583660548332748141925823545013961035409717453698338085548966952658\
471`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.082269926563263661602968622462\
52711804144935596319877418014319156705946268988`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 0.648652738643236535381285679292004657800307595117502047547\
30487395312752515228`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 1.84724726378457322367961650106136221295923696178399562740495197516702000853\
236`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.412218144592501507972967200216\
38662720577769496047478482308386001920975997352`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.000741719243019178786814803501497354570838246199486278682603316\
02363512911606`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01495816846604793847326702226591402146208170108421796429435370046841940791\
81`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.1008619942093685609146935682625\
6574137671603968154185054480646801468528415218`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 2.081931842387521781672903330559990890896030850205405714244690803\
96192833464034`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 0.75706612450455337515378302929454214214401121825651117285616547908341216183\
136`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.06882419313677757955943482084495837655854647438695556059123741178249928836\
378`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 6.11340803535747626117123623301\
918463621318296330404915825892385124953663490884`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 4.50897549173656330415937744848705457888313210998575270305\
108403773634696355438`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiat4mb475100mc150100qq0.m <==
7.978043704358121274684968501503421069369191945938286722057177673015995751860\
62`50.*asl*cf*psibc*psicc + 5.12733478578513336632418790170239947337171186409\
661138406954436598044623091446`50.*asl^2*ca*cf*psibc*psicc - 
 (0.1174100794969600708921687808707730557618835574120235656464202707056371820\
1902`50.13122893727395 + 0.03578198125666717603330634710964457861452392954832\
340970227834581960827475292`49.615187939050514*I)*asl^3*ca*cf*psibc*psicc + 
 3.15444409515020175712406370732815297781039948107610690619451213644413449511\
451`50.*asl^3*ca^2*cf*psibc*psicc + 2.103393445849794402648447924370492710425\
49884189877000816021291808879237563346`50.*asl^2*cf^2*psibc*psicc + 
 (0.3130935453252268557124500823220614820316894864320628417263162100362275007\
2162`50.13122893727395 + 0.09541861668444580275548359229238554297206381212886\
242587273762948150165424059`49.61518793905052*I)*asl^3*cf^2*psibc*psicc + 
 31.1795251671161793405776110262704734712343950633913472232265313512787568471\
148`50.*asl^3*ca*cf^2*psibc*psicc - 57.29628962750149557604260978992350618551\
585551042592000376087247816738076523205`50.*asl^3*cf^3*psibc*psicc + 
 0.00472700211541302931716798416921110759961910044087320652506047528358506972\
419`50.*asl^2*cf*nb*psibc*psicc - 0.00253367264185740418434368510053586520097\
064072458502715707955785962930732472`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.03883855235897307145924674215793047018010315756147396717492596914836365665\
483`50.*asl^3*cf^2*nb*psibc*psicc + 
 2.80075540159215001992570377489799629193968165046491230474019181443075299`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.045027094820830144690125955101235648579676\
1555584456886318536895653584552789`50.*asl^2*cf*nc*psibc*psicc + 
 0.00043513699182878740998107399377776359736052717182825159402616055617276068\
666`50.*asl^3*ca*cf*nc*psibc*psicc - 0.09514150231123876679136717075289864725\
599858491942061360632387782112423033391`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00005335723401783284337441171027228862977846255790729918875023991376511598\
216`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00025412737046006791615746107524500372\
117613042613742305504647542684846720975`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.60508441498319667573842585841915814237030183814397772213201699030104587412\
339`50.*asl^2*cf*nl*psibc*psicc - 1.51040902947800560471206770970685475853795\
040532312635710044044048068475984597`50.*asl^3*ca*cf*nl*psibc*psicc - 
 8.06744387781356694483407009291413470325249658698482654636189928003237957954\
371`50.*asl^3*cf^2*nl*psibc*psicc - 0.000717026733775996049490800703718727193\
2053474647231151660934161476731271379`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00683004363918734959896862904249965831417775722278923210871247131388546672\
414`50.*asl^3*cf*nc*nl*psibc*psicc + 0.04589184552292627043776677435894765805\
554933482533266663429107849731914374585`50.*asl^3*cf*nl^2*psibc*psicc + 
 4.65573200308982570951810505262168821557988393931061643374022201072857279384\
892`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 7.129453468635483976688204260428961\
60357744505297144570497261738458934263387962`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 2.454946737276657518954906463849679392899378880390007391043212917\
54116838553899`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00551705551960808335938689314227535586271152238198244812686850933268856267\
2`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.05255275456788571051270621680012\
58087675068835870665868155877605334184428161`50.*asl^3*ca*cf*nc*psibc*psicc*
  Log[mu] - 0.846496727834513765366928191385761493741797079874657533407313220\
46844490000883`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 2.13108053572916710388463906778284037459336980735888195494548661997725719930\
496`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.648440160051086028087846415129\
58414317436879597843432138893710340697170783611`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.001003101003565106065343071480413701065947549523996809069831285\
47304988349189`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.00955504628507012918412840305456832886681943337946665155062913094441863724\
074`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.128402900843257931157784147259\
51023669911173938418267797303236647050360364246`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 2.716936794010549331291274891776303853368032104978932197429622953\
02824746345998`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 0.98797701600383612046955450610047412849746621999233898059786638473366412840\
721`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.08981609236398510186086859146367946622704238363566718009644126790896300135\
747`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 7.97804370435812127468496850150\
342106936919194593828672205717767301599575186062`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 5.67823963918182018190244824813670155577236621432247660297\
88285891412513764576`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiat4mb475100mc150100qq1.m <==
9.733901757451078718709786209211807815893608918276876717018029455295392997090\
48`50.*asl*cf*psibc*psicc + 6.42918797518581757926665917685815226420601655340\
842332919602347234293315040556`50.*asl^2*ca*cf*psibc*psicc - 
 (0.1345279263962026331852569766678029911257086978328847860291501026716064729\
9623`50.1295169382208 + 0.042865559822996696908454835640661804499073233463205\
74769669225444898132163151`49.63281299013209*I)*asl^3*ca*cf*psibc*psicc + 
 4.19830377176552694011549006203646161231164410732864134728446561812029889112\
227`50.*asl^3*ca^2*cf*psibc*psicc + 2.742563459664873566546798734628224399692\
88317464082140225257762177577859905543`50.*asl^2*cf^2*psibc*psicc + 
 (0.3587411370565403551606852711141413096685565275543594465881371837312052397\
5892`50.1295169382208 + 0.114308159527991191755879561708431478664195289235215\
32716676604543918743852831`49.63281299013209*I)*asl^3*cf^2*psibc*psicc + 
 39.8081786170154837009690269267325847211945105294797456136194851752924444115\
8601`50.*asl^3*ca*cf^2*psibc*psicc - 73.8944895811291141200402196644518215171\
3023891305368400835345548299803463398332`50.*asl^3*cf^3*psibc*psicc + 
 0.00522427553095905684920229767658726104739388412508783697430148610759561563\
241`50.*asl^2*cf*nb*psibc*psicc - 0.00273908704293958403505605394384596594858\
204306531888778233882066435733793344`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.04609225219119965693754174486093157051168659507295554138421023343858567362\
84`50.*asl^3*cf^2*nb*psibc*psicc + 
 2.80391722697276324782425546900046025837859853380977845226971509332786187`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.049994740668342292683822578362462735809403\
46238554733472538129856548785589196`50.*asl^2*cf*nc*psibc*psicc + 
 0.00098427715105103511796568274143088135919834639792326595641359207289330883\
529`50.*asl^3*ca*cf*nc*psibc*psicc - 0.11195987858922598029227542648630439200\
597219075406782379673763066490471964533`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00005366528384166855939575726140861093714759629600600737634982117563026684\
794`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00025678028777941061676396139712153883\
939671729169290155571044932496016411279`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.78961670669017762840900003322751368441363894008310766162716124265430031260\
415`50.*asl^2*cf*nl*psibc*psicc - 1.95412105021758399497615219343353833100864\
569714991060001173960552759513281159`50.*asl^3*ca*cf*nl*psibc*psicc - 
 10.2516156467136364492833387102002389210150053057172702508712522591881529862\
6194`50.*asl^3*cf^2*nl*psibc*psicc - 0.00084758924887242517708915201636974008\
732833355345657148918306307433906645189`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00811117339419363575274770799779578273401305869463487714217847427041515338\
179`50.*asl^3*cf*nc*nl*psibc*psicc + 0.06405391784512014654031192385584327831\
599595218360897873804789236447092409893`50.*asl^3*cf*nl^2*psibc*psicc + 
 5.68039479432049690672590022674732099300171152935411662027658169481378535351\
538`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 8.900926473655006482757893082875147\
70764876455980282278831467968513997954783485`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 3.200945229891746638248475130003580869817462303531003650432455611\
9300481631818`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00609744134872524653639144696762105785953682019375296781586147446186176917\
884`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.058350674110403275164510339918\
40862639820564927087342541702593860714315399528`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 1.032799053512817619404709132135876544182129368973475749141\
19667178432460973005`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 2.69684402968807533072035661191877573344081622353473184524974657377937549528\
308`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.828552653679293169457596874924\
41851318704246898985222461999679157113063609595`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.001108625699768226642980263085022010519915785489773266583559898\
74942339184879`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01060921347461877730263824362152884116331011804924971392014139646031945846\
681`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.167561869356913375332431547212\
30431380932854225282660257113202549959324728949`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 3.314897337508449718100307667308428995516440896676632177038113478\
96238357458452`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 1.20541721363943626112738460629397418018779668970059351694253261855047766048\
425`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.10958338305813056919339860057217947092616333542732668335830064945237254539\
051`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 9.73390175745107871870978620921\
180781589360891827687671701802945529539299709048`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 6.92794234416984776006304517130301734949867792076826238872\
563216431557437579586`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiat4mb475100mc150100qq10.m <==
2813.0976079033617497071282144622124587932529773820173712182105`50.*asl*cf*
  psibc*psicc + 
 3742.0397534330538172690359644603873878744734456103233610611286`50.*asl^2*ca*
  cf*psibc*psicc - (3.2300506942403798716179644923751413948503341589393590324\
8011067389089519145466`50.09205972662094 + 1.79525822591161727287647922685188\
767952040652144968195264901847093806780076562`49.83697731352378*I)*asl^3*ca*
  cf*psibc*psicc + 
 5600.0345861705667690470160940578773274119899349687603867523892`50.*asl^3*
  ca^2*cf*psibc*psicc + 
 4541.6905833134269752838506972855828262332184573263509783384953`50.*asl^2*
  cf^2*psibc*psicc + (8.61346851797434632431457197966704371960089109050495734\
413637271452870153891734`50.092059726620946 + 4.78735526909764606100394460493\
836714538775072386581854028391037590335194429254`49.83697731352378*I)*asl^3*
  cf^2*psibc*psicc + 
 52375.533948118139668103030681874697177614950392797179744160586`50.*asl^3*ca*
  cf^2*psibc*psicc - 
 231252.3729011356981747122717002323442610714354830011385204406164`50.*asl^3*
  cf^3*psibc*psicc + 0.089267024528999861149730395700852811016337695953467710\
96144568636625586278367`50.*asl^2*cf*nb*psibc*psicc + 
 0.10856973257787007370154237557560229534359257731814971241162296171101144042\
308`50.*asl^3*ca*cf*nb*psibc*psicc - 10.9598793013835124019271164710051220853\
3353206370466170398915130421417513515794`50.*asl^3*cf^2*nb*psibc*psicc + 
 2.83267869762975106668285386725856955418054578580369058974483266622687295`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.892571316648334780319782395896350858965076\
91950104982373193212381300549119626`50.*asl^2*cf*nc*psibc*psicc + 
 1.75391450030957475779305591419904729756666851789416859468389418734259772238\
539`50.*asl^3*ca*cf*nc*psibc*psicc - 31.3658160136845245695633020028295344924\
1214231582728019522275929336853989478712`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00005664729541788850060018675533060181140971570878632176559265131252824298\
081`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00028320508789494884698851265577118418\
728802548344383746622479114232654724169`50.*asl^3*cf*nc^2*psibc*psicc - 
 651.0264669238567681531961864480913564778496132053009847611503`50.*asl^2*cf*
  nl*psibc*psicc - 
 2134.0732022976319348097545781987572488180959304646233911425321`50.*asl^3*ca*
  cf*nl*psibc*psicc - 
 12159.7320735868806969052961100538456192369309957362879737663166`50.*asl^3*
  cf^2*nl*psibc*psicc - 0.041317582033873364496392146830200908831961656454741\
01862150939326521728525984`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.41313003084043892900240812136242720170129295287977213180505845547004260736\
49`50.*asl^3*cf*nc*nl*psibc*psicc + 
 150.6650389394947636380930073340361564592244364752033749771698`50.*asl^3*cf*
  nl^2*psibc*psicc + 
 1641.6340955586236060437851655299757669774946319833397032599322`50.*asl^2*ca*
  cf*psibc*psicc*Log[mu] + 
 4771.2576134285966656766425325226660460216625893805084013360009`50.*asl^3*
  ca^2*cf*psibc*psicc*Log[mu] + 
 5300.7717130737996183181430388753945920261473450396189156916325`50.*asl^3*ca*
  cf^2*psibc*psicc*Log[mu] + 0.1041867801985691848968157926313697232259795480\
2902819619878275641280918828101`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 
 1.04175233878190796821709648152161648516910275657734411755531668917028825463\
591`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 298.4789264652042920079609391872683212686353876333344915018059`50.*asl^2*cf*
  nl*psibc*psicc*Log[mu] - 
 1672.6830788898627536560653554727282597159235383415864401444732`50.*asl^3*ca*
  cf*nl*psibc*psicc*Log[mu] - 
 1035.0332699378766059485789016357678086108554079597333612432369`50.*asl^3*
  cf^2*nl*psibc*psicc*Log[mu] - 0.0189430509451943972539665077511581314956326\
4509342484672493901541045711863101`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.18940951614216508513038117845847572457620050119587862037906505045322740008\
497`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 138.1521070594454733973120952892605100503085914209108130736268`50.*asl^3*cf*
  nl^2*psibc*psicc*Log[mu] + 
 958.00533053994196853098891585213597970425141913954712912054`50.*asl^3*ca^2*
  cf*psibc*psicc*Log[mu]^2 - 
 348.3655747417970794658141512189585380742732433234715264824595`50.*asl^3*ca*
  cf*nl*psibc*psicc*Log[mu]^2 + 31.669597703799734496892195565359867097661203\
93849741149054888769173566561785881`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 
 2813.0976079033617497071282144622124587932529773820173712182105`50.*asl^3*ca*
  cf^2*psibc*psicc*Log[muf] - 
 2002.1753374650860026582200545065720140051179191020278303417077`50.*asl^3*
  cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiat4mb475100mc150100qq1100.m <==
7.993171539225594962593164852127798958659867480434080846201742901526772291903\
87`50.*asl*cf*psibc*psicc + 5.13839843708072874207557177403214918874607292297\
843831708225268369594641820595`50.*asl^2*ca*cf*psibc*psicc - 
 (0.1175641033343848025256200183424551429963145138669477905375079188787096185\
0933`50.13121282252814 + 0.03584456209075340015372831647533151981594643167024\
761050755697702996121626401`49.61536136572754*I)*asl^3*ca*cf*psibc*psicc + 
 3.16312855619544618947289845541090404197512859585047501614269852938103076349\
454`50.*asl^3*ca^2*cf*psibc*psicc + 2.108698274107047663705013297971623776510\
12144865460121407801761686957588711563`50.*asl^2*cf^2*psibc*psicc + 
 (0.3135042755583594734016533822465470479901720369767109658040376923523160381\
611`50.13121282252815 + 0.095585498908675733743275510600884052842523817787326\
96135362360045036739607053`49.61536136572754*I)*asl^3*cf^2*psibc*psicc + 
 31.2519589714419361853686120871440618951470208616431314418934133813958968458\
5663`50.*asl^3*ca*cf^2*psibc*psicc - 57.4344332624944059335024853311252194605\
3403706192568234255985803617819358856889`50.*asl^3*cf^3*psibc*psicc + 
 0.00473150830382107498760516095577197767088725883243241796972889845071036773\
549`50.*asl^2*cf*nb*psibc*psicc - 0.00253557974328165543830603529305221829872\
355030123522402938626836279977921804`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.03890147363786273818791314673253094916745948932877022866033613320903076857\
555`50.*asl^3*cf^2*nb*psibc*psicc + 
 2.80078698665044909111492239454525845623831563658348465791634377122437808`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.045072094399378729967118210002953194034754\
93412265597606177807372741741209346`50.*asl^2*cf*nc*psibc*psicc + 
 0.00043962398900171779226347892111881414305742871044769263893053323622404954\
834`50.*asl^3*ca*cf*nc*psibc*psicc - 0.09528721949550810051867171332265612996\
352112810808471247003856318511396320891`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00005336029331404266802493111932859773350666726595074343291235391594240196\
407`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00025415364646901164102396158589661512\
104872587232900729611330057439743931718`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.60663342456079440906345713772348558302770965566373130919747010504033492366\
978`50.*asl^2*cf*nl*psibc*psicc - 1.51412658439087590365125522109547561043498\
992098936864726294825629645944380752`50.*asl^3*ca*cf*nl*psibc*psicc - 
 8.08582702538540703982306167002624212621271999759401359765280424295429358466\
521`50.*asl^3*cf^2*nl*psibc*psicc - 0.000718185784353352624510411584181451512\
01867304698501631454151465422556035639`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00684139927272761320133813595751979542770224790468838982110417283522723620\
34`50.*asl^3*cf*nc*nl*psibc*psicc + 0.046039811605245557310195981540391617750\
40215045578051487785206797472928912279`50.*asl^3*cf*nl^2*psibc*psicc + 
 4.66456012531375904718275389026343240102079070830550558752441373073290255762\
937`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 7.144537681470154592826252834032345\
53221613062295678766219830025402533759418342`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 2.461138194632223940163640903872458672214277802895427414253500199\
60230833146665`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00552231485544547171824211282061245432493781426110307270656970903054262489\
203`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.052605275207214812514423378451\
97668885481635460978802736144719029215596869572`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 0.848101840966138008578682525502442254731052856055546470458\
98431467870955593261`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 2.13587487490367515381355584011078971499837306428132908547581696213729334446\
129`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.649949072103959488357014687258\
6256853652140268092323034844938793242518301809`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.001004057246444631221498565967384082604534148047473285143076850\
58779890604107`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.00956459549222087500262243244581394342814842811087078576636524400470599741\
509`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.128731610884819755263806966250\
93042440860507325317462132910683899840009672062`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 2.722088604741130156399853030344401904497420619857353746810772779\
65103791017675`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 0.98985040172404732959994655648887341981724386176262930244742848884331571020\
375`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.08998640015673157541817695968080667452884035106932993658690883750908020517\
801`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 7.99317153922559496259316485212\
779895865986748043408084620174290152677229190387`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 5.68900662351816345470964186408775877884351634807428314093\
665381444665473255771`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiat4mb475100mc150100qq12.m <==
8.790590881531279724018262619939015051975367121945272445842176286370504790281\
66`50.*asl*cf*psibc*psicc + 5.72546207193949578631348800290362543275309767180\
60781998139636828954241454399`50.*asl^2*ca*cf*psibc*psicc - 
 (0.1255144216908022209147188673137921023771267952381227775335239486578769800\
5309`50.130399028861206 + 0.0391041251860760030604665222693168467914838684349\
3477391879198099826145572197`49.623927974009604*I)*asl^3*ca*cf*psibc*psicc + 
 3.62874682218941236482962157598625633805852633901356275278403966311267084778\
142`50.*asl^3*ca^2*cf*psibc*psicc + 2.393428733424301909046268136674620453354\
35064253666290972659327979381395713451`50.*asl^2*cf^2*psibc*psicc + 
 (0.3347051245088059224392503128367789396723381206349940688420362736253493387\
0799`50.1303990288612 + 0.104277667162869341494577392718178258110623649159826\
0637838449632988794684882`49.6239279740096*I)*asl^3*cf^2*psibc*psicc + 
 35.1181712817537340474978932068290497604468620788275121774756086056916253849\
2067`50.*asl^3*ca*cf^2*psibc*psicc - 64.8379098707876953241981130626598567903\
5921296698308546703237161509463453307586`50.*asl^3*cf^3*psibc*psicc + 
 0.00496328365888487066980009320873787818018397643250770102158148609880109733\
87`50.*asl^2*cf*nb*psibc*psicc - 0.002632545757619271355506925343028189889627\
11532861438084011627560633880064166`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.04220704328638418132290231740107764502840573745212687467700292736104382774\
147`50.*asl^3*cf^2*nb*psibc*psicc + 
 2.80233547557185709237185766329018877153605077344801249512598743474741052`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.047387061886974301615691079085888825625866\
76243810322024637630438301862847913`50.*asl^2*cf*nc*psibc*psicc + 
 0.00068243645862852235377019238820747829947597215356185581544328435688323163\
555`50.*asl^3*ca*cf*nc*psibc*psicc - 0.10294620510758424014177224865267425639\
980808564068660880649394055590560269175`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00005351072142381757029283273782421302076390459433176789931079228084313700\
592`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00025544740558882328808623620637575002\
809817655982621306627125960903875401448`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.68932660419975728096625501523913704005044389937059835403435229646797519120\
744`50.*asl^2*cf*nl*psibc*psicc - 1.71275380725923755476406768283247188035019\
986465321413321597091545800770695927`50.*asl^3*ca*cf*nl*psibc*psicc - 
 9.06580577693393383122078801357780963671390724804544324438441919816127545936\
201`50.*asl^3*cf^2*nl*psibc*psicc - 0.000778405801468325383772671951992304344\
93628464998630821396598309085096171634`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00743184682207884064972165788714451599455150620575575496378141560895575738\
28`50.*asl^3*cf*nc*nl*psibc*psicc + 0.054054519617775254987539715044211182156\
85661398122905034490060402649175879122`50.*asl^3*cf*nl^2*psibc*psicc + 
 5.12990863547889788548075299594645411539589773506618247614114042258770500136\
729`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 7.944181181847539594934356255622321\
48302359747947350794807564709821230668001267`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 2.793457434992780616470449619413529475280327648138164914740460740\
13734826809631`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00579282827404420812466819513394881511024472666644666805829275499421247311\
453`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.055307157678032460781639664171\
21505566277107485506562636680852640758623363562`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 0.932710660996163251905591453808446202799254133648396813843\
84371319776454570313`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 2.39063263480560868319256535141908444858534020101325799710331799065305094141\
771`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.730569620074941870409410685717\
4119566848888564571423029024974596694677482621`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.001053241504371674204485126387990693656408132121172121540522177\
21921636568902`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01005584685055135650575266621294819193868564997364829590252904500317364931\
066`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.146279648617522440551173917009\
11620982944427483233868408356890926001136342445`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 2.993651162136310306354311260523244255856038152474954055690437491\
47095220379753`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 1.08860042259502192958338591291754336576583205544543781637273652726667180307\
58`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 0.09896367478136562996212599208\
341303325143927776776707421528721511633767659607`50.*asl^3*cf*nl^2*psibc*
  psicc*Log[mu]^2 - 8.7905908815312797240182626199390150519753671219452724458\
4217628637050479028166`50.*asl^3*ca*cf^2*psibc*psicc*Log[muf] - 
 6.25655655008186282224126478203126164632593462625918190878740493555276727606\
98`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiat4mb475100mc150100qq14.m <==
8.369546602026530825574926919061127976574967536012613666434345326685394110886\
72`50.*asl*cf*psibc*psicc + 5.41455258497121993747076530233808372681051538990\
569061288213371314916052565371`50.*asl^2*ca*cf*psibc*psicc - 
 (0.1213569783171887153805847954952307900207045880034506403342296769881226176\
8327`50.13082023195437 + 0.03739252679823042562671983860972081792823579967392\
427628875110228511338626682`49.61954029116944*I)*asl^3*ca*cf*psibc*psicc + 
 3.38100429878294412508522463580324451352217268509060532752098140673509649169\
293`50.*asl^3*ca^2*cf*psibc*psicc + 2.241854950764542076637315209602614166949\
41853841976554131675236361245030232825`50.*asl^2*cf^2*psibc*psicc + 
 (0.3236186088458365743482261213206154400552122346758687126068575066381190508\
9167`50.13082023195437 + 0.09971340479528113500458623629258884780862879913046\
473677015146816241478456524`49.619540291169436*I)*asl^3*cf^2*psibc*psicc + 
 33.0651427953818913344488260419072696507223811151648839966528414084833544837\
8691`50.*asl^3*ca*cf^2*psibc*psicc - 60.8992799785093418371495979707888031357\
9521412555137601095829032070964877640773`50.*asl^3*cf^3*psibc*psicc + 
 0.00484227873551392149072133805187999477608902166019449946914822785758523098\
109`50.*asl^2*cf*nb*psibc*psicc - 0.00258219749123765484760070011196290745232\
113993752336601858578132515354689379`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.04046432476631186966781621143179304559528491566722898588934053994894059703\
234`50.*asl^3*cf^2*nb*psibc*psicc + 
 2.8015452290728490204313441470913686639150486977895490283268139914599408`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.046178366959671000764653903512955428425246\
1435533787199914787127034731317278`50.*asl^2*cf*nc*psibc*psicc + 
 0.00055272163736311978029872251393088179986473783423213006782273475622311042\
251`50.*asl^3*ca*cf*nc*psibc*psicc - 0.09890736529850230547096637347286403990\
361236685575903732261670496724908039421`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00005343384415003576863681873945407020381993180628427362568504624054750009\
767`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00025478579383806801214655310618605165\
992090396142287450573866649647647377347`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.64541312219644432360746641285427053444120541237593767172646149243986498357\
177`50.*asl^2*cf*nl*psibc*psicc - 1.60723286848672631217111485191469117998440\
353345194491184382001456079222532271`50.*asl^3*ca*cf*nl*psibc*psicc - 
 8.54571539118205760825392538899935099716687430813460681684019572513005794671\
692`50.*asl^3*cf^2*nl*psibc*psicc - 0.000746819483979398397039595265797698430\
31149041986993493284213761828958998845`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00712204027638913431189336625866026926182997183128173779292084240554219359\
298`50.*asl^3*cf*nc*nl*psibc*psicc + 0.04977068867774755416504740574041999684\
327796928088030003140099371552442785542`50.*asl^3*cf*nl^2*psibc*psicc + 
 4.88420061488516114194845173215529980257766997945456440639318644238368783619\
62`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 7.5208714509255399549481588721684383\
0207022854029791501452433339010854011089125`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 2.616550178800906436542340374331527718418532668628785950242422509\
54466011905741`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00565159904162929592622458684132906450118590331625506677672201885815518747\
542`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.053896446013982718391440382790\
04831262587508039772292881662194275000880611193`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 0.888036475433665662172445769482781782286849087173557164798\
7611713424886974902`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 2.25562728219903228270544751604169990896838728562985588170324300010391208486\
751`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.687739488212377905342265840026\
73638144060573471087796038525833385088357504236`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.001027563462114417441131743062059829909306527875682739310291572\
6626924184703`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.00979935382072413061662552414364514775015910552685871485978653796305275068\
606`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.136960918311916782267074304751\
19869726004906004917180312238927346149998226763`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 2.850263793341976104720297600882388038789508354464767515466414723\
65905994676793`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 1.03645956121526403808010821850268655955982121980536983059056128234685221250\
827`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.09422359647411491255273711077297150541452920180048816641816197990929619522\
669`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 8.36954660202653082557492691906\
112797657496753601261366643434532668539411088672`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 5.95688530154901620625586131919310681852762356096471090019\
020471384621783518844`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiat4mb475100mc150100qq2.m <==
12.14027951623274024861619614105382328106204332505426006013506588092119210767\
175`50.*asl*cf*psibc*psicc + 8.2644624614760427101934993349998975145035059065\
8746952638056793405745515987654`50.*asl^2*ca*cf*psibc*psicc - 
 (0.1559278610020761039828294560677178101152315785841640896312098995177536850\
1478`50.127576733567594 + 0.0520471464314575240095994775409143613406961658274\
231223095735737263502828001`49.65104993583677*I)*asl^3*ca*cf*psibc*psicc + 
 5.73267163830168574324509545502185434077456265486569191052654584851896801271\
186`50.*asl^3*ca^2*cf*psibc*psicc + 3.687652991367007364058946935770170225644\
40442256097680439346574832289215089468`50.*asl^2*cf^2*psibc*psicc + 
 (0.4158076293388696106208785495139141603072842095577709057258627436900336097\
0973`50.127576733567594 + 0.1387923904838867306922652734424382969085231088731\
2832615880956143147238336283`49.65104993583677*I)*asl^3*cf^2*psibc*psicc + 
 52.2916652873724724254938002802684709779158107244929983050852897367973457767\
9036`50.*asl^3*ca*cf^2*psibc*psicc - 98.3677224190696575164448028531011743729\
8449935720812442094169493675078983503354`50.*asl^3*cf^3*psibc*psicc + 
 0.00583770553456992056968809439662468421898476718167956877187184014334841048\
3`50.*asl^2*cf*nb*psibc*psicc - 0.0029784210654639043035326035907787315093471\
4469007179599587448323026512562991`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.05590702499238273583470065038619954857703598819959529934525589150346162467\
052`50.*asl^3*cf^2*nb*psibc*psicc + 
 2.80708577284251057625185069788652625678747497485127408019083967109933144`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.056126862915971159813788950357867024410194\
56367724535941288397287977532513967`50.*asl^2*cf*nc*psibc*psicc + 
 0.00181368853868350911901745202610532704414629715470006908613380957893022765\
263`50.*asl^3*ca*cf*nc*psibc*psicc - 0.13480315101560598996746747605295673343\
092644342486466576008007083686019667925`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00005397768607296219031783549972890962938251764765618554171576697359965453\
366`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00025948535505925215623769906306946472\
989007520616701671688063543215358154992`50.*asl^3*cf*nc^2*psibc*psicc - 
 1.05596384718967241254789626270611610649637119657221094235429132900322910821\
008`50.*asl^2*cf*nl*psibc*psicc - 2.59783842439834099338624554143989072129571\
482089789584460728987298319627020682`50.*asl^3*ca*cf*nl*psibc*psicc - 
 13.3947763414584208865231437871211510557582544501070465619930078959472436271\
1876`50.*asl^3*cf^2*nl*psibc*psicc - 0.00101552950025614866799496946270815694\
498564498583389447334810161659453619162`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00976385066195374420253676512704913396446361700514152086765585188259838364\
087`50.*asl^3*cf*nc*nl*psibc*psicc + 0.09184793851580353661427325825516976025\
152255815971241858494705386807344214823`50.*asl^3*cf*nl^2*psibc*psicc + 
 7.08468015026098950874029508273898647371607785127873173658982902093323572595\
459`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 11.38834933140888152470863337193991\
496280922290899721742343075111565472219248847`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 4.303993481213606832286665857818675415471352401026392286453748747\
2386224062145`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00681339774237259975201767424287915408131681679541394693001128520173431346\
026`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.065507696270998671382914841948\
44496500388965300045877714673955092684962240124`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 1.288123663683816274316417287770724813402923245687042133925\
423458351497404719`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 3.49875520867559215160943241356701450367695832900473634095309236186463147340\
089`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 1.090061141894947137218631747855\
27698627814687189917317776371778807483621711007`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.001238799589522290864003213498705300742057603053711628101074263\
71904162165228`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01191049023109066752416633489971726636434357327281068671670072848353232707\
156`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.224082488008761567073373501553\
02141793582370892527042723787091132703236037005`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 4.134393509176583699238643624275295133254002075246591846407993044\
3752724427092`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 1.50341582151875770881405222700919823027418257281694249230539507490858737924\
703`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.13667416559261433716491383881901802093401659752881295384594064164476471389\
241`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 12.1402795162327402486161961410\
5382328106204332505426006013506588092119210767175`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 8.64064160768671565961510066679270782324122496921861869346\
679755631430979610024`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiat4mb475100mc150100qq25249211000000.m <==
13.77778317578630725847308434675777410055470402056013627781722634629346197008\
592`50.*asl*cf*psibc*psicc + 9.5421605976512915691226430867626752160418082575\
3776522450936690058551676301012`50.*asl^2*ca*cf*psibc*psicc - 
 (0.1694193233614967132980564448440135526311966930872547679655880513216510027\
6929`50.1264520622117 + 0.057996615545077456452522782308456965438983983252917\
57750267072839816287659752`49.660891769898605*I)*asl^3*ca*cf*psibc*psicc + 
 6.83558159589756360476903430831513276420024648253087099983707381548558042494\
475`50.*asl^3*ca^2*cf*psibc*psicc + 4.370805765363694159103048494531305164139\
25341527002431554015859736598327159813`50.*asl^2*cf^2*psibc*psicc + 
 (0.4517848622973245687948171862507028070165245148993460478856410431841099588\
3543`50.1264520622117 + 0.154657641453539883873394086155885241170623955341113\
54000713032805481284250203`49.6608917698986*I)*asl^3*cf^2*psibc*psicc + 
 61.1717929691489139620131275746784762199936707868106228711719440057361966590\
6288`50.*asl^3*ca*cf^2*psibc*psicc - 116.069187025398459270074470313889696984\
94447150571365591545085117253772174182108`50.*asl^3*cf^3*psibc*psicc + 
 0.00622080155623314245831354271604937377437179099130798897908213969477038944\
588`50.*asl^2*cf*nb*psibc*psicc - 0.00311998205267461423350547697839935482596\
775215920409104556819494922426496053`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.06252512392682652066398595070891226086409893591961723926138459060317598623\
013`50.*asl^3*cf^2*nb*psibc*psicc + 
 2.80875170615567081002119160085588021407251364357742823130333459509020823`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.059958247651783076804643047536313035710201\
66359851539251689409554407115325959`50.*asl^2*cf*nc*psibc*psicc + 
 0.00241798614274030635618146079210148512089125847591364504286687367548398245\
642`50.*asl^3*ca*cf*nc*psibc*psicc - 0.15027397623494652607604838637787510079\
204012516727755114160838282035128014052`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00005414345044371590345820115686847748019315532721107766452568076138065435\
834`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00026092669739429124726925855104227116\
968979376264596156703857490816581208581`50.*asl^3*cf*nc^2*psibc*psicc - 
 1.24463625369684817764721681073429349072753071820144186975036096098031105864\
683`50.*asl^2*cf*nl*psibc*psicc - 3.05622994621528433342828133033694506526387\
636226905448192593574925026295799181`50.*asl^3*ca*cf*nl*psibc*psicc - 
 15.6211932191919723557223638029096299446851166304410007803164030278324174692\
7988`50.*asl^3*cf^2*nl*psibc*psicc - 0.00112393046764573780706665334744287585\
560861361224902950972145029698686188269`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.01083283250772803160747706010615662896015791183887616861567289464084801228\
588`50.*asl^3*cf*nc*nl*psibc*psicc + 0.11243604172397028183291014525198407997\
333363489439785748736210001654908699158`50.*asl^3*cf*nl^2*psibc*psicc + 
 8.04027509000738998430594472410670987186968395881070294372600419668275255347\
197`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 13.11464170461044804324257168551637\
888759723144472408020805628323541904629294964`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 5.101325847582703064701087325835227690180142200242726909198554387\
18016841098469`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00726052299623390468978634764984353769460259964397869365582033517265880791\
605`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.069979444281334886740068576810\
70911319800702723583703127978277587316232260016`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 1.461868198183161815328353586201219976703578901601945989768\
36439939686410063125`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 4.05922833284782042339222586510102663705708454159521334028057227280481489865\
076`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 1.276509115304121412200580809778\
66612271426723893595698212798446313071762933077`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.001320095090224346307233881390880643217200472662541579795202404\
8104471262819`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01272353532387907031637610487467438421781945949742491477493098819048604640\
691`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.264120016169642236582258832163\
18524984266198520574085627837721538651322169999`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 4.692048256108802605871817423871510184940356389545644599748584429\
33285269144462`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 1.70619936585774640213520633595327643088740232347114348854411582476443912493\
548`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.15510903325979512746683693963211603917158202940646758986847373846961369085\
437`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 13.7777831757863072584730843467\
5777410055470402056013627781722634629346197008592`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 9.80610754564630775276390989906573308650146800823333432679\
844723153526666617582`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiat4mb475100mc150100qq273100.m <==
14.50871827745435787329074564782457000485736986776624946225597685494937331124\
253`50.*asl*cf*psibc*psicc + 10.119208105534573658470186379954533399167688798\
72787797227610809209607863380064`50.*asl^2*ca*cf*psibc*psicc - 
 (0.1752066368137674115921922218611129821535122604291544255931189162276022082\
7616`50.1259905439612 + 0.060582988071367364637103805902145185476672831675162\
06254944578408244839383852`49.66479068055405*I)*asl^3*ca*cf*psibc*psicc + 
 7.34165132638418151040759849145570022636100584359868162459632535581932663354\
255`50.*asl^3*ca^2*cf*psibc*psicc + 4.685257109909350912530495184623745068104\
24300299565828055203579784329685598462`50.*asl^2*cf^2*psibc*psicc + 
 (0.4672176981700464309125125916296346190760326944777451348813887979914245324\
874`50.1259905439612 + 0.1615546348569796390322768157390538279377942178004321\
6679859175127790472335552`49.66479068055405*I)*asl^3*cf^2*psibc*psicc + 
 65.2279070727092004930292076487767853849787557751899650539721244501031597230\
7814`50.*asl^3*ca*cf^2*psibc*psicc - 124.228277060503549304882874721683404514\
24372136903267410934903741919582572862741`50.*asl^3*cf^3*psibc*psicc + 
 0.00638442147990870558307358422447814744605943439159809100790099562429039482\
484`50.*asl^2*cf*nb*psibc*psicc - 0.00317858632768330445017590982609750536131\
325206008254553305590843415446363339`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.06546668892087891160340893499168872171818745105004483366910064931253318713\
779`50.*asl^3*cf^2*nb*psibc*psicc + 
 2.8094030674273593467623283059503081890577584020497082507742146075234742`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.061594975667597248220927942386416203271204\
96011250993521729517715345982837087`50.*asl^2*cf*nc*psibc*psicc + 
 0.00269647036432749939149509316034715983811397699122805080321091305225098382\
119`50.*asl^3*ca*cf*nc*psibc*psicc - 0.15716879323904157911216278214092339255\
341704799637623348507182599134216063754`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00005420854939581330372710290224818898741460335247874459572065283614388582\
869`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00026149387939990843281001553691179726\
151308843154577387233693698583760450063`50.*asl^3*cf*nc^2*psibc*psicc - 
 1.33056044381688224071131021489794328989014522892163609305466925055241083975\
137`50.*asl^2*cf*nl*psibc*psicc - 3.26563339014554260264460654539008307402786\
428471394676469196952009408437002895`50.*asl^3*ca*cf*nl*psibc*psicc - 
 16.6359431521491771706298353609718650550866019658396172682435293885558510335\
7124`50.*asl^3*cf^2*nl*psibc*psicc - 0.00117100056881273148733428964463311447\
058065001753970040817509400727344287853`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.01129746082236947303596825636245487475949395685105842301533308339899454852\
323`50.*asl^3*cf*nc*nl*psibc*psicc + 0.12202257020878652259277780467848714357\
088311404246319980485247549405221280986`50.*asl^3*cf*nl^2*psibc*psicc + 
 8.46682551654349685039599604316671231161008317848666277808252309732764947399\
782`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 13.89305198234720993777576759555231\
491835187354099231853931944091658301425906732`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 5.468333410455818869482697042730323086476363480285068584884306066\
10112393057968`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00745148974026999107767037719999570119015047969579853299816745697356310809\
362`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.071889728878902865026863891990\
05423320724470173620548194556406183468742990076`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 1.539422821189726700071999280575765874838196941543029596015\
0041995141180861814`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 4.31282485823126247189496902564141890415096942728951867612659940416760717416\
276`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 1.361752565515918223174518997713\
35109583949889878230942037858791851797119418699`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.001354816316412725650485523127271945670936450853781551514332722\
64788721739477`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01307085979616415727761161672546440603768085486112826942831988361261940478\
663`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.282353695621337192271291000412\
85837419917919807355955938649898278896085167892`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 4.940969488599787763944162642583152743788818909598659000775104130\
50535233918613`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 1.79671617767265009597969550639387372501411596712678509106555401110895601138\
522`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.16333783433387728145269959149035215681946508792061682646109075373049391356\
064`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 14.5087182774543578732907456478\
2457000485736986776624946225597685494937331124253`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 10.3263384220068483103501333690783406247904853805514986172\
6965392689596729805502`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiat4mb475100mc150100qq3.m <==
15.56320649137164822937486410569218012173031153390775268551841073143978243759\
928`50.*asl*cf*psibc*psicc + 10.958482790906891806753920279502048893077399112\
59204214361964491670121943544302`50.*asl^2*ca*cf*psibc*psicc - 
 (0.1833273571401907782426861398979790288633047574255657813044541994137553185\
0911`50.125362691387984 + 0.0642445896248570162985227288340192082513548700667\
3486584504512223381409567552`49.66997197304094*I)*asl^3*ca*cf*psibc*psicc + 
 8.08568897429660374191587340170489886628020544576216715178857332800806640500\
287`50.*asl^3*ca^2*cf*psibc*psicc + 5.148632790263309044541760287124213858862\
59428263522807358233756561176614270006`50.*asl^2*cf^2*psibc*psicc + 
 (0.4888729523738420753138297063946107436354793531348420834675369785809332532\
7663`50.125362691387984 + 0.1713189056662853767960606102240512220036129868446\
2630892010194055877861824356`49.66997197304094*I)*asl^3*cf^2*psibc*psicc + 
 71.1743717226808333099080587523978047030620534667399036533464356206813425682\
9904`50.*asl^3*ca*cf^2*psibc*psicc - 
 136.2684884764552856116318682159624436942800761629659940894175`50.*asl^3*
  cf^3*psibc*psicc + 0.006613370788408026995950385962497574925921226626247401\
52816514411464876000391`50.*asl^2*cf*nb*psibc*psicc - 
 0.00325872288030068630117026185797510171403231126838646705760877521132457641\
168`50.*asl^3*ca*cf*nb*psibc*psicc - 0.06969857567456204974050140090091222595\
688793886304316674912832970255691455644`50.*asl^3*cf^2*nb*psibc*psicc + 
 2.81026106086920645665811412340793194828340505298894259280444989985294259`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.063885519596176756871316205950029235600427\
34592279407045081239088618504417075`50.*asl^2*cf*nc*psibc*psicc + 
 0.00310672258687855928482404013076989423062881114712486007244138606977301601\
417`50.*asl^3*ca*cf*nc*psibc*psicc - 0.16710817605452123604901053243323995040\
910754170928707676203446195005722806519`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00005429454776351649201444607910993722624399381327407390268574797171922590\
422`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00026224413435214774367491940063583257\
167453173483859737967474697944862307842`50.*asl^3*cf*nc^2*psibc*psicc - 
 1.45622894667974215995670060568223746724379803249774423942554263828236247382\
568`50.*asl^2*cf*nl*psibc*psicc - 3.57260365321634652362304847040834994530619\
083793269613237769674525200977357191`50.*asl^3*ca*cf*nl*psibc*psicc - 
 18.1213958373094250875854133620393239169057471617033104677523967202741860010\
7679`50.*asl^3*cf^2*nl*psibc*psicc - 0.00123760896991828257088632462513814513\
220070691056035814038302965298577100079`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.01195536960345621226729929174018036200755770468224977427445723732006950059\
504`50.*asl^3*cf*nc*nl*psibc*psicc + 0.13625744452620791849620647170027341730\
514087910165720549750759819164988861425`50.*asl^3*cf*nl^2*psibc*psicc + 
 9.08219122602612609040001355152845004611550202791138009453278470691181622433\
18`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 15.023959382258049681645067799178223\
29370076246423829730804597319126532019976657`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 6.009155964059770463240639988812232580716612906675886775595358214\
31183414070401`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00771870477748100519395073930129496289217486840787272012243672076345336912\
762`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.074563105728654957566822674524\
47026011925985827157763586492652492448391667036`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 1.651307495641113834618184282096081826566454914165705471733\
23358307487567715121`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 4.68211424052931221851910040293927755879859417812301981255575181239085182425\
1`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 1.48679443739120350967865489324533\
835861050324263112928457547306053584569795347`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.001403400868632910035263770782053629616759066983249585960123896\
32702427467368`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01355692831430090137578594082263095638531997423119593377855990664288746777\
455`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.309021380183446734312144538297\
83903030839511998573751559131213317159283362737`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 5.300077301668963831091462480979647179567267601277459361456163414\
06537343515117`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 1.92730083697053230221507726581078079256991549137362158582312407454442770257\
986`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.17520916699732111838318884234643461750635595376123832598418549983133590021\
492`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 15.5632064913716482293748641056\
9218012173031153390775268551841073143978243759928`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 11.0768528334589144331204032794913143319728537290666111780\
3963686459007448692066`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiat4mb475100mc150100qq32.m <==
10.83761741927097748995374008901018830736045142296995990814150066677811437188\
542`50.*asl*cf*psibc*psicc + 7.2642229651908916822567108610782016260741741532\
1307154043449160745690396718588`50.*asl^2*ca*cf*psibc*psicc - 
 (0.1446030498040859214812683002035402976610588977049777257163166191009458315\
0987`50.128577946627495 + 0.0471465889810381156639450667858594374425342089542\
898111400671190720730747964`49.641850771266746*I)*asl^3*ca*cf*psibc*psicc + 
 4.88834928185029434783934178309064934828627878725985578751806508844980756136\
725`50.*asl^3*ca^2*cf*psibc*psicc + 3.166794622416791026801637366815135117284\
32846577830699179128802663820992035773`50.*asl^2*cf^2*psibc*psicc + 
 (0.3856081328108957906167154672094407937628237272132739342936203987743462814\
9815`50.12857794662749 + 0.12572423728276830843718684476229183318009122387810\
616303777689666118139751318`49.64185077126673*I)*asl^3*cf^2*psibc*psicc + 
 45.4453449694784967051157867899192670471734022638952081987388640873506202189\
4168`50.*asl^3*ca*cf^2*psibc*psicc - 84.8826773480349316233408697871139412023\
312936975444493310693441691963120579372`50.*asl^3*cf^3*psibc*psicc + 
 0.00551406771868789628644452651417101731107658104648106422434780665505812293\
963`50.*asl^2*cf*nb*psibc*psicc - 0.00285409119051540105780141415085801352915\
208174425170913167909798683778324776`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.05060916542172035119212249609905955612986092670238082503906121193781511996\
224`50.*asl^3*cf^2*nb*psibc*psicc + 
 2.80550065849447692252057456351988107301745886329957081314820063073408941`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.052891143606790001219006848847519169516615\
16458228214925392536937899359383392`50.*asl^2*cf*nc*psibc*psicc + 
 0.00135501427157109099755095280642172367715533675153330341563709511059068310\
681`50.*asl^3*ca*cf*nc*psibc*psicc - 0.12245866144714781423866833645911910056\
344216784614629382471272500416964187684`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00005382093430389883405008642690716488787214782219597191988892680794863536\
258`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00025812620650916671997279902649023987\
900441593518561461331437252934277658253`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.91002781912970881242579214239959549015721977385279730453053603683119339017\
219`50.*asl^2*cf*nl*psibc*psicc - 2.24464149660291084652156301112889759775878\
488046104761766027582386298985773522`50.*asl^3*ca*cf*nl*psibc*psicc - 
 11.6731324565217676202003270849789765264408742945941973224033454279782100628\
8759`50.*asl^3*cf^2*nl*psibc*psicc - 0.00092602549553896721522026940697671980\
448028279850040237960502922771156121019`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00888247115683865993758338748842371512501425915925955639409920374331544740\
128`50.*asl^3*cf*nc*nl*psibc*psicc + 0.07641445527661760497541619788975625535\
329111984836771957864245714547792614526`50.*asl^3*cf*nl^2*psibc*psicc + 
 6.32448807325795539070376211214877703330211962856839552742233060137435916006\
856`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 10.03395159774291815924448484352330\
674923887490985178085347948767400548290806214`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 3.696080798039406723845158740822659408932907424256551559080648361\
72694160789904`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00643566831579928133328130107082304622903009073566560242176779287579443891\
045`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.061731170972562127358132671865\
19738706905687680065701734346338081207902859842`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 1.149906922410537343764320384027050369691294477921526459531\
33283661351984728518`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 3.06117587278341448784209178528590773336610371201242965738568124942690268255\
738`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.946534746748457768761576279802\
17499388029426347720520242297014613120341365195`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.001170121511963505696960236558331462950732743770121018912780405\
39037208560931`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01122384926773856861056957670276316128528306850921036684169743556349716168\
12`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.1931139010208405701948990056932\
1088572550164806703488459250993432993651495604`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 3.690769644410715788395248617551629695887960283010857670827048412\
15630059317538`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 1.34209805251298755941645404274604716214107646654940278897005338242455768015\
724`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.12200891386481705085604127661327701474009786059540025354266158872915999595\
941`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 10.8376174192709774899537400890\
1018830736045142296995990814150066677811437188542`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 7.71349357120913037884974194601818469129201195944181946528\
791074123487660228325`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiat4mb475100mc150100qq335100.m <==
17.11032278955665485180604463500019592482582556400489346592479564103831858060\
511`50.*asl*cf*psibc*psicc + 12.203454599757140687369002504150441529686469302\
17229088545957836642714379549816`50.*asl^2*ca*cf*psibc*psicc - 
 (0.1947999074085067081994570446450857253510292751192660890594717429779093747\
9314`50.124512623382564 + 0.0694782706437274982732068761962585382034237421957\
6624835199864570636655928665`49.67677287732367*I)*asl^3*ca*cf*psibc*psicc + 
 9.20535091225239316999097709006249914914452814377875729188283456691143173649\
701`50.*asl^3*ca^2*cf*psibc*psicc + 5.848183985307825767679225952702023082007\
88838162082904608840469317397176376088`50.*asl^2*cf^2*psibc*psicc + 
 (0.5194664197560178885318854523868952676027447336513762374640999489740437696\
0714`50.124512623382564 + 0.1852753883832733287285516698566894352091299791887\
0999560528284937765305064291`49.67677287732367*I)*asl^3*cf^2*psibc*psicc + 
 80.0918254564958989874233604331130970383982261503798749056227451075112168800\
6099`50.*asl^3*ca*cf^2*psibc*psicc - 
 154.4898070421399041478680292931115727703994196440812353643936`50.*asl^3*
  cf^3*psibc*psicc + 0.006935669886049260141486274145187154344211083138782755\
27572760128521708298591`50.*asl^2*cf*nb*psibc*psicc - 
 0.00336784038389075057481976244090989503162151646648262590622942360431492410\
404`50.*asl^3*ca*cf*nb*psibc*psicc - 0.07588540850607481962080997173541742118\
316202744677735792111962569968510959515`50.*asl^3*cf^2*nb*psibc*psicc + 
 2.81137400853774110372695823752858234131538705484967843584569274355914665`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.067110545264123601520251161989948859593404\
92755428707206948492364348227253797`50.*asl^2*cf*nc*psibc*psicc + 
 0.00372506218193250577202609643965776299659567562195145616513184095657610487\
986`50.*asl^3*ca*cf*nc*psibc*psicc - 0.18168181399094252502297481465530835913\
866328970300683422185602444048502452479`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00005440652330753466612654710283599634922868173175908434021403148788824781\
624`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00026322269550618344970932288335254669\
485803177958615368065897599379096736932`50.*asl^3*cf*nc^2*psibc*psicc - 
 1.64400450855324250252423079981319690192680110674191923232189390968647414641\
962`50.*asl^2*cf*nl*psibc*psicc - 4.03279877969009241833013062560005699046050\
984196509063828083072361281858579339`50.*asl^3*ca*cf*nl*psibc*psicc - 
 20.3445433001207324961735089911523137304515664034684679422269596599389949148\
673`50.*asl^3*cf^2*nl*psibc*psicc - 0.001332794559487954738678794292797350759\
66038206788156628889158444532955328655`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.01289631298516775865827606470250886552252154248188981918491062048955516787\
171`50.*asl^3*cf*nc*nl*psibc*psicc + 0.15796024758767390325870421886659513274\
423689673500749325199495758963864721462`50.*asl^3*cf*nl^2*psibc*psicc + 
 9.98503898280478060559057624958534981371231292487666409084628410966721893710\
387`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 16.69908162040724952774448368396430\
04117954426727694229154196881915961750311491`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 6.825627522065738308831259173880025004773380104851644547756269759\
44685891180399`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00809487173746784284378771794876333666748978763409686717516734949706383611\
752`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.078327150090769490794325181519\
74254665412093855572082619114817689448164084149`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 1.815461633237232837380104772651881784311329622704848016517\
50620175767617038249`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 5.23077998478545759042251428736647397119230597574168650896732006692893982375\
557`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 1.674432725215220969078550544763\
37584637327827602578476723413404044129168344662`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.001471794861357789607961403263411515757725415933472159290565436\
15796765996842`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01424130001650354378078639663995319030074926155558560475145708557405723561\
799`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.348868592002147559031307023608\
81916055725646653306440216557700766721181888486`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 5.826950473955054940468546010111991922905812121375975246592152500\
37730482917571`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 2.11889108143820179653401673094981524469302258959126372574933422673923253581\
003`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.19262646194892743604854697554089229497209296269011488415957005119939903966\
36`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 17.11032278955665485180604463500\
019592482582556400489346592479564103831858060511`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 12.1779870734204564798587555015508061128960342480877495094\
8087455091500594443601`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiat4mb475100mc150100qq34.m <==
9.244225171007842173162294022939640925078238109779033918969331474664686383581\
12`50.*asl*cf*psibc*psicc + 6.06267973861418208866446050486384797983440725552\
855133358216072237612285454259`50.*asl^2*ca*cf*psibc*psicc - 
 (0.1298987287636589669346291984401848848648911100176202482450718987000206348\
2887`50.12996478823262 + 0.04092531244147341923421372970014810751506796792186\
860407638184392252004321492`49.6283518909909*I)*asl^3*ca*cf*psibc*psicc + 
 3.90020875961579708504842027033944844759676048957692974388226102121465312220\
358`50.*asl^3*ca^2*cf*psibc*psicc + 2.559716818875170788216009259093009892389\
55114929763115350148744319339638452481`50.*asl^2*cf^2*psibc*psicc + 
 (0.3463966100364239118256778625071596929730429600469873294054600235378994694\
4507`50.12996478823262 + 0.10913416651059578462456994586706162004018124779164\
961087284889676376087551251`49.6283518909909*I)*asl^3*cf^2*psibc*psicc + 
 37.3583121479094007023473265247249403472072754290852265053309221867347643629\
7304`50.*asl^3*ca*cf^2*psibc*psicc - 69.1536713983403475286369052468245226236\
2609380528450258943391627276552712787796`50.*asl^3*cf^3*psibc*psicc + 
 0.00509045471781067824826077485311077101326360473360262082167569964553505384\
459`50.*asl^2*cf*nb*psibc*psicc - 0.00268480991007537338692934619105772564120\
242084414761834883222620809058688307`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.04407855248254883914359484845489999324242947604568439600661600179553106195\
415`50.*asl^3*cf^2*nb*psibc*psicc + 
 2.80312614142607294076665451092754978403509842709652019062453960733228114`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.048657569959462469467442571157384741968337\
1029531213485799182090764563832492`50.*asl^2*cf*nc*psibc*psicc + 
 0.00082573430768914825987235358579273540333194376651497696577221301619084906\
701`50.*asl^3*ca*cf*nc*psibc*psicc - 0.10728633535537117262576191232340539497\
995918267748919380255185581983606826065`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00005358786744705501449244517077910325872666068372202415468869592441792378\
22`50.*asl^3*cf*nb*nc*psibc*psicc + 0.000256112229047084520239670640741194941\
45041270796683343437849619959844110041`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.73723727340914956073705015297055923811257634382259933607699054399110887576\
207`50.*asl^2*cf*nl*psibc*psicc - 1.82799292618665659532350634613201022349944\
053568186703176195371059049590863881`50.*asl^3*ca*cf*nl*psibc*psicc - 
 9.63258001291559385789616505073880108660970856269101534998190455121267084778\
924`50.*asl^3*cf^2*nl*psibc*psicc - 0.000811938888797606635255055176040136043\
59296322348997440839686128070714039901`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00776099100660875137260913088441566615419984308945001579782231236352688420\
942`50.*asl^3*cf*nc*nl*psibc*psicc + 0.05879549526858837453627466424411773821\
276173694561391514911153599982646860054`50.*asl^3*cf*nl^2*psibc*psicc + 
 5.39463514707487168199710326617420735628938558118587025697003938877422618931\
565`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 8.402874059004841350687234131095683\
37800879492509119905697270424157536529151996`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 2.987538287355931228022230372288314076905081266118460413159523385\
40634932162262`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00594125422678354326395382410247070747746753105483712633537380088005254113\
213`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.056790013704513212697587334397\
69070874524186167514250074790226058341369723133`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 0.980842754013613033090382412031674064779888287488340046721\
82534341349567078465`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 2.53726187628169230623308526956425283827925577594639145923092165549372869239\
91`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.7773477385649619398599409968788\
1308453340535611922505312219840535177054943707`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.001080228041233371502537058927721946814085005646334022534483996\
4577462866612`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01032545703718422049047042443594376522640761121366227297254047770365589279\
314`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.156446608392876374398467220414\
03057653372710119006026660256275736258233026249`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 3.148137116058878634062643603554830392958917803980010665134244316\
10446520530844`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 1.14477713311231950329550676492902923380324283781091296353305235768953599678\
545`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.10407064846475631848140970590263902125484025798281026941192177788269661710\
603`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 9.24422517100784217316229402293\
964092507823810977903391896933147466468638358112`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 6.57942319504531486937871006592690710107568467066673107459\
443885490134612207413`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiat4mb475100mc150100qq4.m <==
20.66765589480020877335849300421217316664430758892910721711338335773332015137\
333`50.*asl*cf*psibc*psicc + 15.121193418977409872701114932909256045899047430\
01606857460105345913719256702383`50.*asl^2*ca*cf*psibc*psicc - 
 (0.2194895172802692725377394260171432380300842738855244644365139794370903780\
0186`50.12281549491546 + 0.08095982648542093667038502572088173377696602139264\
771261376215748135171671066`49.68967128025824*I)*asl^3*ca*cf*psibc*psicc + 
 11.8939140605082767921918650583492189941563837723959176023895334006812031785\
9676`50.*asl^3*ca^2*cf*psibc*psicc + 7.53785957929847878682447386874119078505\
508671298372080975364260779571293464524`50.*asl^2*cf^2*psibc*psicc + 
 (0.5853053794140513934339718027123819680802247303613985718368504133879958395\
9265`50.122815494915464 + 0.2158928706277891644543600685890179567385760570470\
6056697008763113592934884085`49.68967128025824*I)*asl^3*cf^2*psibc*psicc + 
 101.397094651068516305906110450541184727646252416221804456688705670657644901\
4481`50.*asl^3*ca*cf^2*psibc*psicc - 
 198.7542800031868012312294450076278885105879450713489579112402`50.*asl^3*
  cf^3*psibc*psicc + 0.007625435996405029376537041370944335895601526250343470\
75556424000804266125044`50.*asl^2*cf*nb*psibc*psicc - 
 0.00358684214664803110389086552282641843646013174397793947694925387711657556\
271`50.*asl^3*ca*cf*nb*psibc*psicc - 0.09003098653824828556670253698680145489\
475565362572079973844253712310932164874`50.*asl^3*cf^2*nb*psibc*psicc + 
 2.81344311281565704823854069026359133920533906501527435124013053605329781`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.074014408999670974164256308135617763065987\
58075861018418040682570809287308844`50.*asl^2*cf*nc*psibc*psicc + 
 0.00520956526728111844246503196032594737864012819615359077534684065207125713\
354`50.*asl^3*ca*cf*nc*psibc*psicc - 0.21518950677657755105697982953977408943\
047758925547176421687414624451422072525`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00005461597982001734941132615722171523555474931712808417069235176209161190\
798`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00026505825176568878653160040675984213\
714654369445259961648319173989605506815`50.*asl^3*cf*nc^2*psibc*psicc - 
 2.08935579588004912448528374023911451680888215529578556280701185741644987370\
39`50.*asl^2*cf*nl*psibc*psicc - 5.131068256749801262729542918877380542928442\
25049550270448010283997735566539894`50.*asl^3*ca*cf*nl*psibc*psicc - 
 25.6376787469448752541483832890257035068894625219170995577896838997869515072\
3245`50.*asl^3*cf^2*nl*psibc*psicc - 0.00154175674070610128112663351284653518\
261670108754900221619750047731235673534`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.01496468058199146098641077196030303830725319896059942379786970955846219306\
591`50.*asl^3*cf*nc*nl*psibc*psicc + 0.21121929182476130360571371911931719921\
728279926915797872535224508037873125463`50.*asl^3*cf*nl^2*psibc*psicc + 
 12.0609851918592754729747481549141076757530217860000467994607257046617597587\
7028`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 20.6150940636079445431286802752759\
8214686157588886263726934208467640922655894805`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 8.797709157438281727695318627827759927669348719877280840838420323\
5757581859445`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00889992276843070614847224252416434589742705977564680168866133445789645475\
754`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.086384899717034599109930906201\
6824132911315013462510718940180450714934359666`50.*asl^3*ca*cf*nc*psibc*psicc*
  Log[mu] - 2.192906398519868267813590573620746850136913052000008508992859219\
02941086523092`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 6.51990952390230952297005643116086121031258775777529072719834418630741358923\
236`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 2.123101322764020860262431703180\
84766002181354664190252758792820809739017269638`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.001618167776078310208813135004393517435895829050117602038644453\
945119682548`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01570634540309719983816925567303316605293300024477292215744600648179989649\
31`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.4433750703893478741969542926507\
2271732916557193491749944174661629902136529198`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 7.038406510089369564717469585852427605990418589596669617102394222\
69874163265116`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 2.55942054912340711444271621303724640217833403258060713268745148056242893520\
152`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.23267459537485519222206511027611330928893945750732792115505305242907835964\
141`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 20.6676558948002087733584930042\
1217316664430758892910721711338335773332015137333`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 14.7098596221924685909583514208646107151396418546271432433\
2683204847739506240411`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiat4mb475100mc150100qq5.m <==
28.76668428735920991368228574314344264136516742430796705828494527446153953653\
466`50.*asl*cf*psibc*psicc + 22.000731155779163711341637362655386131128382445\
76760012751038668150033531628322`50.*asl^2*ca*cf*psibc*psicc - 
 (0.2691603094009202610931336041197884946192286436763820135860591719304059443\
144`50.11985599112924 + 0.104814831121899296847536667829926460644041832876328\
22321898634010812981451554`49.71026771120782*I)*asl^3*ca*cf*psibc*psicc + 
 18.5093764655355219530311858099259932705661684029033228627215491252464491713\
4469`50.*asl^3*ca^2*cf*psibc*psicc + 11.7439419337528952887712188493788770447\
3482959975097769031939255258970856009953`50.*asl^2*cf^2*psibc*psicc + 
 (0.7177608250691206962483562776527693189846097164703520362286080793303643253\
7705`50.11985599112924 + 0.27950621632506479159343111421313722838411155433687\
52619173769300997501517232`49.71026771120782*I)*asl^3*cf^2*psibc*psicc + 
 153.4936892384520116936060621948162357462764170086423583599033`50.*asl^3*ca*
  cf^2*psibc*psicc - 
 310.6267602177156942365990618006082327245467743540262873448428`50.*asl^3*
  cf^3*psibc*psicc + 0.009001397784504272578479984218599896488221157869253267\
91121750407502935757048`50.*asl^2*cf*nb*psibc*psicc - 
 0.00396451176403527459697517128266867922369176886782359475195644498513290551\
343`50.*asl^3*ca*cf*nb*psibc*psicc - 0.12195530059251253541154954186774292083\
861146858287963516387053953852598921512`50.*asl^3*cf^2*nb*psibc*psicc + 
 2.81663195054019068976857551301132869151616059847767236392813710273709096`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.087792029735901529979066488414827871818758\
21835877953089575265609344676994349`50.*asl^2*cf*nc*psibc*psicc + 
 0.00883161965236495169746650076103558788912650844105046849620143997002680125\
266`50.*asl^3*ca*cf*nc*psibc*psicc - 0.29169256061378061456608964084132427206\
299684897336487768072231883721558600508`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00005494209718908292876390520183372406710311452056873045165799855656354423\
379`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00026792940083596140336564533868215307\
259721276589255635951741551848392041367`50.*asl^3*cf*nc^2*psibc*psicc - 
 3.16041528588923369155998122757389039283216447335468018448747516036690955411\
212`50.*asl^2*cf*nl*psibc*psicc - 7.80658233738015944256152533645212586484839\
589798246225136028331884289466260201`50.*asl^3*ca*cf*nl*psibc*psicc - 
 38.5003964241661971290941672110486175844268461633912492664106397728528352163\
621`50.*asl^3*cf^2*nl*psibc*psicc - 0.001977854303147311692063986620442453783\
43904764499231430263616740983513948311`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.01929032000942199530870686536532977981033356928661283354151677591143924613\
347`50.*asl^3*cf*nc*nl*psibc*psicc + 0.34721501718817830090936048245822035138\
254638648774909797962554474555618665899`50.*asl^3*cf*nl^2*psibc*psicc + 
 16.7873200025563075482321169559308215029891510151054811215824391988253883777\
8598`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 29.8069730543088471932182052013030\
1818770092710208268924678004420449096329938493`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 13.70678034103374562882688728874601258983757569255379475093798198\
498431685053298`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.01050585764902879522005884401540074509108339942559925104157319516219401788\
006`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.102465260307955534790853191324\
25910150602520482589172371918900262975438754373`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 3.052240000464783190587657628351058455088936548200996567560\
44349069552515959738`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 9.57178310551079542176014196196303858867434516755467005834487091446709770230\
402`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 3.220810505553122493538696646290\
86691317950181585359863400948686394243037156842`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.001910155936187053676374335275527408198378799895563504251994379\
49869704967675`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01863004732871918814379148933168347300109549178652576795026352461629016943\
031`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.670660953296609488479749726892\
42478293475550548958970080260338097058887051692`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 9.796544852131713098221197094309179946477006053566883287358151331\
03070454850767`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 3.56237994622971385389861712520333816235527492856977574014944407709009670313\
706`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.32385272238451944126351064774575801475957044805179779456311828090273815364\
81`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 28.76668428735920991368228574314\
344264136516742430796705828494527446153953653466`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 20.4742080967897950025648055062532929092809684947941237542\
8333838334342640613627`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiat4mb475100mc150100qq50498421000000.m <==
29.28921653570280480318910091152682634020363743556907056226159958902488804993\
639`50.*asl*cf*psibc*psicc + 22.454241083973515195955780335150292614172099785\
04720908683581795962410051258222`50.*asl^2*ca*cf*psibc*psicc - 
 (0.2721211039026486939791012602708215705589811061210992111198791547346912618\
5722`50.11969590868788 + 0.10626414016729370952951738838540744796134407341101\
346576506267035881895222673`49.71132041710301*I)*asl^3*ca*cf*psibc*psicc + 
 18.9565372527348648066889436015396641533696353353874452326146291072009737285\
0194`50.*asl^3*ca^2*cf*psibc*psicc + 12.0303439304393144121034933344595243377\
7926797592053172479619901511125689828263`50.*asl^2*cf^2*psibc*psicc + 
 (0.7256562770737298506109366940555241881572829496562645629824982043131613207\
9222`50.11969590868788 + 0.28337104044611655874537970236108652789691752909603\
590870682642372265581823578`49.711320417103025*I)*asl^3*cf^2*psibc*psicc + 
 157.0067377773506311475028571165470838126212666210567696263815`50.*asl^3*ca*
  cf^2*psibc*psicc - 
 318.3315102981938197588338467550327454095169339442027551401987`50.*asl^3*
  cf^3*psibc*psicc + 0.009083039330703901097775218259179979470312947080562952\
56052025245328175273234`50.*asl^2*cf*nb*psibc*psicc - 
 0.00398444102926559930897462559334871416407347121793844408762457767402168155\
445`50.*asl^3*ca*cf*nb*psibc*psicc - 0.12400541379980091898909804943366663807\
069533596207428862757301519868840916943`50.*asl^3*cf^2*nb*psibc*psicc + 
 2.81679106651919589560337830064096623697341288977204091376885003269590237`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.088609696161818292552577840906919363164603\
26229500113816196341215437305175039`50.*asl^2*cf*nc*psibc*psicc + 
 0.00907431789830808191103686169575301608395737266158353685829129966871559424\
293`50.*asl^3*ca*cf*nc*psibc*psicc - 0.29664372073744250384897863329886077327\
006560397451138950867202568204424668013`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00005495847622543485814935597411880832983898360092714490438803980031312078\
818`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00026807402800681816640943794489502153\
980544419447833581905659887182986249787`50.*asl^3*cf*nc^2*psibc*psicc - 
 3.23180835703447994937063711813577529096677056374711360828125526266596960711\
754`50.*asl^2*cf*nl*psibc*psicc - 7.98644263662539239829598095382994836510200\
640719041484931292614440257195794631`50.*asl^3*ca*cf*nl*psibc*psicc - 
 39.3645711679328197686820642126188254998711684042873073940021714687930552201\
9264`50.*asl^3*cf^2*nl*psibc*psicc - 0.00200446757464196283438743822155243625\
839219018368099643738865320720282123547`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.01955460681039202841407721185447690867033787209035502402984750108366293981\
864`50.*asl^3*cf*nc*nl*psibc*psicc + 0.35660172896281546843057296182146509462\
599786835603967788605627072899669641007`50.*asl^3*cf*nl^2*psibc*psicc + 
 17.0922531668019257549413441653679466175140477622672333684893003345427870651\
1466`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 30.4112843442893873489808701105615\
03596193138386122546017013675264895807443568`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 14.04105049324998199754874641994102226635052491918268249341843449\
248176032270793`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.01060114445705059417340113988293729862435905282633962524603100048422799167\
284`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.103419588433511730664034033301\
66227359058160956116565303704074085333857838123`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 3.107682393963986500898426211885081203184372320412224248816\
23642446232492092987`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 9.77340617000294813904667930829659617807569907934622356819446725328305593047\
236`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 3.294822793338531725816486090248\
66458832724518916100304489191834806748366013933`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.001927480810372835304254752705988599749883464150243573315568679\
64511113074635`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01880356153336576921164255150939314065283301992021193689152747269160163397\
03`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.6858110335303125593161263332855\
9308318350114712149866226498530701092281582325`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 9.974494126940303875302488409042880591987235518495817065805306745\
28325931036069`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 3.62708877343283777283726851237922930617717655218029711427059871902936592346\
417`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.32973534303934888843975168294356630056156150474366337402530963996007686974\
983`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 29.2892165357028048031891009115\
2682634020363743556907056226159958902488804993639`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 20.8461117156775429385897894220973598672009355508090264881\
8032248082864698807472`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiat4mb475100mc150100qq541100.m <==
33.52693512594346205386920794872109202238292768756814052003931218631853626169\
348`50.*asl*cf*psibc*psicc + 26.169739923606667489856250727122497903808453103\
07877384454629629554416524206175`50.*asl^2*ca*cf*psibc*psicc - 
 (0.2952596169589380495304541438473884443624104062754762676836524318342352749\
7008`50.11849943150121 + 0.11768250777527295401074435789860261893045598234983\
555021928312405106588703074`49.719007293984156*I)*asl^3*ca*cf*psibc*psicc + 
 22.6627704985710714032134621429502395722832346334447619887716992676872418297\
2611`50.*asl^3*ca^2*cf*psibc*psicc + 14.4128930713364260240499991208281182111\
6872821656334980596201406118839728778054`50.*asl^2*cf^2*psibc*psicc + 
 (0.7873589785571681320812110502597025182997610834012700471537621266840251092\
7393`50.11849943150121 + 0.31382002073406121069531828772960698381454928626622\
813391823743820661481893656`49.719007293984156*I)*asl^3*cf^2*psibc*psicc + 
 186.1075466792974225024565817400644906242152070416211051017426`50.*asl^3*ca*
  cf^2*psibc*psicc - 
 382.8392174543874987811881582672176240772128350297316344312382`50.*asl^3*
  cf^3*psibc*psicc + 0.009719924717439767829413972513090002461576768716924098\
75701228618623832555275`50.*asl^2*cf*nb*psibc*psicc - 
 0.00413037477555872690864730423966386817145307560079739728423319338545634268\
241`50.*asl^3*ca*cf*nb*psibc*psicc - 0.14060032450916480132016515428082085150\
732669493500996434943199356450818918812`50.*asl^3*cf^2*nb*psibc*psicc + 
 2.81794134053098686735677882401903416434763214983095305371858890635842485`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.094988867369458574379699635589983554395996\
24857445043367604795838783041995907`50.*asl^2*cf*nc*psibc*psicc + 
 0.01107478398889473146936267428268661908593082421062001890671797042120603906\
853`50.*asl^3*ca*cf*nc*psibc*psicc - 0.33687626506526396654425761706412871618\
314858239860590070725270413672785320724`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00005507718712478205375471768018224757612540165010039479266015701579920631\
592`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00026912346417106875729590561032481115\
937440466525542128352689727619337362423`50.*asl^3*cf*nc^2*psibc*psicc - 
 3.81957833653501438524319576232175547119432764554457019656350354232358009207\
981`50.*asl^2*cf*nl*psibc*psicc - 9.47361650087187223882357495603153026256659\
64317763996370255430079736402940119`50.*asl^3*ca*cf*nl*psibc*psicc - 
 46.5106459509536200883308241979143634204882676494596588410911631220267373797\
7829`50.*asl^3*cf^2*nl*psibc*psicc - 0.00221469774937797368913223653568967399\
316460763234032760559930645069310931327`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.02164333952110225013907708565170857116384953329497009400955007231735346704\
188`50.*asl^3*cf*nc*nl*psibc*psicc + 0.43514799709915452594930677163096328978\
931641039107687439086461528693406513141`50.*asl^3*cf*nl^2*psibc*psicc + 
 19.5652506573890611120567061737235150809659263742031485772097703824438889319\
183`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 35.35605283104200575219017892713161\
256019035860086382303898115272048612475140159`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 16.82180996142622408306773879600888916393426399179815783957503438\
449601468292873`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.01134447647858530940279410722927041143591644917107749535811446417776497221\
163`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.110864950390698336854887933042\
88401398822851618663691013702292392171046982219`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 3.557318301343465656737582940677002741993804795309663377674\
50370589888889671233`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 11.4267716043195741393805011111806625257449120538590023712863899341180512688\
6079`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 3.90775808979261087746941884568\
920701785851151235138055994690966712453497492445`50.*asl^3*cf^2*nl*psibc*
  psicc*Log[mu] - 0.002062632087015510800508019496230983897439354394741358885\
32468466797661472392`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.02015726370739969760997962418961527527058700294302489277780535768133054432\
498`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.810539697048355287625334019657\
43079971588396503689419593384808513173895669682`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 11.41765663483655403847882520179983195048067613055084163192255783\
142795042039443`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 4.15187513994056510490139098247266616381115495656394241136593953740789765767\
785`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.37744319454005137317285372567933328761919590514217658285679248693455103852\
256`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 33.5269351259434620538692079487\
2109202238292768756814052003931218631853626169348`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 23.8622372936381600591405109373697585620640090661651645461\
2931312674244620865598`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiat4mb475100mc150100qq6.m <==
42.75866133236485301675312166850050838098207753198412592769282257815910202080\
897`50.*asl*cf*psibc*psicc + 34.468103898138720589996042322747483949129779569\
89659056251230757445861333869234`50.*asl^2*ca*cf*psibc*psicc - 
 (0.3412353484449169362239968387892235319866273310797872600376197332593311808\
6864`50.11637491493885 + 0.14080004178855330680757565200904022915166438862444\
89487171669118288352385416`49.73192368540848*I)*asl^3*ca*cf*psibc*psicc + 
 31.1740235969324719383683879274274114925557505299504204279567797216240658337\
3343`50.*asl^3*ca^2*cf*psibc*psicc + 19.9354529202170204308321581579542705919\
6814567083991982732505621031271005205194`50.*asl^2*cf^2*psibc*psicc + 
 (0.9099609291864451632639915701045960852976728828794326934169383983896651090\
8446`50.11637491493886 + 0.37546677810280881815353507202410727773777170299853\
052991242543424291993894283`49.73192368540848*I)*asl^3*cf^2*psibc*psicc + 
 252.9163896545082316387244375533756316532519351241258758287724`50.*asl^3*ca*
  cf^2*psibc*psicc - 
 535.0200695757024951385771744871654412263352440176917175089286`50.*asl^3*
  cf^3*psibc*psicc + 0.010980530642591935936953464444798697148374141482631085\
0413661760430437267847`50.*asl^2*cf*nb*psibc*psicc - 
 0.00436940496430264247007479564782986352460389639797966374682658734208655631\
362`50.*asl^3*ca*cf*nb*psibc*psicc - 0.17660415612786168993998749964262264609\
662125905196231419709794816840546813648`50.*asl^3*cf^2*nb*psibc*psicc + 
 2.81982759599719198587150246554493253735188075468602596439467426142548846`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.107617763633335654076415652436735568992435\
07759670703766388012653187617267298`50.*asl^2*cf*nc*psibc*psicc + 
 0.01559563196589898485665384495162143148060292498418527051284222883271084916\
859`50.*asl^3*ca*cf*nc*psibc*psicc - 0.42502315402672926994854455038415413074\
962445114869048633064596691792983835349`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00005527301905350374733443338780359062524812688915321089429553826498578649\
215`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00027085934611975747508787435339539474\
223054622594759209684510020354254229864`50.*asl^3*cf*nc^2*psibc*psicc - 
 5.14717409902974205275343733476078102446369761110552981476023761095919071032\
16`50.*asl^2*cf*nl*psibc*psicc - 12.87018267660927002195559143304314650095923\
533750724186294561447193008466948043`50.*asl^3*ca*cf*nl*psibc*psicc - 
 62.8477416836222738128503205186910021554850399597064700029439128651918973660\
6376`50.*asl^3*cf^2*nl*psibc*psicc - 0.00264361423655569540962342167977083620\
837277974573379101033914598122636437205`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.02590948118152295426276029465971579000311168928037264783468420132640408922\
274`50.*asl^3*cf*nc*nl*psibc*psicc + 0.61960314893369386202490061641364230586\
137257951315326372523955592335783397761`50.*asl^3*cf*nl^2*psibc*psicc + 
 24.9525918071398971832513789468808476496860696548415304867807282593161758942\
4724`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 46.3664809231937389536504232447558\
7772826630480318633762208863905433667081278812`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 23.26738975020752287678499670495698032033359126971993919155418678\
525816703152022`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.01281577534996390490193120993454604081614116368858966180820219594318238510\
533`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.125604593009430915953330259441\
90791725897276304903980947493038999286317251756`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 4.536834874025435851500250717614699572670194482698460088505\
58695623930470804483`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 15.1269615323183285736512557732249129015451380501870581407341286439141351239\
6731`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 5.31352404432699801350106832155\
251181047359583664644224541441501532219784482567`50.*asl^3*cf^2*nl*psibc*
  psicc*Log[mu] - 0.002330140972720709982169310897190189239298393397925382741\
54811664433857742157`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.02283719872898743926424186535307416677435868419073451081753061428165608192\
47`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 1.0922642677535416584025549666197\
4375077882253457075537729498527516939814196836`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 14.56153720655569514937325993320004022444067647782009430009571266\
497343893658372`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 5.29510443874752550886300361207274189979660962829821610763567014565693869517\
867`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.48137313079522959171481851018843108179969178439074691888430472941088176300\
367`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 42.7586613323648530167531216685\
0050838098207753198412592769282257815910202080897`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 30.4327645589551447204570884621940951650243106487641685602\
6990492296177154494377`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiat4mb475100mc150100qq7.m <==
70.13262734385112395391732390626014440204785816187854942095258419784709399238\
582`50.*asl*cf*psibc*psicc + 60.314949021866079258516910637151649873682559133\
77928854395233779596885769952656`50.*asl^2*ca*cf*psibc*psicc - 
 (0.4545677582393566864024067656733135108668890633844423637903482542830381583\
0411`50.11221436230197 + 0.19964396435693364729906106915306712686794947146272\
664437058015006779985982069`49.75487191875376*I)*asl^3*ca*cf*psibc*psicc + 
 59.1171027410074514578042459387569208447438308148082680957528901736381242805\
9729`50.*asl^3*ca^2*cf*psibc*psicc + 38.4257558988881471220291413541458092113\
9114305620819694464682150102997903040346`50.*asl^2*cf^2*psibc*psicc + 
 (1.2121806886382844970730847084621693623117041690251796367272688631714033724\
6745`50.11221436230197 + 0.53238390495182305946416285107484567164786525723393\
771832047992636714385762314`49.75487191875376*I)*asl^3*cf^2*psibc*psicc + 
 473.102488172578203425646671624454810909271357347301281278553`50.*asl^3*ca*
  cf^2*psibc*psicc - 
 1066.8301322637716251217201696076732972938739751689593162441994`50.*asl^3*
  cf^3*psibc*psicc + 0.014070768137049052552354906869698135031653192605445114\
83705058508714534018263`50.*asl^2*cf*nb*psibc*psicc - 
 0.00467568699007945851411493930100887840041653724540864942635540835870137300\
751`50.*asl^3*ca*cf*nb*psibc*psicc - 0.28273270954271872206399511267231298014\
34395473201660706890043162777574826818`50.*asl^3*cf^2*nb*psibc*psicc + 
 2.82303007123763953686863400204596129507004734576575007254965757110681175`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.138585045657925365218553667066924386253135\
97833740392239969483076450618483134`50.*asl^2*cf*nc*psibc*psicc + 
 0.02984087303869510058665730702813958983357960970218288084484098715195189903\
85`50.*asl^3*ca*cf*nc*psibc*psicc - 0.690206733766769239003938632736615490079\
22753854926157715897117087509672640564`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00005560886904049489889944866948349115016231237222264578972572159663334758\
184`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00027384992702249201248932342828869925\
954806343271007094824072190202149985404`50.*asl^3*cf*nc^2*psibc*psicc - 
 9.36289900753816867697521181863202572348864765141717521625616780893422581408\
148`50.*asl^2*cf*nl*psibc*psicc - 23.9175432209496361178314550209832464354163\
1407932227578264056107433346959527527`50.*asl^3*ca*cf*nl*psibc*psicc - 
 116.262260192712987753326330602147389671165692196656738095351733393958017286\
70007`50.*asl^3*cf^2*nl*psibc*psicc - 0.0037569726392754866685823585613117967\
4043106844543314113944518304198132014056`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.03700297095925023933208733080202014159616869720640302563270278111466081295\
386`50.*asl^3*cf*nc*nl*psibc*psicc + 1.24997281786627878143825849161848242596\
761408976928261786958751816770604190196`50.*asl^3*cf*nl^2*psibc*psicc + 
 40.9271658172510040287924279495007808941757664483381089455384736515530628933\
3476`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 80.4624845343183405406106367990675\
7404714319998341056121123545966919643941301179`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 44.84809261790443343328013116547048943444595651543685337457093366\
787787518410181`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.01642250354881617147079807880276789365987256191520898761684272440172468865\
475`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.161747630403882074221224351271\
57437241006523817147096211842802932570508976333`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 7.441302875863818914325895990818323798941048445152383444643\
3588457369205260606`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 26.6878088755109808545044117537679137276528599069904880590572805970032047052\
3621`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 9.93067886140730088088919447586\
34106692707161373572668449471167491249441607136`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.002985909736148394812872377964139617029067738530037959535568669\
5514478755742`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.02940866007343310440385897295846806771092095239481290218082598842898312299\
923`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 1.986868878293200738901658413676\
23615711080976371213089609730690548225587649781`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 23.88378940404287456171440510434688038043840103117983456649529465\
650752421398943`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 8.68501432874286347698705640158068377470487310224721256920334029157247856532\
16`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 0.78954675715844213427155058196\
188034315498846384065568813002767098509969684412`50.*asl^3*cf*nl^2*psibc*
  psicc*Log[mu]^2 - 70.132627343851123953917323906260144402047858161878549420\
95258419784709399238582`50.*asl^3*ca*cf^2*psibc*psicc*Log[muf] - 
 49.9157286348636399554680900015488867757508622490810262412060090287667837990\
1674`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiat4mb475100mc150100qq8.m <==
135.550806805575432317833066847970975111394105394374424193144`50.*asl*cf*
  psibc*psicc + 126.826675348850608451244625661603991813092466452074135540739\
57432608720644954637`50.*asl^2*ca*cf*psibc*psicc - 
 (0.6573470866029672267363010013266279605341272101906844357149233615181381196\
0518`50.10713058696321 + 0.30912753018253210175035268889324262912741842457917\
815342720501591623064647178`49.77947352855302*I)*asl^3*ca*cf*psibc*psicc + 
 136.5845368253188525489904997986371339218479514223367174505345`50.*asl^3*
  ca^2*cf*psibc*psicc + 91.37157700882791250224092882026204668462666466309069\
284849228402252588359476842`50.*asl^2*cf^2*psibc*psicc + 
 (1.7529255642745792712968026702043412280910058938418251616149937039428241388\
5263`50.10713058696321 + 0.82434008048675227133427383704864701100644913221114\
174247169928503676330830647`49.77947352855302*I)*asl^3*cf^2*psibc*psicc + 
 1092.9343877002684284397800346189402559736473904339650181841743`50.*asl^3*ca*
  cf^2*psibc*psicc - 
 2718.3909951338044646060351681475997085705386942726968702164215`50.*asl^3*
  cf^3*psibc*psicc + 0.019572915742937530985685755981093973964855034977929057\
83994127481355658384444`50.*asl^2*cf*nb*psibc*psicc - 
 0.00424068627636126022028159448954337870908428794414410998737796349866387746\
282`50.*asl^3*ca*cf*nb*psibc*psicc - 0.53515687197218459965549398516264552139\
974096663100320281083866094106899914228`50.*asl^3*cf^2*nb*psibc*psicc + 
 2.82623939840964734163231665563067849131433366789656268016009532081573135`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.193738053682830011536870306311975411185874\
51660562659688831315395898980907597`50.*asl^2*cf*nc*psibc*psicc + 
 0.06633726095234457431482535225033683150423508037922367613916272839622341196\
996`50.*asl^3*ca*cf*nc*psibc*psicc - 1.34137158663430331606442537587141106485\
78732083507412506641884570482903779591`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00005594977544285288522922110008687869593089220960233863631015263504352534\
976`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00027690306188031681355056278767063355\
045219532739248217160614315515791094005`50.*asl^3*cf*nc^2*psibc*psicc - 
 20.4657549699305225353835163039247314582831390612129084847787274645568857662\
4904`50.*asl^2*cf*nl*psibc*psicc - 54.201902487702394618373497854649505050906\
8090753558187349563316175409604509921`50.*asl^3*ca*cf*nl*psibc*psicc - 
 264.9523960252122688533046808610298554030785974208402047290271`50.*asl^3*
  cf^2*nl*psibc*psicc - 0.005910322587996264716085619464327471178036348374201\
11454044518219614946709945`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.05850198355087854421583261594574909466539821665130395352504671866161129336\
791`50.*asl^3*cf*nc*nl*psibc*psicc + 3.08996409803743047638804193099901658200\
121750322082820170982368932486046125729`50.*asl^3*cf*nl^2*psibc*psicc + 
 79.1031301250734753655839371849661136973093784596374277002109494817632485499\
4613`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 167.4807484510453322328989479999911968202049279978319927165968`50.*asl^3*
  ca^2*cf*psibc*psicc*Log[mu] + 106.64307968641608350711989138901337060424542\
874423207774926613615802500992120647`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.02284425946887102377891301527771445647577003251131548740278659619958162847\
038`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.226118705329919409767713268200\
08742686963097262979175397522668530774607283885`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 14.38238729546790461192435221544838430860170517447953230912\
925216525833122496781`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 56.5223509712747075457985876745795750948051364583224331965103158811812495554\
7249`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 22.8231928993793407865221839765\
030634111464728805262523452781376120689157270432`50.*asl^3*cf^2*nl*psibc*
  psicc*Log[mu] - 0.004153501721612913414347820959584446631958187729330159283\
36943919381553568522`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.04111249187816716541231150330910680488538744956905304564962233354870346079\
942`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 4.342968090095955270406194689526\
33142333293867186091396070899575349129703017609`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 46.16206530263848866806073895539739105059153179673009072985603873\
911881158609678`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 16.7862055645958140611129959837808694729423751988109420809732721053560742656\
8231`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 1.52601868769052855101027236216189722481294319989190382554102314279035628497\
714`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 
 135.550806805575432317833066847970975111394105394374424193144`50.*asl^3*ca*
  cf^2*psibc*psicc*Log[muf] - 96.47602756375488769501238811126254201928289794\
602275684573367514750615160912492`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiat4mb475100mc150100qq9.m <==
364.57744998427568276204381659430273465960558586870945130988`50.*asl*cf*psibc*
  psicc + 385.2530462132725037034678258766100245728467277203094932847083`50.*
  asl^2*ca*cf*psibc*psicc - (1.1207583195540564411714484298175677310007199663\
5404093324235901560265739100388`50.100705688233475 + 
   0.569076398104181868765672053251652542032206005115241763519569469205065454\
19094`49.80636429088803*I)*asl^3*ca*cf*psibc*psicc + 
 468.724886239397488284365676594637529627116110532527700212378`50.*asl^3*ca^2*
  cf*psibc*psicc + 
 330.6911619475024815928348549701075142449974631432365108660475`50.*asl^2*
  cf^2*psibc*psicc + (2.98868885214415050979052914618018061600191991027744248\
744100089834100679334679`50.100705688233475 + 1.51753706161115165004179214200\
440677875254934697397803606093630440195411935587`49.80636429088803*I)*asl^3*
  cf^2*psibc*psicc + 
 3857.4849662635893830093464048799574152203469434856792755366906`50.*asl^3*ca*
  cf^2*psibc*psicc - 
 11366.1078648718655562379071854955603531119023650455603854504858`50.*asl^3*
  cf^3*psibc*psicc + 0.032117840951780510172275544585605152923110670510306916\
47696708124139752601377`50.*asl^2*cf*nb*psibc*psicc + 
 0.00141902995386446158631719464987128383333519481004070589949965542496334618\
825`50.*asl^3*ca*cf*nb*psibc*psicc - 1.41857821986481294620020161744945426432\
546760097065509559834033022324231738304`50.*asl^3*cf^2*nb*psibc*psicc + 
 2.82945559975900990313717578687704621835630306189403640943495157146007405`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 
 0.31951408704824038367964994379277513092734176132193556066601193782902019814\
2`50.*asl^2*cf*nc*psibc*psicc + 0.2027465437603047113508930409296803252982268\
3782079952194300674681227405067214`50.*asl^3*ca*cf*nc*psibc*psicc - 
 3.72330817417110106663131494072681142970279687589842026537437875297197478325\
578`50.*asl^3*cf^2*nc*psibc*psicc + 0.000056295871453987868824742462371646893\
08678081310882585543934388215166083056`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00028002075231661658843911183277624229619771309468325257161190885776078885\
899`50.*asl^3*cf*nc^2*psibc*psicc - 64.61282949381201152943112931541751013924\
265136955732117976964930779411187763865`50.*asl^2*cf*nl*psibc*psicc - 
 182.5103786613439399957320718314876097483571135127313410798427`50.*asl^3*ca*
  cf*nl*psibc*psicc - 
 918.8665139217097962286234509164544766413549301316660284902238`50.*asl^3*
  cf^2*nl*psibc*psicc - 0.011384272840880706991130698424885717599730772354540\
20699284070009821178438821`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.11325280391428145765618283926204592691947645718880778468076138924793749847\
879`50.*asl^3*cf*nc*nl*psibc*psicc + 11.4511134338574267344467485343761031023\
1996389523518931723952769969420502766756`50.*asl^3*cf*nl^2*psibc*psicc + 
 212.7557787843976193432745574526848594002833043050408255424872`50.*asl^2*ca*
  cf*psibc*psicc*Log[mu] + 
 501.9736386501452154757403240837603279426123504838136312825686`50.*asl^3*
  ca^2*cf*psibc*psicc*Log[mu] + 
 385.9616424454816799637177498998802593215150182897885319484549`50.*asl^3*ca*
  cf^2*psibc*psicc*Log[mu] + 0.0374858964253779325717093380198018009687965063\
8094104415034237067375854950783`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 
 0.37291647316895833273147429454380773319538506716929872310731675727461483698\
042`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 38.68286886989047624423173771866\
997443641514623728015009863403662367880766267343`50.*asl^2*cf*nl*psibc*psicc*
  Log[mu] - 172.556635486806189442303777829737193167955744713209645127555`50.*
  asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 79.40969877142467166360608239047352984\
958982857570012128419693477859361993073463`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.006815617531886896831219879639963963812508455705621258205429260\
86372395551186`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.06780299512162878776935896264432867876279728493987248588931696799527409839\
951`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 13.71126826812531627865792658465\
41472436783874611308744505108327296803370913348`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 124.1574908379764791216161634944368229696709839204852530439484889\
355359930927911`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 45.1481784865369014987695139979770265344258123347219098209669556677177455608\
1055`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 4.10437986241244559079722854527063877585689203042926452917513584484894226407\
45`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 
 364.57744998427568276204381659430273465960558586870945130988`50.*asl^3*ca*
  cf^2*psibc*psicc*Log[muf] - 
 259.4819237354751459445053190640517330150632823156228068122853`50.*asl^3*
  cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiat4mb475100mc150100qqf1.m <==
6.657732833898387194339733685067617506566939113745607218953252053148571356286\
08`50.*asl*cf*psibc*psicc + 4.17315955912556873076638897198400584534478120236\
25286938148206350156234281936`50.*asl^2*ca*cf*psibc*psicc - 
 (0.1034509942084299283063307707082120728906580289454015699653362125374205968\
2966`50.13274857735174 + 0.03020655883502806091530426982677321321058447455206\
962460432062444342750369996`49.598115161351686*I)*asl^3*ca*cf*psibc*psicc + 
 2.41958144566084494523974073579643448194125412267928878965004777818531670675\
001`50.*asl^3*ca^2*cf*psibc*psicc + 1.655228764838163421398528290747816216464\
67371329853195158895062834739429626415`50.*asl^2*cf^2*psibc*psicc + 
 (0.2758693178891464754835487218885655277084214105210708532388915174294616607\
7659`50.13274857735174 + 0.08055082356007482910747805287139523522822526547218\
566561152578902292030741258`49.598115161351686*I)*asl^3*cf^2*psibc*psicc + 
 24.9967308419811210234147464628462017614559280540395335433013601344260361880\
0097`50.*asl^3*ca*cf^2*psibc*psicc - 45.5849680416087242096195611030104002114\
1980529702796633422495334505515747379811`50.*asl^3*cf^3*psibc*psicc + 
 0.00431574735217880059434883058080137857101438586455940131488475036346165800\
216`50.*asl^2*cf*nb*psibc*psicc - 0.00235611711292509413072690477684917796760\
360145132161084179755518933740772709`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.03331145202610246842904705500774509570204034224293423299276993454012498746\
421`50.*asl^3*cf^2*nb*psibc*psicc + 
 2.79760027512732126257284616195191447120048130531721867656096604107086091`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.040921717091196090006138549776262894598229\
06215814035062563223566893003252055`50.*asl^2*cf*nc*psibc*psicc + 
 0.00006280958656304603383453910459996495267493215587308510404323676931956673\
225`50.*asl^3*ca*cf*nc*psibc*psicc - 0.08234741058774439111939718756317730702\
643690742083606327206001012651931523312`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00005305343322992072751431995785540537519493401772979667592773466513773806\
437`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00025152510193343819495981114287044051\
743934144770113846712679094663762640073`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.47299735750353753495562208577851345064882091587416142353827369932460004775\
35`50.*asl^2*cf*nl*psibc*psicc - 1.193765269461797391677546238461691036185815\
75538836659015344511205516157583505`50.*asl^3*ca*cf*nl*psibc*psicc - 
 6.49475819386743394357466044483971987304241520037449273434363380890622184069\
668`50.*asl^3*cf^2*nl*psibc*psicc - 0.000613222892585844878337684337289367866\
48376230967300667154767194461452758246`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00581455114873073488062068545987261267953624869386502526287810825322817100\
737`50.*asl^3*cf*nc*nl*psibc*psicc + 0.03360400691752118046112558854374612129\
875961912116171953485809547152587109401`50.*asl^3*cf*nl^2*psibc*psicc + 
 3.88524066443384987843817672484815302045805888066181200771525209231276482299\
456`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 5.826285738136352595931553805249374\
19402480039467464244239423463718804104709579`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 1.931877492393831448960893818783655191265119406417078410742337597\
80939567271413`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00503706517772344323377670531727336044539079545437480152844917594323006228\
143`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.047761219402394332553286953896\
80967948944580594332565176225396903666804186254`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 0.706407393533427250625123040881482367356010705574874910493\
68218816067946790924`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 1.71869489593981623584180101465692969246938593358302342005204935783516221503\
199`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.519892795938774899831377411396\
23186508037378833907085829188680299808300370469`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.000915830032313353315232128239504247353707417355340873145112611\
97580307526322`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.00868385807316260591877944616305630536171741926242284559204982297719319121\
958`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.100373156688123186213073165805\
35474017546653533949562844801982606214384166485`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 2.267302608436385666939666973967071274099177938650205477017441892\
34381750171241`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 0.82447367579504933343260617235166228149061015950916562704459652901674831196\
619`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.07495215234500448485750965203196929831732819631901505714344658275144873910\
404`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 6.65773283389838719433973368506\
761750656693911374560721895325205314857135628608`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 4.73853038231327877911806645478545896667390946522320684463\
632792796094318664734`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiat4mb475100mc150100qqf10.m <==
2.105125657007717054778479368921565849929818563833883713830018676093253523793\
12`50.*asl*cf*psibc*psicc + 1.12000111013897104356970191071557342849353851589\
943601505189123113816432004393`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0429290200630452979758793286941570361122658463116432731641329825120055247\
2925`50.14115790951252 + 0.00900823123488891419965870456156475075838590199684\
518932515091132713253587657`49.46304646020259*I)*asl^3*ca*cf*psibc*psicc + 
 0.36422282632425092352790710650512677728129271089016047689649434498186502139\
54`50.*asl^3*ca^2*cf*psibc*psicc + 0.3963636540776505669011883706468249038499\
4192303267522403344734011096070336825`50.*asl^2*cf^2*psibc*psicc + 
 (0.1144773868347874612690115431844187629660422568310487284377678983540103624\
6761`50.141157909512515 + 0.0240219499597037711990898788308393353556957386582\
5383820040025048916116938963`49.463046460202584*I)*asl^3*cf^2*psibc*psicc + 
 6.32633432673626148827380637381327474569095535424219780611143938329436865027\
642`50.*asl^3*ca*cf^2*psibc*psicc - 11.34037344376310022125508714466366210941\
331307028615202403334144918063262366951`50.*asl^3*cf^3*psibc*psicc + 
 0.00241457032916195625954284196895964100257835297020376834254468669180726930\
606`50.*asl^2*cf*nb*psibc*psicc - 0.00144651447710200412460427344423964542288\
20407188032889210112792842780123219`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.01321130387996992740993728777752676776993992665322376296199119600734275267\
464`50.*asl^3*cf^2*nb*psibc*psicc + 
 2.76950207464404363562560870558357511058525905945621415387235339768374051`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.022011850325018549951038265588942150917893\
77720629187276723090471292491664496`50.*asl^2*cf*nc*psibc*psicc - 
 0.00075708401854370463177491360071109238231774703892305591040332479937809760\
618`50.*asl^3*ca*cf*nc*psibc*psicc - 0.03531636884847513076176007506647626475\
538359599771126712181179946726747188482`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00005049500062651026602133254848577793558558520294568804974356411329249024\
793`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00023016277110019711493356915355935063\
793498957543560661250084173775222037465`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.08526363766471334015274277239576416316574818488388268065741117527003416925\
598`50.*asl^2*cf*nl*psibc*psicc - 0.25974595442616401999183181297629866864886\
474184442813417565496300447763204368`50.*asl^3*ca*cf*nl*psibc*psicc - 
 1.68010978225950344239761649260300178600177872632751463300411246173833307015\
455`50.*asl^3*cf^2*nl*psibc*psicc - 0.000195594071998788959865410951085062588\
14885582984066572093121034708884008242`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00178308636749982295825548757726149282301400481137166295222531641547834054\
32`50.*asl^3*cf*nc*nl*psibc*psicc + 0.003453422309313896258493796466286903266\
98079004808072839826062292372974647659`50.*asl^3*cf*nl^2*psibc*psicc + 
 1.22848423185529062083264750332986610549770479938886850605643426145264642178\
51`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 1.6093601445970260633077442935063028\
1359223659984525847580181008953534068019958`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 0.462610388595110540598907240636047707370671845924158831167173382\
24106601520111`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00281813255774710100754101346042812458038770714925479664444208509182945654\
206`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.025690828429388064564689032506\
08714429681749776421986571477143396957211982172`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 0.223360769428234658333208636969066564635946327161612455646\
62441117320844032459`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 0.42605832590011151456871254722536545040842294461949211135762404335069058554\
059`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.137434435565534516648940173339\
65038735200665950396584515574547609468812060313`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.000512387737772200183189275174623295378252310390773599396286834\
90938934025486`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.00467105971443419355721618772837948078123954504803997560625009770774061627\
882`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.018093505867113913833899551884\
12042926743029926896425621301187459097262911461`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 0.716904239370804957927311297789405256382002798849819222806414322\
77142847833492`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 0.26069245068029271197356774465069282050254647230902517187943891556136805511\
045`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.02369931369820842836123343133188116550023149748263865199632728237918728154\
365`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 2.10512565700771705477847936892\
156584992981856383388371383001867609325352379312`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 1.49828810094762581845433638284044246759004953249936950192\
328529239810497466769`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiat4mb475100mc150100qqf2.m <==
5.639981838077579805605737119661374945230402494194287445079949791317290529167\
38`50.*asl*cf*psibc*psicc + 3.45466361420151767125433926394329290821614160779\
228255023620042131903765508674`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0918853520432086453458179832593745224832471558923054134510401359353682855\
5485`50.134104504907086 + 0.0257446420340417561073900762668885836511291144315\
8515243485078614416465328211`49.58154507887498*I)*asl^3*ca*cf*psibc*psicc + 
 1.88747848878134137599012486165465761660410622993962430617408591908931696791\
222`50.*asl^3*ca^2*cf*psibc*psicc + 1.331438965330153569567469167741253840324\
14956508994047207107785075214107318999`50.*asl^2*cf^2*psibc*psicc + 
 (0.2450276054485563875888479553583320599553257490461477692026071443734070147\
7319`50.13410450490708 + 0.06865237875744468295304020337836955640301097181756\
040649292660311072609521116`49.58154507887497*I)*asl^3*cf^2*psibc*psicc + 
 20.4328533709261466795196900847618000007466291308715395140074623138705523679\
771`50.*asl^3*ca*cf^2*psibc*psicc - 37.04859725725294081126691675187973302653\
940341045200652715851289882725280033798`50.*asl^3*cf^3*psibc*psicc + 
 0.00396996946418739443527968490368657290829123383209262396499597373911832183\
684`50.*asl^2*cf*nb*psibc*psicc - 0.00220148437438813238836267165865761610410\
880018486948141706662368294899043016`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.02899260889692355215040377617952938144468890776345894267082881449257955726\
184`50.*asl^3*cf^2*nb*psibc*psicc + 
 2.79445182609886883791052308232441328100852154389149544843490918452131343`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.037472627046729668337549147245406957483802\
97465762549427460542666753600403641`50.*asl^2*cf*nc*psibc*psicc - 
 0.00019410143357902945121027826371401612900357271747017215932492694560272373\
532`50.*asl^3*ca*cf*nc*psibc*psicc - 0.07234843439686921382031955224209269160\
879677367528835397544222962208119540124`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00005275378162178866650640904986935628386058960488313993325803116033100721\
635`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00024897203893513329833087821125240019\
737771996207698026157051673520041850703`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.37587220995431253777000873527704298484727156037371566933812118196423527529\
152`50.*asl^2*cf*nl*psibc*psicc - 0.96123088789427111085767990885747701798805\
976901434936923100244390915656644019`50.*asl^3*ca*cf*nl*psibc*psicc - 
 5.32867504597030179849372450605449935339370023424094671442957678421304433592\
536`50.*asl^3*cf^2*nl*psibc*psicc - 0.000529151064239554117596472348465505234\
67085706364458053661113533120707665515`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00499466826143147653921651286593170147802279707025778134404650698796519325\
672`50.*asl^3*cf*nc*nl*psibc*psicc + 0.02504971155440721712725840791619776804\
911503875960710044916346306400702954774`50.*asl^3*cf*nl^2*psibc*psicc + 
 3.29131362442138838369215114496987790216026992378036474255722632840513604466\
339`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 4.841616783782502672460941851545569\
04695627760031204709815308688920034765268108`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 1.553970680221319054350676095436681676926357392081600358375915536\
96604537041279`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00463349527042825118350725852033800296330496063888518645425781575520675452\
394`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.043735661384257907865334727035\
35899478162616530317513696803732032396982128209`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 0.598420658985706978853118389994523254938230895232793589555\
8593324372974626661`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 1.40990048406531644120796777555609132514061120475169964687358728141786794350\
22`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.4254025325654305135612933949050\
0898137768828537250463185877435794440932625206`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.000842453685532409306092228821879636902419083752524579371801957\
66652325429132`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.00795193843350143779369722309733799905120475732785002637760756533676489102\
571`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.079762560246804729990553349416\
54753301256627210150288323042497382740806870042`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 1.920705719505341438355736298211009983813379989364205898128407950\
66518709518966`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 0.69843844345648779576572229025854908502304726885971123548118300625011678675\
811`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.06349440395058979961506566275077718954754975171451920325572286662330627918\
209`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 5.63998183807757980560573711966\
137494523040249419428744507994979131729052916738`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 4.01416307355441613364312329930032259435198513520121418424\
490293147355957929272`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiat4mb475100mc150100qqf3.m <==
4.838941286503690919881020734597022853792891995326794093496889964089487028157\
13`50.*asl*cf*psibc*psicc + 2.90122205721591109489875923234777710783784351085\
463791830130280972605385288012`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0821740193048604618906786506254665965823492770412264409407363232836291170\
8922`50.135319942760134 + 0.0221233220021308715517481760197605835553412847292\
0953392659723025407880299672`49.565435753490455*I)*asl^3*ca*cf*psibc*psicc + 
 1.49300774190814145467154081744658324209103477745793374605435638668346958756\
901`50.*asl^3*ca^2*cf*psibc*psicc + 1.091516790421065540740411013382643965786\
47151485277800396039106766742723922558`50.*asl^2*cf^2*psibc*psicc + 
 (0.2191307181462945650418097350012442575529314054432705091748269706901781841\
6427`50.135319942760134 + 0.0589955253390156574713284693860282228142434259445\
5875713759512056211228593122`49.565435753490455*I)*asl^3*cf^2*psibc*psicc + 
 16.9788581198684640595174977738093300942809257173771316679642771591315094479\
8269`50.*asl^3*ca*cf^2*psibc*psicc - 30.6548979529482290395751209360759451683\
7711540052537426583078140454094546877839`50.*asl^3*cf^3*psibc*psicc + 
 0.00367518507870015364568523528436513131009999388702200664099522865714133226\
101`50.*asl^2*cf*nb*psibc*psicc - 0.00206582284811798619952789043967020202341\
853944347275757961053357984397546203`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.02554590336182609402330804116929182558353995090645968598101640627255115692\
191`50.*asl^3*cf^2*nb*psibc*psicc + 
 2.79131003312080629946577643858911692455039700351369471643823411708141572`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.034534596303481979835901600422146386647274\
63756072917164189461446642440763298`50.*asl^2*cf*nc*psibc*psicc - 
 0.00037355662055800108258329229696767044362865384287808123418933521231445912\
789`50.*asl^3*ca*cf*nc*psibc*psicc - 0.06435509832162714019773255554168581381\
711811622594205828095331538979930220659`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00005245818269689957965322136444265976556454203827220581600056743570304579\
445`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00024646679329853892756876524513239532\
279133673584503510185936205192400906622`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.30282514605975369655711341225749193317712053823310245378687738871242552812\
72`50.*asl^2*cf*nl*psibc*psicc - 0.786301660796302447644871444122412753912467\
58940595156234113581772193998173315`50.*asl^3*ca*cf*nl*psibc*psicc - 
 4.44253845095319742674028995650247908903037216164878157893062608937935187277\
21`50.*asl^3*cf^2*nl*psibc*psicc - 0.0004599925447982194747989881676468892052\
6612616596179578167574484604098750537`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00432241002753426725458341894171943252429016433487325941380785798607103831\
171`50.*asl^3*cf*nc*nl*psibc*psicc + 0.01895106050199049318956691448773521374\
140939730183611711337371140874490858885`50.*asl^3*cf*nl^2*psibc*psicc + 
 2.82385189195456501708565903731079524146142549620188400611723546675223303405\
114`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 4.080695046889233958308724167073982\
74560698541409943631455159438460213725603078`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 1.273948812864294849985431220492147135591156574989860528222195302\
88177975000804`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00428944172838650945219493152955142634692160874926688162446572831833021905\
078`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.040306579202136525851916912394\
10479945663694015267508512514311677141538169731`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 0.513427616719011821288301643147417316629350090218524364748\
58826668222418800937`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 1.17338300486419417985242903108524091454059580001862103666088422342969588483\
805`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.354198871565499910449212362939\
74200981070707985284687526158197765948408527516`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.000779898496070274445853623914463895699440292499866705705233493\
08641862460102`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.00732846894584300470034852952620087262847944366412274334910330433135489152\
694`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.064261491850579990194678687041\
64756633945929315289915094363802888786677323783`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 1.647909952934555829408356562764616244898901334713060003998938046\
67740284429967`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 0.59923998288529302887576602282349681632687321262293091085300349451460718606\
802`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.05447636208048118444325145662031789239335211023844826457844634143954260509\
035`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 4.83894128650369091988102073459\
702285379289199532679409349688996408948702815713`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 3.44403581164756028404331849083718773247286099614059024947\
81864837746242341737`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiat4mb475100mc150100qqf4.m <==
4.197183706463045952702709303384464793277708028660380686118275369209413595183\
02`50.*asl*cf*psibc*psicc + 2.46660165349545824509260804136363287485032510709\
805348658801381885050429486151`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0739264577605356920112220868809754417175398642736468184464630292160589212\
9611`50.13641394761571 + 0.01914860526068959403691201906006856961686808242041\
588609429588017254889721473`49.549751196921896*I)*asl^3*ca*cf*psibc*psicc + 
 1.19466889389127612156115666154010631599424972503273271137013682777166073244\
728`50.*asl^3*ca^2*cf*psibc*psicc + 0.909842933759716888909914228821649285531\
32638382086982226373066021649087501392`50.*asl^2*cf^2*psibc*psicc + 
 (0.1971372206947618453632588983492678445801063047297248491920246384081260569\
9618`50.13641394761571 + 0.05106294736183891743176538416018285231164821978777\
569625145549122346254375565`49.549751196921896*I)*asl^3*cf^2*psibc*psicc + 
 14.3086763460359272793846994562039156771250512336358809522551741476437546673\
8744`50.*asl^3*ca*cf^2*psibc*psicc - 25.7542736187285608526336826536507237008\
2039869428073534207671686884443395294015`50.*asl^3*cf^3*psibc*psicc + 
 0.00342088908848272106743980000869994100013931693250888103039481164578280113\
632`50.*asl^2*cf*nb*psibc*psicc - 0.00194597800274191763210140029329532295062\
873694099655713819789098716215510917`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.02274540492857049175815274804653013381602791266799291742201840727003400262\
139`50.*asl^3*cf^2*nb*psibc*psicc + 
 2.7881748749000525919053530560318346683342987139444061434057850928507433`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.032002289369324732706753479741313986238778\
35345656430020841153877984939876755`50.*asl^2*cf*nc*psibc*psicc - 
 0.00049983688596572047230416352984762160553912874989504856039671027137292927\
668`50.*asl^3*ca*cf*nc*psibc*psicc - 0.05784112875761194084613450554946002010\
865931511582409093721310241508828015931`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00005216654317103736797409909505229210028677590647224162462521640663528069\
843`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00024400802931283653178726015949343456\
697637305417204999133565155161546013908`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.24682258794051634314945265705526608229999161933411139711761420239616901778\
98`50.*asl^2*cf*nl*psibc*psicc - 0.651978452655645067812303738851114235209244\
58224558709954084830633545617360411`50.*asl^3*ca*cf*nl*psibc*psicc - 
 3.75489302737230026817266374521543444629526709542395929008147211152162786000\
711`50.*asl^3*cf^2*nl*psibc*psicc - 0.000402342502462591843866142466880932449\
26884316026296333612823261794090413439`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00376389904973417240704966005588856370338279639189630263724072441022805061\
997`50.*asl^3*cf*nc*nl*psibc*psicc + 0.01451482569701296092262088933378210353\
619074940712143561980750685586605534902`50.*asl^3*cf*nl^2*psibc*psicc + 
 2.44934262447730685939226359682307718184488690509404328619157657893672569655\
776`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 3.481316999040751465279466128133730\
70130498268049741523780166445817107655866126`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 1.061910669197332819666194676958351024071760485468582273941869738\
05582471439013`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00399264366014178998217507991098530418162349806267571631868388532789129765\
169`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.037351031984825129335604851043\
82150423767071329795187476473808453024813349681`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 0.445335022632237610798593381240559487608161255471644233853\
01392344304103573765`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 0.98869789272433991665253210375690069751757991618458708254325588464209828638\
448`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.299390572402580332909162436546\
56146826278202781228143133185962152430374843925`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.000725935210934870905850014529270055305749726920486493831900465\
40202792796049`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.00679109672451365987920088200796754622503103878144579543340535185483830014\
714`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.052377379916622947438210890456\
76121750817127203967901396774611203167753533508`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 1.429358282041210916594707992116690570024210520553026995072941766\
18774546179242`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 0.51976664801498578785262108804243293455425837111019163493236207520780624951\
473`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.04725151345590779889569282618567572132311439737365378494233564824236174843\
449`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 4.19718370646304595270270930338\
446479327770802866038068611827536920941359518302`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 2.98727555001329857273694163486216974220218739426521494699\
991385611197996947826`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiat4mb475100mc150100qqf5.m <==
3.675116631024859304306017408935972148227504252640173659597023459605649177737\
31`50.*asl*cf*psibc*psicc + 2.11956012487954449131688185222049026556197379288\
848020972816736399965132866925`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0668530061360132955098677791351125843779957464835947755389972696012934159\
1613`50.13740232251212 + 0.01667933633006555352427935584508590752638878295046\
623768149087403825211856211`49.534460147925564*I)*asl^3*ca*cf*psibc*psicc + 
 0.96513528624571665006893071445950110121726411955506542020507600029216374526\
173`50.*asl^3*ca^2*cf*psibc*psicc + 0.769661313851501493162240567680058224977\
26106992121704161948427173741287728386`50.*asl^2*cf^2*psibc*psicc + 
 (0.1782746830293687880263140776936335583413219906229194014397840001365488346\
6633`50.13740232251212 + 0.04447823021350814273141161558689575340370342120124\
330048396979478016259136795`49.534460147925564*I)*asl^3*cf^2*psibc*psicc + 
 12.2062667234113183592693397620972282354837526202316004597459126987864761579\
3871`50.*asl^3*ca*cf^2*psibc*psicc - 21.9229008710520938933017400219744065935\
0417034998743761168458888177499166950427`50.*asl^3*cf^3*psibc*psicc + 
 0.00319927649421314931242660944014044246558744823897769417900267940289389652\
385`50.*asl^2*cf*nb*psibc*psicc - 0.00183942297714793264881631443555455331858\
854791212405181515952859845083815585`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.02043454833424624351447744191231000623179619610194629606224109013078393640\
873`50.*asl^3*cf^2*nb*psibc*psicc + 
 2.78504633023591922346618126249788345280840092964811717691113905257164367`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.029797446575886385885587871078625374683739\
65273899182411854892463925574001098`50.*asl^2*cf*nc*psibc*psicc - 
 0.00058892179328035732870449329924298524107905692511567916642638635444352015\
324`50.*asl^3*ca*cf*nc*psibc*psicc - 0.05244443776452574332607296119182349210\
546214992954317071071753298509972911288`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00005187877283297057449366954692906649142613731216680893904730879109844893\
372`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00024159446123352089952668785376927870\
970105362406656240828410297634792917508`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.20317264812119711384660126568243318247047562037111536098431056740396771648\
358`50.*asl^2*cf*nl*psibc*psicc - 0.54699342837580982317473401467257102905714\
85056030296089174887279341110815245`50.*asl^3*ca*cf*nl*psibc*psicc - 
 3.21156637722602360283904614118523779317055199771864749117520887390529128228\
367`50.*asl^3*cf^2*nl*psibc*psicc - 0.000353733251300882874458292091278671697\
63643592752401232356328345763432521555`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00329460353827436597429585744518707154872539381335632462857408804005631282\
102`50.*asl^3*cf*nc*nl*psibc*psicc + 0.01123205848655434411848231504857902854\
845839582243515042090645009252456754182`50.*asl^3*cf*nl^2*psibc*psicc + 
 2.14468092031174516684483473505149976815175666829003590206697474063153660973\
928`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 3.001335607765762069151124776084474\
3472139917020148740659925295789726327810389`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 0.898299619111173513471271795089471999451354321137816893914959787\
74778922982942`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00373399156805936943970171316062012078413157926805387267212064000069564007\
419`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.034777680036505921373783447292\
47157258503240205686630994170521362684171426311`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 0.389941985511226393971788133645727230573046666961824709466\
72268011482483813455`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 0.84206777685312029842748490142738158956875490041437462130533002279616110178\
771`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 0.25641899524452868905356258798514965365661717644647118027600712506625474247\
8`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.000678907557828976261763947847385\
47650620574168510070420384675286414990515034`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.006323214552091985704324263144085740470005891283066602295289564\
50721577890469`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.04311457499941173661889468648422362338072270986530917411190318020670665079\
416`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 1.2515674226824615643458992949149\
6934494676480944344901708148155687106719810069`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 0.4551154264299860233985088345145343072533690216157996426101850\
4324899814311776`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.04137412967545327485440989404677584611394263832870905841412977598053601681\
078`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 3.67511663102485930430601740893\
597214822750425264017365959702345960564917773731`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 2.61570301018809319551806945718669591029845569341243293265\
71881636499940414349`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiat4mb475100mc150100qqf6.m <==
3.244726325954749757583159635050754135453947898439920356976504827611389884925\
47`50.*asl*cf*psibc*psicc + 1.83840111190204141451745527819356427141849140612\
256001348113112935963593614122`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0607344249003413067586850395172965652492235167033659358860836666731233041\
2458`50.13829829296837 + 0.01461072600112697373801178901942519316827271394509\
799929030690200905046467038`49.51953516588724*I)*asl^3*ca*cf*psibc*psicc + 
 0.78589885802615972641995869037922009073065592698572736490704280311954136942\
86`50.*asl^3*ca^2*cf*psibc*psicc + 0.6596921273835286704590515193695893052641\
6140606236308187844007597107917286932`50.*asl^2*cf^2*psibc*psicc + 
 (0.1619584664009101513564934387127908406645960445423091623624006687930331468\
1059`50.13829829296837 + 0.03896193600300526330136477071846718178206057052026\
133144082076630893316175956`49.51953516588724*I)*asl^3*cf^2*psibc*psicc + 
 10.5242736855977374467920825661752255246550677822178005000857432021051621244\
6345`50.*asl^3*ca*cf^2*psibc*psicc - 18.8755535027749417397322304723748529155\
3839108832014995273491299204704137063078`50.*asl^3*cf^3*psibc*psicc + 
 0.00300442727756480935232214279901509992028170904020683044278572429495925928\
807`50.*asl^2*cf*nb*psibc*psicc - 0.00174412110996198054779488082286467214479\
728973915523675462528116753554901474`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.01850195690244294715053006540332120008380665654127239249930046509680157972\
825`50.*asl^3*cf^2*nb*psibc*psicc + 
 2.78192437801960088348369773453944407459518729768982427622945072261637275`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.027860710178525983540584069396506819578619\
21887856514001214297735344958967203`50.*asl^2*cf*nc*psibc*psicc - 
 0.00065158469742333636227360849524457998079879098151861264889392508746241515\
59`50.*asl^3*ca*cf*nc*psibc*psicc - 0.047909025130820713834868990392845624676\
45129061850334914907188627139281863923`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00005159478441255654454526616181952056475917064314522703986383523373358314\
126`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00023922485093513132365988205322402162\
909798641166430444785020813111105668299`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.16865901228826688831661577593821327657225774150377723937504090845451197740\
926`50.*asl^2*cf*nl*psibc*psicc - 0.46366324216647500192260168676031253267564\
701692070183913086923188148295920836`50.*asl^3*ca*cf*nl*psibc*psicc - 
 2.77547787377993631566351202092889179085827447883594391986134039152362153951\
452`50.*asl^3*cf^2*nl*psibc*psicc - 0.000312336811319152265553584120106387272\
02050880923990118362970282705599101742`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00289636745186958297228090696293808845041128145840816463930254072207144113\
056`50.*asl^3*cf*nc*nl*psibc*psicc + 0.00876679866604270926716837201095704911\
686176691392533011682434938527257504059`50.*asl^3*cf*nl^2*psibc*psicc + 
 1.89351885710571038931358630698366731399326543525312233483879673754212746657\
773`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 2.611407220445559006037472448944676\
74479409069651946259992331341681306745502886`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 0.769950595273910411062348053903006025532070131175138285681298397\
33246237464317`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00350657598415347860809119967368032512515203393190827366610869665583815269\
878`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.032517244781729341707595855721\
45782153157901805837318530127082782106592079332`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 0.344276155837401888966106601269757693453320988227840424516\
14486137129590301392`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 0.72395200945490303021967961951034467418360027750032239545564620417133086316\
211`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.222180895307826447414287081433\
48637800578083241431872524803924416250437264159`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.000637559269846087019652945395214604568209460714892413419995207\
62280370506153`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.00591222632395078940138106467662869482392345782879512464338923596544001453\
677`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.035790554003565856991329237518\
00518473591209014975240661915397422489417764458`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 1.104997248468996788195231074176191019665993092919947062768226462\
09985639878176`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 0.40181718126145337752553857242770582533308839742543529535418253301103816058\
092`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.03652883466013212522959441567524598412118985431140320869682392981763294475\
448`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 3.24472632595474975758315963505\
075413545394789843992035697650482761138988492547`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 2.30937988372619389413052081758679007667375651758297264873\
874436930527989409762`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiat4mb475100mc150100qqf7.m <==
2.885739874623830773752578936075267653173762885069127886788098574220309452373\
85`50.*asl*cf*psibc*psicc + 1.60769573524641468666764562935906250178870467314\
182442831445950598430631826882`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0554018331503406819289898301099646962352904824116700645714247531546846708\
2173`50.139113017178886 + 0.0128636158606489770436540457363303822519529432687\
114578753841011765925875965`49.50495194465515*I)*asl^3*ca*cf*psibc*psicc + 
 0.64411373692160334059693721107575029096691918468701032549780452172540050661\
029`50.*asl^3*ca^2*cf*psibc*psicc + 0.572149345164743372169247398744307055596\
62305149378094841040397198035701237429`50.*asl^2*cf^2*psibc*psicc + 
 (0.1477382217342418184773062136265725232941079530977868388566188309870555651\
5266`50.13911301717888 + 0.03430297562839727211641078863021435267187451538323\
055433435213486124002056174`49.50495194465514*I)*asl^3*cf^2*psibc*psicc + 
 9.15962427693049866066020021566122089280113800276132856352484657863753564215\
633`50.*asl^3*ca*cf^2*psibc*psicc - 16.41504786923111388994288630186459623261\
051527931486428310843644059747692828124`50.*asl^3*cf^3*psibc*psicc + 
 0.00283176975181257670590847522142330337098054618641093770421485296610311373\
514`50.*asl^2*cf*nb*psibc*psicc - 0.00165841870203155401551069240667584599723\
811261705584527791212323182714722498`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.01686657580047373276333975625607284659500969809551253184968524070616829054\
25`50.*asl^3*cf^2*nb*psibc*psicc + 
 2.77880899723366947769563900253064557622790798158970361542658780862909772`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.026146242966396695248684898420869785393273\
10190473383401532220089329550795032`50.*asl^2*cf*nc*psibc*psicc - 
 0.00069524043668090902849615915003151797385427111959163530028875173910598941\
467`50.*asl^3*ca*cf*nc*psibc*psicc - 0.04404955500585220124448269760616528187\
374329352646703916001774687494632590657`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00005131449345581501222620401747197055715060560070247439258713068942099313\
263`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00023689800569670625540002658720194734\
428281687095336174018983200660818207735`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.14102403446673520149808992858970474848620784010907186524609312502969105584\
755`50.*asl^2*cf*nl*psibc*psicc - 0.39661821573004312765353908543266289624997\
266271586343630473512196347155003878`50.*asl^3*ca*cf*nl*psibc*psicc - 
 2.42060305393498472961377756680576349155759535266468371805615547226468663296\
115`50.*asl^3*cf^2*nl*psibc*psicc - 0.000276773106677559956718261195070944066\
83114489998574242766316107365537598019`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00255549621897185719503687592766148275085091365830936215577650231363509277\
248`50.*asl^3*cf*nc*nl*psibc*psicc + 0.00689174324829516374658537037380486531\
133856640142551498435264993044715127884`50.*asl^3*cf*nl^2*psibc*psicc + 
 1.68402580692048621584765388492962395518264795520130844295354036668603362850\
592`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 2.290614291872425778511030706725014\
1598325663830032013144575070261892696896403`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 0.667776240778239363401293081437030574017453709922798878942089804\
61689649607191`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00330506112712659564614982777273085924226803829447419155137301700305173017\
17`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.0305162279501473879773541408903\
7591735296728862270478102362418818332670867537`50.*asl^3*ca*cf*nc*psibc*psicc*
  Log[mu] - 0.306186510349179311972300706350840719124117810036601535082461884\
85200611427395`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 0.62758563523267208645131216692831858499548812296597806133412719418151686930\
072`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.194510506904874367760037619338\
37756023862254596818329160149743728785352838211`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.000600920204932108299299968685951065316776006962631671197947530\
9375522069048`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.00554840508184497963224620743461380315508496156776450545573381538246568009\
615`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.029926229573523636519100380317\
71539168445983223468367731572510182611859640178`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 0.982743782040948056015122683147668017832149604872067001433206397\
49558400720652`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 0.35736137528761747491459006659915200648441803813529709138146736172000210115\
523`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.03248739775341977044678091514537745513494709437593609922283735894979235473\
456`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 2.88573987462383077375257893607\
526765317376288506912788678809857422030945237385`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 2.05387726009893448937216884810263716435220617073320062128\
998269189173491423621`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiat4mb475100mc150100qqf8.m <==
2.583193395687200872091026826870718511288570227164386934084674483544874725582\
32`50.*asl*cf*psibc*psicc + 1.41624134297728222703805970871073277791111530498\
866284916363008142959476210724`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0507231241228277342540324938913859217285577962840907381215369462292938297\
7073`50.13985597709511 + 0.01137728928766332891629242011510065112100297055230\
284013361021834430438287299`49.490688783398056*I)*asl^3*ca*cf*psibc*psicc + 
 0.53067068011457107735856689804203994484086658065897818767470651212862642299\
477`50.*asl^3*ca^2*cf*psibc*psicc + 0.501539034246191017730447162764618230421\
78573323803575351153594301028027983794`50.*asl^2*cf^2*psibc*psicc + 
 (0.1352616643275406246774199837103624579428207900909086349912384751496426679\
8741`50.1398559770951 + 0.030339438100435543776779786973601736322674588139474\
24035629067549832325266936`49.49068878339805*I)*asl^3*cf^2*psibc*psicc + 
 8.03860866902202633182637077259311807667052855347472605586664905555394774675\
191`50.*asl^3*ca*cf^2*psibc*psicc - 14.40181896649221352113609144808192639640\
522956611934984815329262187080231971026`50.*asl^3*cf^3*psibc*psicc + 
 0.00267771737486934204999532739536768863852911961466064527230874130324980928\
939`50.*asl^2*cf*nb*psibc*psicc - 0.00158096256707668289708859838390571271208\
895930321302593715452655143277276085`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.01546822757861823375370198809192280019130748184006538599857113058719299023\
126`50.*asl^3*cf^2*nb*psibc*psicc + 
 2.77570016695157155424902146681359266144151437810907066457126667960500328`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.024618086314624020993121211582069432626176\
81444533273587145001945352392180841`50.*asl^2*cf*nc*psibc*psicc - 
 0.00072508374342163352151982066313779290172703143640822976815891374968328865\
636`50.*asl^3*ca*cf*nc*psibc*psicc - 0.04072902695909789267658534612361519697\
836252485077232789474420815304249152418`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00005103781820653446841455838952340215546872651335974781269343252225468348\
197`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00023461277611119488310316441754450000\
184364478367411246082553491178541676599`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.11864972934973792745381434009035322157253413411116137430717605878528934478\
488`50.*asl^2*cf*nl*psibc*psicc - 0.34202371318852919819539741770657616177450\
509388521277730515870979779106342824`50.*asl^3*ca*cf*nl*psibc*psicc - 
 2.12827195602489286879600320136934542577528798683360482312421290978724877276\
357`50.*asl^3*cf^2*nl*psibc*psicc - 0.000245982699037381525191787345784286280\
28716414507965946266393988992769226521`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00226148710601017881399735805804761943196057564367846180952280015935055248\
285`50.*asl^3*cf*nc*nl*psibc*psicc + 0.00544975002578968299767943419469097103\
144937102103041704592530907550085557408`50.*asl^3*cf*nl^2*psibc*psicc + 
 1.50746932558183985862606534943064808721533024057239642172629211184681723339\
389`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 2.023733910143355084493711010470087\
28691662496539675860055410087979397885664138`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 0.585364387327988967213215974035199287462913270109695393014914459\
91442974661149`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00312526101369906969359687886366833213859710398833774735305276595545750214\
742`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.028732660927192591860045474203\
25918924322424981731759100764109575919464114772`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 0.274085331923970883386557336260117834039150952831344803950\
23492942669404243526`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 0.54807123573815181714934924080520371289748876106870012168988234340896471182\
855`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.171862941712113147957965291901\
77149668263961096725331833519934422739384318836`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.000568229275218012671563068884303333116108564361515954080150158\
81836305763309`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.00522412016858047124728099530968348895331349996678501649570011538884533819\
441`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.025178254563368431501775074481\
05802213125158014671864089878043043295105698859`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 0.879711047327770402691449876815551863823922331624928097030476228\
17424526336808`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 0.31989492630100741916052722793292795048142630240906476259016152875571078821\
535`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.02908135693645521992368429344844799549831148203718770568461790663458854872\
723`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 2.58319339568720087209102682687\
071851128857022716438693408467448354487472558232`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 1.83854484615710376736292016024478605510111838301379966055\
253231908833883802113`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiat4mb475100mc150100qqf9.m <==
2.325847015282102519432446849222092796315706919208559922717135537966191904264\
52`50.*asl*cf*psibc*psicc + 1.25575274680159594452845207674085396419698169343\
856026354419202755303183035932`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0465935442312770248038734969366375347395080741668804154650359711326328703\
5165`50.14053528237391 + 0.01010454207505795689272674292906051965585754846174\
500057956611535595730188089`49.47672617181545*I)*asl^3*ca*cf*psibc*psicc + 
 0.43898654451009588260754322684639817681920102524038750392244204763201871639\
901`50.*asl^3*ca^2*cf*psibc*psicc + 0.443908394174377525382955090758020245285\
41654888305766116713844101214890396978`50.*asl^2*cf^2*psibc*psicc + 
 (0.1242494512834053994769959918310334259720215311116811079063711961072722252\
8579`50.14053528237391 + 0.02694544553348788504727131447749471908228679589798\
666821217392514318467111661`49.47672617181545*I)*asl^3*cf^2*psibc*psicc + 
 7.10747445676308287684429160579764849689275840174807894636298376198630659768\
07`50.*asl^3*ca*cf^2*psibc*psicc - 12.735009195898523035528819191086214951102\
73493774661220895764206181446384697646`50.*asl^3*cf^3*psibc*psicc + 
 0.00253941695512921578379310139743223749314015008423453980560960830973301270\
819`50.*asl^2*cf*nb*psibc*psicc - 0.00151063684639559798563842442009942135525\
221191267745074735469098581895352801`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.01426143906614829542391484627806031600337926810652272129002699016549861244\
877`50.*asl^3*cf^2*nb*psibc*psicc + 
 2.77259786633712909358554603306204225722020133106801450950764405372803623`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.023247635258243572322897718445382298711529\
40503495334650338639103565946707338`50.*asl^2*cf*nc*psibc*psicc - 
 0.00074481020659329439304869040064866768894779261847595746036181049951660420\
022`50.*asl^3*ca*cf*nc*psibc*psicc - 0.03784428509486513402640190661648871540\
585369692087690296095316011921757469355`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00005076467949400624743673896936205107181215358276568178354355015655201300\
05`50.*asl^3*cf*nb*nc*psibc*psicc + 0.000232368054110720637447923382873202395\
35390278567870275814306660887346292638`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.10035504186927162134103417809015612546049702957505289015759863686685371531\
559`50.*asl^2*cf*nl*psibc*psicc - 0.29708850011431607918459949039976352898531\
174690996558331567536522392587731656`50.*asl^3*ca*cf*nl*psibc*psicc - 
 1.88482845406831979114219561970676089460937735691556038427957972749641286604\
01`50.*asl^3*cf^2*nl*psibc*psicc - 0.0002191402041330054567488899940492236703\
1881772492904138018329161263324503079`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00200616583496108978905333271610053429865377875968216149459987850786926501\
831`50.*asl^3*cf*nc*nl*psibc*psicc + 0.00433009323588797173920902889307997685\
779803140565460134020758941758770477019`50.*asl^3*cf*nl^2*psibc*psicc + 
 1.35729018097815137532838549345127578239215532658953869044345150908854741132\
845`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 1.799482778793584421808740272534985\
84965628713535966356732016658051042041256647`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 0.518101578227476452337961788692990897916025429923079659088785499\
09243728250103`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00296384558052135277598930536092965438717012177927122526352374879195473740\
431`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.027133157821343898727743984241\
28380367905002426096734845159449256932580842871`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 0.246780032905118431877888271536595596798573695743552489171\
53663801609952933241`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 0.48179767167572491944859828579207076895407777086255178689107720381564256345\
151`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.153114680090295537689417697075\
40367047452532692064100790125955506523589420911`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.000538881014640245959270782792896300797667294868958404598850371\
56614740966901`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.00493330142206252704140799713477887339619091350199406341889703783033836835\
67`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.0212960013035849314863026430532\
9325964731930750186314856502545056722310992375`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 0.792071285546808678776042443875338263696111677676645495095818862\
99718763957007`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 0.28802592201702133773674270686375936861676788279150745279748035585982213650\
69`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 0.02618417472882012161243115516\
943266987425162570831885934055120650738874197009`50.*asl^3*cf*nl^2*psibc*
  psicc*Log[mu]^2 - 2.3258470152821025194324468492220927963157069192085599227\
1713553796619190426452`50.*asl^3*ca*cf^2*psibc*psicc*Log[muf] - 
 1.65538284901011509983072017081967084623109913796470571566187593355513765132\
853`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiat4mb475100mc200100qq0.m <==
13.18540091581154208233010446273331811556432636901098171440393570806602324517\
363`50.*asl*cf*psibc*psicc + 7.6090503589459316714928638651433794535957800411\
2741732180043681394329547770412`50.*asl^2*ca*cf*psibc*psicc - 
 (0.1166644684199879740422199980577824551017159728851623156701046608414763749\
698`50.11935565355251 + 0.045827012166890029321831954311033953486748513809017\
42333949267292476628091424`49.71353859002762*I)*asl^3*ca*cf*psibc*psicc + 
 5.17156204634615266322053994212012332454616826351244547465180430265683000019\
961`50.*asl^3*ca^2*cf*psibc*psicc + 4.186115961157930876529503473388368684275\
88732694474843319796742642603016504103`50.*asl^2*cf^2*psibc*psicc + 
 (0.3111052491199679307792533281540865469379092610270995084581565071564873836\
3438`50.11935565355251 + 
   0.122205365778373411524885211496090542631329370157379795571980253932552284\
859`49.71353859002762*I)*asl^3*cf^2*psibc*psicc + 
 69.6890450609085314490303180407796839009632026655135658605094682044615897046\
4195`50.*asl^3*ca*cf^2*psibc*psicc - 
 132.3004972695708788236359128756945174013020115127417665911563`50.*asl^3*
  cf^3*psibc*psicc + 0.006910298367588242393593519894905254091039501710263560\
19931026383193677173742`50.*asl^2*cf*nb*psibc*psicc - 
 0.00626430059160075417813385665444277929340162770361378436711245552544806019\
436`50.*asl^3*ca*cf*nb*psibc*psicc - 0.04586639392629960087324879518344811260\
57505845549472024905967883737335672034`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.62159814737447050855653457814298191866396665335132199275582889587815657`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.038055990813361407727664612057185073700992\
33486744601056942388592675614346955`50.*asl^2*cf*nc*psibc*psicc - 
 0.01601405695129127628925695712396168805935240896599291908073323265251621912\
721`50.*asl^3*ca*cf*nc*psibc*psicc - 0.07012375760093178735368963006326317852\
770411678709170786223739187080998401811`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00003988930679827395436872673194465048609430932544797842745132813233091201\
114`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00010983802813685697301555403393279674\
885535964796010574073831776209200645573`50.*asl^3*cf*nc^2*psibc*psicc - 
 1.08633989025400454778355863645815436526435451921955243424293357420860750454\
778`50.*asl^2*cf*nl*psibc*psicc - 2.48812212299628205307234611043673309059061\
165394531647700425781882240047858783`50.*asl^3*ca*cf*nl*psibc*psicc - 
 16.2606115329939561272710676060769749679651670703095725991501268858700083781\
3389`50.*asl^3*cf^2*nl*psibc*psicc - 0.00113867341891229817342560844830539931\
880192406212665374490322098518444063022`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00627083562307440288225314858648227077803463167937629598601296433922728956\
851`50.*asl^3*cf*nc*nl*psibc*psicc + 0.08950310761820677689499022806851016129\
165315347738567197052925041725695074119`50.*asl^3*cf*nl^2*psibc*psicc + 
 7.69457968546597228529106012972330604312385519105237923846808579822679349334\
289`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 10.77340910273442625007179888684505\
947951641391015606883417135947874034819568802`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 4.885767682210545052780621889105275094745073736961733441681629694\
72999780556087`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00806525971857117566541850818225232369485311448198366120492831118912838233\
237`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.044416526382845661286789237751\
3598191535161061162340737396879996700623874932`50.*asl^3*ca*cf*nc*psibc*psicc*
  Log[mu] - 1.399014488266540415507465478131510189658882762009523497903288462\
93643588788346`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 3.43924747899730389831043471345716580187124862436468505972304721978404692180\
824`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 1.222311503662751118133223785403\
86752923018679011884111327922942633198037121109`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.001466410857922031939167001487682240671791475360360666025886876\
38107329926728`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.00807573206960830205214349777297451257336656474840619380825438635745394874\
203`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.230528484549109224397676183003\
90954929040815477536721069925538340661366713059`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 4.490311437173432681438488497061324328051219932357959959090826848\
81996929154696`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 1.63284052260852097506854127165866339201862542994834907427383051397017544556\
368`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.14844004750986554318804920651442394472896594817712264336827725240577221707\
323`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 13.1854009158115420823301044627\
3331811556432636901098171440393570806602324517363`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 9.15502116628249961226258053345246619043641042128174473402\
943592715969652391228`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiat4mb525100mc150100qq0.m <==
5.3248`50.*asl*cf*psibc*psicc + 3.2870376722780642885701512666505322782341634\
9393774822617005957118927066405877`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0888035272921632302428435876934631340746941081238112022875204583267813829\
5904`50.134486603377084 + 0.0245788500895234078991167451803332049809107061103\
5659427692933917396158802442`49.5766179477537*I)*asl^3*ca*cf*psibc*psicc + 
 1.70434228434125044429504869165688838524437792973113963793782152829657245608\
332`50.*asl^3*ca^2*cf*psibc*psicc + 1.307766157440282424079380064746955649481\
39938768822120850455085830635287596995`50.*asl^2*cf^2*psibc*psicc + 
 (0.2368094061124352806475829005159016908658509549968298727630032753804312532\
27`50.13448660337709 + 0.0655436002387290877309779871475552132824285496276175\
8473848501709059340138077`49.57661794775371*I)*asl^3*cf^2*psibc*psicc + 
 19.3393528850542503647823480101482250751981368911644403357086990640677946837\
815`50.*asl^3*ca*cf^2*psibc*psicc - 35.01983856288125501206495001847787520880\
050537373223690159642536426987315969451`50.*asl^3*cf^3*psibc*psicc + 
 0.00318353611400528749950378564636922983705214794959705478014935651734209532\
583`50.*asl^2*cf*nb*psibc*psicc - 0.00160384112767583073960275433450721747340\
568488674361026799434073632807014539`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.02827232366019524122345807360906060391858901845726208365580483339168850284\
888`50.*asl^3*cf^2*nb*psibc*psicc + 
 1.90333950367636096890890649930768383088571963039038764861676464117860605`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.036584197302833714302700252703775515487157\
4074217230694128416416705730990793`50.*asl^2*cf*nc*psibc*psicc + 
 0.00169586228063303147707554999841193375444398666217125211959416622642204922\
562`50.*asl^3*ca*cf*nc*psibc*psicc - 0.08079769800742630035473476093672432223\
707438044667759926252653647947337578247`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00004374515974889797286076085924205409727508153518023290830510047354877511\
267`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00025135281931578005113650576023491808\
26304538137885944938526127059543301755`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.34474430748607152848550741311434437935588000490523646529656956832923930676\
718`50.*asl^2*cf*nl*psibc*psicc - 0.89222618512845913961935490326139953805886\
283997133097261344089531464742544298`50.*asl^3*ca*cf*nl*psibc*psicc - 
 5.08161611866262700425173864595224291945599897433547200423717557293315158994\
326`50.*asl^3*cf^2*nl*psibc*psicc - 0.000412224291233342885470086427570617187\
69971126405315358306914983014516477231`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00473715210490505358883869744646954036320944370710540373261533714635290966\
089`50.*asl^3*cf*nc*nl*psibc*psicc + 0.02231983126954083415651283731955607237\
307064826939149789191258025521162224011`50.*asl^3*cf*nl^2*psibc*psicc + 
 3.10738355024432237430789163175520307485733264600886916040245669015682628936\
141`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 4.600733791696950739856849157497431\
7162783691718118178194915269421427261000147`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 1.526341288009375091858363630049088853511497251221579174653989931\
62550894812951`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00371562039974037112794748621528615419395859713438375776623272282787772512\
681`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.042698742825164584644225955544\
71616270330652115642647003499519546756095967486`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 0.564978827317149522601434842137309649974060481092521665527\
71938242987577869507`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 1.32469256902504624188549781424646245897658913317991466820423844550842570364\
174`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.412395357484566421683976637797\
35104263884553742943627202186597206756642370698`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.000675567345407340205081361130052028035265199478978865342033574\
81125386284774`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.00776340778639356084440471918994839321878300384662299266555531015319315121\
053`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.073157014185600775067836880194\
09417497222091430495146158573743687171847030346`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 1.813369991047365000319685923599946820227485611343005254909377235\
51036217383661`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 0.65940726947176909102534033585452611644635840412472918292005222593464239614\
176`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.05994611540652446282048548507768419240421440037497538036589982683770112945\
478`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 5.3248`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 3.82377613168724279835390946502057613168724279835390946502\
057613168724279835391`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiav1mb425100mc150100qq0.m <==
17.07406491681377818510228047517021754727875877407540056119155002600833148261\
423`50.*asl*cf*psibc*psicc + 8.8036636065051174420584050472216664633813848306\
1018017841617180775386548684438`50.*asl^2*ca*cf*psibc*psicc - 
 (0.1196862700206438267043255533466196032363443793790544520581891855846783980\
7003`50.12490926922295 + 0.04234132083503833001449625445502608165504253490281\
131322516682519733581236541`49.67362933834924*I)*asl^3*ca*cf*psibc*psicc + 
 6.89495898984311983120479454119148213522115743992029183169879899809991204791\
428`50.*asl^3*ca^2*cf*psibc*psicc - 6.396962603676284185650776172157383670402\
63621925903370608070384164788569895347`50.*asl^2*cf^2*psibc*psicc + 
 (0.3191633867217168712115348089243189419635850116774785388215536992897464487\
2309`50.12490926922294 + 0.11291018889343554670532334521340288441344675974083\
016860044305904457733360865`49.67362933834924*I)*asl^3*cf^2*psibc*psicc + 
 54.9733019653405462795150807129692166071251508028217887093985205381320330921\
0002`50.*asl^3*ca*cf^2*psibc*psicc - 108.764643088164889986384532821271890718\
5734361905107129134771978851898240600691`50.*asl^3*cf^3*psibc*psicc + 
 0.00983600256781874078396738314859714098991438257469819100804141410271852087\
064`50.*asl^2*cf*nb*psibc*psicc - 0.01216702533866166431528670416244097660594\
085160610206121314521392171350437311`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.04046922674263016323077585803552611338907048700500537990046435131898585577\
614`50.*asl^3*cf^2*nb*psibc*psicc + 
 5.66631010163635849939716420015593487071057154846939796827807616091512874`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.075917151592369189238706175167094414551651\
40456798504504959456095249604040578`50.*asl^2*cf*nc*psibc*psicc - 
 0.03966142461055137224674747205487944053268452818809149302392014329760978128\
136`50.*asl^3*ca*cf*nc*psibc*psicc - 0.04075356563798938282333126974073362853\
011039102791728477293172918877112046999`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00008746848528948605510487189889429352307213729427392844461898807133973518\
403`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00033755370698065055208583927929154478\
056686072171941862911906718318123919751`50.*asl^3*cf*nc^2*psibc*psicc - 
 1.52207033220871863212883022453569252133066454807999032550880146186131000290\
968`50.*asl^2*cf*nl*psibc*psicc - 3.20828963575107712356077398362341431651190\
235689216274387549521636189807788693`50.*asl^3*ca*cf*nl*psibc*psicc - 
 13.4514681388195761288008948862436218244685247419299595995795898767430740442\
2883`50.*asl^3*cf^2*nl*psibc*psicc - 0.00175366414136832997048974439721256193\
842572366892722182589031303539218530888`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.01353529399208823543127625242824612988382865219173262240172583678672467257\
09`50.*asl^3*cf*nc*nl*psibc*psicc + 0.135685210726156842902297422961846605542\
92937424718550779809571117084452678845`50.*asl^3*cf*nl^2*psibc*psicc + 
 9.96388004400368630282803071027189337984856365417477186197378729181759511217\
886`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 12.72585791700914246111677333738079\
794310125690264621257564425828848062989900696`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 7.466126940426598593489088813158646319018600138872228206672462690\
52266590613161`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.01147995514550813927091434185812859573106474814009739129762091231644927440\
937`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.088605659570136937685897073422\
05727675247404809360746703959491671741633394043`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 1.811614553455215691423278310958526069063375209849958520358\
87040561057789773644`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 4.36547742705701778676276361682117564066949523029139141699909114152677818282\
524`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] + 0.924986508792687484037722953332\
10450438906644891481431818048776002405885007023`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.002087264571910570776529880337841562860193590570926798534782350\
53828106629669`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01611011992184307957925401334946495940954073601701954042336797147394009619\
035`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.322993356139387789655571462412\
22493785796992581408143136765886069404876127014`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 5.814602791718887054243941837367285998592462526277387544232444968\
57816777048962`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 2.11440101517050438336143339540628581766998637319177728882474182317966742639\
183`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.19221827410640948939649394503693507433363512483561611716403456660102915172\
035`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 17.0740649168137781851022804751\
7021754727875877407540056119155002600833148261423`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 12.0336116001614435412960937060352163368817212909913897464\
9826635418419581808696`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiav1mb475100mc100100qq0.m <==
9.071508697627222839157318281254273976316336010064072944513241843789635006638\
92`50.*asl*cf*psibc*psicc + 4.67533495932987753526042558299252672032435632487\
762864412586233683518961488198`50.*asl^2*ca*cf*psibc*psicc - 
 (0.1094776767790030921162729183434974691604309342612655158128273639291716344\
9769`50.13992484792657 + 0.02447462594582728108382615549223898057468306192566\
015159117715935975607300017`49.48931533828806*I)*asl^3*ca*cf*psibc*psicc + 
 3.49360622084118878796473435925448312748366328790593909776668337335226394688\
365`50.*asl^3*ca^2*cf*psibc*psicc - 3.799788974323751726273972039999630661703\
18334169718753816183262814365650717227`50.*asl^2*cf^2*psibc*psicc + 
 (0.2919404714106749123100611155826599177611491580300413755006739745382836885\
3195`50.13992484792657 + 0.06526566918887274955686974797930394819915483180176\
040424313800585183794541386`49.48931533828806*I)*asl^3*cf^2*psibc*psicc + 
 14.4638016518643549540538964309653924355669972299039867759040465498492061968\
7834`50.*asl^3*ca*cf^2*psibc*psicc - 40.2008316565055226270489326080764871321\
820995636839709092940444721627078416133`50.*asl^3*cf^3*psibc*psicc + 
 0.00518652906508939316223746917832137819609418426319873276118872126288069177\
925`50.*asl^2*cf*nb*psibc*psicc - 0.00614845656152640823917351562059067025108\
261109124178995479582629979519074551`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.02402132394698518192695312776328648342196414850850643380020780506421090636\
556`50.*asl^3*cf^2*nb*psibc*psicc + 
 2.96533736996285297934652732876488625281487513662733861074959581320007898`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.104596147720081774036727818418605121896990\
61149923950735053495512562211908165`50.*asl^2*cf*nc*psibc*psicc - 
 0.01297018192068372247178564638478970127888110897251797195274714705976266584\
03`50.*asl^3*ca*cf*nc*psibc*psicc - 0.060169934683797118267997686816182879641\
69527017539729911772838890174001753218`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00011960324976340125547614532016051081987720496690085184681643202867385447\
273`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00120601263610569727343035767862704462\
613176663537319501904920871990175227476`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.70528528072210416286940779887299019561574281106890732142606345997286054259\
56`50.*asl^2*cf*nl*psibc*psicc - 1.563812502741221566679624688512305500147660\
3396981023242841118075121967841434`50.*asl^3*ca*cf*nl*psibc*psicc - 
 4.87054346353533485352277425881396048453811211901841484284690542805030376618\
31`50.*asl^3*cf^2*nl*psibc*psicc - 0.0008064772309818146318725607958016890279\
0327665076985454722180917520096980487`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.01626413551838497028892270806068243658881153732265056217844459605456796631\
947`50.*asl^3*cf*nc*nl*psibc*psicc + 0.05483402417211661761523306885291880783\
079459697020021991095479907730672383945`50.*asl^3*cf*nl^2*psibc*psicc + 
 5.29384331860447882101500893099603801366057488918477477514413296992064557079\
933`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 6.758862240285682261776013383383541\
74689436353597185110859631110337803064005772`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 4.434871451777859056709574370580911473007161183813658824607931961\
46424197246919`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00605338608012426558271436406060744214264762220871059591833244888465529553\
749`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.122077955545488013991501826879\
8789493518280765905530753740397318596844499443`50.*asl^3*ca*cf*nc*psibc*psicc*
  Log[mu] - 0.962516967018996149275456169272006911574649979851777231844387877\
47883439216188`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 2.19827424255126205761441512594332079289008269313001480789116689956800570768\
035`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] + 0.576556264293272689699639493970\
7665677845713557387036827002965051626825820148`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.001100615650931684651402611647383171298663204037947381271074211\
98920595768892`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.02219599191736145708936396852361435442760510483464601153355549557961191429\
538`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.149666184955837219421803359357\
35561623641734920486855242132588303961244723204`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 3.089318217736322643772695264701921967136045777724150405444132276\
20701428751859`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 1.12338844281320823409916191443706253350401664644514560209519891463973158247\
245`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.10212622207392802128174199222155113940945605876774050926441674985998307549\
584`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 9.07150869762722283915731828125\
427397631633601006407294451324184378963500663892`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 6.69073782644780361262359234291627453640722829223692336581\
773760438296646204843`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiav1mb475100mc150100qq0.m <==
10.78114014102448820903374121824786630995836749451119827305024009867026452954\
137`50.*asl*cf*psibc*psicc + 4.9440567081848160717727378337022296977172105979\
9520847265671153854714102913697`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0896109012652227652722546914924154982596215594943348069754889694378873084\
8204`50.128980897666644 + 0.0289336400128814409373019620350135251768501618895\
6823866079210079588152788981`49.638023126133795*I)*asl^3*ca*cf*psibc*psicc + 
 3.53460650236845771077374634645453491505603962477503883543842422041802850767\
959`50.*asl^3*ca^2*cf*psibc*psicc - 4.213423951163184943096850141293343939575\
7084084517298083214616807264005592914`50.*asl^2*cf^2*psibc*psicc + 
 (0.2389624033739273740593458439797746620256574919848928186012786231379226765\
1335`50.128980897666644 + 0.0771563733676838424994718987600360671382670983721\
8196976211089532675102524971`49.638023126133795*I)*asl^3*cf^2*psibc*psicc + 
 31.2246590197871675789471952468880521654900310605445727631697297050546955103\
354`50.*asl^3*ca*cf^2*psibc*psicc - 60.42787280161591855710172576731826022545\
702684271206482865512760076903333610282`50.*asl^3*cf^3*psibc*psicc + 
 0.00638784069650409367184862725569068594543121681199081962832266715870234515\
296`50.*asl^2*cf*nb*psibc*psicc - 0.00846569073501486735812079381905540309465\
787356765910896353382180538085496382`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.02641019564806146705799380070900943242696890318623370715547643027051061975\
865`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.78480459674614867557527537148377877289146168981739506471247653939862815`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.060847425433554249581251290677345471053616\
4264303320116646671480612952098349`50.*asl^2*cf*nc*psibc*psicc - 
 0.03258449858833638455175208659777676685293730637922538569064188725754534028\
723`50.*asl^3*ca*cf*nc*psibc*psicc - 0.03125502808511978086298265419864918648\
304561130912168137529809019835176493801`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00007210437029436870726271852739498463483576021338824213990658592132341744\
435`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00034341536548657826507765010168243746\
104882490018570683096317226784896315559`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.81768164186918469694381872759345694914905653803240232720542836527168361367\
997`50.*asl^2*cf*nl*psibc*psicc - 1.72940286794400152073522755099301430338512\
682483351710853456141645073790663333`50.*asl^3*ca*cf*nl*psibc*psicc - 
 7.73526426741706618723212922755281094688961761408844964585672239241962016155\
826`50.*asl^3*cf^2*nl*psibc*psicc - 0.000968955045643237904717298248268550261\
08830738476096644067696335563045286471`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00922978870160452648509274194932386258672669894971517852527272515288920273\
147`50.*asl^3*cf*nc*nl*psibc*psicc + 0.06201600746341387896995510048506440277\
776937138558468464093457752495574506425`50.*asl^3*cf*nl^2*psibc*psicc + 
 6.29152973390516987772716899002930839943227559366299518073002995523664390418\
902`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 7.317894799729795906519930922679439\
70869436358833395922143216516864037214510262`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 4.917639827242306941669458221217201811768883691468508822719128935\
01634009836046`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00745548043190281535052282857064237278744800321889520228700698268676982426\
663`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.071017235902548257449602995675\
84568752365795079333322028292169274514192891935`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 1.143914497073667250495848907278056072624050107938726396496\
36921684924986487711`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 2.45865642006756365245750847546915131231447615303919775854722353582961706340\
709`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] + 0.621026862200243612114778934726\
70662067550968899147793142332663642113403680804`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.001355541896709602791004150649207704143172364221617309553940662\
18429851847968`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01291222470955422862720054466833557954975599105333331290627109839570322067\
602`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.173517433571970177240248847647\
98680635015099916781442969328672658061117433824`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 3.671536208122363961204425529427437639686529871593151618942490616\
13407021314391`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 1.33510407568085962225615473797361368715873813512478240696965889665121586977\
917`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.12137309778916905656874133981578306246897619410225294607627197892522432154\
913`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 10.7811401410244882090337412182\
4786630995836749451119827305024009867026452954137`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 7.67329680970516240797628141640094804834103542476010351753\
895755289358294115891`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiav1mb475100mc150100qq1.m <==
13.15392129385280907933754893136730785931568772740118475272706683148026080687\
903`50.*asl*cf*psibc*psicc + 6.3133044090005458390164696215996129644206314560\
8996055897430682497358699156346`50.*asl^2*ca*cf*psibc*psicc - 
 (0.1021914997545524141627991945923160579484316380094655359667617905387462560\
7341`50.127589057776156 + 0.0341008343416583177304773691015227113727644000839\
5197309093537838679751209297`49.650939289866834*I)*asl^3*ca*cf*psibc*psicc + 
 4.68980651778386167092670357767622337378530990162958652905619823344086132011\
156`50.*asl^3*ca^2*cf*psibc*psicc - 4.878263823792451860667834353180981933239\
19139150326406458516505808830642065315`50.*asl^2*cf^2*psibc*psicc + 
 (0.2725106660121397711007978522461761545291510346919080960127583571682958023\
8531`50.127589057776156 + 0.0909355582444221806146063176040605636607050668905\
3859491423567007121325145382`49.65093928986684*I)*asl^3*cf^2*psibc*psicc + 
 40.1784603468527949047343182754177326495340913793768102892363838708831084462\
3061`50.*asl^3*ca*cf^2*psibc*psicc - 78.0487251143782516416895162713880906643\
1303279309691508931810645616405741626549`50.*asl^3*cf^3*psibc*psicc + 
 0.00705983179859332006648959145484765006404578935822680672202903528053461571\
948`50.*asl^2*cf*nb*psibc*psicc - 0.00935014712510978986325546554749547762256\
607306102475742641499840721309256018`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.02927397076190608815544200004365997176856807404651567909446729583280635420\
096`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.7890773337469773619246695527033246734845926132564574859008363612194925`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.067560460362624719843003484273598291634329\
00322371261449375851157498358904321`50.*asl^2*cf*nc*psibc*psicc - 
 0.03611241921889411091255684397995392335632235417042579325397591013495635583\
989`50.*asl^3*ca*cf*nc*psibc*psicc - 0.02781095147562634550398736123718134730\
488538700656546097733119714714866407785`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00007252065384009264783210440730893369884810310271082077885784535365839772\
23`50.*asl^3*cf*nb*nc*psibc*psicc + 0.000347000388891095428059407293407484918\
10367201580121831852750584663889491838`50.*asl^3*cf*nc^2*psibc*psicc - 
 1.06704960363537517352567572057772119515356613524744278598265032791121663865\
425`50.*asl^2*cf*nl*psibc*psicc - 2.24610986814084577291423338928829662397503\
267080056028633783367100810109741112`50.*asl^3*ca*cf*nl*psibc*psicc - 
 9.87275200668184644718676770822500778674928454223724323192246592586600950743\
325`50.*asl^3*cf^2*nl*psibc*psicc - 0.001145390876854628617688043265364513631\
52477507223861012051696183182545932174`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.01096104512728869696317257837539970639731494418193902316510672009001007142\
331`50.*asl^3*cf*nc*nl*psibc*psicc + 0.08655934843935154937879989710249091664\
323777322109321451087549143726669617879`50.*asl^3*cf*nl^2*psibc*psicc + 
 7.67620918151418500908905436046935269324555612074880624361700229028889912637\
21`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 9.2565785018271879043585112145668160\
6747172647995483804929504809039412957884018`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 5.693598542594889019657221534674876200182522005045232581323653020\
66349547171346`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00823978560638546829242087428056899710748218945101752355033394554799994749\
795`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.078852262311355777249338297187\
0386843218995260417208468123741641555377620963`50.*asl^3*ca*cf*nc*psibc*psicc*
  Log[mu] - 1.395674396638942728925282610994427762408282931045237498839454961\
87070893206764`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 3.14043827542543658118657655564067880005031996678250185583299418899596790495\
161`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] + 0.702007016259423115670279177783\
46128634491277833422380906780182856150502024415`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.001498142837524630598621977141921635837724034445639549437243021\
84528759813635`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01433677496570105040897059948855248805852718655304015394613726932906643340\
655`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.226434958590423480178961550286\
89772136395748953084676023125953620479531338302`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 4.479590996633040159595010361227606750697893103617070502701916699\
51724161136399`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 1.62894218059383278530727649499185700025377931040620745532630213140284556039\
085`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.14808565278125752593702513590835063638670721003692795048419006682753046674\
394`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 13.1539212938528090793375489313\
6730785931568772740118475272706683148026080687903`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 9.36208424887817264873384482608515858040361881184900322800\
761103285888429161603`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiav1mb475100mc150100qq10.m <==
3801.4832539234618239285516411651519713422337532189423935381223`50.*asl*cf*
  psibc*psicc + 
 4362.6384616114478714678502318482307036658153718034350756753665`50.*asl^2*ca*
  cf*psibc*psicc - (2.2224082262245910058121639739918527875926459707362370675\
9713976439898462409893`50.092813651289376 + 1.2261082394843226462267253638153\
4018980631615710355891836578296383207246805809`49.834518626268704*I)*asl^3*ca*
  cf*psibc*psicc + 
 6457.2440481840024625844952693546352862015773255354705115566936`50.*asl^3*
  ca^2*cf*psibc*psicc - 
 225.9141401390161520156317626911497132650389110946841241220866`50.*asl^2*
  cf^2*psibc*psicc + (5.92642193659890934883243726397827410024705592196329882\
844204003146352248687757`50.092813651289376 + 3.26962197195819372327126763684\
090717281684308560949044897757306282689242675767`49.834518626268704*I)*asl^3*
  cf^2*psibc*psicc + 
 55888.6894533019454000773362930685198106949987153845640053969145`50.*asl^3*
  ca*cf^2*psibc*psicc - 
 242067.7120051226176444275857106978470531059648699588046671466634`50.*asl^3*
  cf^3*psibc*psicc + 0.120631114228378190742878913109260555427483372910091501\
2992509275219673821399`50.*asl^2*cf*nb*psibc*psicc - 
 0.15735834668095060686452161933856687146931142767733649521584713930194619973\
571`50.*asl^3*ca*cf*nb*psibc*psicc - 2.54091216586844189867806449303344401527\
09505329056122660233468574869453684525`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.82794418598615009011196468548455345159533214298208299715522831867167062`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 1.206177454930182135567273507968041701304157\
99932574300504315151866622363683335`50.*asl^2*cf*nc*psibc*psicc - 
 0.62303756156514411859667754552802515542245313022601221580856186744400258352\
397`50.*asl^3*ca*cf*nc*psibc*psicc + 1.05359905981061576151938142242312777328\
12590899982173137491454857191632226712`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00007655039921336283864890102071702947487799420106259779476205470087713362\
137`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00038270957823641736079528737266376241\
525408849114032091607747397004269997484`50.*asl^3*cf*nc^2*psibc*psicc - 
 879.7654958430496866935083600649883195646616394666229523799327`50.*asl^2*cf*
  nl*psibc*psicc - 
 2595.7865140088172667109337393185571226386320766618459414562385`50.*asl^3*ca*
  cf*nl*psibc*psicc - 
 11655.2040335027879847545034903046472685207467037508816301428765`50.*asl^3*
  cf^2*nl*psibc*psicc - 0.055834570316045087157286684905676903826975211425325\
70085238112821295969662261`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.55828382546005260676001097481409081310985534172942179974023507976673890602\
562`50.*asl^3*cf*nc*nl*psibc*psicc + 
 203.6014039722902211325581180189677789989519411827072634826618`50.*asl^3*cf*
  nl^2*psibc*psicc + 
 2218.4244534575994676267367101756429283479657188964050044053137`50.*asl^2*ca*
  cf*psibc*psicc*Log[mu] + 
 5637.4521003998198716222154070032543571161361480589502618367671`50.*asl^3*
  ca^2*cf*psibc*psicc*Log[mu] - 
 263.6725821948502790963655618136875338129797111494545842192658`50.*asl^3*ca*
  cf^2*psibc*psicc*Log[mu] + 0.1407929462142826822929943143667158421972696594\
7570752309952100047182826749652`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 
 1.40777343078636211921229254259677903401230102240180083869277781567669368242\
014`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 403.3499006286544486594066745773896233359937670720736371646024`50.*asl^2*cf*
  nl*psibc*psicc*Log[mu] - 
 2113.0746621035663843813651901129600999218323393272340778139735`50.*asl^3*ca*
  cf*nl*psibc*psicc*Log[mu] - 48.35222623103992822302958338555272243536914311\
752063778191107931840808575394065`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 
 0.02559871749350594223508987533940288039950357445057411719584347582754745084\
217`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 0.255958805597520385311325916835\
77800618405473134578191943248616264858882289953`50.*asl^3*cf*nc*nl*psibc*
  psicc*Log[mu] + 
 186.6920365668182072936649936341358243923089073255551528021985`50.*asl^3*cf*
  nl^2*psibc*psicc*Log[mu] + 
 1294.601798026948606122957994394778350951691106945333463754237`50.*asl^3*
  ca^2*cf*psibc*psicc*Log[mu]^2 - 
 470.7642901916176749538029070526466730733422207073939545910363`50.*asl^3*ca*
  cf*nl*psibc*psicc*Log[mu]^2 + 42.796753653783424995800264277513333915758383\
70067217768993092931315630488899839`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 
 3801.4832539234618239285516411651519713422337532189423935381223`50.*asl^3*ca*
  cf^2*psibc*psicc*Log[muf] - 
 2705.6423479257918954840811547386108297366458366243619328941996`50.*asl^3*
  cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiav1mb475100mc150100qq1100.m <==
10.80158316111566886836914169206459318737819929788389303540776067773888147554\
577`50.*asl*cf*psibc*psicc + 4.9556250991704276935010017460065888815490488994\
9045070549509697974472550051158`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0897244595313065389559127743443955187498968270501471987245842053282710764\
501`50.12896783956294 + 0.028979531013283645764624220114771995358414322650432\
85757606827686921456444393`49.6381483414276*I)*asl^3*ca*cf*psibc*psicc + 
 3.54420399129364868203810247315654769671694629592738543340461522337119038543\
388`50.*asl^3*ca^2*cf*psibc*psicc - 4.219336454362184943696853860219301308688\
85162073612228154159944264988120705928`50.*asl^2*cf^2*psibc*psicc + 
 (0.2392652254168174372157673982517213833330582054670788287509718846185188436\
8887`50.12896783956294 + 0.07727874936875638870566458697272532095577152706782\
095353614760102782803184672`49.6381483414276*I)*asl^3*cf^2*psibc*psicc + 
 31.2995985424741097943992510375463644062591190235881896752064640267786525616\
9736`50.*asl^3*ca*cf^2*psibc*psicc - 60.5745166251095100512410149399294574488\
7670877808685912922863511104661785405501`50.*asl^3*cf^3*psibc*psicc + 
 0.00639393014029874998325021750779996982552332274653029455368770060906806450\
741`50.*asl^2*cf*nb*psibc*psicc - 0.00847370302039331228523603374803607974993\
951809196657068946587471942862322686`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.02643587941374720831600459591846875962963338027355234135421089489229016053\
702`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.78484727925736363664178701965575467059231842781551980914269850070720674`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.060908235674836121577186770274261073019939\
10016575131900240280233434785418037`50.*asl^2*cf*nc*psibc*psicc - 
 0.03261642469042967186571869278802266377376458947324471615864212049074406976\
262`50.*asl^3*ca*cf*nc*psibc*psicc - 0.03122768392229018143031232826209018269\
774143872833929859847481860993818161054`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00007210850447843603787152853963324018041441522425776139583626096468318725\
79`50.*asl^3*cf*nb*nc*psibc*psicc + 0.000343450873606772487870218359319750163\
57935928693109094069569017912588149383`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.81977489805512757981548261854525078787528331846450176918577041221666881576\
997`50.*asl^2*cf*nl*psibc*psicc - 1.73372238314514598111890828997058868658697\
497079522035803664272628933790029996`50.*asl^3*ca*cf*nl*psibc*psicc - 
 7.75322078251408575110072704752228403877988200013704496650309790610908573554\
59`50.*asl^3*cf^2*nl*psibc*psicc - 0.0009705213302072332763654210597046642054\
3063925268245447911134788844303158859`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00924513415233461243424072426691864246986790257390322948797774233334453860\
741`50.*asl^3*cf*nc*nl*psibc*psicc + 0.06221596162871021258134592100052921317\
621912223754123632142166159250274931247`50.*asl^3*cf*nl^2*psibc*psicc + 
 6.30345962880237709078750525711274648786593338960203457773569423072013859139\
101`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 7.334331045435536430624775743200181\
95644870394452078046912255494744950730911566`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 4.924540524050201899276926810069228516302388304267110122313995054\
90634706526736`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00746258764249388070032717948731412746613218143392306714994812517665062377\
154`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 
 0.07108820973947947637084240331348201196596804676998558692438144520548408193\
1`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 1.14608356887315947105227368311140\
845233926061629127901413376258740366156207109`50.*asl^2*cf*nl*psibc*psicc*
  Log[mu] - 2.464417470300333098724972564261703328758467358605470929227709209\
76526536868635`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] + 
 0.62176370659891797534766239887008513630697002473536493855543489062207144299\
219`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0013568341168170692182413053613\
2984135747857844253146640956324078664472051316`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.012925129043541722976516800602451274902903281230906467251845105\
17704536388884`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.17396163633083750711325265709585192487649334223401975855284711513681216642\
066`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 3.6784981145150407518916932842491\
9176283435218898289739969811805722448342032643`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 1.3376356780054693643242521033633424592124917050846341925101456\
6683006971353393`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.12160324345504266948402291848757658720113560955314856295528221285010838537\
57`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 10.80158316111566886836914169206\
459318737819929788389303540776067773888147554577`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 7.68784678853805872258059711363210645789664371361389613640\
088353303601990886178`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiav1mb475100mc150100qq12.m <==
11.87917686693416178921386840532299331348022584046658438627321119779797944632\
658`50.*asl*cf*psibc*psicc + 5.5712391282709655619215639037352424485862765395\
534966965556499298720687577962`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0955769387182510694366788811273111694674473980736018322681861821352359149\
4593`50.128307378732686 + 0.0313635628309314539887337386942253762809188293653\
9620597622754729360462145789`49.64437965426242*I)*asl^3*ca*cf*psibc*psicc + 
 4.05911207177822417972268535000528905537037361873815461540114756697716356039\
263`50.*asl^3*ca^2*cf*psibc*psicc - 4.526256451594520481187308673687641224730\
26282851435719059266305148494542026103`50.*asl^2*cf^2*psibc*psicc + 
 (0.2548718365820028518311436830061631185798597281962715526995916401210975210\
8216`50.128307378732686 + 0.0836361675491505439699566365179343367491168783077\
2321593648631381933783533823`49.64437965426242*I)*asl^3*cf^2*psibc*psicc + 
 35.3054036256377507372266150839533671828712115929971564526536083720303211817\
7928`50.*asl^3*ca*cf^2*psibc*psicc - 68.4338813993482417090286800995283470536\
8066762678313056841699634131318312392727`50.*asl^3*cf^3*psibc*psicc + 
 0.00670714007957414955378390974153767321646483301690229867781281905243391532\
256`50.*asl^2*cf*nb*psibc*psicc - 0.00888587817535359717177278405748665460183\
258277772670486714527458643860295812`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.02776335242735471765000238116785336952144740990001811608595506612919791422\
332`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.78693983185386093563764549093268752910277131547028720426482933238851928`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.064036570117532840021204160926876791386306\
4357271665138464544653824576060529`50.*asl^2*cf*nc*psibc*psicc - 
 0.03425964997437826071350501202263882828835428979035337549196011487214063760\
198`50.*asl^3*ca*cf*nc*psibc*psicc - 0.02972429513679013780938494601670958603\
423174328510086999728642792178320828709`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00007231178570786158147680099705974732535662783017806472880063475090409523\
062`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00034519919674165309200842730591317571\
364618454030569333279891495307697824071`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.93152243810778010941385812870153654060870797212243020815453013036212863676\
681`50.*asl^2*cf*nl*psibc*psicc - 1.96476184558227408549308996163541938004126\
261602053439219958211878945380028859`50.*asl^3*ca*cf*nl*psibc*psicc - 
 8.71133942173533417794837714617437354471029868094672384056803551201147703860\
99`50.*asl^3*cf^2*nl*psibc*psicc - 0.0010518997317139532213144215567463572228\
8687114863014623509006049405902168918`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.01004303624605248736448872687451961620885338676453480400510994967797363203\
663`50.*asl^3*cf*nc*nl*psibc*psicc + 0.07304664813212872295613475005974484075\
25089378124716896552710478091052924005`50.*asl^3*cf*nl^2*psibc*psicc + 
 6.93230896686337552091993648100872177756202396630565199478532489538879054238\
82`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 8.2075125098933777933896717973913021\
1413324510375545551108104107614918934802293`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 5.282757978467566833067725832094558302774757554138876384960239004\
83094834273947`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00782814631627595692522729072155245285168206306276576935233690210775355795\
203`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.074739402267611433488702248880\
02034549023118223657517228339637936589846718447`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 1.260419812156977367439988451092494868647640721146482180870\
05907188887100770694`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 2.77097237516078813998356518605705320605758599579323046186125159297580385313\
234`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] + 0.659598385416854984198724315409\
76335566750848346109359962768440570253519868672`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.001423299330231992168223143767554991427578556920502866946651513\
69895277066967`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01358898223047480608885495434182188099822385131574094040882324412040578308\
501`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.197675200834489784528613401363\
67055382357334436802524876157964567703651502863`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 4.045474543427446359938258460166546291697348854695883776917851703\
68897401234135`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 1.47108165215543503997754853096965319698085412898032137347081371149212697126\
786`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.13373469565049409454341350281542301790735037536184739758822596637342929269\
739`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 11.8791768669341617892138684053\
2299331348022584046658438627321119779797944632658`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 8.45480614875927408410981727301521844098099273818808366052\
352018317941523793217`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiav1mb475100mc150100qq14.m <==
11.31019811084666327780395529602855131969590207569272117085722341443972177146\
855`50.*asl*cf*psibc*psicc + 5.2447876742486173106711465124837464820237934185\
1195138580408571269230296800446`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0925187171128515832206597509008486913988413198976210925049926222063608543\
2173`50.12864947565488 + 0.03011319686250184546180918100065063060274809010726\
780190434287873225816134562`49.641176736866974*I)*asl^3*ca*cf*psibc*psicc + 
 3.78506244015135732023565514405588726218391106203085451965310439594636077930\
34`50.*asl^3*ca^2*cf*psibc*psicc - 4.3653372153141273202572727064478245480014\
5452725518844975767959949170362355697`50.*asl^2*cf^2*psibc*psicc + 
 (0.2467165789676042219217593357355965103969101863936562472532455495184971600\
8278`50.12864947565488 + 0.08030185830000492123149114933506834827399490695271\
413841154814217683113424023`49.64117673686698*I)*asl^3*cf^2*psibc*psicc + 
 33.1768577442656562657511417094154197261555629245337847344054818830821360264\
701`50.*asl^3*ca*cf^2*psibc*psicc - 64.25264460178111359259023478160460018616\
793362725912433306025429921418921638272`50.*asl^3*cf^3*psibc*psicc + 
 0.00654361991285665066313694331335134429201219143269526955290301061835842024\
471`50.*asl^2*cf*nb*psibc*psicc - 0.00867067506424808281634281772178410997823\
837933033392822756577557035651973322`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.02706871568918863708658892843701079041947403861224730104810394472664096262\
534`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.78587193117952570328560019877211981610141715917506634238181363827684723`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.062403198594150001033316085828318146520602\
89669375502701551177392361234017272`50.*asl^2*cf*nc*psibc*psicc - 
 0.03340149092282683346234199905496904680086137862703797406517937159160925839\
044`50.*asl^3*ca*cf*nc*psibc*psicc - 
 0.03053272973345000170276319151394805653837064073152513223352999407421008370\
3`50.*asl^3*cf^2*nc*psibc*psicc + 0.00007220789750004833599570099926225703218\
909703551928868336432508718664736711`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00034430512680820001641426095430547521610932967759847906180788244974083509\
059`50.*asl^3*cf*nc^2*psibc*psicc - 0.872179894860059896766846503857122343839\
46677348099685368440742221603376158347`50.*asl^2*cf*nl*psibc*psicc - 
 1.84196228736802837165673967486180892226959430679140749437141096016226391765\
806`50.*asl^3*ca*cf*nl*psibc*psicc - 8.20264065446693972177587633899301186527\
607783809143535856654968180543100006443`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00100921551889107891491837198080770058150201408090531747681610173028633038\
429`50.*asl^3*cf*nb*nl*psibc*psicc - 0.00962437875187720852958563007927063413\
760807004227261863908235749944698015712`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.06725768740236155968249649424381080654497022875794635139378507172980157723\
575`50.*asl^3*cf*nl^2*psibc*psicc + 6.600271101196163705335745583993648381861\
71618845211406269349519241038896783266`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 7.74482891612227543600991678245832044713143270272814112690941741757454704700\
952`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] - 5.0949433045885204592372214982302\
6029819737407654030999126291058260330751740486`50.*asl^3*ca*cf^2*psibc*psicc*
  Log[mu] + 0.007637296002201751251654847082877114190791761238182523080330064\
6193010272182`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 
 0.07283303515403070052897349025682204408902037891584179971289275155819664351\
253`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 1.200049291126575219151953742544\
29970579303930699129346594427185316552526687866`50.*asl^2*cf*nl*psibc*psicc*
  Log[mu] - 2.608415724594501578029272944737117525339843177072510008153422176\
3459870362714`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] + 
 0.63986266315192459385636908178743740569072676765572190527189396205311654925\
107`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0013885992731275911366645176514\
3220258014395658876045852742097033339473461448`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.013242370028005581914358816410331280743458250711971236297009029\
66302326638311`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.18508232204313078684739770912324148278385008114752946367890446049931099958\
841`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 3.8517078288405082496220237849762\
0005241825453306049600456594489543878329714523`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 1.4006210286692757271352813763549818372430016483856349062152737\
8092153658727333`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.12732918442447961155775285239590743974936378621687590056508375663418404760\
363`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 11.3101981108466632778039552960\
2855131969590207569272117085722341443972177146855`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 8.04984500209326514358900178269338759260489670400636608133\
811447817056464214655`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiav1mb475100mc150100qq2.m <==
16.40578313004424357921107586628895037981357206088413521639873767692052987523\
209`50.*asl*cf*psibc*psicc + 8.2654607226032816420748245327405050937611675362\
8496515259599164375289627809013`50.*asl^2*ca*cf*psibc*psicc - 
 (0.1178171558065091559258342687240373066612344082003633797434212617890212367\
0093`50.12599905952639 + 0.04073136086611972698902419256777269682853477338811\
360591145884405214562516367`49.664719445631995*I)*asl^3*ca*cf*psibc*psicc + 
 6.39284685341371369460777381840845752199715051918411807566623491808573450921\
137`50.*asl^3*ca^2*cf*psibc*psicc - 5.730605542284358919858535746907128478670\
86904734538484789073910663256224129768`50.*asl^2*cf^2*psibc*psicc + 
 (0.3141790821506910824688913832640994844299584218676356793122233154611017365\
4535`50.12599905952639 + 0.10861696230965260530406451351406052487609272903496\
961576389883060556437519869`49.664719445631995*I)*asl^3*cf^2*psibc*psicc + 
 53.2062658387573687182651300069537108265308327579045922342844368986064783042\
4148`50.*asl^3*ca*cf^2*psibc*psicc - 104.030984186841593370728243554743084781\
26349268268845695313576994170646721918072`50.*asl^3*cf^3*psibc*psicc + 
 0.00788879126293232509417310053597930299862806375902644428631329749101136551\
756`50.*asl^2*cf*nb*psibc*psicc - 0.01044181619055847951654125762115192884758\
615971155352876859663110015655121727`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.03289646578801590963165112498596616371521839885134063189350279391668510602\
406`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.79335915248987915709709553768449494160469591196118119086461268348162585`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.075847112048609675424039122105225708662425\
08605033156677416753091861530424282`50.*asl^2*cf*nc*psibc*psicc - 
 0.04047554848347784524176117491228357902270142500849692920906292641369581618\
297`50.*asl^3*ca*cf*nc*psibc*psicc - 0.02245589755528039102399936682567066622\
330124404863968017841182276825390774913`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00007294281901751647340248040503906706673313195629214262394952141123188868\
148`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00035065588521520561653743116631008747\
282442595427975232010905606230522534372`50.*asl^3*cf*nc^2*psibc*psicc - 
 1.42697817187793569263229224690015690067077188725974451669498828243679609217\
578`50.*asl^2*cf*nl*psibc*psicc - 2.99900260660083343674257051926328205946062\
462489637673962189733874975542357568`50.*asl^3*ca*cf*nl*psibc*psicc - 
 12.9596176612035626645938548334403396243828205510164095022008491440587633060\
8743`50.*asl^3*cf^2*nl*psibc*psicc - 0.00137233716250830901080401278744345533\
106168241328904658560828830829162268555`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.01319439278642397865207670963114747833035623919613719036169936345096462555\
946`50.*asl^3*cf*nc*nl*psibc*psicc + 0.12411883583216694137063953818266183817\
773318670231407916884728794220430003153`50.*asl^3*cf*nl^2*psibc*psicc + 
 9.57389209494728311991931767937700874826497006929558342782409327153139962966\
831`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 12.00177776104802820793465175612635\
496742928419087666777854151218976061834726009`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 6.688397459072025797091744197999334912169042984127238549747982245\
47157787181089`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00920729424644945912434820843632318119096867134515399441184905514080990913\
879`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.088523913879727934301236272903\
3040067620130445952145634441215121145964601709`50.*asl^3*ca*cf*nc*psibc*psicc*
  Log[mu] - 1.740707653626778749076239578068547045139085467144651532331653322\
09661811448513`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 4.11206876154359119975795754354107309172278088495763306948120682451413449320\
928`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] + 0.800508923956927928115990651384\
31445354954211642139956551119297852242423022269`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.001674053499354447113517856079331487489267031153664362298748901\
64683559753163`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01609525706904144260022477689150981941127509901731173880635268516395134353\
448`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.302814172984812928477531758855\
43434856192393098009517194306885078003243258039`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 5.587018255644032025998167059831479909802705507089988991671875239\
33767173704548`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 2.03164300205237528218115165812053814901916563894181417879108106447724905877\
303`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.18469481836839775292555924164732164991083323990380128898100086708751988363\
839`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 16.4057831300442435792110758662\
8895037981357206088413521639873767692052987523209`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 11.6765427130901562967771630632333889503259796881332685046\
8486156258690512986519`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiav1mb475100mc150100qq25249211000000.m <==
18.61862591322473953847714100913212716291176218994613010515841398147765131092\
691`50.*asl*cf*psibc*psicc + 9.6359144967847428088059037477367247902725718044\
9177199068553669535546503295261`50.*asl^2*ca*cf*psibc*psicc - 
 (0.1276175441327997239406590092159901320111670639081016749898850812551487720\
764`50.12507040348421 + 0.044996372502911649855857360736724057990457187499581\
2059590023261564311145617`49.6723375240956*I)*asl^3*ca*cf*psibc*psicc + 
 7.61999682112094521742003868555371427109055444839531685762896117313438648819\
623`50.*asl^3*ca^2*cf*psibc*psicc - 6.279492031981265482875896342060959020481\
65082082523047367233542221528096963484`50.*asl^2*cf^2*psibc*psicc + 
 (0.3403134510207992638417573579093070186964455037549377999705162412567054246\
6788`50.12507040348421 + 0.11999032667443106628228629529793082130788583333221\
654922401469807490655864539`49.67233752409561*I)*asl^3*cf^2*psibc*psicc + 
 62.5122494923823376110374014709236241473207301120491417121088723430114619361\
8953`50.*asl^3*ca*cf^2*psibc*psicc - 122.822717378965558432990523979236028913\
68399120205107778816528798042854823532079`50.*asl^3*cf^3*psibc*psicc + 
 0.00840648858950424656528857123790455915455647431257836348524613472266268844\
037`50.*asl^2*cf*nb*psibc*psicc - 0.01112383206121247150329808193431924231901\
660991243224777850229451502344269403`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.03521435776858259971545462750606963840466908368008453296954934060418135404\
757`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.79561041372387947300161027142686515415204546429382204920515250716470277`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.081024658988896049736004118292314913121894\
13999799377367147850749198804494543`50.*asl^2*cf*nc*psibc*psicc - 
 0.04320527365776796378592835841839752387214453106736420108368057400044192206\
307`50.*asl^3*ca*cf*nc*psibc*psicc - 0.01854546688543321963479040832344124349\
584257660547794048637862147178620595212`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00007316682492394041007865021198442902728804773947442927641087206284507527\
699`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00035260364512742060441791696086793401\
309431589546751563113256862352013343512`50.*asl^3*cf*nc^2*psibc*psicc - 
 1.68194088337411915898272541991120741990206853811005658074373102835177170087\
409`50.*asl^2*cf*nl*psibc*psicc - 3.53691735490136641037795980906666384427898\
25030482003314819711795705173688602`50.*asl^3*ca*cf*nl*psibc*psicc - 
 15.1516703589675713616103534676977825275121480315660931834622520106153711375\
0111`50.*asl^3*cf^2*nl*psibc*psicc - 0.00151882495627802406360358560465253494\
001164001655274258070650549877420319507`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.01463896284828112379388791906237382291913231329577860623739583048336770789\
765`50.*asl^3*cf*nc*nl*psibc*psicc + 0.15194059692428416463906776385403254050\
450491201945656417211088403071922038589`50.*asl^3*cf*nl^2*psibc*psicc + 
 10.8652366081180945733864117893333917187428161605550039780081137793010169641\
5124`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 13.9189118264496597306853300487788\
9210560287890076507100846887244944901035565636`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 7.329022777970582434034148414756009683443538993340321811091035878\
50521753193135`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00981151756247824958079236168897775364135486438375498707320170513967190927\
561`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.094566816596398495594687265960\
41772053784733410248247469168755630623227621045`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 1.975497565112380831524802143515162130680512029191818905092\
38432350927581166385`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 4.79388424511678439462452452300630166446262012791541663831197625664861698381\
303`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] + 0.860934292164193193804216879354\
30250147417475212943531055810568503335029252481`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.001783912284086954469234974852541409752973611706137269993516647\
18657554600966`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01719396665389063556267041199280322191597224256408772266882608518408726772\
747`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.356918940769786806192241665085\
38547276035403406181196794375305180095112542887`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 6.340605751498381899826780302529067817486968093980600802031993849\
77382694803396`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 2.30567481872668432720973829182875193363162476144749120074702430433972242206\
385`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.20960680170242584792815802652988653942105679649522647279523478171569417683\
024`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 18.6186259132247395384771410091\
3212716291176218994613010515841398147765131092691`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 13.2514966833058212875187971608996393060830648759909923335\
1141517775036035969705`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiav1mb475100mc150100qq273100.m <==
19.60637605061399712606857519976293243899644576725168846250807683101266663681\
423`50.*asl*cf*psibc*psicc + 10.257350314002774548334196324955671763869920417\
45815304044564539868726917235487`50.*asl^2*ca*cf*psibc*psicc - 
 (0.1318106794122799101553390301952222067647150181257867596336597329255124647\
4694`50.12468771955206 + 0.04684404401974489024717493233264096722842943197892\
153072736311844048703726019`49.6753915013788*I)*asl^3*ca*cf*psibc*psicc + 
 8.18378879694636145198342537580196258894931328209830398181758781180562990865\
941`50.*asl^3*ca^2*cf*psibc*psicc - 6.517578003090553322180141051139640404407\
48307715542984584215128298552213554892`50.*asl^2*cf^2*psibc*psicc + 
 (0.3514951450994130937475707471872592180392400483354313590228946085263417514\
7405`50.12468771955205 + 0.12491745071931970732579981955370924594247848527712\
408193963494479003693952269`49.67539150137879*I)*asl^3*cf^2*psibc*psicc + 
 66.7713429790943912021547458031844836902772277391264098225211555668653895917\
7478`50.*asl^3*ca*cf^2*psibc*psicc - 
 131.4837684666334246570937127264316406526930696491938269742895`50.*asl^3*
  cf^3*psibc*psicc + 0.008627596594471223760910248951997496548728965394051474\
3350013454382302632768`50.*asl^2*cf*nb*psibc*psicc - 
 0.01141516566560753186933425891517966925730737695991886123608215186124335635\
642`50.*asl^3*ca*cf*nb*psibc*psicc - 0.03621820753228995372361214946109984453\
731109458109997865686272994116751714738`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.79649063165859371184098419723014620142940324601311938639702435002423216`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.083236453604861146244497219441102977393520\
21636825666921256105020737814644717`50.*asl^2*cf*nc*psibc*psicc - 
 0.04437207856660076738057256733223709509696628637842799695822271788089654822\
882`50.*asl^3*ca*cf*nc*psibc*psicc - 0.01675137473143625047002836258102937867\
417055528125176700689518526725669556677`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00007325479648082878882040932736241755056027480064695215640109316155704064\
7`50.*asl^3*cf*nb*nc*psibc*psicc + 0.0003533701072971735578513723471781044074\
501195020888836112587688283194868787`50.*asl^3*cf*nc^2*psibc*psicc - 
 1.79805465380659762258285164175397741877046652556977850412793141966542005371\
806`50.*asl^2*cf*nl*psibc*psicc - 3.78304938373827735387217599172182585703292\
48657844599926732138753745877012828`50.*asl^3*ca*cf*nl*psibc*psicc - 
 16.1519278304254275533064043600428255641988953008437156905597718838204691773\
6738`50.*asl^3*cf^2*nl*psibc*psicc - 0.00158243320109828579369498600626096550\
078466218586446001104791548229750211038`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.01526683894914793653509223832764172264796480655548435542612203992123027322\
77`50.*asl^3*cf*nc*nl*psibc*psicc + 0.164895365147008814314564600916874518339\
03123519251783757412490808873354193778`50.*asl^3*cf*nl^2*psibc*psicc + 
 11.4416561034371579059405351934685301508244367276846794298412474288211479378\
3482`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 14.7859921138695479145527983221864\
1883326963998149564548553830627937000803646741`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 7.606901545311682950042214351751440322436697952314805709910763045\
94142240538669`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.01006958073009458253739240162161581241912226985918720934072577893410380336\
043`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.097148282268787655441707962148\
72193676654689423811551601359265194516163082618`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 2.080301109715846891989188216994278209240806677760850805425\
6813506947541705154`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 5.10297761724525776766968864960526756538034198904344271228891640926367266024\
474`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] + 0.886437701142239318195105939951\
58670711603833456887542954644595715351945799939`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.001830832860017196824980436658475602258022230883488583127476530\
51344279371288`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01766332404887048280758326584522217032119034440693009382205435779305528575\
806`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.381559048136942151717960811368\
7275327015935109102156207925662538147711171656`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 6.676985795405118599924544111598855059174079607565755406022134251\
58320784762797`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 2.42799483469277039997256149512685638515421076638754742036751961798386515167\
928`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.22072680315388821817932377228425967137765552421704976548796047801418096427\
114`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 19.6063760506139971260685751997\
6293243899644576725168846250807683101266663681423`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 13.9545113810903355545272072555112711145817370007452684017\
1574854985941526764191`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiav1mb475100mc150100qq3.m <==
21.03136012347520030996603257525970286720312369446993606151136585329700329405\
308`50.*asl*cf*psibc*psicc + 11.163620695048249302791435722471125792788724564\
73072568280055137779197870722567`50.*asl^2*ca*cf*psibc*psicc - 
 (0.1376841672001950974825434023191358297698944706250602654856348990579817154\
1339`50.12416555300776 + 0.04945389555827155739728645973375902587458470989623\
577739842114539141187605683`49.679482058285984*I)*asl^3*ca*cf*psibc*psicc + 
 9.01342461278316329447672596685904403401273116950221831332507576540969015984\
192`50.*asl^3*ca^2*cf*psibc*psicc - 6.854262901415217289738764799677095712862\
68743482836047796539307885364647064548`50.*asl^2*cf^2*psibc*psicc + 
 (0.3671577792005202599534490728510288793863852550001607079608984300668766953\
9777`50.12416555300776 + 0.13187705482205748639276389262335740233222589305662\
873972913508811611281835609`49.679482058285984*I)*asl^3*cf^2*psibc*psicc + 
 73.0236424322160743540081835778501780674163794757759387881235992162725752255\
1387`50.*asl^3*ca*cf^2*psibc*psicc - 
 144.2639539855778001729659976239700595493368899488323066418503`50.*asl^3*
  cf^3*psibc*psicc + 0.008936987551902739183716737787158885035028684630064056\
11914208664141724324852`50.*asl^2*cf*nb*psibc*psicc - 
 0.01182285913752644593430495066412831204178973421151820195453466407640210994\
963`50.*asl^3*ca*cf*nb*psibc*psicc - 0.03763733909264197131337810749916852061\
338134681344326239899141974902512175605`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.7976500822556844008893434100107188490316284499850577034393954994300808`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.086331783238076698474751629662201669730307\
22421999198709569242011646627590646`50.*asl^2*cf*nc*psibc*psicc - 
 0.04600558954869997403497207466729192167264883515544250770617779374626998235\
537`50.*asl^3*ca*cf*nc*psibc*psicc - 0.01412172678415661951769099434261722806\
465799510536594889437811797185446331792`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00007337101049123850272222443122964490032972136928928905769136907022661436\
432`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00035438396534074019415529648734571969\
145206991194405051307270180914560079318`50.*asl^3*cf*nc^2*psibc*psicc - 
 1.96787695497262454048202784551653711789702436824019491814262518686805739706\
173`50.*asl^2*cf*nl*psibc*psicc - 4.14425890869015214870180066526734865493666\
479967889752585334028919561399400833`50.*asl^3*ca*cf*nl*psibc*psicc - 
 17.6172793120593990284825590479368452373937050245460630202473042549554837513\
0769`50.*asl^3*cf^2*nl*psibc*psicc - 0.00167244455394362509579233057451100693\
540636068994642991943864758329540006983`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.01615590486953542198283688072997346217237527659763483010061239028901791330\
147`50.*asl^3*cf*nc*nl*psibc*psicc + 0.18413168179217286283271144824361272608\
802821500223946688852370067298840726254`50.*asl^3*cf*nl^2*psibc*psicc + 
 12.2732313865217920140540723669303379001560838215018649926118712255565084112\
5912`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 16.0482729806142586043376634770865\
3329315697343690843089289407085138206068085074`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 7.999858694751940997601444400911342121467909802120849082964062264\
73990133998689`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.01043068213173108809993343148823643634077684919982800623678653624515039022\
718`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.100760953687371564279490100708\
74359475575656523186166997677790628023986752087`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 2.231496615731234911646194975805515981846560694818520907747\
61295010118334750164`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 5.55365870916651569715475562408644666256208006357507383890986603892408390809\
054`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] + 0.921789187352478500794375167724\
14368015850081714351450556795597829647572490689`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.001896487660314743290896987543315715698323063490877818865032162\
50176174787526`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01832017339770392077808910921977156268286483004215666726832471212932255994\
578`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.417596459707360451773168294997\
0797706870204324131588048531245692019636814194`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 7.162266623876978150123597947269793485901712974699269406757118513\
79982265941126`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 2.60446059050071932731767198082537944941880471807246160246734793547262361619\
054`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.23676914459097448430160654371139813176534588346113287295160202679910256785\
799`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 21.0313601234752003099660325752\
5970286720312369446993606151136585329700329405308`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 14.9687200452147492339464909182315058540173699041440691595\
1302278998658714448737`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiav1mb475100mc150100qq32.m <==
14.64542894496078039182937849866241663156817759860805392992094684699745185389\
922`50.*asl*cf*psibc*psicc + 7.1987960503133368092360494615410767171808466781\
219116185041449936552426541469`50.*asl^2*ca*cf*psibc*psicc - 
 (0.1095611740986089772375164431127366973632942904466386345666337140740323654\
1559`50.12682136318176 + 0.03720059537552745893646222608103906208259875930021\
721132580728263977820131124`49.65771457609965*I)*asl^3*ca*cf*psibc*psicc + 
 5.45504359711232538452444972772099007398473500782946552531741342742537099992\
505`50.*asl^3*ca^2*cf*psibc*psicc - 5.276688578638171695052343306959504834700\
84661983402280055132197933933054101081`50.*asl^2*cf^2*psibc*psicc + 
 (0.2921631309296239393000438483006311929687847745243696921822438939548290640\
9604`50.12682136318176 + 0.09920158766807322383056593621610416555359669146724\
589686923266372798933709432`49.657714576099636*I)*asl^3*cf^2*psibc*psicc + 
 46.0522991795091745145641444180074934152953977778701128503155069269376830522\
8041`50.*asl^3*ca*cf^2*psibc*psicc - 89.7145366613395524230495427033804739526\
3728455005247848495717129491530265195316`50.*asl^3*cf^3*psibc*psicc + 
 0.00745144286309175173843854934347434771767105546821765435722676575007854451\
301`50.*asl^2*cf*nb*psibc*psicc - 0.00986579377409388258896898312497693631650\
572082088799846328143662891678193141`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.03097220613435512827173317867888570399203028521090308830035551782296303332\
898`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.79121710607361746286564130205389334191548495040482549702900738856936295`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.071474518387554055701360606550701580427858\
33051659749899179103970134269437018`50.*asl^2*cf*nc*psibc*psicc - 
 0.03817227394516706826897755315008656883937776539642242899840828899300200113\
238`50.*asl^3*ca*cf*nc*psibc*psicc - 0.02542613302294357357204397122817061093\
417023704056530547369680368505462474957`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00007273099230256599195957625257724984847587543539996205391474618706608952\
227`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00034881919798536043239567436012194578\
243839991241299272069438525481996728445`50.*asl^3*cf*nc^2*psibc*psicc - 
 1.22976732314825515192674613837783174345570239709837473585207572544755863536\
782`50.*asl^2*cf*nl*psibc*psicc - 2.58549016845893848001064820852204568136192\
557557827396777706909018617844570285`50.*asl^3*ca*cf*nl*psibc*psicc - 
 11.2674829869679625288664598833591441853185638281644369178166457252957991748\
3006`50.*asl^3*cf^2*nl*psibc*psicc - 0.00125138580478238812867603973915772946\
551389567364919240487162452389808620726`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.01200333940113332423997755066003204746623548535035075188391752290228214740\
795`50.*asl^3*cf*nc*nl*psibc*psicc + 0.10326277740083460131812999714831926399\
093394574103745889005733250588448092155`50.*asl^3*cf*nl^2*psibc*psicc + 
 8.54660550440264241986994880020105004500286436293026422624639270455994481090\
343`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 10.50415643243905906273913698462306\
176631467786889357310307882246242561373897501`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 6.158614516609956884501757825005374208313571548568055423678116639\
58655933476713`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00869684907540443423416392036597708949868931180495352039829184317960057122\
165`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.083420501314273145078557664682\
69917171494172540629326706480314820801740875044`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 1.553928273527753167249081600036554553636884429623684404772\
0714008290808747097`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 3.58122640358004059712874234500497579639989118653509247151545756868830372065\
857`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] + 0.748775045015787982847122848259\
1336257354623884698485302767582256992104171698`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.001581245286437169860757076430177652636125329419082457990243697\
84370890228096`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01516736387532239001428321176049075849362576825568968492121304329309972039\
152`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.260964731109244013776890548234\
0687644939211460365336278277161740850679242118`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 4.987526546500967281615200834529229318767513895960618472485486404\
52606389016345`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 1.81364601690944264786007303073790157046091414398567944455330606889122799529\
495`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.16487691062813114980546118461253650640553764945324358586846160639075675129\
65`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 14.64542894496078039182937849866\
241663156817759860805392992094684699745185389922`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 10.4236399610934194308780296567813306639081242695159722503\
8906856923631973281521`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiav1mb475100mc150100qq335100.m <==
23.12205782372520925919735761486512962814300751892553171070918329870043051433\
122`50.*asl*cf*psibc*psicc + 12.512713614096889053582363280603483968460592269\
94676993993571675578135521426078`50.*asl^2*ca*cf*psibc*psicc - 
 (0.1459626030668501470437346217739838169661716345443562655037080162421607330\
9299`50.12345561278497 + 0.05317329531632120110368411039564424492259565013182\
546869613592958291051148121`49.68490758864834*I)*asl^3*ca*cf*psibc*psicc + 
 10.2633896038530523933674244942069191499208281391575714595585212244242114970\
1097`50.*asl^3*ca^2*cf*psibc*psicc - 7.33498689542361475287019706460037344480\
038470108856859072768583785125433002566`50.*asl^2*cf^2*psibc*psicc + 
 (0.3892336081782670587832923247306235119097910254516167080087896793630736431\
1842`50.12345561278497 + 0.14179545417685653627649096105505131979358840035153\
458318971025308688686766239`49.68490758864834*I)*asl^3*cf^2*psibc*psicc + 
 82.4158183449007997405584546783500730470605235208068907442489900761811533846\
8483`50.*asl^3*ca*cf^2*psibc*psicc - 
 163.6032848918962276377653257082224528079793421493262517304353`50.*asl^3*
  cf^3*psibc*psicc + 0.009372526873039540731738208304306965330014977214571290\
91314540714218524727826`50.*asl^2*cf*nb*psibc*psicc - 
 0.01239684339356097245886262171889613127819546043312101830349418171696705170\
894`50.*asl^3*ca*cf*nb*psibc*psicc - 0.03966458664176159960313163248940141716\
768518080487889777558023283513856249183`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.79915406559154203206345707774132748826403656060767373717017448297818155`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.090689926032599461513852921608038999450547\
1993976852325263309778965976655919`50.*asl^2*cf*nc*psibc*psicc - 
 0.04830658522511611827244342153477910281309980334211039607319834339620422827\
112`50.*asl^3*ca*cf*nc*psibc*psicc - 0.01019326362861045166901494170429967651\
100067210197305065909832321292902236235`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00007352232879396576503587446329188695841713747535011397327029757650261576\
054`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00035570634527862628339097686939533337\
142977267511642389277263997778378257873`50.*asl^3*cf*nc^2*psibc*psicc - 
 2.22162771426113851692463621596377959719837987397556653016472149957631641408\
056`50.*asl^2*cf*nl*psibc*psicc - 4.68655428920237138058119377816435010505696\
563482915026090249881970038445239478`50.*asl^3*ca*cf*nl*psibc*psicc - 
 19.8124587282222617969945557275715368636932703772874665394126317161269511101\
258`50.*asl^3*cf^2*nl*psibc*psicc - 0.001801073729037776673890262557834257783\
32484063227238687688256106841608162666`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.01742744997995643061929197932771468313854262497552678268231075411598753022\
431`50.*asl^3*cf*nc*nl*psibc*psicc + 0.21345979403739716656581651198188531451\
923904964190201790810118724248180883261`50.*asl^3*cf*nl^2*psibc*psicc + 
 13.4932959227091629805278057426829051536652877363198163389814650130638093744\
6459`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 17.9229435148037664607148197595845\
6884378339058255874172880817986719531162350145`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 8.560929094086918636723758270738869240737516555633610903743541285\
32615501713632`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.01093901586144303086998340263346396846958079410013091616554481358910492843\
828`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.105847500122661474046385380432\
08452250556883588610922450431538574187025084178`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 2.453326531401665996459601044124164573393688679330875697996\
63000237523806808445`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 6.22437014665050476670965884978965291748450840906715522289185398228531015264\
316`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] + 0.970843995824654243261624643250\
17717146587514444194112461687950293565998987437`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.001988911974807823794542436842447994267196508018205620662926123\
3766108592916`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01924500002230208619025188735128809500101251561565622263710476474367853793\
633`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.471444043246145350042306788660\
56643318548171153116811103456359472547247423132`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 7.874257397236560730362900013664853949872719082940507088903650031\
65953580046613`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 2.86336632626784026558650909587812870904462512106927530507411942723190744599\
804`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.26030602966071275141695537235255715536769319282447957318860817729648518873\
46`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 23.12205782372520925919735761486\
512962814300751892553171070918329870043051433122`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 16.4567392884060222700793993264200082606703165514699317695\
687493931283864114`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiav1mb475100mc150100qq34.m <==
12.49219617703762455832742435532383908794356501321491070130990739819552213997\
448`50.*asl*cf*psibc*psicc + 5.9263087211645311301767286774170325113506129559\
5694239149044447110962234873438`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0987969957313073233632602093739712446329744915376724832728994710893929730\
8341`50.12795409000694 + 0.03269060652849272978982074091389336904616503122123\
92334641673897666741463969`49.64763332984533*I)*asl^3*ca*cf*psibc*psicc + 
 4.35960265525210017396096973972931800451977029302145928494922491677794499871\
806`50.*asl^3*ca^2*cf*psibc*psicc - 4.696947792824004352224460230673364011052\
30586854563369609942406945868482781953`50.*asl^2*cf^2*psibc*psicc + 
 (0.2634586552834861956353605583305899856879319774337932887006916675802584540\
6207`50.12795409000694 + 0.08717495074264727943952197577038231745644008325663\
795590375615677303146610835`49.64763332984533*I)*asl^3*cf^2*psibc*psicc + 
 37.6312490322023669471456903009586468472602645217445584660827726992730721343\
6247`50.*asl^3*ca*cf^2*psibc*psicc - 73.0156215129786380097604516918914631537\
0436230910330404860530409200915519970964`50.*asl^3*cf^3*psibc*psicc + 
 0.00687899286190632195710915520690644731522108747784137948875094546693926195\
214`50.*asl^2*cf*nb*psibc*psicc - 0.00911208126374708321830030519088273383013\
581829127050071636193457356679922254`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.02849725949711218173629516826079719559621454991204569709331181052680718870\
974`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.78800829922442289292791150125344565410148436094124355520631783703589568`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.065753472918192526307354825888357759416671\
76074746128186475433658980592330975`50.*asl^2*cf*nc*psibc*psicc - 
 0.03516213114108576152941739131943864783751888072620703190478143833568842698\
267`50.*asl^3*ca*cf*nc*psibc*psicc - 0.02882049897316085721547746470283461947\
110345637841651366952181858388615353358`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00007241603709061488444925023078257197125224416719192453337139069537044688\
198`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00034609760682038448681036573073134451\
547353068644166680321086328410222011581`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.99626658568803994694195966617643140285483289705756667037431154593393091319\
198`50.*asl^2*cf*nl*psibc*psicc - 2.09901395983147236584155516629888783881462\
025523934847509961864530320494497018`50.*asl^3*ca*cf*nl*psibc*psicc - 
 9.26619506708073542632594242708296467411682557660826062981607076537588793491\
949`50.*asl^3*cf^2*nl*psibc*psicc - 0.001097214714591360317912236724378562221\
07157192363510055189064121049064127041`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.01048782568460642077379612281677792723540519336412164297002990077007780479\
542`50.*asl^3*cf*nc*nl*psibc*psicc + 0.07945337198457888450847927600556451109\
832667154812691236366417548253139373611`50.*asl^3*cf*nl^2*psibc*psicc + 
 7.29004749604712389459068008942460453552619673133225710401356674158679214772\
382`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 8.709918879099719415397586081979259\
60301383406515537573299265824383525773941752`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 5.481978030265057318950445258468679111731969202571701455244674649\
97262379070473`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00802872192808586927561327581414960469928044737140152011265142039188691794\
244`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.076743261762855692834577478915\
79825506113765091235473158187901288852303885711`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 1.325463181099477071743760016259019006459308496605864928002\
4666802885076632225`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 2.94776565874158690441988907915782784736052802231669090364380872848321430301\
561`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] + 0.680292252492575669487932280275\
59328124152555709232966310527964621934944061902`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.001459767623288339868293322875299928127141899522073003424978292\
87315304273223`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01395332032051921687901408707559968273838866380224631482775763006178817086\
379`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.211414335666049154592523270829\
77104936990148809467603594940917193025519970564`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 4.254239346025511667652221085884905936430970005378392769964505822\
12277233420583`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 1.54699612582745878823717130395814761324762545650123373450178153239324085188\
792`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.14063601143885988983974284581437705574978413240920306677286726740904948257\
572`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 12.4921961770376245583274243553\
2383908794356501321491070130990739819552213997448`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 8.89111242573691198564690549449582040685903333873882577647\
897142554235962442451`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiav1mb475100mc150100qq4.m <==
27.92926472270298482886282838407050427924906430936365840150457210504502723158\
559`50.*asl*cf*psibc*psicc + 15.692819285625616047447426849995938303254057885\
98224706937909328450198554863394`50.*asl^2*ca*cf*psibc*psicc - 
 (0.1637084982548789001337586555987792355310600032092291446917658150247180895\
3907`50.12202753501649 + 0.06129434107521728944294869834067263775323638735108\
086909324019290537727930421`49.69537669106793*I)*asl^3*ca*cf*psibc*psicc + 
 13.2710255979156128061126351713569387265623479080366037060200396049478235712\
8593`50.*asl^3*ca^2*cf*psibc*psicc - 8.38896022349609917143320899383625628316\
164131813462810334334251815679581592796`50.*asl^2*cf^2*psibc*psicc + 
 (0.4365559953463437336900230815967446280828266752246110525109090438643989784\
796`50.12202753501648 + 0.163451576200579438514529862241793700675297032936215\
6509153198989112995447496`49.69537669106792*I)*asl^3*cf^2*psibc*psicc + 
 104.917673884216489207300358858492797973653325577724081890226953341442622346\
76983`50.*asl^3*ca*cf^2*psibc*psicc - 
 210.5740564744399244592458131133064606312934817433882230142567`50.*asl^3*
  cf^3*psibc*psicc + 0.010304643238385174833158164014789643102164224662626311\
83184356757843602871681`50.*asl^2*cf*nb*psibc*psicc - 
 0.01362541737849966744361817191279303006003971356662480503821198988093038116\
123`50.*asl^3*ca*cf*nb*psibc*psicc - 0.04412464742741955275272498795220215040\
298819260054454806302617196815413468072`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.80195015245359060572775768954539370162883657434496534323509065038647337`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.100019471621176992113859875858942923062145\
37940352727591946868338931469336281`50.*asl^2*cf*nc*psibc*psicc - 
 0.05323563106006272975887808936334326444895668953010596061500316040854503414\
661`50.*asl^3*ca*cf*nc*psibc*psicc - 0.00095205003336992964546550776066690574\
942490252440414107054509913940706292538`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00007380537813515858028557588813745302101993150963254617663535025509822667\
051`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00035818682671039025206973027940519207\
722505904655756704929258421977949429537`50.*asl^3*cf*nc^2*psibc*psicc - 
 2.82345377821628260065578883816096556325524615580511562541488088840060793743\
77`50.*asl^2*cf*nl*psibc*psicc - 5.983894455457131643397289668522484282352147\
4538301610633721217354187574081963`50.*asl^3*ca*cf*nl*psibc*psicc - 
 25.0468138477357701582012800519626344311682402189255817899850355122142068954\
6738`50.*asl^3*cf^2*nl*psibc*psicc - 0.00208345505500824497449545069303585835\
488743390209324623810992374794478417506`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.02022254132701548781947401616257167338817999859540462675388111856872791361\
456`50.*asl^3*cf*nc*nl*psibc*psicc + 0.28543147543886662649420772853961783678\
011189090426753881804348082520266079219`50.*asl^3*cf*nl^2*psibc*psicc + 
 16.2986286376476695580739839931271725348013807918919551344063860873807564307\
7052`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 22.3245786358873565918483737764537\
9046865145525772465680056752564380017683662897`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 9.791059571118431766173081329779347890385847970617007176176586245\
78415836623979`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.01202692266004149479523276016778965661814467537249569424397872045936619451\
745`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.116736350968965674472879602975\
24650444747500181925820522998385305859250649347`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 2.963387025026849010558906180568576824509341962162173660801\
16110679650116923097`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 7.80456916668584808628364292154411780261909918172425252324260162858714841037\
799`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] + 1.072736109303146560987720993702\
65730624936159990255584420178804533881797767814`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.002186713210916635417315047303234483021480850067726489241411255\
41354271159968`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.02122479108526648626779629145004481899045000033077421913168458848703393480\
145`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.599155500526145775941830125203\
67934774211563774988851275911713347104108550554`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 9.511360148769418330699283224124902170257322418373877857971859460\
37934020053523`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 3.45867641773433393843610299059087351645720815213595558473639427427197571047\
976`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.31442512888493944894873663550826122876883710473963232588520682760686264816\
407`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 27.9292647227029848288628283840\
7050427924906430936365840150457210504502723158559`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 19.8781886786384710688626370552224469123508673711177611396\
3085411956404738162718`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiav1mb475100mc150100qq5.m <==
38.87389768562055393740849424749113870454752354636211764633100712765072910342\
522`50.*asl*cf*psibc*psicc + 23.263701191422763489590877286509996621644248308\
26069217912096304576760200811425`50.*asl^2*ca*cf*psibc*psicc - 
 (0.1991663888639465137840121640456593353152594379810813101163056359826652591\
5803`50.11950051025786 + 0.07803923076023799892105117178629098051171890221494\
058976051311861545801074629`49.712597440986286*I)*asl^3*ca*cf*psibc*psicc + 
 20.6988927205678693677396287322748076582950320322084129588713149288081809667\
037`50.*asl^3*ca^2*cf*psibc*psicc - 10.58458316501307599525657053671056442861\
936660328118188420567629576116539222644`50.*asl^2*cf^2*psibc*psicc + 
 (0.5311103703038573700906991041217582275073585012828834936429134286365772943\
8044`50.11950051025784 + 0.20810461536063466378946979143010928136458373923984\
15726947259377126318744075`49.712597440986286*I)*asl^3*cf^2*psibc*psicc + 
 160.1870327639765246946547693957622747205401198060670771535349`50.*asl^3*ca*
  cf^2*psibc*psicc - 
 329.2281231123170007284180118147109169060112754907746310353478`50.*asl^3*
  cf^3*psibc*psicc + 0.012164051060140908889837816511621481740839402526017929\
60975338388517480752767`50.*asl^2*cf*nb*psibc*psicc - 
 0.01607642526661826366195620084590981951165731879705899446812487623262078276\
014`50.*asl^3*ca*cf*nb*psibc*psicc - 0.05355418001234826552896047362971996003\
500898287173670304681018758755577460677`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.80625939262187931049807501758287661015697378172658475601199759765510559`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.118637878021488554025765524884902529484808\
40318753990661588196769384698641021`50.*asl^2*cf*nc*psibc*psicc - 
 0.06308010685958649650647340064649412752978671012046231706230441122987750256\
962`50.*asl^3*ca*cf*nc*psibc*psicc + 0.02049212642876299449784163093366675845\
645914727380467778989162960067348202279`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00007424607728254449832960162409962711770691151428206817793358550722613737\
178`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00036206675788643432887249370092182847\
648271995390885994525744635654644507178`50.*asl^3*cf*nc^2*psibc*psicc - 
 4.27083146741788336697294760482958161193535739642524349255064210860393182988\
124`50.*asl^2*cf*nl*psibc*psicc - 9.15739099372567310527523677514826114884182\
32115853615046570973267591471748714`50.*asl^3*ca*cf*nl*psibc*psicc - 
 37.7941477330698729985664321600120311196165264495634607472464181542640404897\
3097`50.*asl^3*cf^2*nl*psibc*psicc - 0.00267277608533420498927565759519250511\
275546979053015446302541130504246954506`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.02606800001273242609284711535855375650045076930623355883989136347915615872\
96`50.*asl^3*cf*nc*nl*psibc*psicc + 0.469209482686727433661297949267865339706\
14376552398526754003388053604638193609`50.*asl^3*cf*nl^2*psibc*psicc + 
 22.6855675710220372273406985890957047337691229933857852994357286470613356456\
5653`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 32.7318038332592794043022885898201\
1947275716420065105613827404786096834966939678`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 12.35365069604665654015004445820203760747523848637503071744029015\
018727870424889`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.01419710493111999354062005948027127715011270192648550937531294560111311837\
563`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.138466567983723695663315123411\
16094798111514165661043747499519615187947617218`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 4.124648649276734041334672470744673587958022362433779145351\
95066310206102648296`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 11.5624984920423573429106312397937549041396247734520338141580601680000838129\
5665`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] + 1.26143097679756701574326502044\
613081004471552463796683607434143584499604960896`50.*asl^3*cf^2*nl*psibc*
  psicc*Log[mu] - 0.002581291805658180643749101723685686754565945804815546286\
47866119598122430291`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.02517573963340430830242093152930199054202093484665644317603311068988274075\
634`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.906298585535958768215878009314\
08754450642635876971581189541008929381667886922`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 13.23857412450231499759621228960699992767162980211740984526981660\
833713867799664`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 4.81402695436447818094407719622072724642604720076996721647642615759858157499\
363`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.43763881403313438008582519965642974967509520006999701967988956878748399141\
634`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 38.8738976856205539374084942474\
9113870454752354636211764633100712765072910342522`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 27.6678487794456689223848723057476931206499574253974645328\
1532213965327892721117`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiav1mb475100mc150100qq50498421000000.m <==
39.58002234554433081512040663719841397324815869671496021927243187706065952694\
106`50.*asl*cf*psibc*psicc + 23.765504701024199446451762698268298763913319659\
08868344736305578902182667338918`50.*asl^2*ca*cf*psibc*psicc - 
 (0.2012711148376197968852649181306848516352110061330647576681144093270629082\
2757`50.11936241674189 + 0.07905216872288288741696230527175334710008976770064\
711233977677688638504221925`49.71349475348694*I)*asl^3*ca*cf*psibc*psicc + 
 21.2020504824560148241582769213948159688625444107825804515847663693659581598\
9461`50.*asl^3*ca^2*cf*psibc*psicc - 10.7184596626993372803662101183407379375\
432307986932700870809192220402175411332`50.*asl^2*cf^2*psibc*psicc + 
 (0.5367229729003194583607064483484929376938960163548393537809677008909398431\
2979`50.1193624167419 + 0.210805783261021033111899480724675592266906047201725\
63290604421426435273910125`49.71349475348694*I)*asl^3*cf^2*psibc*psicc + 
 163.9229956976808136723089980438836559728000225279969367328667`50.*asl^3*ca*
  cf^2*psibc*psicc - 
 337.3971139957068589494610621524077030824719886459856629481525`50.*asl^3*
  cf^3*psibc*psicc + 0.012274377473924190672669213863756729013936414973733719\
67637871953146182801668`50.*asl^2*cf*nb*psibc*psicc - 
 0.01622184964616892637610542445600688527213349929237216685243978753450752291\
121`50.*asl^3*ca*cf*nb*psibc*psicc - 0.05413722536532413844267529184184960602\
238836679458146347133061459601556177667`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.80647441421512958865321391978508950942353093212437961984653190323545605`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.119742832651105800746726812036377517790004\
40850675829481346407047888250236549`50.*asl^2*cf*nc*psibc*psicc - 
 0.06366451832336100180553239723240308188898888665137240685974705064528616943\
968`50.*asl^3*ca*cf*nc*psibc*psicc + 0.02187774953084729642782859869476240035\
469630825865881617216075061925298796468`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00007426821111545251101264320826865990518781567692857419524955700201295034\
684`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00036226220000921373839113235796624532\
40614110736193727284664986494703544755`50.*asl^3*cf*nc^2*psibc*psicc - 
 4.36730859058713506671707718666996660941455481587447784902872332792698595556\
424`50.*asl^2*cf*nl*psibc*psicc - 9.37122454995053669717413316892114515926323\
501012683715961114242109826898378764`50.*asl^3*ca*cf*nl*psibc*psicc - 
 38.6514362988286661991344254783270091454029831003326295309448102026395474196\
3911`50.*asl^3*cf^2*nl*psibc*psicc - 0.00270873996573238220863167327236815710\
593539214010945464512765033887499539032`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.02642514433836760596496920520875257928424036768966895139167203605043423087\
356`50.*asl^3*cf*nc*nl*psibc*psicc + 0.48189422832812901139266616462360147922\
432144372437794308926530766320572069608`50.*asl^3*cf*nl^2*psibc*psicc + 
 23.0976394145971969661369515748215494831270915706313964439044599115443068447\
4932`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 33.4188328633466690601258898309248\
7028001431006139958464723789080493151951254416`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 12.50990280943105047123864357932397871107064211906798507252790294\
422315761765164`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.01432587088790620834243397281478013327616088219775629354871119409959954611\
432`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.139756200585826663059505450407\
65172106835352643400763905544776602725449219956`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 4.199570802654035812024900286331190815114016649205708444346\
26543846260124449982`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 11.8113970293865755578056571400378819141114977876455469883876401940645020709\
481`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] + 1.271954105372735836431122646750\
15019084593404100920754295924768007473719465684`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.002604703797801128789533449602687296959301978581410234210227711\
52245009255346`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.02541021828833212055627371825593667655788245935163775255611956380568564400\
299`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.926771666932854809886657207142\
69335565337992854256575981754782914888087425897`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 13.47904611748689712878714649870659539457734529526461765433904026\
265576669986803`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 4.90147131544978077410441690862058014348267101645986096524081566302231880570\
894`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.44558830140452552491858335532914364940751554695089645138555356751361739155\
383`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 39.5800223455443308151204066371\
9841397324815869671496021927243187706065952694106`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 28.1704212374020850521483640839153511718931561497419276867\
3016551463330674064152`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiav1mb475100mc150100qq541100.m <==
45.30666908911278655928271344421769192213909146968667637843150295448450846174\
795`50.*asl*cf*psibc*psicc + 27.886533656187268659195747416661717734390384207\
97730268374324247427580840624311`50.*asl^2*ca*cf*psibc*psicc - 
 (0.2176894854329946848182949138344514682143692201818058780395394871671194738\
0996`50.11832552433359 + 0.08701833172432641483990157805282954023572903549702\
512384633671953654519384469`49.72009882447954*I)*asl^3*ca*cf*psibc*psicc + 
 25.3765818339803350293056358382779928602182122615579812256555072035418746105\
3645`50.*asl^3*ca^2*cf*psibc*psicc - 11.7757336547918194939121307864686977269\
2095437195297704161735967237431341079874`50.*asl^2*cf^2*psibc*psicc + 
 (0.5805052944879858261821197702252039152383179204848156747718690395452692327\
0039`50.118325524333606 + 0.2320488845982037729064042081408787739619440946587\
3366359026916300724106791537`49.72009882447955*I)*asl^3*cf^2*psibc*psicc + 
 194.9021680341776412451678368989267270590727622823634611471324`50.*asl^3*ca*
  cf^2*psibc*psicc - 
 405.778943396894755621290285674287148727729304494652136414343`50.*asl^3*cf^3*
  psibc*psicc + 0.01313503340194563220191077366633784116429293069854607940136\
795430572746696318`50.*asl^2*cf*nb*psibc*psicc - 
 0.01735625111960486595605673501114301110257592107489581268327379238574863558\
107`50.*asl^3*ca*cf*nb*psibc*psicc - 0.05878025597911595406890728921584313559\
087476303043468629375751586485064387173`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.80802883855538765859024165407977589776707047274453244231456462577006939`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.128363334283052127540134642689166965399994\
93050601409956222697079436543237723`50.*asl^2*cf*nc*psibc*psicc - 
 0.06822407845318135181899056672389967933542382660064290961753135215642933255\
16`50.*asl^3*ca*cf*nc*psibc*psicc + 0.033080702656523653864386361456099503490\
56997193607740341983701751006066434507`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00007442863124970547804691578403006429206135358121674971989321990320285158\
189`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00036368035698793075310257514908758264\
780324954764246119397995029822526920544`50.*asl^3*cf*nc^2*psibc*psicc - 
 5.16159234666893835843675103016453442053287519668185161697770748962645958389\
164`50.*asl^2*cf*nl*psibc*psicc - 11.1411544769947926501175233742199273615152\
7366119100002786384028653088889454268`50.*asl^3*ca*cf*nl*psibc*psicc - 
 45.7431098270898497085403594427626766778090790001129697922377441788084387745\
5924`50.*asl^3*cf^2*nl*psibc*psicc - 0.00299283479645672120153004937255361350\
42764968004599021697431396408077640926`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.02924775610959763532307714277257915022141828823644607298587881185897420304\
989`50.*asl^3*cf*nc*nl*psibc*psicc + 0.58803783391777638641798212382562606728\
286001404199577620386974645254652614203`50.*asl^3*cf*nl^2*psibc*psicc + 
 26.4395279153906231244009542888155609202242248300042548340672572735728228809\
704`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 39.05062852884274905255130618034509\
665671313449357222778006979181790303370147866`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 13.74388561108719718138069561896859930211202050570240425741647308\
437175335234869`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.01533037361970987757134338814766271815664385023118578316508591186321629928\
498`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.149817500527970725479578287895\
78920809220069754950933823455405180514741371587`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 4.807186893707386022618355325239192894586222696364409969830\
4104133768768874491`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 13.8547066594740261212016078029035387855956700787725156202164944707077312270\
8441`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] + 1.35125695817478873985445943556\
634251824947072434529335118931148977157830770592`50.*asl^3*cf^2*nl*psibc*
  psicc*Log[mu] - 0.002787340658129068649335161481393221483026154587488322818\
00606493067151790509`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.02723954555054013190537787052650712874403649046354715240244134062320979047\
023`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 1.095323914930209848142343269807\
33891853497833113093810261330835600186324653228`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 15.42926572275210005199841243486463777091983260885248869078748731\
751956796157796`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 5.61064208100076365527214997631441373487993913049181406948935747527652449471\
56`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 0.51005837100006942320655908875\
585579407999446640834673359026011747912302503049`50.*asl^3*cf*nl^2*psibc*
  psicc*Log[mu]^2 - 45.306669089112786559282713444217691922139091469686676378\
43150295448450846174795`50.*asl^3*ca*cf^2*psibc*psicc*Log[muf] - 
 32.2462666130245406204601499153645385973837960353583304677423150361384408225\
0808`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiav1mb475100mc150100qq6.m <==
57.78197477346601759020692117364933564997578044862719719958489537589067840649\
861`50.*asl*cf*psibc*psicc + 37.141744302947695130816043790714445987458306040\
70695401710987600731849924925389`50.*asl^2*ca*cf*psibc*psicc - 
 (0.2501718688415359703903898398474200961993030544969933498041021996388031328\
2333`50.11646302268758 + 0.10308154169556267781827722096681031060433436851208\
342515269735635418948289364`49.73140545510874*I)*asl^3*ca*cf*psibc*psicc + 
 34.9860465485883664562552850746253711009311309792684005839422178430585761188\
3445`50.*asl^3*ca^2*cf*psibc*psicc - 13.9320047546468207542244233865112332021\
0533614221719937267050306144052432166564`50.*asl^2*cf^2*psibc*psicc + 
 (0.6671249835774292543743729062597869231981414786586489328104107639291503367\
8053`50.11646302268759 + 0.27488411118816714084873925591149416161155831603222\
246707384773492835564975873`49.73140545510875*I)*asl^3*cf^2*psibc*psicc + 
 266.1853735641546513750808718445118001500062636110959627264601`50.*asl^3*ca*
  cf^2*psibc*psicc - 
 567.0199032993496619343101619165440882559959380424956666441655`50.*asl^3*
  cf^3*psibc*psicc + 0.014838554922421535049937114114592833984289380381933898\
70454888654465368484418`50.*asl^2*cf*nb*psibc*psicc - 
 0.01960119127314173755197486767738255040596655061998511119644077524564607440\
17`50.*asl^3*ca*cf*nb*psibc*psicc - 0.068482941463819781738348713605040961523\
1561719559016627939192697428656266682`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.81057783242863781874527360208774667209713615498111720816595089527829191`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.145429410315318451454615746536129147287074\
42918473924008632449531334617928799`50.*asl^2*cf*nc*psibc*psicc - 
 0.07724982063000239553841948895095719148603387836129446770537386639809039818\
295`50.*asl^3*ca*cf*nc*psibc*psicc + 0.05713473900039288830171716086968581743\
872637403715596790852331908078556677508`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00007469326899122128018166674027512246655152282318001472205672299528176266\
053`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00036602614340507766903766804512891181\
38250624674967460767875507528909290119`50.*asl^3*cf*nc^2*psibc*psicc - 
 6.95564067436451628750464504697402841143742920419666191183815893372863609502\
919`50.*asl^2*cf*nl*psibc*psicc - 15.1933314562664243929288622584633021222471\
5311854600824636576179218209313766371`50.*asl^3*ca*cf*nl*psibc*psicc - 
 61.9659508280154344720543008107906747904251043627728257810884723511850369681\
8`50.*asl^3*cf^2*nl*psibc*psicc - 0.00357245167102121001300462389158221109239\
56483050456635274909396346085011919`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.03501281240746345170643283062123755405825903956807114572254634323390766658\
597`50.*asl^3*cf*nc*nl*psibc*psicc + 0.83730155261309981354716299515357068359\
644943177453143746653913755932751884944`50.*asl^3*cf*nl^2*psibc*psicc + 
 33.7197186582971583557451066849741184455217157497858520091631462963732106679\
0127`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 51.6434050824643452304942970947891\
8383287290215508378997625084011682976345797007`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 16.26054777513341997896623824189991620103236033056131994248463100\
978615486822003`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.01731861533778906067828541883046762272451508606566163458686259753656225387\
432`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.169735936499230967504500350597\
17286116077400412032406687037707846022628962383`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 6.130857937872210610135473942722566990094857409051973092575\
11750843149284870923`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 18.4392941684473424255521531592445059622992388372492596392766202339525621085\
9705`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] + 1.49282871253262029163738015612\
385831732008865178866919826978172624903712626451`50.*asl^3*cf^2*nl*psibc*
  psicc*Log[mu] - 0.003148839152325283759688257969175931404457288375574841542\
63225556396197162066`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.03086107936349653954627279101766779293832254620369528488855729895026720823\
858`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 1.476032794261542781625074279215\
86993348489531698750726661484513369311013672905`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 19.67775298183202047212602693675681111410902226732445175150333031\
273214809774132`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 7.15554653884800744440946434063884040513055355175434609151777560057318292515\
075`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.65050423080436431312813312187625821864823214106857691741122260731200238243\
739`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 57.7819747734660175902069211736\
4933564997578044862719719958489537589067840649861`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 41.1253575121015469195366060299920204932760954713029304868\
5122286886725884451861`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiav1mb475100mc150100qq7.m <==
94.77382073493395128907746473818938432709170021875479651480086265266496283211\
249`50.*asl*cf*psibc*psicc + 66.246453666421914841579511428989237170922873328\
50800298923974411742366219098147`50.*asl^2*ca*cf*psibc*psicc - 
 (0.3296282961000574473418413271666805246029279164272525009923295828520968124\
7383`50.112731713161786 + 0.1437019569825972881799507468359666625623951457105\
7988830804650943019526690762`49.75216991018064*I)*asl^3*ca*cf*psibc*psicc + 
 66.6712504777562508237517285537308812597788967570984018195657057320677584488\
7712`50.*asl^3*ca^2*cf*psibc*psicc - 19.5320369954612779766296331217912717583\
7830214389343223517399010622316710205939`50.*asl^2*cf^2*psibc*psicc + 
 (0.8790087896001531929115768724444813989411411104726733359795360330332272767\
5472`50.11273171316179 + 0.38320521862025943514653532489591110016638705522821\
303548800313384732120620986`49.75216991018064*I)*asl^3*cf^2*psibc*psicc + 
 501.943808658201021048307744836813566575737878862573805367569`50.*asl^3*ca*
  cf^2*psibc*psicc - 
 1129.8621283511909155829841343347367973048951450684269915997973`50.*asl^3*
  cf^3*psibc*psicc + 0.019014551536552773719398522796889371664396206223574479\
50952781768533154078734`50.*asl^2*cf*nb*psibc*psicc - 
 0.02510087582856452595619885025086143976021294119662263920762296964551545050\
612`50.*asl^3*ca*cf*nb*psibc*psicc - 0.09535633393832487912795143205906367474\
157608256361121754887823568316312930417`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.81490550167248586063328919195400175009465857535912717910496691784341855`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.187277088726926169214261712252600521963697\
26802351881405364166319527862815079`50.*asl^2*cf*nc*psibc*psicc - 
 0.09936048166492532061126908076731016572486276830835062998930365060054359303\
639`50.*asl^3*ca*cf*nc*psibc*psicc + 0.12457416327015832765299370564631751433\
015623607762695716159544879764599763462`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00007514712032499310662087658038309614886798969219276458107772732469642444\
598`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00037006746894931353039097760579553953992981544960820398429946977576098138\
8`50.*asl^3*cf*nc^2*psibc*psicc - 12.6525662264029306445610970522054401668765\
5088029348002196779433639760245146146`50.*asl^2*cf*nl*psibc*psicc - 
 28.4291582127033718024509126952183275073650828568612386530855220562799289195\
9752`50.*asl^3*ca*cf*nl*psibc*psicc - 115.01456009387992419058590269795079239\
654420162203058163557288412683634997681901`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00507699005307498198457075481258350910869063303436910964788519641738499896\
745`50.*asl^3*cf*nb*nl*psibc*psicc - 0.05000401480979762071903693351624343458\
941715838703111571988036843008759323146`50.*asl^3*cf*nc*nl*psibc*psicc + 
 1.68915245657605240734899796164659787292920822941794948360755117542113126026\
504`50.*asl^3*cf*nl^2*psibc*psicc + 55.30698083412297841728706479662267688402\
130601126771479126820763723386877477583`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 90.9223146991657568866262412280787646596470037589398008357128664741068050008\
4483`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] - 22.79654840086384972218933436281\
136559096972549854695050446050225303498080423226`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[mu] + 0.022192572363265096582159565949686342783611570155687558601\
67413945186318349125`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 
 0.21857787892416496516381669090753293568927734888036616480377724259479043621\
014`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 10.05581469711326880314310269029\
50321607311465475032208711396741158607034135954`50.*asl^2*cf*nl*psibc*psicc*
  Log[mu] - 32.82628431409698138950050279003298213835044527927581714383835558\
685734101521086`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] + 
 1.74417805818268486064119630877202488716820998252988433448021567268954294838\
602`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0040350131569572902876653756272\
1569868792937639194318856157874667977011129616`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.039741432531666357302512125619551442852595881614612029974094284\
40073514288113`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 2.68495794363946045797521407253545426636595914015152823796933392430603361230\
45`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 32.2753910865444250833978447356038\
924059978392313241007658776933526120875704037`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 11.736505849652518212144670812946869965817396084117854823541074\
04328827907553902`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 1.06695507724113801928587916481335181507430873491980498395949685268256715789\
747`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 94.7738207349339512890774647381\
8938432709170021875479651480086265266496283211249`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 67.4536873444103242641460675696606578050687327690284138394\
6757976860376189056316`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiav1mb475100mc150100qq8.m <==
183.1767659534803139430176579026634798802623045869924651258702`50.*asl*cf*
  psibc*psicc + 
 142.0209475913722778725557938034379839913060060489130371918736`50.*asl^2*ca*
  cf*psibc*psicc - (0.4703861145752696834905268672399808257103457503092682690\
3294705591221968160632`50.10801000977065 + 0.21872394804876996227617987712987\
828954093228653882557735898610707363805824127`49.77545185301348*I)*asl^3*ca*
  cf*psibc*psicc + 
 154.9999400891241287684261951386763985155897413371329193245191`50.*asl^3*
  ca^2*cf*psibc*psicc - 30.40974896226424836486221081083577968413890452447951\
633271361791237232046517655`50.*asl^2*cf^2*psibc*psicc + 
 (1.2543629722007191559747383126399488685609220008247153840783009617229603771\
8676`50.10801000977065 + 0.58326386146338656606981300567967543877581943077020\
153962390583672835247435091`49.77545185301348*I)*asl^3*cf^2*psibc*psicc + 
 1167.7023136714606859114100256630041375051554861946441159832717`50.*asl^3*ca*
  cf^2*psibc*psicc - 
 2874.4208993269282812294570840472756677222084961150631595806689`50.*asl^3*
  cf^3*psibc*psicc + 0.026449886139104771602278048623099964817371668889093321\
40532604704534673492491`50.*asl^2*cf*nb*psibc*psicc - 
 0.03487720298688255409765171834213495375619208954713106737656785176269582341\
514`50.*asl^3*ca*cf*nb*psibc*psicc - 0.15510613342606312848998575850779561454\
559685566484368807360526477926959690176`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.81924243028330721842204953463605201528964009175213169943044253940171999`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.261808180652472988563338251772939744845776\
3737913872930923150729175537960495`50.*asl^2*cf*nc*psibc*psicc - 
 0.13861231164133829049242984246980953659214554811243382815548375954002814655\
639`50.*asl^3*ca*cf*nc*psibc*psicc + 0.26392970898286928119697255427149101195\
503444885039696064178088302465258168927`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00007560780465250389895840689200929553504174622919234950996004030112427371\
043`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00037419332686529299128454430766301831\
142188557755740834023797341146318347539`50.*asl^3*cf*nc^2*psibc*psicc - 
 27.6564256350412466694371841944928803490312690016390655199712533304822780624\
9871`50.*asl^2*cf*nl*psibc*psicc - 64.901387929317194485054042930323340583136\
17086560544943805757891540171668482055`50.*asl^3*ca*cf*nl*psibc*psicc - 
 262.3551859645456607625999767470204161692690194251766162277604`50.*asl^3*
  cf^2*nl*psibc*psicc - 0.007986922416211168535250837113956042132481551857028\
5331627312033042142712584`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.07905673452821424894031434587263391170999759006932966692575222973723292810\
641`50.*asl^3*cf*nc*nl*psibc*psicc + 4.17562715951004118430816477162029267838\
002365300111919149976283839077548109865`50.*asl^3*cf*nl^2*psibc*psicc + 
 106.896121790639831575113428628332586077445106026537064459744405768400304233\
2684`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 192.0506856510119495041430800164724497029849792794992374297186`50.*asl^3*
  ca^2*cf*psibc*psicc*Log[mu] - 35.492320347205257733869657713082049982758916\
96796084565204834972805155705399511`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.03087062090387976186339596659150602226455409798826469589501226352925512822\
432`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.305565818013404607794207119189\
30733360760942247269155534944697515519363987718`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 19.43565850738906028638425975060592474135365564118855717449\
898941251125841211867`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 70.1498008041067326540685905214707810765189698254965173590061189644053393441\
1227`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] + 1.81322746849179358828290570661\
602919660477308541246093385286212628783967422718`50.*asl^3*cf^2*nl*psibc*
  psicc*Log[mu] - 0.005612840164341774884253812107546549502646199634229944977\
52525571612987607752`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.05555742145698265596258311257987406065592898590412573736436832252160322355\
288`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 5.868875797426966581629992823684\
23165315261982683907291987702179523410370793246`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 62.38116932788984955143343102080728520350206999558120367902519274\
962457916372827`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 22.6840615737781271096121567348390128012734799983931649742635581672802877076\
5499`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 2.06218741579801155541928697589445570920667999985392408856895019295994092564\
478`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 
 183.1767659534803139430176579026634798802623045869924651258702`50.*asl^3*ca*
  cf^2*psibc*psicc*Log[muf] - 
 130.3730102212903887770437677179223540801120242513821038455861`50.*asl^3*
  cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiav1mb475100mc150100qq9.m <==
492.6722297084806523811402926950036954859534944171749342025407`50.*asl*cf*
  psibc*psicc + 
 440.0012328454874234257632302159839554436749634048006033229382`50.*asl^2*ca*
  cf*psibc*psicc - (0.7887145029819115235255016219519386182753556218982687978\
6810199967767748230368`50.1017639567882 + 0.395699940004736722563221968180481\
2582955306055299355187578583942881419254216`49.8022101144461*I)*asl^3*ca*cf*
  psibc*psicc + 
 535.9409041296911663335825704303160750210390339435264659380067`50.*asl^3*
  ca^2*cf*psibc*psicc - 58.50918519844476177269149600523632221094342777610179\
251736952634939846825167241`50.*asl^2*cf^2*psibc*psicc + 
 (2.1032386746184307294013376585385029820676149917287167941918372604618490380\
1903`50.1017639567882 + 1.055199840012631260168591915147950022121414948079828\
05002105263243592771409095`49.8022101144461*I)*asl^3*cf^2*psibc*psicc + 
 4139.1785066608580587876574455886306561813594237517101760468066`50.*asl^3*ca*
  cf^2*psibc*psicc - 
 11980.688670617844789958833064900686488576427099413549585350227`50.*asl^3*
  cf^3*psibc*psicc + 0.043402487772676365097669654845412368815014419608522860\
10400956924513179191047`50.*asl^2*cf*nb*psibc*psicc - 
 0.05709049647335955436760059472074200916774751747545967723961490655798382099\
803`50.*asl^3*ca*cf*nb*psibc*psicc - 0.35480605509845199948228306682770171254\
148247629186476611235478821538738673341`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.82358864832298635559077809037438678156257170526221166256682667286820173`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.431775793308432950918445869990236663415326\
70448910210900812424030948675424983`50.*asl^2*cf*nc*psibc*psicc - 
 0.22742399394938458844449372047511265724495587664333898204722701255743715112\
377`50.*asl^3*ca*cf*nc*psibc*psicc + 0.60883248882686437570891089966896398425\
232720877328401943543462642144408064904`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00007607550196484847138478711131303634200916326095787278429664846456486684\
978`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00037840642204948187626907004429221931\
91860987765989899538641253372719162842`50.*asl^3*cf*nc^2*psibc*psicc - 
 87.3146344510973128776096342100236623503279072561585421348238661443853448443\
062`50.*asl^2*cf*nl*psibc*psicc - 
 220.2433979591672081286706758383142890147724275165284963296706`50.*asl^3*ca*
  cf*nl*psibc*psicc - 
 905.2332183790798380211723364854080297562479471832085920878692`50.*asl^3*
  cf^2*nl*psibc*psicc - 0.015384152487676631069095538412007726486122665343973\
25269332486359936561393099`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.15304432961389386169754437738114314448577899620109160091970759303245240187\
319`50.*asl^3*cf*nc*nl*psibc*psicc + 15.4744776133208469384415520734812204085\
4049175031782340167502906310225135922022`50.*asl^3*cf*nl^2*psibc*psicc + 
 287.5078091681048910044250776387633235138963571689740885709286`50.*asl^2*ca*
  cf*psibc*psicc*Log[mu] + 
 584.2587443460188893628163166537147731788810508922282151415021`50.*asl^3*
  ca^2*cf*psibc*psicc*Log[mu] - 68.288190964485367098345315399319046390196494\
42702093353766816739456302176912673`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.05065661679105126023203964597270513644431960321745355489135849795049650540\
295`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.503941179958051800988478776410\
55099080457441509364685520497490713023203862589`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 52.27414712147361654625910502522969518434479221254074337653\
248192389028062523438`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 216.0784588067181338047701543743349303767853128007587935481774`50.*asl^3*ca*
  cf*nl*psibc*psicc*Log[mu] - 0.063498644627725438167117899810334280708509336\
74856457592545057590594687915702`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 
 0.00921029396200932004218902654049184298987629149408278135868552765754572383\
266`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 0.091625669083282145634268868438\
28199832810443910793579174238146909391466965027`50.*asl^3*cf*nc*nl*psibc*
  psicc*Log[mu] + 18.52874090287204902521341430358668546443025332585253304123\
085637145798263685493`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 
 167.7803930242925393535353560735632742833391674601152055508394`50.*asl^3*
  ca^2*cf*psibc*psicc*Log[mu]^2 - 61.0110520088336506740128567540230088303051\
5180367825651475073595391783943277329`50.*asl^3*ca*cf*nl*psibc*psicc*
  Log[mu]^2 + 5.5464592735303318794557142503657280754822865276071142286150484\
3898505711361419`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 
 492.6722297084806523811402926950036954859534944171749342025407`50.*asl^3*ca*
  cf^2*psibc*psicc*Log[muf] - 
 350.6512482911826296547369176541239635338693004265173065030882`50.*asl^3*
  cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiav1mb475100mc150100qqf1.m <==
8.9969362620248475599185590338751587926580258293859557012881784502007721030893\
`50.*asl*cf*psibc*psicc + 3.9516991054050100356765143102505661253073784654674\
7913084724456099030513645755`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0792893708667750319248424429009325698164454799621442591983490534663921420\
8985`50.13020910403521 + 0.02482452395428746033053570311248839490909689377707\
175527115065817245880261361`49.62587506117401*I)*asl^3*ca*cf*psibc*psicc + 
 2.72338601834593148442088827804529222511476966804946519409428646726776449727\
099`50.*asl^3*ca^2*cf*psibc*psicc - 3.682983830199128319477807154787246430365\
90151197200004031848703810674301845277`50.*asl^2*cf^2*psibc*psicc + 
 (0.2114383223114000851329131810691535195105212798990513578623446964591331280\
18`50.13020910403521 + 0.0661987305447665608814285416333023864242583834055246\
8072306972760161455392852`49.62587506117401*I)*asl^3*cf^2*psibc*psicc + 
 24.8453481194219846396649024706740883752849178450361251466226415842832430660\
2972`50.*asl^3*ca*cf^2*psibc*psicc - 47.9973168839862496508279794555846529991\
0063009187072135417821700631851512716301`50.*asl^3*cf^3*psibc*psicc + 
 0.00583209101645783864101193321729916023110052143859378556067011901782846172\
854`50.*asl^2*cf*nb*psibc*psicc - 0.00773467993948000474379875546308166949369\
831975657215921204848288018382059639`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.02408493959187343515860138443661724681466182595880330782818414156659710911\
774`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.7805409123342179223957380566917763124330828450232355110958415152834289`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.055299617690805527035322364562517425132741\
97588937885219680031847152707097399`50.*asl^2*cf*nc*psibc*psicc - 
 0.02967462843458002025319042483096556315205178410080351696760669561971623479\
668`50.*asl^3*ca*cf*nc*psibc*psicc - 0.03343441977618651157834100969122305718\
028160519028957541968344269350205547022`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00007169382868908206420854048358838564215531624017540086199456500435868564\
428`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00033989878639653810129704208496005475\
329640736175829522540850559614203373004`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.63918561824802369588597579159258574412002826469481273451118067476297303750\
521`50.*asl^2*cf*nl*psibc*psicc - 1.36221248223484724074536405776244252538761\
271300009171030239230238110520070316`50.*asl^3*ca*cf*nl*psibc*psicc - 
 6.20172689295498241772504792494426616176047213010550610980536322344992168624\
454`50.*asl^3*cf^2*nl*psibc*psicc - 0.000828679584575466051807681536877524143\
89697609415271171839852609609601288513`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00785750155233883091975768305388190902640033607279057467955751753053109492\
143`50.*asl^3*cf*nc*nl*psibc*psicc + 0.04541082015881240602854809262668394770\
102651232589421558764752015936846743793`50.*asl^3*cf*nl^2*psibc*psicc + 
 5.25032522220790524113267124979480137899737686575920541583142172878857524831\
149`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 5.903576599970828240064119686301089\
52310156461219336173990206265996961049883679`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 4.298543933960561868320427572044651058505693162764968029737615643\
12573097508611`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00680684483476140977537392610442346006133891277618216522987338626949502365\
403`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.064542188381613962909847234995\
6887560668186566801697982469765913299239198785`50.*asl^3*ca*cf*nc*psibc*psicc*
  Log[mu] - 0.954604585855982771115031136326327523454068521047128257423894848\
8657830647419`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 1.96441839644006132649773964207040426576215726119289287841855476647037994884\
413`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] + 0.553658384732527096423939670618\
53113430399914275141646079204361059255018693919`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.001237608151774801777340713837167901829334347777487666412326649\
35580669961107`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01173494334211162961997222454467068292123975576003087242169849116164700101\
237`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.135639400929896197585234007845\
07397321008991262094003844326919982763505561936`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 3.063922443832953603972522937793339559593483700878656052217700596\
70320619878523`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 1.11415361593925585599000834101575983985217589122860220084821999906772480827\
92`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 0.10128669235811416872636439463\
779634907747053556623656370736023961234956491227`50.*asl^3*cf*nl^2*psibc*
  psicc*Log[mu]^2 - 8.9969362620248475599185590338751587926580258293859557012\
881784502007721030893`50.*asl^3*ca*cf^2*psibc*psicc*Log[muf] - 
 6.40341943555848483664603574971007968469447225030163087113017287562289619817\
209`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiav1mb475100mc150100qqf10.m <==
2.844764401361779803754701849894007905310565626802545559229754967693585842963\
68`50.*asl*cf*psibc*psicc + 0.90200051231279746092376018420537190815403253545\
42680308679614037423356070224`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0336346248213444126668090972869635511968108736150745685870898157181635153\
1526`50.13696710877204 + 0.00853403477369061247619259708936500712887093903775\
415306521659560547551149934`49.541334929229556*I)*asl^3*ca*cf*psibc*psicc + 
 0.46284562606330423823053698305352789320441532627050799773458785248631741253\
042`50.*asl^3*ca^2*cf*psibc*psicc - 1.514608305433688002281323168070802928519\
75520551782244839759285779651776013621`50.*asl^2*cf^2*psibc*psicc + 
 (0.0896923328569184337781575927652361365248289963068655162322335304456177503\
7673`50.13696710877204 + 0.02275742606317496660318025890497335234365583743401\
107484057588827592702009953`49.54133492922956*I)*asl^3*cf^2*psibc*psicc + 
 5.95765045898924956227529761198426675000988358269883889419413912452422167619\
373`50.*asl^3*ca*cf^2*psibc*psicc - 11.71580225451063372421730842053703246626\
401058407116255119372469642292402583563`50.*asl^3*cf^3*psibc*psicc + 
 0.00326293287724588683722005671481032567915993644622130857100449263154155990\
392`50.*asl^2*cf*nb*psibc*psicc - 0.00436435786994279657920974811208443156298\
098498019673183719533063232886900704`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.01366195649195607745608551273520924674173708204002311404304832056247654755\
157`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.74257037114059950760217392646429068998007981007596631283921905131393232`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.029745743682457499933835494039111014753910\
50973823226049625797934179042789882`50.*asl^2*cf*nc*psibc*psicc - 
 0.01637133238029423955863476943541629866944956580112895721610520833386819419\
177`50.*asl^3*ca*cf*nc*psibc*psicc - 0.03378648980781407055365117647776068287\
330810234417088000588965088847787795178`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00006823648733312198110990884930510531835889892289957844025350017068159272\
426`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00031103077175702312828860696426939275\
396620212896703596287659422896110198355`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.11522113197934235155776050323751913941317322281605767656406915577031644494\
055`50.*asl^2*cf*nl*psibc*psicc - 0.29304275888882168077077588804248222769554\
349863032858002580854424736522271692`50.*asl^3*ca*cf*nl*psibc*psicc - 
 1.56506417253749421464076268286295053722634599999736406351092165207011348090\
9`50.*asl^3*cf^2*nl*psibc*psicc - 0.00026431631351187697279109587984467917317\
412949978468340667470638499642571668`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00240957617229705805169660483413715246353243893428603101651995993080135448\
747`50.*asl^3*cf*nc*nl*psibc*psicc + 0.00466678690447823818715377900849581522\
56497162811901735111625443167549820611`50.*asl^3*cf*nl^2*psibc*psicc + 
 1.66011382683147381193601013963495419661851999917414662980599224520627894835\
829`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 1.461090264644240051335090940466757\
87964304586339010506992936045404843846905409`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 1.767754256823944715839602260974966105203529254407566003315845666\
32268679767036`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00380828724019878514532569386544341159511852317466864412874951133154317439\
969`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.034717335715389276438768962846\
0637085092128348165133323021245578543655140436`50.*asl^3*ca*cf*nc*psibc*psicc*
  Log[mu] - 0.301838877605722511261092752660900763021549090758935750873816771\
8556870815197`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 0.44598708690179973091109140348368746795821708463651741666350011834108577121\
286`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] + 0.249351140794690365786496796164\
48292255165770685846327328487577740304825402398`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.000692415861854324571877398884626074835476095122667026211186176\
38880560375826`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.00631224285734350480704890233564794700167506087572969676520497480914746604\
098`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.024450683604207991667431826870\
43301252355445847157331920677278491626921125485`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 0.968789512663249943145015267282980076191895674121377328225561189\
84850407076517`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 0.35228709551390907023455100628472002770614388149868266480768605227864972273\
719`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.03202609959217355183950463693497454797328580740897115134638820685496985299\
886`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 2.84476440136177980375470184989\
400790531056562680254555922975496769358584296368`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 2.02471364992922407899234646329789522647303990878293175935\
579093567311483063201`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiav1mb475100mc150100qqf2.m <==
7.6215970784832159535212663779207769530140574245868749257837159342125547691451\
`50.*asl*cf*psibc*psicc + 3.2127788854776335892405472676482708338593615924905\
3972586889003061904642322313`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0706890038930311426573077974031521619521068382944612143413084907433892205\
3685`50.13130048634321 + 0.02150143627203697763493734318934745019231428846223\
276016897621836447036012739`49.61441609572879*I)*asl^3*ca*cf*psibc*psicc + 
 2.13718565796633727061056456378743904619737831582286039944115910184103798394\
491`50.*asl^3*ca^2*cf*psibc*psicc - 3.251791484271328631731159893073913450929\
02626639652833796844052904991954274148`50.*asl^2*cf^2*psibc*psicc + 
 (0.1885040103814163804194874597417390985389515687852299049101846732844371676\
4115`50.13130048634321 + 0.05733716339209860702649958183825986717950476923262\
069378393199197543173150789`49.61441609572879*I)*asl^3*cf^2*psibc*psicc + 
 20.1630683627187941169999107829308806621187720809803400579813820461165636434\
6514`50.*asl^3*ca*cf^2*psibc*psicc - 38.9395272804754756153668393783039341798\
8759436457027756620676013656280483519597`50.*asl^3*cf^3*psibc*psicc + 
 0.00536482360025323572335092554552239582201518085417922157430952180157546308\
25`50.*asl^2*cf*nb*psibc*psicc - 0.007120453625736439622186012009624589485395\
57571571300103725844437498082245592`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.02215601889005022287978864602799297653234113222029010562670968638018341596\
735`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.77628625148495788906827443557353146082232641066416846213681312126969905`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.050638685198283335591282631412712104707841\
85764543985712784517117234595140155`50.*asl^2*cf*nc*psibc*psicc - 
 0.02723471882580777119072465427188259731437365590139181280056153626192144337\
209`50.*asl^3*ca*cf*nc*psibc*psicc - 0.03475632871270373686566716960834113334\
019002783593607938037588894677656825317`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00007128889408349819798163385117480578900079676335559451651402784673281764\
355`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00033644870126369364639307866385459486\
132124319199591927227671640650378272882`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.50793541885717910509460639902303106060442102753204820180827186751923685850\
223`50.*asl^2*cf*nl*psibc*psicc - 1.09364217237311956141855828736806521753997\
055615630612924453157093562049523725`50.*asl^3*ca*cf*nl*psibc*psicc - 
 5.06876951729904776142963221800868678313401709949215869174251956892801868741\
78`50.*asl^3*cf^2*nl*psibc*psicc - 0.0007150690057291271859411788492777097765\
8223927519537910347286391843540806703`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00674955170463713045840069306206986686219296901386186668113844294471035717\
554`50.*asl^3*cf*nc*nl*psibc*psicc + 0.03385096156000975287467352421107806493\
123653886433391952589601084103212668223`50.*asl^3*cf*nl^2*psibc*psicc + 
 4.44772111408295727525966370941875392183820259970319559805030584919612979008\
575`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 4.843742117775874309831885173767243\
47932296458080200649346468032445795649043936`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 3.795283716590029951576310220784382306590780999379261965974537494\
90942254192667`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00626148009517331241014494394640270670716886572822322486046820724230512328\
137`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.059102245113862037655857739236\
97161456976508824753398265604903259612222912485`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 0.808676566196901322774484310803409803970582290855126472372\
78288167202359819741`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 1.59636487610095448242222996132695169926684958614638470398501310408936489847\
388`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] + 0.496994275525325158213767072933\
55655681234637888783260629427436034278751833292`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.001138450926395147710935444353891401219485248314222404556575543\
02210002669295`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01074586274797491593742867986126756628541183422682435996974993511760857589\
335`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.107787243576763148635882904616\
95612569265712446149038274381818809345601287693`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 2.595548269601812754534778781366229707855918904546224187123492167\
33046666270232`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 0.94383573440065918346719228413317443922033414710771788621472365281709478885\
393`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.08580324858187810758792657128483403992912128610070162602124710790749215895\
193`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 7.62159707848321595352126637792\
07769530140574245868749257837159342125547691451`50.*asl^3*ca*cf^2*psibc*psicc*
  Log[muf] - 5.42454469399245423465286932337881431669187180432596511384446342\
091021564769287`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiav1mb475100mc150100qqf3.m <==
6.539109846626609351190568560266247099720124318009181207428229681202009497509\
64`50.*asl*cf*psibc*psicc + 2.64993123410824777907281640028178549171460130878\
341251359488353555190913443967`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0634291792450499740690264463080838960536898683285318447371476231384487460\
5606`50.13227621547163 + 0.01877556747739512244661333351025761233988894789041\
406759780954353001241152029`49.60358019577925*I)*asl^3*ca*cf*psibc*psicc + 
 1.70329024112456341798148343854233113143633989859903363929931420921824050446\
147`50.*asl^3*ca^2*cf*psibc*psicc - 2.895725163928003810498187136316350645923\
60037599594870501245590778892195444487`50.*asl^2*cf^2*psibc*psicc + 
 (0.1691444779867999308507371901548903894765063155427515859657405017420073083\
8249`50.13227621547163 + 0.05006817993972032652430222269402029957303719437443\
751359415993070658291111125`49.60358019577925*I)*asl^3*cf^2*psibc*psicc + 
 16.6393590369911875690752081075178504409925551559434052298072633309848399839\
936`50.*asl^3*ca*cf^2*psibc*psicc - 32.15816741209004458529039573649167974852\
59160958612730456913875180350942732331`50.*asl^3*cf^3*psibc*psicc + 
 0.00496646632256777519687193957346639366229728903651622519053095990233993056\
776`50.*asl^2*cf*nb*psibc*psicc - 0.00659715683617287007677691267945388633320\
575377773577393892057359326892683088`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.02052756576196147795884168224332932636671266987911408312139838372617731870\
515`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.77204058529838689116996816025556341155459054528876574652242286063356993`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.046668373383083756535002162732630252226046\
80751449888059715488441408703734195`50.*asl^2*cf*nc*psibc*psicc - 
 0.02516033896713528206804852350301762149014572763421002148119819621095825743\
786`50.*asl^3*ca*cf*nc*psibc*psicc - 0.03548595499001137216422549950839793396\
871306593914997660388506026770570357858`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00007088943607689132385570454654413481833046221388135920364997794537895952\
586`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00033306323418721476698481789882756124\
701531991330410148903275297348928955353`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.40922317035101850886096407061823234213124397058527358619848295771949395692\
861`50.*asl^2*cf*nl*psibc*psicc - 0.89238204318277036267683401241248461180292\
384271614435173522621192714155705757`50.*asl^3*ca*cf*nl*psibc*psicc - 
 4.21088139897805685377116802274658412629609822519489220471585756305583639610\
321`50.*asl^3*cf^2*nl*psibc*psicc - 0.000621611547024620911890524550874174601\
71098130535377808342428182530056140621`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00584109463180306385754516073205328719498670856063953974837544959354598740\
563`50.*asl^3*cf*nc*nl*psibc*psicc + 0.02560954121890607187779312768612866721\
812080716464340150455969350089463025338`50.*asl^3*cf*nl^2*psibc*psicc + 
 3.81601607020887164471035005041999356954246688675930271096923711723274734331\
267`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 4.031443796893105087165635082167398\
16459120032550627209267105973398317348079515`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 3.379705806948025417846072195804309947620427673975578494827262600\
09320148242441`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00579654287619798574620936693182625182016433614765794773252313913186597404\
526`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.054468350273157467367455287019\
06053980626613534145282347653326586532795196603`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 0.693821103674340299038245463712726103553175797592600492903\
49765767868133514777`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 1.31601471488076948289489077756725231601075668965052106904948911620442277664\
819`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] + 0.448854377492772518850333329046\
37725869075776770052354252853865286307828324561`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.001053916886581451953856248533059318512757152026846899601622133\
60980239499623`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.00990333641330135770317368854892009814659384278935505857988317055370508114\
565`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.086839853852135121884700928434\
6588734317017475039177715454564795760089320424`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 2.226905341803453823524806165898130060674190992855486491231773784\
88823952119625`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 0.80978376065580139037265678759932002206334217922017690591306633595618467863\
804`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.07361670551416376276115061705448363836939474356547062780871126181826107563\
455`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 6.53910984662660935119056856026\
624709972012431800918120742822968120200949750964`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 4.65410244817237876222070066329349693577413648127106790470\
025200510084355969419`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiav1mb475100mc150100qqf4.m <==
5.671869873598710746895553112681709180105010849541054981240912661093802155652\
73`50.*asl*cf*psibc*psicc + 2.21282464610712163583643160266753331357098656860\
331779903161936292028320236754`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0572329687487849473997026307777122625891923085802177845120384755941538590\
4392`50.13315325311148 + 0.01651218354810835329802384296845347731869335856307\
953679065495281793133329739`49.59331148675381*I)*asl^3*ca*cf*psibc*psicc + 
 1.37549350805391263903318588770675049067157637745350740597682003594786438284\
722`50.*asl^3*ca^2*cf*psibc*psicc - 2.597727093894541597218612182884463707642\
09713574676805483312576747113579290586`50.*asl^2*cf^2*psibc*psicc + 
 (0.1526212499967598597325403487405660335711794895472474253654822441185228131\
0565`50.13315325311148 + 0.04403248946162227546139691458254260618318228950154\
543144174436643079419677096`49.59331148675381*I)*asl^3*cf^2*psibc*psicc + 
 13.9303982873341722235968521641527977203596423494014537024096561641900385981\
5617`50.*asl^3*ca*cf^2*psibc*psicc - 26.9631423066230315078152114489166949897\
0384530426577265850944331247921880092125`50.*asl^3*cf^3*psibc*psicc + 
 0.00462282309254421765870243244418910945964772558447146085187330140221559052\
549`50.*asl^2*cf*nb*psibc*psicc - 0.00614603388630313410393513194890483019049\
617727039035417911084835237346967183`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.01913258270403529076193177744771805264012405123158501799041277663329380298\
171`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.76780388500007107014236899463761441666797123506000366771407740586809721`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.043246336985573963117234432082856738160511\
28845481662190325883618898567400978`50.*asl^2*cf*nc*psibc*psicc - 
 0.02337575264006737780105577180803941600229551674012396064799361303461770690\
707`50.*asl^3*ca*cf*nc*psibc*psicc - 0.03580081906293391740083858551784881021\
06554820480198774620946092185335496522`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00007049532860950995672175553385444878417131879253005625338335885128000701\
113`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00032974058015248179971251372904518184\
726536899212439188032940390996938348974`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.33354403775745451776953061764225146256755624234339377988866784107590407809\
428`50.*asl^2*cf*nl*psibc*psicc - 0.73840869555436523216733338013807879458786\
021622713301667165595772670449996565`50.*asl^3*ca*cf*nl*psibc*psicc - 
 3.54749330655187459926125514593283635574704039771843801064407418292055736270\
881`50.*asl^3*cf^2*nl*psibc*psicc - 0.000543706084408907897116408739028287093\
60654481116616667048105953282259295711`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00508635006720834109060764872417373473430107620526527383410502988025999282\
854`50.*asl^3*cf*nc*nl*psibc*psicc + 0.01961462932028778503056876936997581558\
944695865827221029703785380044023254815`50.*asl^3*cf*nl^2*psibc*psicc + 
 3.30992246550987413431386972543659078627687419607303146782645483640098067102\
419`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 3.396798664071809751906360977484680\
82839055788868956024063251837637116983799249`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 3.031901457178443075936033275763547642924076219010011334002087650\
66337546383694`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00539546440559701348942578366349365429949121359821042713429450049378222342\
689`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.050474367547060985588655204113\
27230302387934229452956085970854643035072293251`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 0.601804084638158933511612677352107415686704399286005721422\
9917884365419401861`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 1.09831754849048090730225247318621300934907117841476371262655260796318929310\
474`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] + 0.407584668131496035591760663394\
91110672979747778094417810665265297509753011693`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.000980993528290366088986506120635209872634766108765532205260336\
61547873885334`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.00917715773582927010702821892968587327706897132627810193703846563433895885\
779`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.070780243130571550592176878995\
62326690293415140497164049695380211348019732205`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 1.931565246001636373776632421779311581113798000747333776340880889\
37033253617163`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 0.70238736218241322682786633519247693858683563663539410047616996837532091607\
745`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.06385339656203756607526057592658881259880323969412673640856167555963240026\
246`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 5.67186987359871074689555311268\
170918010501084954105498124091266109380215565273`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 4.03685885136932239559046166873266181378673972198002019864\
853223798916212091657`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiav1mb475100mc150100qqf5.m <==
4.966373825709269330143266768832394794902032773838072512968950621088715105050\
42`50.*asl*cf*psibc*psicc + 1.86765811797163118884316532009378413683830421750\
860789216061660328529240191026`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0518940863487557077704516958347367621988312446852459898211614773364434461\
3778`50.13394536096398 + 0.01461284256503468141338569334213611033649131252197\
60290114010234360592567773`49.583562196171826*I)*asl^3*ca*cf*psibc*psicc + 
 1.12345126595433824197972792809333634230032141002991179940634294616977731700\
286`50.*asl^3*ca^2*cf*psibc*psicc - 2.345423164585846653650646815072223784435\
39337522929508223414955699610005850377`50.*asl^2*cf^2*psibc*psicc + 
 (0.1383842302633485540545378555592980325302166524939893061897490081945187360\
4761`50.13394536096397 + 0.03896758017342581710236184891236296089731016672526\
94106970654801787083869753`49.58356219617182*I)*asl^3*cf^2*psibc*psicc + 
 11.8091207931312025808870523971027242287901831175014294613365157136412125715\
1495`50.*asl^3*ca*cf^2*psibc*psicc - 
 22.9041117124504094725490113665934027596719870880456809377028112785223985504\
4`50.*asl^3*cf^3*psibc*psicc + 0.00432334661380155312490082356775735468322628\
140402391105271494867220683212048`50.*asl^2*cf*nb*psibc*psicc - 
 0.00575314925409615184573746365690952359060404276444195295315075764280331677\
75`50.*asl^3*ca*cf*nb*psibc*psicc - 0.017922816405290686930500877380637637113\
66977972417645090204754952829523968175`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.76357612194043138306240711148362628757892017520016236393447928067261469`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.040266819697143764710253879835980236059107\
63883647543799803908735034559460927`50.*asl^2*cf*nc*psibc*psicc - 
 0.02182471095397104590406034073261923501116880637377790993268743063033476407\
355`50.*asl^3*ca*cf*nc*psibc*psicc - 0.03582250368998858159571153165775425686\
976186057199502159833675540630379088574`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00007010644977428456012658046882306282625153690833352558642385972295040897\
136`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00032647900166692013449552412671524149\
959601841090076001109429355756854974243`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.27455763259621231600892062930058538171685894644745319051933860459995637362\
648`50.*asl^2*cf*nl*psibc*psicc - 0.61848754665922244037528319190805825810507\
141972649068589764542750558404919126`50.*asl^3*ca*cf*nl*psibc*psicc - 
 3.02512889425358205720618124863376361969591577062658946640883904374460256734\
564`50.*asl^3*cf^2*nl*psibc*psicc - 0.000478017907163355235754448771998204996\
80599449665407070749611749832228177602`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00445216694361400807337278033133388047125053218021124949806758174980631882\
173`50.*asl^3*cf*nc*nl*psibc*psicc + 0.01517845741426262718713826357916084938\
980864300329074381203534162598113473223`50.*asl^3*cf*nl^2*psibc*psicc + 
 2.89821745988073671195247937169121590290777928147302148927969559544802244559\
358`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 2.892676562970719930860804685839709\
64215815274178004105621403774705147058965713`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 2.737428395431205607987120758164058968454217637459064031680909541\
05384693020159`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00504593455143158032392123400083800105963726928115388262276450599410907493\
622`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.046996864914197191045653307151\
98861160139513791468420728544667158427854981551`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 0.526948629069224856718632613034766527801414414813276634414\
49010826327680828985`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 0.92644172519035192163072178115172224339341358210845620011082874172678914371\
045`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] + 0.371914535106967536507898506686\
13084545358253130268618859274730742471726519238`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.000917442645714832786167497091061454738115867142027978653924829\
26809472091452`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.00854488452985403473557332857308883847298093416630621931796626417081360168\
572`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.058262939188394238674182008762\
46435591989555387203942447554489728001345963128`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 1.691307327949272384251215263398607222901033526274931104096967985\
86638988381483`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 0.61502084652700813972771464123585717196401219137270221967549781335898718858\
427`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.05591098604790983088433769465780519745127383557933656542449968543748940429\
977`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 4.96637382570926933014326676883\
239479490203277383807251296895062108871510505042`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 3.53473379755147729124063440160364312202494012623301747656\
376778871620816410122`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiav1mb475100mc150100qqf6.m <==
4.384765305344256429166431939257775858721551214108000482400682199474851195845\
22`50.*asl*cf*psibc*psicc + 1.59110373486843240480783973885395130875582055208\
434152360142207183865141783311`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0472557346108254023014462325436929120538482830781422965129425497060898388\
07`50.13466382904245 + 0.0130041449221917761970472611391359856853097520327898\
586424484432736077580604`49.57429111095497*I)*asl^3*ca*cf*psibc*psicc + 
 0.92666408548136676424656223491906835285737124088265772358266315570033444146\
381`50.*asl^3*ca^2*cf*psibc*psicc - 2.129637916836520836054520936555651309192\
53487938770495735715849183308675773049`50.*asl^2*cf^2*psibc*psicc + 
 (0.1260152922955344061371899534498477654769287548750461240344881848866279124\
7338`50.13466382904245 + 0.03467771979251140319212602970436262849415933875410\
628971319620975957124786267`49.57429111095497*I)*asl^3*cf^2*psibc*psicc + 
 10.1211612936571223423100286970196323735105560758574963117877325713267368668\
0614`50.*asl^3*ca*cf^2*psibc*psicc - 19.6779579539061992997874981641625451597\
3724630845304638484081239674711111809272`50.*asl^3*cf^3*psibc*psicc + 
 0.00406003686157406669232721999866905394632663383811733843619072197205700139\
095`50.*asl^2*cf*nb*psibc*psicc - 0.00540793337078425117477225314119573375395\
296526230272632495155534916732236464`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.01686261085566728473319519188652717535555154836689140695417300095575961291\
186`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.75935726759405524795094288451276226296646932120246234218643435148610835`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.037649608349359437217005499184468675106242\
18767373667569208510453168863469213`50.*asl^2*cf*nc*psibc*psicc - 
 0.02046457436027257294280036811159130009544110488279468045955106690383730150\
909`50.*asl^3*ca*cf*nc*psibc*psicc - 0.03563589698318742871398377216333299666\
754215927002818171636949683357673412708`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00006972268163858992506117048894529806048536573398003654277517772173578645\
129`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00032327682558801530224308385570813733\
661890055630311411861607892085995074351`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.22791758417333363286029158910569361698953748851861789104735257899258375325\
561`50.*asl^2*cf*nl*psibc*psicc - 0.52361959429204300729902624478856475080813\
97009893528781467796473815016651908`50.*asl^3*ca*cf*nl*psibc*psicc - 
 2.60726061401432389882644446827024472285342382302661695403194164337092302408\
719`50.*asl^3*cf^2*nl*psibc*psicc - 0.000422076772052908466964302865008631448\
67636325572959619411777969254637482347`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00391401007009403104362284724721363304109632629514616843148803951293168868\
17`50.*asl^3*cf*nc*nl*psibc*psicc + 0.011847025224382039550227529744536552860\
62400934314233799570902268408035315497`50.*asl^3*cf*nl^2*psibc*psicc + 
 2.55880926635906809366700852295090177566657491250421937140377937505692900888\
902`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 2.486416793962168480646471989400650\
70573894482123579678830598947835781637173565`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 2.485577610710032706372324329631714900119757299881377066869675070\
6764222726033`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00473861619480199811904216172118962854750274855663280237509251239423323833\
955`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.043942222678012623929183588812\
7808399075392135923961966029339253920875531492`50.*asl^3*ca*cf*nc*psibc*psicc*
  Log[mu] - 0.465238048428921471575819731445618504666649984091676249346141704\
55580527434327`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 0.78876591132393423485237216966061436989251351288619169282379432758219553233\
776`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] + 0.340855799264444509336434670748\
47665174174347783995192074058057685777241672676`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.000861566580873090567098574858398114281364136101205964081055332\
35154647481456`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.00798949503236593162348792523868742543773440247134476303160809018674022359\
592`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.048365613518332239177471942591\
89889829177309479696271164750510383027902554832`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 1.493239524958103767831393343481339215764855530972901436602303449\
13842487323728`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 0.54299619089385591557505212490230516936903837489923688604245416223482795831\
489`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.04936329008125962868864110226384592448809439771811244418489719024508526514\
15`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 4.384765305344256429166431939257\
77585872155121410800048240068219947485119584522`50.*asl^3*ca*cf^2*psibc*psicc*
  Log[muf] - 3.12078362665701877585205515890106767118075205078780087667397887\
743956742445624`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiav1mb475100mc150100qqf7.m <==
3.899648479221392937503485048750361693478057952796118765929862938135553314018\
71`50.*asl*cf*psibc*psicc + 1.36667508000894261357600100278667531219447993748\
931296561661273065117839614964`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0431966295757395623013166537520006947666888483820905204857310895471082654\
8512`50.13531801136344 + 0.01163038922317003782136426247897720774707225784379\
299684271796798306422901724`49.56546239821819*I)*asl^3*ca*cf*psibc*psicc + 
 0.77093846441817808728104506405434024690112725945999544650175510737495239313\
769`50.*asl^3*ca^2*cf*psibc*psicc - 1.943436823346156025570127751719139866436\
94784138294064079222635113073746748621`50.*asl^2*cf^2*psibc*psicc + 
 (0.1151910122019721661368444100053351860445035956855747212953086515147999156\
5543`50.13531801136344 + 0.03101437126178676752363803327727255399219268758344\
799158057741503599795637147`49.56546239821819*I)*asl^3*cf^2*psibc*psicc + 
 8.75890249601597766238733908957912384462240862394516303610561027278842629367\
272`50.*asl^3*ca*cf^2*psibc*psicc - 17.07510748282703075840958611118188431849\
619218047789333759094776008792504738286`50.*asl^3*cf^3*psibc*psicc + 
 0.00382671588082780635933577732624770725808181917082559149218209452493920295\
218`50.*asl^2*cf*nb*psibc*psicc - 0.00510222482003757348907016798441553122321\
639716683132281255699776679057447539`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.01592503068236819420972003637664687963507810039207592939700823736933744709\
371`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.75514729355901280769680946287925077868636213728338796972206713816147217`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.035332760765400939525249862730905115396315\
00257396464056124621742337230804101`50.*asl^2*cf*nc*psibc*psicc - 
 0.01926243961468432905069885520677726153165719178216284345798775107296535121\
844`50.*asl^3*ca*cf*nc*psibc*psicc - 0.03530123271644314073066863072641122670\
691647230242549457867628584888358703451`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00006934391007542569219757299658374399614946702797631674430051211947746267\
574`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00032013244013068412891895484757019911\
389569847426129964885485587862863038376`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.19057301954964216418660801160770911957595654068793495303526097976985277817\
244`50.*asl^2*cf*nl*psibc*psicc - 0.44753317448384774548921766370365415202291\
692522970104588156291113700567061861`50.*asl^3*ca*cf*nl*psibc*psicc - 
 2.26830774493268380558020892341183324752961685588370720024562142739677286533\
567`50.*asl^3*cf^2*nl*psibc*psicc - 0.000374017711726432373943596209555329820\
04208770268343571308470302877913542528`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00345337326888088810140118368602903074439312656528292183212451877538777141\
334`50.*asl^3*cf*nc*nl*psibc*psicc + 0.00931316655175022127916941942406062879\
910617081273718241128758538354180062956`50.*asl^3*cf*nl^2*psibc*psicc + 
 2.27571054989254894033466741206705939889547020973149789588316265768382922771\
059`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 2.154845109862506404733362397041445\
87401254223046032090012575583809020025998344`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 2.268255564830576280268672530718687679527463881079875411322339158\
22739481669149`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00446629882044134546777003753071737735441626796550566424551010168406720298\
618`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.041238145878577551320748839041\
04853696346930894960105369678410220724384029497`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 0.413765554525917989151757711284919890708267310860272344706\
02957412433258685659`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 0.67707422191781951756114849759002653671054042846445097926262681813089375564\
859`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] + 0.313630852770529923370983746390\
1186426425928695569775368587528705181222295662`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.000812054330989335539594552278312250428075685084637393510676026\
51632053977195`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.00749784470519591842195433437109973399335805617265473710234682190203364208\
961`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.040440850775031941242027540969\
88566443845923274957253691314199818523335486676`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 1.328032137893173048669084706956308132205607574151441893898524227\
49667723501577`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 0.48292077741569929042512171162047568443840275423688796141240833686661665266\
806`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.04390188885597266276592015560186142585803661402153526922005047262632255045\
09`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 3.899648479221392937503485048750\
36169347805795279611876592986293813555331401871`50.*asl^3*ca*cf^2*psibc*psicc*
  Log[muf] - 2.77550981094450606671914709203059076263811644693675759633781444\
850234447869758`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiav1mb475100mc150100qqf8.m <==
3.490801886063784962285171387663133123362932739411333694709019572357938818354\
49`50.*asl*cf*psibc*psicc + 1.18247573633014285606519880041267747279564470156\
083330325929707582630106869759`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0396215111840083467363797667535342810866481039032283100657833169047013016\
6122`50.13591572661419 + 0.01044864557450737125107600972458225489417863647919\
772174786831173053611723707`49.5570446887396*I)*asl^3*ca*cf*psibc*psicc + 
 0.64623269169697749282835840487663487676863296534221620601923220091861185899\
664`50.*asl^3*ca^2*cf*psibc*psicc - 1.781490638952482635704527635423513074372\
68223485149561523692738948192292607393`50.*asl^2*cf^2*psibc*psicc + 
 (0.1056573631573555912970127113427580828977282770752754935087948595764670911\
6645`50.1359157266142 + 0.027863054865352990002869359265552679717809697277860\
59132764580736596150158791`49.55704468873961*I)*asl^3*cf^2*psibc*psicc + 
 7.64564233069148405557145420459229968006817188951455729745557765900421506543\
056`50.*asl^3*ca*cf^2*psibc*psicc - 14.94721781560845573018338163673613513909\
909874601256663414918326940359799892753`50.*asl^3*cf^3*psibc*psicc + 
 0.00361853699306667844593963161536174140341772920900087198960432562367125357\
106`50.*asl^2*cf*nb*psibc*psicc - 0.00482962190522418301497336705547542225192\
524104352535637068656477693340685765`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.01508933437646983971257535649759859920529722706343843730718906222258196278\
353`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.75094617155617777601219117136971981275880321366089820536002657329194667`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.033267684208951379720434069705499233278617\
31681801721063709462088314043487579`50.*asl^2*cf*nc*psibc*psicc - 
 0.01819251699742619592782098481131301778516472481067446512242222485998897662\
067`50.*asl^3*ca*cf*nc*psibc*psicc - 0.03486183314599848765756924766894634485\
255737845309621603217531353254989976723`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00006897002460342495731697079665324615603881961264830784586969908446661266\
624`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00031704429204215524743670867235743243\
492384430226231413632461041953400579605`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.16033747209424044250515451363561246158450558663670455987456224160174235781\
738`50.*asl^2*cf*nl*psibc*psicc - 0.38576179754252110732574641361103953424754\
129771758573267339638064933850221777`50.*asl^3*ca*cf*nl*psibc*psicc - 
 1.98995940050119204772948205702680916154434903428143859385250875199631819555\
13`50.*asl^3*cf^2*nl*psibc*psicc - 0.0003324090527532182772861991159247111895\
7724884470224251710893741483265421435`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00305606365677051191080724061898326950264942654551143487773241897777479876\
626`50.*asl^3*cf*nc*nl*psibc*psicc + 0.00736452706187794999686410026309590679\
925590678517623925125039342602854497362`50.*asl^3*cf*nl^2*psibc*psicc + 
 2.03712071024572953868387209382520011785855437915188705638688123222542869377\
539`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 1.881174216025511145962306371712534\
38058314661675797858584739388820166279501818`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 2.079242302582328649551173875213427127224907419324485286977192442\
39318812847983`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00422332569418793201837416062657882721432041079505101002914486488159373936\
019`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.038827920171881880891953343517\
9178233016543916450237712018806929717629365354`50.*asl^3*ca*cf*nc*psibc*psicc*
  Log[mu] - 0.370385583681041734306158562513672748701555341663979464797614769\
49553248977737`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 0.58543656173841723779848071966236082939830263314053961266073397164106444229\
115`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] + 0.289621010275746892902279001531\
54597785130882066091431345639999214450360953187`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.000767877398943260366977120113923423129876438326372910919142354\
6641130700574`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.00705962184943306925308242609416687696393716211727704931851618252812963338\
767`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.034024668328876258786182533082\
51084071790754073880897418754097840413690906789`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 1.188798712605095138772229563264259275437732880574227158060034458\
93752334482245`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 0.43229044094730732318990165936882155470463013839062805748046265273326256371\
63`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 0.03929913099520975665362742357\
898377770042092167187527795218634775587479994006`50.*asl^3*cf*nl^2*psibc*
  psicc*Log[mu]^2 - 3.4908018860637849622851713876631331233629327394113336947\
0901957235793881835449`50.*asl^3*ca*cf^2*psibc*psicc*Log[muf] - 
 2.48452006237446455049043264897944061500151132839702656831423286363289032165\
017`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiav1mb475100mc150100qqf9.m <==
3.143036507137976377611414661110936211237441782714270165833966943197556627384\
49`50.*asl*cf*psibc*psicc + 
 1.02976187238587299168883145003935323111064877503231101012128011534182271384\
8`50.*asl^2*ca*cf*psibc*psicc - (0.036454543204047917226840994206416624956795\
21321480860427011641404220876871098`50.136463562310276 + 
   0.009425370969706243156518856580895177856405295334014248952819153728645740\
06109`49.54901035411007*I)*asl^3*ca*cf*psibc*psicc + 
 0.54530551792861191778277207119843425063440922952927322329409366587712773376\
273`50.*asl^3*ca^2*cf*psibc*psicc - 1.639642782602347171357888540318241909996\
0655397438406997236824813976279539278`50.*asl^2*cf^2*psibc*psicc + 
 (0.0972121152107944459382426512171109998847872352394896113870380366141816696\
1144`50.136463562310276 + 0.0251343225858833150840502842157204742837474542240\
3799720751602330963667163468`49.549010354110074*I)*asl^3*cf^2*psibc*psicc + 
 6.72563425864893195838991818315015839971373142821199192320654132477266971497\
536`50.*asl^3*ca*cf^2*psibc*psicc - 13.18708708913623904224680562256105324741\
368821911947102253381162961905735892971`50.*asl^3*cf^3*psibc*psicc + 
 0.00343164453395839970782851540193545607181101362734397271027971824554510697\
503`50.*asl^2*cf*nb*psibc*psicc - 0.00458503297138458316221155297424251965114\
209043996898405056833228492405744515`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.01433927943298339266916665356384202747975651876469519954829058116450355307\
65`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.74675387342855282916965680143519223948675855549731301744067571411636918`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.031415723321950773409321241142408511772337\
03383101803581538701491305333388296`50.*asl^2*cf*nc*psibc*psicc - 
 0.01723431115359930291299663643097717090840776984305690601515817252319852315\
476`50.*asl^3*ca*cf*nc*psibc*psicc - 0.03434920892228886693512315098480797138\
106728453946574542572168053427065449374`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00006860091823514357761721482346223117812453186860227268230519095734053587\
394`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00031401088393340626682151808496378702\
07485172779441929163978005891297029031`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.13561492144496165046085699741912989927094193185817958129405221198223475042\
64`50.*asl^2*cf*nl*psibc*psicc - 0.335063082067631661796580914972277358301171\
23560393247891236641738837083426389`50.*asl^3*ca*cf*nl*psibc*psicc - 
 1.75885228676911501808805308567052833890214235871507993205388270828285267544\
424`50.*asl^3*cf^2*nl*psibc*psicc - 0.000296135410990547914525527018985437392\
32272665530951537863032803205577828829`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00271103491210958079601801718391964094412672805362454256027399861311613976\
842`50.*asl^3*cf*nc*nl*psibc*psicc + 0.00585147734579455640433652553118915791\
594328568331702883811855080187141328431`50.*asl^3*cf*nl^2*psibc*psicc + 
 1.83417592024074510179511553169091321944885854944532255465331285011965866395\
741`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 1.653018663223956088684536032145859\
68292131546440579646483498838889233016120204`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 1.913686527544832184994267451783292958964409772391716169623333053\
53811438290995`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00400519673043426050809365589314818160428394835036652060412660859359216258\
118`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.036666429488302565848302681407\
14027524195949224455047154254956709662136940865`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 0.333486530952862745780930096671075130808883372626422282664\
2387000217561207195`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 0.50949342167288209847299925383521856141349239509696821770927476763736223018\
862`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] + 0.268328960224576612270742596829\
95270268791139150600100310176448479141393611515`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.000728217587351683728744301071481487564415263336430276484944236\
30536161991559`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.00666662354332773924514594207402550458944718040810008570121035171157184896\
668`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.028778380139979637143652220342\
28818871259365878630155211489924236103590278565`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 1.070366602090281998346003302534240896886637402265737155478166880\
59159281876163`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 0.38922421894192072667127392819426941704968632809663169290300659910827204704\
336`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.03538401990381097515193399347220631064088057528151197208182594214025526389\
693`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 3.14303650713797637761141466111\
093621123744178271427016583396694319755662738449`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 2.23700385001366905382529752813469033274472856481716988602\
956207237180763693045`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiav1mb475100mc200100qq0.m <==
16.55841045241449470804245676715346926140636334713007005994912856361779663347\
387`50.*asl*cf*psibc*psicc + 7.4500963396822058488468973347028985153322572357\
1494415388442698997800579007288`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0820230794536939511983971408488444296499806102526002661177874687144869897\
1109`50.11753893427791 + 0.03321658392222071218767103734891502230645908814078\
50383620541362579307099308`49.724957830443806*I)*asl^3*ca*cf*psibc*psicc + 
 5.58673201816373016343940652223868619732734724393123870286026776270775895054\
539`50.*asl^3*ca^2*cf*psibc*psicc - 5.670772725341406869812331119579694475713\
67179590806866047126661206522698845358`50.*asl^2*cf^2*psibc*psicc + 
 (0.2187282118765172031957257089302518123999482940069340429807010353711647284\
4231`50.11753893427792 + 0.08857755712592189916712276626377339281722423504209\
343563214638728624362049354`49.724957830443806*I)*asl^3*cf^2*psibc*psicc + 
 71.9622820174108288823217358185800039875514910158425253042902597689256291458\
9056`50.*asl^3*ca*cf^2*psibc*psicc - 
 133.6687394157779966511818277054552323945609393097967549033604`50.*asl^3*
  cf^3*psibc*psicc + 0.008678049112785234633815118007555435370142630054749587\
22701856918565976034085`50.*asl^2*cf*nb*psibc*psicc - 
 0.01244692327361095929246624448517458966325273381164072869679403682993270018\
215`50.*asl^3*ca*cf*nb*psibc*psicc - 0.03726833426784601216238831411650920133\
423671081140262873607044996315263143386`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.54805348740049784795471784231909357227567905304592673282926367826799752`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.047791244277244558541718350025302185577990\
37401958336211043929860569376156874`50.*asl^2*cf*nc*psibc*psicc - 
 0.04012226377024059514527631411901660641680235672667922640473729536302806328\
677`50.*asl^3*ca*cf*nc*psibc*psicc - 0.03286481441793164482309586643166399249\
78677343757323252061143891331444984469`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00005009354807225101246305217500025874997890008312071704232085065275730791\
522`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00013793612835791340797302134493886103\
344626560441501651106250940509141110473`50.*asl^3*cf*nc^2*psibc*psicc - 
 1.36424079241200571117005038066837990056453823343850770811903286063406523826\
969`50.*asl^2*cf*nl*psibc*psicc - 2.76844490920231240026443390465827231532509\
200348912713712595105730488892539654`50.*asl^3*ca*cf*nl*psibc*psicc - 
 15.8401519772313494597563877076748700736849954987668143717703163791355551977\
7684`50.*asl^3*cf^2*nl*psibc*psicc - 0.00142996196793637445034843851647654798\
175125347336835586570186833871225977333`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00787500287548878501492255869000099120962488629503069728475023482074085287\
727`50.*asl^3*cf*nc*nl*psibc*psicc + 0.11239925142751548726347610036510578394\
765744855299596014903713262429912021873`50.*asl^3*cf*nl^2*psibc*psicc + 
 9.66296053523633728850505225593159363555088791434484834598317768019534156497\
147`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 11.07204430634448446897557967868226\
453384117568652438772572311066226798959319744`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 6.618564409517748083506488605313156923619432516009259513065082311\
05854367944292`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.01012846569308938339378138236840989487260623679132832092841069694515832129\
831`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.055778893597061993243874856711\
01000544860162163434045332230548836142859228595`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 1.756901915497515870637282228351198842827434166244517881087\
8506278736636731557`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 3.87226348789578466156563169636567613622429194422170154223543711930884375907\
233`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] + 0.783945910616471536386321893341\
2344467251759125540632228695215968020712082508`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.001841539216925342435232978612438162704110224871150603846504028\
754354083176`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01014161701764763513524997394745636462701847666078917361966627352073806502\
167`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.289500887573299956220337532144\
44455027167535715976347390138980370729073293598`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 5.638995758310822437155311135844453807320136659240228789393003395\
11109115432041`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 2.05054391211302634078374950394343774811641333063281046889612827567294940268\
204`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.18641308291936603098034086399485797710149212096661913353225517378788417381\
489`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 16.5584104524144947080424567671\
5346926140636334713007005994912856361779663347387`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 11.4970033250989530014460313675914691693852595988189352473\
8580325736333982072705`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiav1mb525100mc150100qq0.m <==
7.3728`50.*asl*cf*psibc*psicc + 3.0287115174087322214529652526761338907891774\
8041386588891341515812252184579281`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0694981001061064951057497463620372679379640708139235023723674992793632081\
3463`50.13224163796946 + 0.02059234124732085113068462897574868704476459220875\
906376210050726579764658814`49.60397443223653*I)*asl^3*ca*cf*psibc*psicc + 
 1.99062736460617935670417855406938350167283483437561229545013252055352234711\
597`50.*asl^3*ca^2*cf*psibc*psicc - 2.966441905105161840516756691187888440317\
69362121143925071708651757574526383869`50.*asl^2*cf^2*psibc*psicc + 
 (0.1853282669496173202819993236320993811679041888371293396594929716649596226\
5773`50.132241637969464 + 0.0549129099928556030151590106019964987860389125566\
9083669893354845474651819633`49.60397443223653*I)*asl^3*cf^2*psibc*psicc + 
 19.6532948344166623393212466803619206277153180423005292639317312005236837830\
7135`50.*asl^3*ca*cf^2*psibc*psicc - 37.5382215073667325285016049885667695836\
9029459623584268625855568678563061986879`50.*asl^3*cf^3*psibc*psicc + 
 0.00440797308093039807623601089497277977437989716098053738786588294628068308\
247`50.*asl^2*cf*nb*psibc*psicc - 0.00619643307809307510928372033254337503558\
869967021382120313924067220071060067`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.01854399358482849087094953299890560693506254377784652854293818688835240008\
839`50.*asl^3*cf^2*nb*psibc*psicc + 
 2.63539315893649980310463976827217761199561179592513480043820975830294202`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.050655042419308219803738811435996867597602\
56412238578841778073462079352180037`50.*asl^2*cf*nc*psibc*psicc - 
 0.02778481519880788929331117117505115464158110013832056419134620559571215368\
064`50.*asl^3*ca*cf*nc*psibc*psicc - 0.02612276702664765300498490998577144923\
300277776514223620065791047007833264586`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00006057022119078180857643811279669028853472827948032248372839292954820447\
55`50.*asl^3*cf*nb*nc*psibc*psicc + 0.000348026980591080070804392591094501960\
56524374216882314497826771980090057997`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.47733827190379134713377949508139990987737231448417356733371170999433134783\
123`50.*asl^2*cf*nl*psibc*psicc - 1.03059056864533477118547225229505789575449\
675997947781639704175891485052645379`50.*asl^3*ca*cf*nl*psibc*psicc - 
 4.91678264623510284166435223966601362399943087440282667319059296318470615504\
31`50.*asl^3*cf^2*nl*psibc*psicc - 0.0005707720955538593798816581304823930291\
2267713484282803785200693527459839668`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00655913368371468958454588877203474819521307590214594362975497281573950135\
464`50.*asl^3*cf*nc*nl*psibc*psicc + 0.03090438175782577037055623628861610020\
886705144992668938880297667115615123975`50.*asl^3*cf*nl^2*psibc*psicc + 
 4.30253106956906174904169610550720425749476827908920345286494000401634787660\
871`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 4.593198499670491027654819191782274\
32974885519659212782964234906723857912744069`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 3.462241879011121188706134217528838429224194643824777444162308867\
34348894305689`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00514470516887128310023498091347313657625036526299289764121376844570555634\
36`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.0591213362194586556612359384465\
3007143534749083197509540879896951520898721614`50.*asl^3*ca*cf*nc*psibc*psicc*
  Log[mu] - 0.782278376285283954371217473728582592271776050743491536884534529\
51828953973167`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 1.51109002207903283900354752823238571793575939367687402333677983404761218651\
753`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] + 0.442743317767010508530302140235\
25518492133947812862014798798824204034367082801`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.000935400939794778745497269256995115741136430047816890473740498\
00337835872901`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01074933385808339193840653426300546753369954378763183599847937068091122328\
851`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.101294327333908765478543372576\
43808842307511211454817758025143409778648993345`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 2.510819987604043846596488201907618674161133923398007277671095107\
05278741421747`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 0.91302545003783412603508661887549769969495779032654810099457762477477803583\
067`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.08300231363980310236682605626140888179045070821150437281432282657995506852\
295`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 7.3728`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 5.29445925925925925925925925925925925925925925925925925925\
925925925925925925926`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiav2mb425100mc150100qq0.m <==
8.165857134128328697222829792472712740002884631079539398830741316786593317772\
02`50.*asl*cf*psibc*psicc + 4.59803346347546952586687496635480186040868004220\
424553654912192157803941376048`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0820835211489815772965676830397584823901776684679404300842440587240632190\
8256`50.129585483200174 + 0.0261100198813930801105616586260226286144665654323\
3305423393255917456627241743`49.63213670755328*I)*asl^3*ca*cf*psibc*psicc + 
 3.47304997152613119083884844467077478303332805101791994551156153774514299897\
229`50.*asl^3*ca^2*cf*psibc*psicc - 0.401885066981496158113345039908824461832\
9237365838576949240814950663282547827`50.*asl^2*cf^2*psibc*psicc + 
 (0.2188893897306175394575138214393559530404737825811744802243463637111878627\
1917`50.129585483200174 + 0.0696267196837148802948310896693936763052441744862\
2147795715301085322216460824`49.63213670755328*I)*asl^3*cf^2*psibc*psicc + 
 28.1402091281494703571801653575848155716723178244425839272114700688813139582\
4645`50.*asl^3*ca*cf^2*psibc*psicc - 51.5247946879068458181736317393584603720\
85115946934420306866291761420290914024`50.*asl^3*cf^3*psibc*psicc + 
 0.00470417514113070211407135715802471960387209601398609135168240642987420462\
284`50.*asl^2*cf*nb*psibc*psicc - 0.00512286563979413125725939050663119680048\
065036843146066685238657722548152374`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.02417439412342622122545966122618422590008524340989384663604439698754398055\
817`50.*asl^3*cf^2*nb*psibc*psicc + 
 2.70997439643478015188560026963979493816592552318101766878716178728676271`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.036308202935480916592424692471219067829050\
67174990589111067565958597636714922`50.*asl^2*cf*nc*psibc*psicc - 
 0.01429697270251399311446715804405647820167808248857459342198298488067997435\
409`50.*asl^3*ca*cf*nc*psibc*psicc + 0.11054907888889951152864967020361919041\
845516455163748924393245557474979408445`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00004183275383410202635450395164509690233884827117448751554372156304632664\
378`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00016143872942552852491061878574813011\
244502034517015673564839132857730938171`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.72794668062156108493117967260402685802770913169043015567812243828149608834\
81`50.*asl^2*cf*nl*psibc*psicc - 1.607729069986379707293720765291223554103374\
80888655491305388308911335385346811`50.*asl^3*ca*cf*nl*psibc*psicc - 
 6.90669266290831629599073709343607371632379267225307201941903040193283394622\
713`50.*asl^3*cf^2*nl*psibc*psicc - 0.000838708937176157811973356016058181796\
63838958079128000368549129368907642144`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00647340147447698216278429463959597516183109452648081940952132469103007824\
218`50.*asl^3*cf*nc*nl*psibc*psicc + 0.06489292686903153356196833272088315917\
270535290082785155561095917822211280511`50.*asl^3*cf*nl^2*psibc*psicc + 
 4.76533393408871953613514512230394900775366087808358654268311566694308471888\
169`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 6.538645137138994012875750951646874\
10341565913032203821574404484972866237360879`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 0.469054629742765485980097887980727310334398091318313891008213882\
60518863794533`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00549041333046041443391555480171367621920487954526396946763954044917050571\
051`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.042376619794413318023689904680\
11434975118324039259488185700288336546081748664`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 0.866424351652494461115480931327990728682483796015197553215\
11193311810247283047`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 2.17008526011103455591308271932308658707470984585713613785557337845818243299\
763`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.121560917617797514360122425648\
98070241877411278993695209277869498390637268866`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.000998256969174620806166464509402486585309978099138903647068968\
93864478228462`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.00770483996262060327703452812365715450021513461683543237639337763721587864\
846`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.154475083371011551574403742892\
80323114946387756325633674105423090756965618058`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 2.780896987343815547681885226566962868892047295176141868867020258\
29455249291837`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 1.01123526812502383552068553693344104323347174370041522497734004799259220603\
189`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.09193047892045671232006232153940373120304288579094683864366870576570959430\
103`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 8.16585713412832869722282979247\
271274000288463107953939883074131678659331777202`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 5.75520554790329908496769698984292955242169279134370813962\
96056476533110434329`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiav2mb475100mc100100qq0.m <==
5.916201324539493155972164096470178680206306093520047572508635985080196743460\
17`50.*asl*cf*psibc*psicc + 3.27533876825729640038470172881883625284609261504\
460234256162658394521344719758`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0610539842512886130196487005078415204971408755920281207616093560414518185\
6373`50.14632981916693 + 0.00851706191065831233286591052451895798304769042024\
145572889127250856483135023`49.290905612990834*I)*asl^3*ca*cf*psibc*psicc + 
 2.37369064347625421801080974453641886180021127547528180394282909918647909309\
003`50.*asl^3*ca^2*cf*psibc*psicc - 1.073831759343091889928650918438362394375\
42871656978433907689069927022673405194`50.*asl^2*cf^2*psibc*psicc + 
 (0.1628106246701029680523965346875773879923756682454083220307961101606639442\
7519`50.14632981916693 + 0.02271216509508883288764242806538388795479384112064\
38819437120388288572428286`49.29090561299083*I)*asl^3*cf^2*psibc*psicc + 
 10.2753457116677417365049049508079413196425544289962080190866521366198573870\
2803`50.*asl^3*ca*cf^2*psibc*psicc - 25.5851202647550028848983167711484282697\
1620533141783816935961393069793763282037`50.*asl^3*cf^3*psibc*psicc + 
 0.00338251895549308249711139294238350751919185930208613006165185162227494846\
751`50.*asl^2*cf*nb*psibc*psicc - 0.00366190645541112000466933958156853244072\
795172789252024097706123608219811685`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.00738746060732265517719647586983433681122695381953224013190473338406618961\
737`50.*asl^3*cf^2*nb*psibc*psicc + 
 1.93391567606273020392164825789014320835752726301782862201714948016911388`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.068214878947879417850039881577351166454559\
09445602576566339236203844920809391`50.*asl^2*cf*nc*psibc*psicc - 
 0.00240101495756180354751289615218319390506116045016666324317227681236246983\
626`50.*asl^3*ca*cf*nc*psibc*psicc + 0.07357898597707067515044194855029476322\
473650502559903261095958182079409300576`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00007800211941091386226705129575685488252861193493533816353656048720492928\
93`50.*asl^3*cf*nb*nc*psibc*psicc + 0.000786529980068933004411102833887203017\
04245650133034457764939088476219372033`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.45996866134050271491483117317803708409722357243624390527786747389534383212\
759`50.*asl^2*cf*nl*psibc*psicc - 1.05787354241204585621988300274135076171472\
227366473394862890501893144779240143`50.*asl^3*ca*cf*nl*psibc*psicc - 
 3.34401696277005793889573273493730869657606734561046388562588713397425845123\
119`50.*asl^3*cf^2*nl*psibc*psicc - 0.000525963411509879107742974432044579800\
80648477224120948732316150239875918083`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.01060704490329454584060176612653202386226839390607645359463383541005336026\
684`50.*asl^3*cf*nc*nl*psibc*psicc + 0.03576132011224996800993461012146878771\
573560671969579559410096527859541162475`50.*asl^3*cf*nl^2*psibc*psicc + 
 3.45250651213335575283587538978002479151776623207702702726791278171058821534\
915`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 4.671968343200905805142144063410534\
87399353872374215725030402136441841921438941`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 1.253307972022477339976196379698760056091995130478096284382582335\
5357745323852`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00394786048703756451046588960474398400607453622307212776217761626577256263\
212`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.079616057964448704777066408834\
70366262075744125470851041430279052465898878363`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 0.627728456751519227788340979960004507548684769468550368594\
16600705141373401862`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 1.48165978893134165489974988615030151234678070980014283247087118159651556773\
835`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] + 0.078015046514182528608926161477\
83439555126962128248521036849379646405951922895`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.000717792815825011729175616291771633455649915676922205176784713\
39649027333579`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01447564690262703723219389251540066593104680750085609447840575990415484083\
313`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.097608381492937317014219582189\
5797497194026190466534037530386073151838596485`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 2.014772750697601724199583868283862152480029855037489394954284171\
5863378471709`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 0.73264463661730971789075777028504078272001085637726887102432536237634272924\
161`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.06660405787430088344461434275318552570181916876156989734635874990868461445\
381`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 5.91620132453949315597216409647\
017868020630609352004757250863598508019674346017`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 4.36352466942248061692842978885843991504819236450234132553\
33071332932389969881`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiav2mb475100mc150100qq0.m <==
5.606192873332733868697545433488890481178351097145823101986124851308537555361\
51`50.*asl*cf*psibc*psicc + 2.82821438876589618490653015688795120364889166491\
402543992241946491236216348852`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0587379267755960024677620849396944351439552865588831718736261438296495183\
7064`50.13437558350072 + 0.01631567431694807031484881497844865828167097201615\
714294676702764957068349317`49.57806199760238*I)*asl^3*ca*cf*psibc*psicc + 
 1.92352857092215221221254579101913317468948871828163508235651623361465577818\
562`50.*asl^3*ca^2*cf*psibc*psicc - 0.493615432231814886784920481374529508676\
82836345399955441729713474700631715313`50.*asl^2*cf^2*psibc*psicc + 
 (0.1566344714015893399140322265058518270505474308236884583296414664459339033\
8375`50.13437558350071 + 0.04350846484519485417293017327586308875112259204308\
571452471228396020846548848`49.578061997602376*I)*asl^3*cf^2*psibc*psicc + 
 17.1710709245321969764879701773196138170568696718367930505476887765248785619\
0893`50.*asl^3*ca*cf^2*psibc*psicc - 30.9047162423301893000383176974902689826\
338307543816007244721744348194568228363`50.*asl^3*cf^3*psibc*psicc + 
 0.00332167716218212870936128617295915669162423274223522620675015022270641130\
016`50.*asl^2*cf*nb*psibc*psicc - 0.00394344222501727732558641786504332000244\
572825037793676295260980932910206062`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.01402655020963626494380937545065487546614290404264033231613861240489474255\
417`50.*asl^3*cf^2*nb*psibc*psicc + 
 1.96809839030799731129914319317156496190356007870504659732270426763907361`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.031640661225448209782250671152219644947880\
54174377264606562691699187350911517`50.*asl^2*cf*nc*psibc*psicc - 
 0.01316476750262188832214596153102621883057379119281998720145189887738834531\
812`50.*asl^3*ca*cf*nc*psibc*psicc + 0.07635876461418392599687713016496297146\
941323366652713663943763061716047278958`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00003749427255307172777661363424539201011459531096188591312434764358810435\
592`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00017857599005302069784037805287486747\
974538894809656755209191373678334365161`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.42519445377197604241078573834859761355750939977684921014682274994127547911\
359`50.*asl^2*cf*nl*psibc*psicc - 0.94109524014921370125541128120939000013509\
496338545525012708573393092026358592`50.*asl^3*ca*cf*nl*psibc*psicc - 
 4.26406772746682753063008237764961190323155411317037604864810492862447556340\
062`50.*asl^3*cf^2*nl*psibc*psicc - 0.000503856623734483710452995089099646135\
76591984007570254915814959072792157428`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00479949012483435377224822581364840854509788345385189283314152219416700253\
415`50.*asl^3*cf*nc*nl*psibc*psicc + 0.03224832388097521706437665225223348944\
444007312050403601328596979819445843359`50.*asl^3*cf*nl^2*psibc*psicc + 
 3.27159546163068833641812787481524036770478330870475749397961551102516646753\
147`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 4.105615172377439740972230566128101\
30293509798740568680124851917003548200542117`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 0.576116464191662657841972462529496218247969492339284906233536060\
55430662641312`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00387684982458946398227187085673403384947296167382550537849116373998717187\
97`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.0369289626693250938737935577514\
3975751230213441253327555613260113252872282547`50.*asl^3*ca*cf*nc*psibc*psicc*
  Log[mu] - 0.594835538478306970257841431784589157764506056128137726178111992\
7616099297361`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 1.33310313416566871192915285930483007411516922166620610777547566852916683424\
267`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.037258076378480040214159647124\
55777977088951212885687315055556894756369150674`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.000704881786288993451322158337588006154449629395241000968043216\
63925245556676`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.00671435684896819888614428322753450136587311534773332271126097064187026821\
178`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.090229065457424492164929400776\
95313930207851956726350344050909197446339407858`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 1.909198828223629259826301275302267572636995533228438841888684273\
12962228335727`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 0.69425411935404700357320046374627911732254383026488685166177645949099066952\
826`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.06311401085036790941574549670420719248386762093317153195966142904111664720\
555`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 5.60619287333273386869754543348\
889048117835109714582310198612485130853755536151`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 3.99011434104668445214766633652849298513733842087525382912\
025792750466312940264`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiav2mb475100mc150100qq1.m <==
6.840039072803460721255525444311000086844157618248616071418074752369735619577\
09`50.*asl*cf*psibc*psicc + 3.58917850160763210880650723817641395451324090846\
423356143595270073390122366841`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0697855006959620447873627922244101431216555477099340489300550911908904323\
4138`50.13236190301861 + 0.02060644880924453954420417693614803965692615225201\
463783275624919853002575202`49.6025998587474*I)*asl^3*ca*cf*psibc*psicc + 
 2.55328698710738443288979051543141171986118547627825015598190806526666269847\
662`50.*asl^3*ca^2*cf*psibc*psicc - 0.440144364092130402989604276155115577009\
39301669181777838673596680667414621553`50.*asl^2*cf^2*psibc*psicc + 
 (0.1860946685225654527663007792650937149910814605598241305432706638657736617\
5882`50.13236190301861 + 0.05495053015798543878454447182972810575180307267203\
903422555420727806597587776`49.6025998587474*I)*asl^3*cf^2*psibc*psicc + 
 22.1383586281275072401855085863415228988844794630181280733024681866257367663\
139`50.*asl^3*ca*cf^2*psibc*psicc - 40.03346133610292960515750157155860120877\
991879654411694489037297862556068111868`50.*asl^3*cf^3*psibc*psicc + 
 0.00367111253526852643457458755652077803330381046627793949545509834587800017\
412`50.*asl^2*cf*nb*psibc*psicc - 0.00435343684416685253194404595267672965776\
096913524113133199551851358056421861`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.01827339468582494298403582635130028880309034668139282150791999552588921760\
285`50.*asl^3*cf^2*nb*psibc*psicc + 
 1.97032021354842822820082816740572883021198815889335788098026946836758129`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.035131439388564854318361811822271111649851\
08167633055953675442601899146630246`50.*asl^2*cf*nc*psibc*psicc - 
 0.01458769748866306070181013003272091227340786335954249948727050283724639728\
305`50.*asl^3*ca*cf*nc*psibc*psicc + 0.09745273090620525845157530565958364227\
053858828971826268148540218527482654754`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00003771073999684817687269429180064552340101361340962680500541222542186811\
067`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00018044020222336962259089179257189215\
74139094482166335256343157595758322739`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.55486579389039509023335137470041502147985439032867024871097817051383265210\
021`50.*asl^2*cf*nl*psibc*psicc - 1.22086670140909464445650610727948333636793\
63590955302960440783884214368120858`50.*asl^3*ca*cf*nl*psibc*psicc - 
 5.45461027496536738093866478817137976751355820172435172141617697206521534077\
519`50.*asl^3*cf^2*nl*psibc*psicc - 0.000595603255964406881197782497989547088\
39288303756407726266888861292215006642`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00569974346619012242084974075520784732660377097460829204585542768985821525\
269`50.*asl^3*cf*nc*nl*psibc*psicc + 0.04501086118846280567697594649329527665\
448364207496847154565525939013572880339`50.*asl^3*cf*nl^2*psibc*psicc + 
 3.99162877438737620472630826744406340048768918278937924668084119095022754571\
349`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 5.170868212519861038295397415693842\
14111085367841279183872725851015885322830202`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 0.513708442274877484516974748339183611629798022101040829529436264\
01270584614236`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00428468851532044351205885462589587849589073851452911167175885529342441303\
051`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.041003176401905004169655914537\
26011584738775354169484081113429573858471685111`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 0.725750686252250219041146957717102436452307124143523499396\
51658017276864467517`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 1.69801833805208580913137827877298893712172200251531482260945681028033361523\
267`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.079858678795002671797778545678\
37322427612052263391792024125051368782592967058`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.000779034275512807911283428113799250635616497911732565707366379\
73889714096017`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.00745512298216454621266471173404729379043413700758088005199135557027550812\
707`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.117746178467020209693060006149\
18681510925789455604031532025495463681976799454`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 2.329387318249180882989405387838355510362904413880876660521897485\
97762581429834`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 0.84704993390879304835978377739576564013196524141122787677007592904565873895\
452`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.07700453944625391348725307067234233092108774921920253425177883475031584270\
685`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 6.84003907280346072125552544431\
100008684415761824861607141807475236973561957709`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 4.86828380941664977734159930956428246180988178216148167856\
395773708661983164034`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiav2mb475100mc150100qq10.m <==
1976.7712920402001484428468534058790250979615516738500446398236`50.*asl*cf*
  psibc*psicc + 
 2301.8090352222620458500753227522117582483808569086587924062644`50.*asl^2*ca*
  cf*psibc*psicc - (2.1597616394307115872193781698244566786469918619796779701\
7634131982306676064781`50.092683540678394 + 1.1930752266003980202527918356437\
9768754262302382568744845249563043779950428382`49.83494554545506*I)*asl^3*ca*
  cf*psibc*psicc + 
 3412.9223264091290855149414078202654572945301658130553083735565`50.*asl^3*
  ca^2*cf*psibc*psicc + 
 643.3630488747295349757556114575969033157482992617632755948487`50.*asl^2*
  cf^2*psibc*psicc + (5.75936437181523089925167511953188447639197829861247457\
024223252995140676306766`50.092683540678394 + 3.18153393760106138734077822838\
346050011366139686849986254222879041917281403327`49.834945545455064*I)*asl^3*
  cf^2*psibc*psicc + 
 30972.5938698632428893876274467581663903345552132570971816310454`50.*asl^3*
  ca*cf^2*psibc*psicc - 
 131813.1937770045423068284556775028017982667005299166519137328227`50.*asl^3*
  cf^3*psibc*psicc + 0.062728179398756659186297034816815488822291353913247580\
67561048231142303871275`50.*asl^2*cf*nb*psibc*psicc - 
 0.07331692389932526406921692284045364859071200480132934538481371382251010263\
942`50.*asl^3*ca*cf*nb*psibc*psicc + 7.54313427200150700882160879224969278486\
967835158401404346726075422905922715056`50.*asl^3*cf^2*nb*psibc*psicc + 
 1.99053097671279804685822163645196779482957271435065388017978001875097409`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.627212276563694710494982224143381684678162\
15964938636262243878970643629115277`50.*asl^2*cf*nc*psibc*psicc - 
 0.25504885550428525013077376804048140847116046141453500552738387705832420449\
47`50.*asl^3*ca*cf*nc*psibc*psicc + 31.59774566407508345079459419815084995602\
991608537411607293206926467223100242714`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00003980620759094867609742853077285532693655698455255084749386607457249074\
873`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00019900898068293702761354943378515645\
593212601539296687624826684971736119181`50.*asl^3*cf*nc^2*psibc*psicc - 
 457.478057838385837080624347233793926173624052522643935237565`50.*asl^2*cf*
  nl*psibc*psicc - 
 1365.7889776029652684887304387970146979168568768203222544711709`50.*asl^3*ca*
  cf*nl*psibc*psicc - 
 6477.5823925645041518254390048136438254978695121424659960602985`50.*asl^3*
  cf^2*nl*psibc*psicc - 0.029033976564343445321789076150951989990027109941169\
36444314939045463375346402`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.29030758923922735551520570690332722281712477769929933586489618119767160435\
057`50.*asl^3*cf*nc*nl*psibc*psicc + 105.872730065590914988930221369863245079\
45500941500777701098416638688236705131735`50.*asl^3*cf*nl^2*psibc*psicc + 
 1153.5807157979517231659030892913343227409421738261306022907631`50.*asl^2*ca*
  cf*psibc*psicc*Log[mu] + 
 2970.2672407921213386989925327777029037757100374539318883748984`50.*asl^3*
  ca^2*cf*psibc*psicc*Log[mu] + 
 750.8923358279629489655388684591961115147158459499319313039926`50.*asl^3*ca*
  cf^2*psibc*psicc*Log[mu] + 0.0732123320314269947923570434706922379425802229\
276854489324649362262677022314`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 
 0.73204218400890830199039212215032509768639653164893569504614093571742879420\
698`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 209.7419483269003133028914707802426041347167588774782913255933`50.*asl^2*cf*
  nl*psibc*psicc*Log[mu] - 
 1105.8519422182572481429354481561957316094108601707576277114385`50.*asl^3*ca*
  cf*nl*psibc*psicc*Log[mu] - 
 186.5980810163744161479115580154535300477492809206832927542893`50.*asl^3*
  cf^2*nl*psibc*psicc*Log[mu] - 0.0133113330966230899622467351764894978077418\
5871429854094183874987923370323552`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.13309857891071060036188947675460456321570846029980659810488345043223996353\
203`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 97.07985901474546779270579668975\
062868400063180928867945714312994897005329492909`50.*asl^3*cf*nl^2*psibc*
  psicc*Log[mu] + 
 673.1929349740132751839381570852847424948793756115734135556178`50.*asl^3*
  ca^2*cf*psibc*psicc*Log[mu]^2 - 
 244.7974308996411909759775116673762699981379547678448564126973`50.*asl^3*ca*
  cf*nl*psibc*psicc*Log[mu]^2 + 22.254311899967380997816137424306933636194359\
52434953239876408324284127854227916`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 
 1976.7712920402001484428468534058790250979615516738500446398236`50.*asl^3*ca*
  cf^2*psibc*psicc*Log[muf] - 
 1406.9340209214117856517222004640776314630558350446682051049837`50.*asl^3*
  cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiav2mb475100mc150100qq1100.m <==
5.6168232437801478115519536798735884574366636348996243784120355524242183672838\
`50.*asl*cf*psibc*psicc + 2.8346581294715853893023966341711113928149619374784\
3051002949718665819446343726`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0588368330742299063249368297062501333642051472625523643330102626749089212\
6223`50.13435632260611 + 0.01635326381805467817622913738643380038146380926116\
418886491005570838168725879`49.57831147710103*I)*asl^3*ca*cf*psibc*psicc + 
 1.92876364181760857698253793400609576860497870078482434917934205655681929233\
57`50.*asl^3*ca^2*cf*psibc*psicc - 0.4932723399748740824020109464340284933621\
3989229821894683859349195970965139937`50.*asl^2*cf^2*psibc*psicc + 
 (0.1568982215312797501998315458833336889712137260334856554849536350111436856\
3667`50.13435632260611 + 0.04360870351481247513661103303049013435057015802977\
117030640428558075361935923`49.57831147710103*I)*asl^3*cf^2*psibc*psicc + 
 17.2126194733601124581733471863340958112117040981933531967620505089384459002\
3472`50.*asl^3*ca*cf^2*psibc*psicc - 30.9805574432370522382034199372240604370\
6680578291109905579591765274934027584092`50.*asl^3*cf^3*psibc*psicc + 
 0.00332484367295534999129011310405598430927212782819575316791760431671539354\
386`50.*asl^2*cf*nb*psibc*psicc - 0.00394715541468694189928679031321050729440\
557349051321680557652450772514269423`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.01406274799237736784516468254960283639143300034955533896226117540028897605\
829`50.*asl^3*cf^2*nb*psibc*psicc + 
 1.9681205852138290910537292502209924287080055824640703006311522427414111`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.031672282550914783220137120542615757970368\
33208619068588124945721386088417379`50.*asl^2*cf*nc*psibc*psicc - 
 0.01317763018094372984552168597425686907313923168776897083197420569809456702\
067`50.*asl^3*ca*cf*nc*psibc*psicc + 0.07653956908455172985011334920703743906\
873215375004920915706284171405992875653`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00003749642232878673969319484060928489381549591661403592583391691010118908\
11`50.*asl^3*cf*nb*nc*psibc*psicc + 0.000178594454275521693692513546846270085\
0612668292041672891615400815412286918`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.42628294698866634150405096164353040969514732560154091997660061435266778420\
039`50.*asl^2*cf*nl*psibc*psicc - 0.94343594470282772357513106622162495119955\
406417162742218203522599443164816844`50.*asl^3*ca*cf*nl*psibc*psicc - 
 4.27406268319350316814651587917647328824026572477795556540015198368520364348\
919`50.*asl^3*cf^2*nl*psibc*psicc - 0.000504671091707761303710018951046425386\
82393241139487632913777299272979729142`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00480746975921399846580517661879769408433130933842967933374851925333400876\
914`50.*asl^3*cf*nc*nl*psibc*psicc + 0.03235230004692931054229987892027519085\
163394356352144288713926959145980422749`50.*asl^3*cf*nl^2*psibc*psicc + 
 3.27779900697723608720950273369862817369028536259305798042256099997447206752\
332`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 4.114661761501143023259254454608657\
90310726762211003461941271779247985379199913`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 0.575716028781718977711998221036333197661142723927112050721326431\
91626342605956`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00388054557409681796417013333340334628238873434564550139546596401826135015\
603`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.036965869064529327712838049723\
0106462223033843204428639383051343105203996987`50.*asl^3*ca*cf*nc*psibc*psicc*
  Log[mu] - 0.595963455814042924947182315217932395216415520471465087349556545\
44990401227696`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 1.33618974235156668030687138216964269200057422119528934766249206602433647556\
393`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.037600153245723745530488956260\
22220745057544064302882374421977463812379226256`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.000705553740744875993485478787891517505888860790116362532972892\
80228068264113`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.00672106710264169594778873631327466294950970624007136297095943530154549205\
687`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.090460050892035503698891381689\
8430009357765379616902744474804960745296125516`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 1.912819019547821190983680507809579716673863138270334853388604599\
40413782812645`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 0.69557055256284406944861109374893807879049568664400978010621458917341521147\
431`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.06323368659662218813169191761353982534459051696763725273674675068205636039\
537`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 5.61682324378014781155195367987\
35884574366636348996243784120355524242183672838`50.*asl^3*ca*cf^2*psibc*psicc*
  Log[muf] - 3.99768033003979053574191049908869535810625473107922599092845943\
717873035260813`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiav2mb475100mc150100qq12.m <==
6.177171970805764130391211570767956523009717437042623880862069822854949312089\
82`50.*asl*cf*psibc*psicc + 3.17718434695078037734665306900101762110875333465\
479730384094055563264552238444`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0639550197143218245539313334719954997646711766934074024221042086777305872\
8412`50.133391546277906 + 0.0183193946703281669836661699007617255087780643918\
470715876303159130322439683`49.59042802826466*I)*asl^3*ca*cf*psibc*psicc + 
 2.20955124971412068777344625716161101398325352740968046505666480103975532045\
838`50.*asl^3*ca^2*cf*psibc*psicc - 0.472168221432168574600845694626131813401\
82496280592516896920400541025006155262`50.*asl^2*cf^2*psibc*psicc + 
 (0.1705467192381915321438168892586546660391231378490864064110246185136677521\
0176`50.133391546277906 + 0.0488517191208751119564431197353646013567415050449\
2552423357913783906158820428`49.59042802826466*I)*asl^3*cf^2*psibc*psicc + 
 19.4342218329712516776817379247793008108802827494412028243506446125444321710\
2125`50.*asl^3*ca*cf^2*psibc*psicc - 35.0486052151026484058291409927943929665\
4817103269264399449902374780759585720862`50.*asl^3*cf^3*psibc*psicc + 
 0.00348771284137855776796763306559959007256171316878919531246266590726563596\
774`50.*asl^2*cf*nb*psibc*psicc - 0.00413819648696269088865981553803693606430\
449353109925542364848493815241028212`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.01598103290956054978760046733239238235299352889950212820657225624534621349\
56`50.*asl^3*cf^2*nb*psibc*psicc + 
 1.96920871256400768653157565528499751513344108404454934119149995110152573`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.033299016461117076811026163681975931520879\
34657812658720015632199887795514751`50.*asl^2*cf*nc*psibc*psicc - 
 0.01384002661608412466029103785519919958520372733116621729555130601504213695\
39`50.*asl^3*ca*cf*nc*psibc*psicc + 0.086095079600328317216023738969832156225\
16847046391751531588968292252852452941`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00003760212856808802236793651847106860918544647169259365897609606699823329\
426`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00017950358230565960784438219907485137\
109601596095896053305544450050377959086`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.48439166781604565689520622692479900111652814550366370824035566778830689111\
874`50.*asl^2*cf*nl*psibc*psicc - 1.06858519987529873059067734059444584073636\
87079058569848082170795797122132889`50.*asl^3*ca*cf*nl*psibc*psicc - 
 4.80754211284376316441000778440965742131452456815569323638979645017665965306\
663`50.*asl^3*cf^2*nl*psibc*psicc - 0.000546987860491255675083499209508105755\
90117299728767604224673915276449665043`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00522237884794729342953413797475020042860376111755809808265718120477978613\
838`50.*asl^3*cf*nc*nl*psibc*psicc + 0.03798425702870693593719007003106731719\
130464766248527862074094885711884857069`50.*asl^3*cf*nl^2*psibc*psicc + 
 3.60480066276895527087836697012453532433225246247893903728836894560217108204\
186`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 4.594868054326464559071428725471577\
70937779860734845850825672097971563164207534`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 0.551084647020146984102560651233451979639245482291924473246961056\
06462614027452`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00407063608446349760111819117520727548287467279263819920697655883110568074\
365`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.038864489179157945414125169417\
61057965492021476301909148366408806779846509125`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 0.655418302321628231068793994568097331696773174996170734052\
4307173822129240076`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 1.50035318948032039761123560417295868715512856388441105236219722423194819892\
612`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.056272385361960457142600952615\
23548010810076057482971460693610068563251795063`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.000740115651720635927476034759128595542340849598661490812258795\
08643793304126`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.00706627075984689916620457625774737811907640268418528901258806522988234809\
463`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.102791104433934687954878968709\
10868798825813907137312935602141177056774166837`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 2.103646762582272107167894399286604071682621404441859569062978308\
48000447825999`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 0.76496245912082622078832523610421966243004414706976711420545662968362258911\
213`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.06954204173825692916257502146401996931182219518816064674587750251418323220\
264`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 6.17717197080576413039121157076\
795652300971743704262388086206982285494931208982`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 4.39649919735482252373710498196791358931011622385780350347\
223049525329592372472`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiav2mb475100mc150100qq14.m <==
5.881303017640264904458056753934846686241869079360215008845756175508655321163\
64`50.*asl*cf*psibc*psicc + 2.99563781892151686232039835758449590592212188778\
840332504570441456687546702297`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0612754917068891018179371844690240767944310816505464499534639360947667290\
229`50.13388900005002 + 0.017285006345771177176627271916092659668497902422266\
28811195627915717509056864`49.584271738422906*I)*asl^3*ca*cf*psibc*psicc + 
 2.06012585081844721244821894089367514288160422918221834490850316289687592815\
456`50.*asl^3*ca^2*cf*psibc*psicc - 0.484035911944917837697509601615022042645\
27117871279252686936649460257811778685`50.*asl^2*cf^2*psibc*psicc + 
 (0.1634013112183709381811658252507308714518162177347905344973332853044190745\
9244`50.13388900005002 + 0.04609335025538980580433939177624709244932773979271\
01016318597742455994955656`49.584271738422906*I)*asl^3*cf^2*psibc*psicc + 
 18.2535799040123962429049895028405253281180568994445921057721544864910148715\
1617`50.*asl^3*ca*cf^2*psibc*psicc - 32.8835748326857449001251767604569392467\
4091444984537049440052260707381339598365`50.*asl^3*cf^3*psibc*psicc + 
 0.00340268235468545834483121052294269903184633954500154016750956552154637852\
725`50.*asl^2*cf*nb*psibc*psicc - 0.00403844515895207593851392092499118375366\
287072195360435158734664229688104742`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.01496572773541668241656525634051666652607524496644307782566351831533936156\
218`50.*asl^3*cf^2*nb*psibc*psicc + 
 1.96865340421335336570851210336150230437273692277103448878623755210258323`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.032449663268958000537324364630725436190713\
50628075261404806612244027841688982`50.*asl^2*cf*nc*psibc*psicc - 
 0.01349400939228522001595655344930864276710084694028209952818612240407124867\
739`50.*asl^3*ca*cf*nc*psibc*psicc + 0.08104381312832668884860444875313455727\
470604048329214769596086246648213570672`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00003754810670002513471776451961637365673833045847003011534880112459973428\
593`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00017903866594026400853541569623884711\
237685143235120911214021744938958567837`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.45353354532723114631876018200570361879652272221011836391589185955233755602\
34`50.*asl^2*cf*nl*psibc*psicc - 1.002078947528189638011991591396458797996284\
71495255783707808746774537696900406`50.*asl^3*ca*cf*nl*psibc*psicc - 
 4.52425856828334699925480064862801125785791590061779757795193238156466090697\
807`50.*asl^3*cf^2*nl*psibc*psicc - 0.000524792069823361035757553430020004302\
38104732207076508794412000071043571004`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00500467695097614843538452764122072975155619642198176169232281136819300097\
36`50.*asl^3*cf*nc*nl*psibc*psicc + 0.034973997449228011034898177006781619403\
38451895413210272476824308050069044636`50.*asl^3*cf*nl^2*psibc*psicc + 
 3.43214097262200512677458770367669715856809241799509931260061750005340226327\
298`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 4.340509981093112017952510644221244\
9944827556752931559347908711771883497804802`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 0.564935858813531775172580792564458275319089971559388508510057519\
62797267197569`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00397139392114491065086052048309609937921171584385491105393121756151159091\
753`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.037873178280095964275066214933\
54746292629059703623774349536671425302105456447`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 0.624025631385819113959015946123035847012380439635472602291\
0213636460731387769`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 1.41332143946360060079837718896201354262661130114580031683413179468025932210\
813`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.046259535083271731854828875018\
76474535783018049931041233216081111819146446272`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.000722071622026347391065549178744745341674857426155438434258912\
3433057544794`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.00688603241456290259546658453337226598659829037022504287444467494038352743\
593`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.096242807462428009160646808744\
08557104760204219671532111303031557467147354604`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 2.002888070997064289803452368187624027257492357191457965826266771\
30374924156132`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 0.72832293490802337811034631570459055536636085716053015122868347942625684366\
188`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.06621117590072939801003148324587186866966916883277546829384355344977570475\
389`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 5.88130301764026490445805675393\
484668624186907936021500884575617550865532116364`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 4.18591940108849787466628092700056154815454628608331036229\
581952864869361391621`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiav2mb475100mc150100qq2.m <==
8.531007227623006661189759450470254197503057471659750312527343591998675535120\
68`50.*asl*cf*psibc*psicc + 4.66929320764762514690769513399638310820494809462\
887345007034322210380931942529`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0837253746020942670598361826042009990517127659306091976400442494400646077\
1137`50.13014677069711 + 0.02625549853500874939410215754192471755195669082995\
457152565075683029660354673`49.62650994038299*I)*asl^3*ca*cf*psibc*psicc + 
 3.48052802083699616685076634540115821443351801689097428010657821991411650413\
372`50.*asl^3*ca^2*cf*psibc*psicc - 0.329248511608709034577249178431336275778\
83949506955029955687551666902524984021`50.*asl^2*cf^2*psibc*psicc + 
 (0.2232676656055847121595631536112026641379007091482911937015715804294968068\
2115`50.1301467706971 + 0.070014662760023331717605753445132580138551175546545\
52406841402475051017453711`49.62650994038299*I)*asl^3*cf^2*psibc*psicc + 
 29.3740258093389156865891184552233602423289270860421908056247905175158158134\
6258`50.*asl^3*ca*cf^2*psibc*psicc - 53.5410870966034865413921326914658019522\
0078823119327568870608534524612378229616`50.*asl^3*cf^3*psibc*psicc + 
 0.00410217145672480904897001227870923755928659315469375102888291469532591006\
914`50.*asl^2*cf*nb*psibc*psicc - 0.00485975551934573959166484815703012190553\
670131794685831510077508702685509948`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.02421030620584220085904795853829674363764996744377954746783202916029431079\
357`50.*asl^3*cf^2*nb*psibc*psicc + 
 1.97254675929473716169048967959593736963444187421981421912128222562852541`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.039440498265277031220500343494717368504461\
04474617241472256711607767995820627`50.*asl^2*cf*nc*psibc*psicc - 
 0.01635144781607344883412424099499132216765241935136980875599105012919517455\
862`50.*asl^3*ca*cf*nc*psibc*psicc + 0.12661268191491545056265179441824559318\
637332620386237451918852507468654613669`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00003793026588910856616928981062031487470122861727191416445290967165177270\
165`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00018234106031190692059946420648124548\
58687014962254712064567010723074352014`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.74202864937652656016879196838808158834880138137506714868139390686713396793\
141`50.*asl^2*cf*nl*psibc*psicc - 1.62784079700033215663084867261816642310785\
526561925769294066417991196474967392`50.*asl^3*ca*cf*nl*psibc*psicc - 
 7.17600306214648340840353935800290453808139491779111079749418275819417684511\
629`50.*asl^3*cf^2*nl*psibc*psicc - 0.000713615324504320685618086649470596772\
15207485491030422451606138747226110856`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00686108424894046889907988900819668873178524438199133898808346384572200452\
541`50.*asl^3*cf*nc*nl*psibc*psicc + 0.06454179463272680951273255985498415585\
242125708520332116780059716622427202604`50.*asl^3*cf*nl^2*psibc*psicc + 
 4.97842388937258722235804519327604454909778443603370338246852850119632780742\
752`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 6.674228007227705985948247234259703\
41312912912363943287166778512306300525093087`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 0.384277872939952399667707524490643066540281269056848302302398504\
3971158330532`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00478779300815371874466106838688805421930370909948007552195956154841709423\
698`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.046032435217458525836642861909\
71808351624678318951157294049360713541180878691`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 0.905167979885924949519644580595644463472324442915218796812\
45972749024141953227`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 2.21705822354498220893272489010935779498055539552043567410146047476330101777\
459`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.146224233320124934619684762819\
97668193380556904074781953315047718165999065728`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.000870507819664312499029285161252373494418856199905468395349438\
21431203815571`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.00836953367590155015211688398358510609386305148900210417930336465945663145\
27`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.1574633699521027228083165146048\
2586125220044410964948941039579772663810122217`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 2.905249492934896653519046871112369553097406863686794276549066550\
43552848960611`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 1.05645436106723514673419886222267983748996613224974337297078377138868159145\
31`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 0.09604130555156683152129080565\
660725795363328474997667027012045088551033949196`50.*asl^3*cf*nl^2*psibc*
  psicc*Log[mu]^2 - 8.5310072276230066611897594504702541975030574716597503125\
2734359199867553512068`50.*asl^3*ca*cf^2*psibc*psicc*Log[muf] - 
 6.07180221080688127432412479288136225416950943782929962243612801254519066752\
99`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiav2mb475100mc150100qq25249211000000.m <==
9.681685474876864560008113324748706124714116338771987654682375270368378681681\
99`50.*asl*cf*psibc*psicc + 5.42500295417511021602557067973495422817881071658\
422929847168087699509867000378`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0925702963216677398147637398805245700631234655156738173933106781017809608\
9173`50.12888871233582 + 0.02995631163893950097314034317507094826909980144820\
967769251713494011665689102`49.63890539836139*I)*asl^3*ca*cf*psibc*psicc + 
 4.14793108397122528173532242852825670397792518839311852095150467423088439299\
167`50.*asl^3*ca^2*cf*psibc*psicc - 0.233797462793052355422229303783228312371\
40856117096588681762338745190170592665`50.*asl^2*cf^2*psibc*psicc + 
 (0.2468541235244473061727033063480655201683292413751301797115007772706439199\
1821`50.12888871233582 + 0.07988349770383866926170758180018919538426613719522\
580718005769385031897081548`49.638905398361395*I)*asl^3*cf^2*psibc*psicc + 
 34.5467312376299073690950173195810900183849995113117874459435941566170562434\
8401`50.*asl^3*ca*cf^2*psibc*psicc - 63.3378181122241820931031450276924711807\
3724613288848662673370730224375908457183`50.*asl^3*cf^3*psibc*psicc + 
 0.00437137406654220821395005704371037076036936664254074901232799005578459798\
899`50.*asl^2*cf*nb*psibc*psicc - 0.00517621163722144890915492548284314103859\
051026486405472228790211804997484051`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.02830679472155641509443448132258162863166070653486173609652703452771971585\
316`50.*asl^3*cf^2*nb*psibc*psicc + 
 1.97371741513641732596083734114196988015906364143278745570855283502386605`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.042132822674225945862722141512003754823384\
95279895676230916882389583378337162`50.*asl^2*cf*nc*psibc*psicc - 
 0.01745684620479729841312465631441730611890753807077696803897856246286958828\
935`50.*asl^3*ca*cf*nc*psibc*psicc + 0.14655822064068356803416358867509762666\
697832975762410731743731358862463493238`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00003804674896044901324089811023190309418978482452670322373152198706774870\
196`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00018335389546625871429731681965132568\
68090442656431081281889907138139167439`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.87460925935454196267101721835382785834907563981722942198674013474292128445\
453`50.*asl^2*cf*nl*psibc*psicc - 1.91821777403233657530963723522399343989016\
886238588180766068555159739467383413`50.*asl^3*ca*cf*nl*psibc*psicc - 
 8.39942348539424213917424822441548096794230700472983458337292358914280527807\
673`50.*asl^3*cf^2*nl*psibc*psicc - 0.000789788977264572513073864514419318168\
80605280860742614196722457297780450353`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00761226068110618437282171791243438791794880291380487524344582953970013860\
568`50.*asl^3*cf*nc*nl*psibc*psicc + 0.07900911040062776561231523720409692106\
234255425011741336949766501568184016605`50.*asl^3*cf*nl^2*psibc*psicc + 
 5.64992303622140917816093413045336369374626440348860206856421916523652882135\
864`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 7.721410695884510845887107886077758\
3550482999156751224744244614815738591357801`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 0.272873493829623608302489538539132559947551011131525218308424496\
80382203267282`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00510198913248868978201202807826843189350452947955259138953796719420489705\
801`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.049174744630127217709237378299\
41721467968061373329088684532844926165054338549`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 1.027258733858438032392897114627884307953866255179745830648\
0398482248234220652`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 2.58074281584812566446488661754741040372689026420279584257287886421807486564\
686`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.195626595477361222384583156760\
12496749580899533004675236624615151600849304631`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.000927634387725216324002186923321533071546278087191380396628666\
50612955067309`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.00894086266002313049258861423625767539630556613332561578778952775311426779\
359`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.185597849200289139219965665844\
40044583538409771214222333075158195193945184898`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 3.297114990779158587909925757315115265093223408869912416748302632\
23689651587914`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 1.19895090573787585014906391175095100548844487595269542438439883021009443316\
053`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.10899553688526144092264217379554100049894953417751776585352208649216097195\
173`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 9.68168547487686456000811332474\
870612471411633877198765468237527036837868168199`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 6.89077827531902706950977452366781243916319373551531601342\
593589243018738704247`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiav2mb475100mc150100qq273100.m <==
10.19531554631927850555565910387672486827815179897087800050419995212658665114\
34`50.*asl*cf*psibc*psicc + 5.76711283007298259791479609940903910640734954144\
292348510595718480614169487261`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0963754944818511973058467410745764279026364402886807571603400432148728978\
4278`50.12837713537638 + 0.03157332103780409470274403474427438391971125297300\
35002664537602843542369762`49.64373078157331*I)*asl^3*ca*cf*psibc*psicc + 
 4.45437663653302995419160765104241975203450438311938599164295001154804347543\
137`50.*asl^3*ca^2*cf*psibc*psicc - 0.186731645520318682492569969636862868842\
71802979362791231084874374017327848843`50.*asl^2*cf^2*psibc*psicc + 
 (0.2570013186182698594822579761988704744070305074364820190923024389497524978\
3248`50.12837713537639 + 0.08419552276747758587398409265139835711923000792800\
93340438759811708549917207`49.643730781573325*I)*asl^3*cf^2*psibc*psicc + 
 36.9150137896216647847974766242384778047697113171992940969990850400158903988\
2911`50.*asl^3*ca*cf^2*psibc*psicc - 67.8595307902917885059742185525871615292\
0230333061638745260861259071585209295303`50.*asl^3*cf^3*psibc*psicc + 
 0.00448635022912503635567332945503869820533906200490676665420069962787973690\
394`50.*asl^2*cf*nb*psibc*psicc - 0.00531141995091804061307186980850395836114\
264752718163433211608442635799191548`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.03014712636542986922940637868018695802011250504419228998801983793760526438\
73`50.*asl^3*cf^2*nb*psibc*psicc + 
 1.97417512846246873015731178255967602474328968792682207011799924499836628`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.043282955874527796047138554109373548244630\
51251149346799053174610783663615253`50.*asl^2*cf*nc*psibc*psicc - 
 0.01792975093240811061054380720025070844873464585001078843080816806908466784\
809`50.*asl^3*ca*cf*nc*psibc*psicc + 0.15547955467381910473403377385049864529\
772255273342253151548290013717412588426`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00003809249417003097018661285022845712629134289633641512132673339508627288\
348`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00018375245579453025008271362053261429\
187406214108621947785517859362194952116`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.93498841997943076374308285371206825776064259329628482214652433822601842793\
339`50.*asl^2*cf*nl*psibc*psicc - 2.05099288343428495191234446494022274304998\
290792177434343334831234451827116242`50.*asl^3*ca*cf*nl*psibc*psicc - 
 8.95789704149292164525961774909588043468750972722036788971025393592794060402\
802`50.*asl^3*cf^2*nl*psibc*psicc - 0.000822865264571108612721392723255702060\
40802433664951920574487476931553861605`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00793875625355692699824796393037369577694169940885186482158377582039421959\
093`50.*asl^3*cf*nc*nl*psibc*psicc + 0.08574558987644458344357359247677474953\
629624230010927553854495714792852337575`50.*asl^3*cf*nl^2*psibc*psicc + 
 5.94966117378732211108907830060363567842870709839603330351744866298699692767\
41`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 8.1944251429255155616121637490136399\
2228454271304682582847747959977553296726323`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 0.217941272385776811796510200441822851657518947061257058790287835\
6600930088181`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00523618197964918291944404884324022245794358032677734708638571729597853706\
292`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.050517106779769580829688140317\
33540711860438500382006830303340190541344779302`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 1.081756577052240383834377872837024668805219472435642418821\
35430236127216866801`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 2.74549549618814324756000330169959406654038327478787933334099985110881287423\
428`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.218624673801726158579534231674\
07056975594442750462876016458374870707896655177`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.000952033087208942348989827062407313174171560059414063226287806\
09712256408705`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.00918492850541265105994329823951552856701897909160364878746822730327284088\
086`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.198410705031209918893339621911\
73831700482862567331212281213444686861482524793`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 3.472032613610661671960762938031404630770521395934192811081561224\
10200721563633`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 1.26255731404024060798573197746596532028018959852152465858956834130333350303\
862`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.11477793764002187345324836158781502911638087259286587805373944856737410142\
099`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 10.1953155463192785055556591038\
767248682781517989708780005041999521265866511434`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 7.25634591816697448835414777286586097958250324038753956889\
21892459268959391738`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiav2mb475100mc150100qq3.m <==
10.93630726420710416118233693913504549094562432112436675198591024371444171290\
76`50.*asl*cf*psibc*psicc + 6.26546764373329097354815394525755211100756582673\
002815466251831375591413602303`50.*asl^2*ca*cf*psibc*psicc - 
 (0.1017248535415553440450989880238462072983660845946076053480508976690241396\
0875`50.12768513201405 + 0.03387010383677194494399737482352362139775932792273\
344712930706343521834866813`49.650074586842706*I)*asl^3*ca*cf*psibc*psicc + 
 4.90513045239501953654924808566489555463806090450694218424090550015914691286\
798`50.*asl^3*ca^2*cf*psibc*psicc - 0.114448207342647761063139651313228114509\
66352486853992670487190417893214826153`50.*asl^2*cf^2*psibc*psicc + 
 (0.2712662761108142507869306347302565527956428922522869475931341103934255990\
6858`50.12768513201405 + 0.09032027689805851985065966619606299039402487446062\
252567816960752623993673644`49.65007458684271*I)*asl^3*cf^2*psibc*psicc + 
 40.3924606966760715021669324793886280141511757077199634819503801908475934189\
6604`50.*asl^3*ca*cf^2*psibc*psicc - 74.5383180794788153192177213777668635352\
8990028006550660729344540468532660342508`50.*asl^3*cf^3*psibc*psicc + 
 0.00464723352698942437553270364932262021821491600763330918195388505353696648\
923`50.*asl^2*cf*nb*psibc*psicc - 0.00550065878899174604749389384735613853547\
509129079909052811350513698153859988`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.03281318323879095416906745293327547675334532340775615683645810279647717247\
089`50.*asl^3*cf^2*nb*psibc*psicc + 
 1.97477804277295588846245857320557380149644679399222999390668067097170918`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.044892527283799883206870847424344868259759\
75659439583328976005846056246347136`50.*asl^2*cf*nc*psibc*psicc - 
 0.01859219497433244301209972962248618209638427574849980263957493778147339279\
252`50.*asl^3*ca*cf*nc*psibc*psicc + 0.16836512858215635607650790191982893970\
036475177816354384620967993408100056373`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00003815292545544402141555670423941534817145511203043030999886510012559063\
115`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00018427966197718490096075417341977423\
955507635421090626679790944797981742644`50.*asl^3*cf*nc^2*psibc*psicc - 
 1.02329601658576476105065447966859930130645267148490135743416509717138984647\
21`50.*asl^2*cf*nl*psibc*psicc - 2.245752599351876766438193977895194167203503\
41841560856091719916145044953799858`50.*asl^3*ca*cf*nl*psibc*psicc - 
 9.77624821596577116864055586312525307109562572141531244600918653529902953478\
835`50.*asl^3*cf^2*nl*psibc*psicc - 0.000869671168050685049812011898745723606\
41130755877214355810792365005032105871`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00840107053215841943107517797958620032963514383077011165231889163120540795\
107`50.*asl^3*cf*nc*nl*psibc*psicc + 0.09574847453192988867300995308667861756\
577467180116452278203233093305722896925`50.*asl^3*cf*nl^2*psibc*psicc + 
 6.38208032099133184730811763080377570808116358718096979615817303728938437385\
474`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 8.882433834709706387347388626539383\
77941152320163907322253241181304557946750055`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 0.133576651461649310368527734969342554475860265122373527681216058\
58572377585289`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00542395470850016581196538437388294689720396158391056101676134608816195895\
497`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.052395695917433213425334852368\
54666927299341392056806837666390596618382116481`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 1.160378240180242154056021387418868310560211561305630872028\
75873405261534070086`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 2.98559923509209578308261903697120434943589927204934551594465161771728698804\
481`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.252733235269322090202238249784\
27353153348008999091209261836158050135076951049`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.000986173583363666511266433522524172163127993015256465809816735\
09628950773132`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.00952649016680603880460633679428121259508971162192146697952880836357948288\
641`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.21715015904782743492204751339848148075725062485484257852362477068733441492`\
50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 3.72437864441602863806427093258029261\
266889074684362009160159789424046710527155`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 1.3543195070603740502051894300291973136977784533976800332805156\
2853265820341773`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.12311995518730673183683540272992702851797985939978909393483305393553333528\
616`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 10.9363072642071041611823369391\
350454909456243211243667519859102437144417129076`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 7.78373442351166960165217527748038304408903235015491596294\
677185079302531513344`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiav2mb475100mc150100qq32.m <==
7.615623051379605803751276819304456648415452351276188043558892360438674964027\
59`50.*asl*cf*psibc*psicc + 4.07971703986323317719839285432419665816130541990\
318014633318710749169114172606`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0763330067860734762371423082299117393075302757715588980548754835367602077\
1334`50.131282053864176 + 0.0232298037499791369831874652017858718223933921857\
0315355315658215370774059568`49.6146152249306*I)*asl^3*ca*cf*psibc*psicc + 
 2.97008876798127063639990665321860642365406265122248800924310284185167871227\
698`50.*asl^3*ca^2*cf*psibc*psicc - 0.394080779447705317752512007483358413476\
80388835878281230569953218460311501563`50.*asl^2*cf^2*psibc*psicc + 
 (0.2035546847628626032990461552797646381534140687241570614761399991465426061\
1073`50.13128205386418 + 0.06194614333327769862183324053809565819304904582854\
174280886631470988629652697`49.6146152249306*I)*asl^3*cf^2*psibc*psicc + 
 25.3997047741311497003830620630909542583889661172276117539023621282856273810\
8586`50.*asl^3*ca*cf^2*psibc*psicc - 46.0921688651346591445526792531489088223\
8493974121999847880126439626109989079885`50.*asl^3*cf^3*psibc*psicc + 
 0.00387475028880771090398804565860666081318894884347318026575791819004084314\
677`50.*asl^2*cf*nb*psibc*psicc - 0.00459255995527657985063856287444881667566\
030504918048189581576144659188860679`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.02098229619620610456463997151730899888483223860733897435013888808272396376\
503`50.*asl^3*cf^2*nb*psibc*psicc + 
 1.97143289515828108069013347706802453779605217421050925145039887062097468`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.037166749561528108964707515406364821822486\
3318686306994757313406446982010725`50.*asl^2*cf*nc*psibc*psicc - 
 0.01541986732012028005881606197542109260818200792936913956266538712768847833\
424`50.*asl^3*ca*cf*nc*psibc*psicc + 0.11079947866756669376270434395724604782\
447299339518409563808501643725124109945`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00003782011599733431581897965134016992120745522640798026803464456506594835\
568`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00018138598295238742484575066726341180\
686796795445475621476114793242905927504`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.63947900803709267900190799195647250659696524649115486264307937723273049039\
126`50.*asl^2*cf*nl*psibc*psicc - 1.40440609778570093138877242129004466117311\
433724266736084804745837490739661929`50.*asl^3*ca*cf*nl*psibc*psicc - 
 6.23213546431389187076949016924153602444924955764475500929914134439852016719\
952`50.*asl^3*cf^2*nl*psibc*psicc - 0.000650720618486841826911540664362019322\
06722575029758005053324822316308182459`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00624173648858932860478832634321666468244245238218239097963714225831173796\
317`50.*asl^3*cf*nc*nl*psibc*psicc + 0.05369664424843399268542759851712601727\
528565178533947862282981688788179840124`50.*asl^3*cf*nl^2*psibc*psicc + 
 4.44423486228937405833237337610454602340148946872373739764812420637117130166\
977`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 5.854719561741279046318782452522368\
09163113635105637262636751710725150018158611`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 0.459945962861801510417460460315692306488519446463629529998721772\
25792946218408`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00452236151921030580176523859030808653931844213857582955322223069144254607\
843`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.043378660683422035440849985635\
00356929176969721127249901796948500761035169576`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 0.808042702234431646969522432019008367891179903404315890481\
47712843112205484905`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 1.93361195111125171663320624131501940924567139140401438457635636192531953815\
948`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.109279446732767716105578593211\
99638404202096868508994603590020364304016126525`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.000822247548947328327593679743692379370785171297922878154926731\
72038505166319`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.00788702921516764280742727011545519441668539949295863615903075476790377027\
892`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.135701660176806887163983085081\
71575753683899593899748647041240610340710935159`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 2.593513804180502986439904433955199245759107225899521607426541819\
45498893825228`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 0.94309592879291017688723797598370881663967535487255331116778043595440080426\
93`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 0.08573599352662819789883981599\
851898333087957771568666465160003532319351067418`50.*asl^3*cf*nl^2*psibc*
  psicc*Log[mu]^2 - 7.6156230513796058037512768193044566484154523512761880435\
5889236043867496402759`50.*asl^3*ca*cf^2*psibc*psicc*Log[muf] - 
 5.42029277976857810405657542152629194523222462014830557020231565600288626106\
391`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiav2mb475100mc150100qq335100.m <==
12.02347006833710881478262595972986740663436390984127648956877531532422386745\
223`50.*asl*cf*psibc*psicc + 7.0062263221989793327978892483484617616944110270\
586168757676854848122810285839`50.*asl^2*ca*cf*psibc*psicc - 
 (0.1092999325869319905660365812792256337832803833697077932703756569608504281\
0379`50.12675485524593 + 0.03716684050636489196379358139587884029215659570742\
522696145994084596027835251`49.65829060514244*I)*asl^3*ca*cf*psibc*psicc + 
 5.58386282178584024946483952624931061660790580234559800779559190659571592346\
171`50.*asl^3*ca^2*cf*psibc*psicc + 0.000171091950991443891869630456126883749\
75323192550594189176695248621543083479`50.*asl^2*cf^2*psibc*psicc + 
 (0.2914664868984853081760975500779350234220810223192207820518879658551123226\
2813`50.12675485524593 + 0.09911157468363971190344955038901024077908425521980\
060523057994271165118112771`49.658290605142454*I)*asl^3*cf^2*psibc*psicc + 
 45.6178581225759434337056641083415171272493452554764015669899325294694468765\
3384`50.*asl^3*ca*cf^2*psibc*psicc - 84.6582411202840637020641420048663420624\
0846659614804870539964535834772852687165`50.*asl^3*cf^3*psibc*psicc + 
 0.00487371397398056118050386831823962197160778815157707127483561171393632858\
47`50.*asl^2*cf*nb*psibc*psicc - 0.005767136893470019128752059188106022702354\
45975952402460380515110463535916835`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.03674562256521863127634472795281463457044150088339524124585242110380502990\
772`50.*asl^3*cf^2*nb*psibc*psicc + 
 1.97556011410760185667299768042549029389729901151599032959136782717038969`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.047158761536951719987203519236180279714284\
54368679632091369210850623078610779`50.*asl^2*cf*nc*psibc*psicc - 
 0.01952604076746946528774198894362138278487212310973426460975310800650385025\
279`50.*asl^3*ca*cf*nc*psibc*psicc + 0.18729555120024904459343740117906189587\
445974722964191927438843214502468832333`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00003823161097286219781865472091178121837691148718205926609992025254421328\
713`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00018496729954488566736330797208557335\
314348179106054042424253798169246970052`50.*asl^3*cf*nc^2*psibc*psicc - 
 1.15524641141579202880081083230116539054315753446729459568565517977968453532\
189`50.*asl^2*cf*nl*psibc*psicc - 2.53796208387789593860698806645079645084459\
265515594680263147882790639571803831`50.*asl^3*ca*cf*nl*psibc*psicc - 
 11.0025658732167024216552175340083039406437407175825348248509664519450706037\
7307`50.*asl^3*cf^2*nl*psibc*psicc - 0.00093655833909964387042293653007381404\
732891712878164117597877169652957678034`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00906227398957734392203182925041163523204216498727392699480166232428906202\
259`50.*asl^3*cf*nc*nl*psibc*psicc + 0.11099909289944652661422458623058036355\
000430581378904931221262573910936159025`50.*asl^3*cf*nl^2*psibc*psicc + 
 7.01651387980876474987445898619511067990594962288630449627036180679318087472\
158`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 9.903049688372988753847628703581051\
45526970520979371149098807689770352459510859`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 0.000199687617972513721467423163036358016328853357125407247871869\
58796630277032`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00568828824795037605239136936940126360418201293206807413429717724452978503\
832`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.055040700063783966504120397824\
68395170289579466077679673909801184928806216677`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 1.275729796328866318158992542944565578164718113252055362958\
24760123512379540392`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 3.34269412365372251401191758890826963645600657396276904154277407733659722700\
164`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.304594361542665285289013680773\
04393687407900894230026555797146320084955756173`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.001034234226900068373162067158072957018942184169466922744721595\
26537127992677`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01000740001159708481893098142266980940052650812014123577129443101437316383\
52`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.2451509024879955820219995301034\
9454525645048999620741773797306370247887005272`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 4.094613846563011579788708007105724053933813923129063686302162372\
99237299167166`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 1.48895048965927693810498472985662692870320506295602315863501452799697767319\
985`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.13535913542357063073681679362332972079120046026872937805807625219417229814\
199`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 12.0234700683371088147826259597\
2986740663436390984127648956877531532422386745223`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 8.55750442997113158044128764973840429554856460676436452017\
5749684426760933928`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiav2mb475100mc150100qq34.m <==
6.495942012059564770330260664768396325730653806871753564681151847061671512786\
73`50.*asl*cf*psibc*psicc + 3.37443141657205282935696925572498913901512829829\
731638351945294534710469261703`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0667876045292770254239708645701887545728608867252684028177727119888169454\
6692`50.13288269934313 + 0.01942446094593912912439584190728391766021011092406\
731329381948210396733033094`49.596535807840695*I)*asl^3*ca*cf*psibc*psicc + 
 2.37334751248063831240659591922369413535649146847587319585993892645035034358\
998`50.*asl^3*ca^2*cf*psibc*psicc - 0.457670163747589707500508914961902960414\
42984199541719543679976755254742384461`50.*asl^2*cf^2*psibc*psicc + 
 (0.1781002787447387344639223055205033455276290312673824074777614889853281865\
5603`50.13288269934314 + 0.05179856252250434433172224508609044709389362913084\
616878289077614303578058168`49.596535807840695*I)*asl^3*cf^2*psibc*psicc + 
 20.7246759397415023535500152667830100516789772861756093093916958463781305657\
3739`50.*asl^3*ca*cf^2*psibc*psicc - 37.4229750962525371531465187388841990235\
4200912553618114018511672484640266336146`50.*asl^3*cf^3*psibc*psicc + 
 0.00357707628819128741769676070759135260391496548847751733415049164280841621\
511`50.*asl^2*cf*nb*psibc*psicc - 0.00424305983403759065401140437446111982136\
465337762990681158484818642004515033`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.01708053729675387017161725185156898702002731387849455909553339445617942150\
446`50.*asl^3*cf^2*nb*psibc*psicc + 
 1.96976431559669990432251398065179174013277186768944664320772904474702042`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.034191805917460113679824509461946034896669\
31558867986656967225502669908012106`50.*asl^2*cf*nc*psibc*psicc - 
 0.01420411291717947122611182873474460724673313133596723271274260786919712322\
646`50.*asl^3*ca*cf*nc*psibc*psicc + 0.09155043427712789983289567097310022269\
390444383840041766695204744233334412575`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00003765633928711973991361012000693742505116696693980075735228469807350459\
107`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00017997075554659993314139017998029914\
804623595694966673766998485273261667639`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.51805862455778077240981902641174432948451310646993466859464200388564407485\
983`50.*asl^2*cf*nl*psibc*psicc - 1.14126539213095223102227527133411337105276\
864928331360134020776979542110840513`50.*asl^3*ca*cf*nl*psibc*psicc - 
 5.11662467807901707846717811749486883065648138887873663768544463651869055155\
237`50.*asl^3*cf^2*nl*psibc*psicc - 0.000570551651587507365314363096676852354\
95721740029025228698283086259561629112`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00545366935599533880237398386472452216241070054934325434441557380014433732\
256`50.*asl^3*cf*nc*nl*psibc*psicc + 0.04131575343198101994440922352289354577\
11298692050259944291053775590552012757`50.*asl^3*cf*nl^2*psibc*psicc + 
 3.79082469794450442518715364650079435847362230029277369408705470562513191681\
638`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 4.870837983034519167335372707289538\
08606912179988809459027812274633990412509667`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 0.534163438351444437459842881091260690539941416515015447823797785\
3006748138421`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00417493540260465202331890342335779444362583263312878939659035199601966132\
619`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.039906496116684960273980289036\
21509263179157847442446111850334201141386913544`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 0.689240854171728077306755208454689883358840418235049762561\
2826737500239848757`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 1.59496180907338247599445649291849286108237058724237003859411498667128974072\
448`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.067423508228657991574345878495\
31921149271263191603735183866779816213798364777`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.000759079164109936731512527895155962626113787751477961780988720\
45990060934928`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.00725572656666999277708732527931183502396210517716808371043394459087867039\
098`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.109935454546345560388112100831\
48094567234877380923153869369276532080219028267`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 2.212204459933266067179154964660151086944104402796764238402930789\
27339090776111`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 0.80443798543027856988332907805823675888876523738064154194148085050633438086\
445`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.07313072594820714271666627982347606898988774885278559472189097905270573093\
937`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 6.49594201205956477033026066476\
839632573065380687175356468115184706167151278673`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 4.62337846138319423253639085713782661156669733614418940376\
906514128202700470075`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiav2mb475100mc150100qq4.m <==
14.52321765580555211100867075971666222520951344086910236878237749462341416042\
451`50.*asl*cf*psibc*psicc + 8.7480114568858974106612915098318893776466293784\
2157126595327823442062562404201`50.*asl^2*ca*cf*psibc*psicc - 
 (0.1256611977435165500730159888863055996445686358596561484393461049120418699\
1769`50.124917434540826 + 0.0444475518072181878913127884762995908884538623540\
8056986175928769657989537909`49.67356408446376*I)*asl^3*ca*cf*psibc*psicc + 
 7.21532994910242280615530972707211862632105590332088981105220143633790600123\
483`50.*asl^3*ca^2*cf*psibc*psicc + 0.297018758074337326991053507339353461823\
09807656049505010805226959227353733407`50.*asl^2*cf^2*psibc*psicc + 
 (0.3350965273160441335280426370301482657188496956257497291710396436855828384\
1785`50.124917434540826 + 
   0.118526804819248501043500769270132242369210299610881519631375365142009163\
779`49.67356408446376*I)*asl^3*cf^2*psibc*psicc + 
 58.1428405005945751084234854293799984436469881302122423533061293164152196761\
0887`50.*asl^3*ca*cf^2*psibc*psicc - 109.293239521698647569389936265229693541\
2772128192111404440238461759405450604591`50.*asl^3*cf^3*psibc*psicc + 
 0.00535841448396029091324224528769061441312539682456568215255865514078673493\
274`50.*asl^2*cf*nb*psibc*psicc - 0.00633770318471911698298572821318755099774\
851171686071549121807392340026324538`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.04586384933493213910196028376551885060114276717239618716852403911171181652\
139`50.*asl^3*cf^2*nb*psibc*psicc + 
 1.97701407927586711497843399856360472484699501865938197821312332332767993`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.052010125243012035899207135446650319992315\
59728983418347812371536244364054866`50.*asl^2*cf*nc*psibc*psicc - 
 0.02152899743076961257778886039864768142007099863213047952038389506878529228\
961`50.*asl^3*ca*cf*nc*psibc*psicc + 0.23089233497330453045800104721202993935\
72568418379276645627396981739116291954`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00003837879663028246174849946183147557093036438500892401184864186865110160\
194`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00018625714988940293107625974529069988\
015703070420993486563279655280037895092`50.*asl^3*cf*nc^2*psibc*psicc - 
 1.46819596467246695234101019584370209289272800101866012521573806196831612746\
76`50.*asl^2*cf*nl*psibc*psicc - 3.236234826792819568817433940068827594445019\
63365850944190877254614718128913061`50.*asl^3*ca*cf*nl*psibc*psicc - 
 13.9280912909789002845377446509308175691029336498288978380532296113030481648\
0518`50.*asl^3*cf^2*nl*psibc*psicc - 0.00108339662860428738673763436037864634\
454146562908848804381678477518740665046`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.01051572149004805366612648840453727016185359926961040591201795510703823428\
436`50.*asl^3*cf*nc*nl*psibc*psicc + 0.14842436722821064577698801884060127512\
565818327021912018538261679861887997825`50.*asl^3*cf*nl^2*psibc*psicc + 
 8.47528689157678817019847167642612971809671801178381666989132076543799334400\
066`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 12.29475988548525355347704865452753\
421194984163831140207443357342214037104512938`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 0.346661359282674960648164821277340483330200859740148425731671940\
02682815325552`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00625399978322157729352103528725062144143523119369775827306937838899408331\
63`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.0607029025038621507258973935471\
2818231268700094601426671660353177589474345068`50.*asl^3*ca*cf*nc*psibc*psicc*
  Log[mu] - 1.540961253013961485490631213895659948744857820324330303616603775\
53418060800011`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 4.18309942028097339136129328116140728795303792073198959180718277611599821063\
747`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.430906738846774602660597285595\
0911800832122961344877168279671290309499893068`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.001137090869676650417003824597681931171170042035217774405533865\
02494869821448`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01103689136433857285925407155402330587503400017200259394847592845226991609\
282`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.311560860273595803489751665105\
91326082590013162994202663474090329998812037155`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 4.945907277360097531963627276544949128533807657554416485999238582\
78823611088793`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 1.79851173722185364798677355510725422855774823911069690405683900806587413639\
346`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.16350106702016851345334305046429583895979529446460880946030755035556857704\
531`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 14.5232176558055521110086707597\
1666222520951344086910236878237749462341416042451`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 10.3366581128920049558085712687156723944224510329812357926\
0804414217330463844613`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiav2mb475100mc150100qq5.m <==
20.21442679652268804745241700869539212636471224410830117609212370637837913378\
111`50.*asl*cf*psibc*psicc + 12.876911966452859983513236677802749984884796831\
54055764322946846837059565442396`50.*asl^2*ca*cf*psibc*psicc - 
 (0.1587569652431909423900961634558601966805107967063021700349939841626125437\
4002`50.12176271389579 + 0.05973468136769163929454256483364122750900061173700\
657614128183824681141512346`49.69725647689527*I)*asl^3*ca*cf*psibc*psicc + 
 11.2366518061507325029469013263435767360986672636421581143209253489766233787\
2909`50.*asl^3*ca^2*cf*psibc*psicc + 1.10567692747551690538486360071685174874\
712970585622275590993444446964091342668`50.*asl^2*cf^2*psibc*psicc + 
 (0.4233519073151758463735897692156271911480287912168057867592347944311067303\
5516`50.12176271389579 + 0.15929248364717770478544683955637660669066829796535\
086971011427091577805712167`49.69725647689527*I)*asl^3*cf^2*psibc*psicc + 
 88.9283246448007714114884047566057547635985565089748624987697279858641709010\
6527`50.*asl^3*ca*cf^2*psibc*psicc - 
 171.7783738370628967933471307419693396564835663565326584120479`50.*asl^3*
  cf^3*psibc*psicc + 0.006325306551273272622715664586043170505236489313529323\
39707175962029089991439`50.*asl^2*cf*nb*psibc*psicc - 
 0.00747663809661241420851397285371470767392073736236374923757747116543094154\
854`50.*asl^3*ca*cf*nb*psibc*psicc + 0.06689579813503895800847663353015830432\
096347580489613133078711135065273841016`50.*asl^3*cf^2*nb*psibc*psicc + 
 1.97925488416337724145899900914309583728162636649782404303901368584311813`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.061691696571174048093398072940149315332100\
3696575207514402586232008004329333`50.*asl^2*cf*nc*psibc*psicc - 
 0.02553791144860582082005878794902285670081953753598784437552300748066266456\
572`50.*asl^3*ca*cf*nc*psibc*psicc + 0.33024373250581491276668916250562952963\
087327693657020976312090711163072629366`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00003860796018692313913139284453180610120759398742667545252437658681410654\
751`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00018827471410094585101369672447935080\
777101437603260717153614905623895087975`50.*asl^3*cf*nc^2*psibc*psicc - 
 2.22083236305729935082593275451138243820638584614112661612633389647404455153\
825`50.*asl^2*cf*nl*psibc*psicc - 4.94084506782526224712790262427317128224082\
937917742883488028293655291954830981`50.*asl^3*ca*cf*nl*psibc*psicc - 
 21.0575943012128533074178648452454333893460499945434357810865003797569446698\
8903`50.*asl^3*cf^2*nl*psibc*psicc - 0.00138984356437378659442334194950010265\
86328442910756803207729907167179766995`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.01355536000662086156828049998644795338023440003924145059674326925097455789\
874`50.*asl^3*cf*nc*nl*psibc*psicc + 0.24398893099709826550387493361928997664\
719475807247233912081765792067487358452`50.*asl^3*cf*nl^2*psibc*psicc + 
 11.7964951369314593582171632663297664615599439565606083557065788964718945357\
4139`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 17.9306560726541215456705563078874\
4705510298476515757655422675765583065244849684`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 1.290475622116175582811787996715967855481606808909374003467943047\
41888670232006`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00738249456418239664112243092974106411805860500177246151197750134913341970\
215`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.072002615351536321744923864173\
80369295017987366143742748811108130475438479754`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 2.144817297623901701494029684787230265738171628465565155583\
01434481307173377113`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 6.17797523029098877384686756127111344638337931507124437662959019234270597334\
863`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.746669343712617330666195119364\
56241720742625842905542265217586805803714377742`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.001342271738942253934749532896316557112374291818504084068968918\
22685609348222`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01309138460937024031725888439523703508185088612026135045153713485169034151\
193`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.471275264478698559472256564843\
32552314334170656025222218561323923031174458965`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 6.884058544741203798750030390595639962389247497101053119544343019\
58744511595091`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 2.50329401626952865409092014203477816814154454440038295255571905224350832918\
678`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.22757218329722987764462910382134346983104950403639845023354257576949167553\
65`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 20.21442679652268804745241700869\
539212636471224410830117609212370637837913378111`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 14.3872813653117478396401335989888004227379778612066815570\
6396751261970504214981`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiav2mb475100mc150100qq50498421000000.m <==
20.58161161968305202386261145134317526608904252229177931402166457607154295400\
935`50.*asl*cf*psibc*psicc + 13.149898931275184816726212341617178460160670187\
58210516163045076111100586658595`50.*asl^2*ca*cf*psibc*psicc - 
 (0.1607355284194496205271496357773446885600530580680088505294098753886631917\
7971`50.12159349422156 + 0.06066893718878110504085391132421720375775195782864\
265462023939032567882500418`49.698447998861475*I)*asl^3*ca*cf*psibc*psicc + 
 11.5087256868158768393919600196540182143715748161702364265721967999983826921\
3866`50.*asl^3*ca^2*cf*psibc*psicc + 1.16293585610586233518385293572643766242\
376165558521126583738650363800506203724`50.*asl^2*cf^2*psibc*psicc + 
 (0.4286280757851989880723990287395858361601414881813569347442222450860617494\
6375`50.12159349422156 + 0.16178383250341628010894376353124587668733855420971\
374565394652265481727601367`49.698447998861475*I)*asl^3*cf^2*psibc*psicc + 
 91.0099889357416659925288972822770888551612024114419031603495972765815399906\
8817`50.*asl^3*ca*cf^2*psibc*psicc - 
 176.0905150640389057427360853777450488590420743132278639054642`50.*asl^3*
  cf^3*psibc*psicc + 0.006382676286440579149787991209153499087246935786341534\
23171693415636015056867`50.*asl^2*cf*nb*psibc*psicc - 
 0.00754423768534567700984372296757911047672756674014842127727514664603031664\
025`50.*asl^3*ca*cf*nb*psibc*psicc + 0.06826217765679310438621736747397923639\
306602986971538062041805347396474780702`50.*asl^3*cf^2*nb*psibc*psicc + 
 1.97936669539186738609967123828824654490023608470467740190731180568873699`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.062266272978575016388297942258916309250802\
29242351431330300131664901890123005`50.*asl^2*cf*nc*psibc*psicc - 
 0.02577619953161498059349959757898570190095947038508656078492655276126487227\
836`50.*asl^3*ca*cf*nc*psibc*psicc + 0.33665153699230431545195740285625073798\
295481537126582900270859613352130566428`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00003861946978003530572657446829970315069766415200285858152165629854534623\
564`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00018837634400479114396338882614244756\
851193375828207381880185638349119681736`50.*asl^3*cf*nc^2*psibc*psicc - 
 2.27100046710531023469288013706838263689556850425472848149493613052203269689\
34`50.*asl^2*cf*nl*psibc*psicc - 5.055563807613457133899618901053457200683920\
24878702524581462158137018020915929`50.*asl^3*ca*cf*nl*psibc*psicc - 
 21.5372264922192465382711986159470144762285057459687819973062182848752058796\
3587`50.*asl^3*cf^2*nl*psibc*psicc - 0.00140854478218083874848847010163144169\
50864039128569164154658905276014635785`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.01374107505595115510178398670855134122780499119862785472367031467784251924\
758`50.*asl^3*cf*nc*nl*psibc*psicc + 0.25058499873062708592418640560427276919\
664715073667653040641795520398377656758`50.*asl^3*cf*nl^2*psibc*psicc + 
 12.0107724955905424223912148189072057312260876167283261508303191540030395592\
6964`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 18.3019741561680380160811349765210\
0752247238640552051865382683974738294468033418`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 1.357304593319056087908073819676949506262702714386673220080427351\
41552211438754`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00744945286171122833806566586368566930360365874283326614140474415000207232\
716`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.072673224304629864790942834211\
97889495554383374568397229303013312190376141855`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 2.183776817380098622252948148892219223859288657586968391060\
05802800055264713991`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 6.30995937659515930911633666999062131840433251750163618618361482991390617175\
044`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.768120965974032334683483220221\
81616185455731982103488825874080836021521470001`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.001354445974856586970557393793397394418837028862333321789318424\
5268604008271`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01321331350993270268926233349308707181009887886285163132918208883815815821\
366`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.481921266805084501141061747714\
20054493975756284213419510512486388982487826501`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 7.009103981093186506969316179327429605180219553537601180115388093\
04522322516692`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 2.54876508403388600253429679248270167461098892855912770192235981229647560499\
536`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.23170591673035327295766334477115469769190808441446615472048785510708104360\
799`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 20.5816116196830520238626114513\
4317526608904252229177931402166457607154295400935`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 14.6486190434490842271171493236359826093844411978658023970\
9968606760931950513359`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiav2mb475100mc150100qq541100.m <==
23.55946792633864901082701099099319979951232756423707171678438153633194440010\
893`50.*asl*cf*psibc*psicc + 15.389261144245143601292665456513087051652563996\
91279008949680506897593421829912`50.*asl^2*ca*cf*psibc*psicc - 
 (0.1762153689476980540827622515163682615170749242479453341670378318360462235\
9967`50.12033244325895 + 0.06804726495314341070932614251826943562442879631237\
715504294588623550245703596`49.70709933388292*I)*asl^3*ca*cf*psibc*psicc + 
 13.7647146526702515369545656652552070953590224489471448400352673948127388070\
7297`50.*asl^3*ca^2*cf*psibc*psicc + 1.64597154618743533708054816010759816494\
14428885586422380770873836102505178734`50.*asl^2*cf^2*psibc*psicc + 
 (0.4699076505271948108873660040436486973788664646611875577780994403335792946\
9583`50.12033244325895 + 0.18145937320838242855820304671538516166514345683300\
574678123180241401009731387`49.70709933388292*I)*asl^3*cf^2*psibc*psicc + 
 108.273671408331499770068964462439945932937808319717635900926226158680369247\
04768`50.*asl^3*ca*cf^2*psibc*psicc - 
 212.2273551459974878479501791263024601876879647649007543030924`50.*asl^3*
  cf^3*psibc*psicc + 0.006830217369011728744993602306495677405432323963243961\
28871133623897828282085`50.*asl^2*cf*nb*psibc*psicc - 
 0.00807163684310780689601330854552751584879996057354370745557405224299433718\
489`50.*asl^3*ca*cf*nb*psibc*psicc + 0.07937506790435383471272383503299019101\
357600274330819408317040346001893618728`50.*asl^3*cf^2*nb*psibc*psicc + 
 1.98017499604880158246692566012148346683887664582715679458103449172205564`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.066748933827187106320870014198366822007997\
36386312733177235802481307002483616`50.*asl^2*cf*nc*psibc*psicc - 
 0.02763630240947520831865041423349249434285263998754201695002830310273418618\
669`50.*asl^3*ca*cf*nc*psibc*psicc + 0.38859279668814832514257233803997379919\
923527517440405723136501740805459977669`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00003870288824984684858439620769563343187190386223270985433966346707117094\
985`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00018911378563372399161333907752554297\
68576897647740798208681294483779924578`50.*asl^3*cf*nc^2*psibc*psicc - 
 2.68402802026784794638711053568555789867709510227456284082840789460575898362\
366`50.*asl^2*cf*nl*psibc*psicc - 6.00456083927088787302206675022353219232777\
828157051537897139096348018836255274`50.*asl^3*ca*cf*nl*psibc*psicc - 
 25.5053170331442961662412575987471509495366844223949101790150903288813782836\
9815`50.*asl^3*cf^2*nl*psibc*psicc - 0.00155627409415749502479562567372787902\
222377833623914912826559289301127279749`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.01520883317699077036800011424174115811513750988295195795265696251537768239\
805`50.*asl^3*cf*nc*nl*psibc*psicc + 0.30577967363724372093735070438932555498\
708720730183780362601234747855641375282`50.*asl^3*cf*nl^2*psibc*psicc + 
 13.7485545160031240246884962301840916785165969116022125137149737822578678981\
0461`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 21.3430515317472410810167666649527\
2168379102856911781566927611041319646415065052`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 1.921073056938495139475866170900845325231836261773348197188734213\
87366184738504`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00797179428224913633709856183678461344145480212021659944256431936587400418\
041`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.077905100274544777249380709705\
8103882079443627257448558894043201259786328671`50.*asl^3*ca*cf*nc*psibc*psicc*
  Log[mu] - 2.499737184727840731761544769124380305184835802109493184311813414\
95597598147353`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 7.39294286233540477824121559408679860892796637413630034510368677232122663368\
179`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.946054304422534886874558892189\
95952002483648238382898578965861870938457384432`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.001449417142227115697654283970324475171173600385493927865363169\
31514013131912`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01416456368628086859079649267378370694689897504104451924926939949337544783\
849`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.569568435763709121034018500299\
81623763818873218808781335892033734537341719255`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 8.023218175831092027039174466129611640878312956603294118762248669\
30067493156919`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 2.91753388212039710074151798768349514213756834785574331611670113225141485053\
953`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.26523035292003610006741072615304501292159712253234030146693526108914397301\
586`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 23.5594679263386490108270109909\
9319979951232756423707171678438153633194440010893`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 16.7680586387727611226392779559895600706395739383863318432\
260038187919892277042`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiav2mb475100mc150100qq6.m <==
30.04662688220232914690759901029765453798740583328614254378414559546315277137\
928`50.*asl*cf*psibc*psicc + 20.405171922575449569602929058411119503594733368\
08300065622438369054972506984646`50.*asl^2*ca*cf*psibc*psicc - 
 (0.2070478767527068747657859336794410643171546600386703778153745573451634719\
0413`50.11810676404299 + 0.08306669224833693973776471131958593146763573952935\
439629864214596316483994661`49.72146289982669*I)*asl^3*ca*cf*psibc*psicc + 
 18.9503674385705868055940403959740175781358376323278681801676070021422853779\
7572`50.*asl^3*ca^2*cf*psibc*psicc + 2.79492039267732433489803055774762673218\
108108856319995898472058899120467850955`50.*asl^2*cf^2*psibc*psicc + 
 (0.5521276713405516660420958231451761715124124267697876741738649176886225800\
04`50.118106764042984 + 0.221511179328898505967372563518895817247028638744945\
05679637042084978821624835`49.72146289982668*I)*asl^3*cf^2*psibc*psicc + 
 148.0072538631598361001119140369176595935416334762268765013052`50.*asl^3*ca*
  cf^2*psibc*psicc - 
 297.6637031692232471804531345029443813035083881771525181411019`50.*asl^3*
  cf^3*psibc*psicc + 0.007716048559659198225967299339588273671830477798605627\
32636542100321991611898`50.*asl^2*cf*nb*psibc*psicc - 
 0.00911571243847114916558290217937270078851913718524363449036677198212219225\
133`50.*asl^3*ca*cf*nb*psibc*psicc + 0.10373536179548477015012359187185496678\
500692749075674923121402110671042794309`50.*asl^3*cf^2*nb*psibc*psicc + 
 1.98150047286289166574754227308562826949051080059018089363928352751433201`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.075623293363965594756400188198787156589278\
70317606440484488873756294001322974`50.*asl^2*cf*nc*psibc*psicc - 
 0.03132289239276618986300976079712072664335313668332239857286361692494084946\
853`50.*asl^3*ca*cf*nc*psibc*psicc + 0.50153770390131560751688319953514237654\
711781365735004592180643453845337913909`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00003884049987543506569446670494306368260679186805360765546762025367039537\
194`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00019033359457064038789958738346703414\
318903248309830795993110948756972462733`50.*asl^3*cf*nc^2*psibc*psicc - 
 3.61693315066954846950241542442649477394746318618226419415584264553889076941\
518`50.*asl^2*cf*nl*psibc*psicc - 8.17422515152146657899231159348313047149294\
067706117985802896447963187694709261`50.*asl^3*ca*cf*nl*psibc*psicc - 
 34.5846618176063629538625092632941410651563224895163456487825847872129615167\
2839`50.*asl^3*cf^2*nl*psibc*psicc - 0.00185767486893102920676240442362274976\
804573711862374503429499421116151005511`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.01820666245188099488734507192304352811029470057539699577572409190687317257\
93`50.*asl^3*cf*nc*nl*psibc*psicc + 0.435396807358811903044524757479856755470\
15370452275634748260039368470274455612`50.*asl^3*cf*nl^2*psibc*psicc + 
 17.5342537023145223449874554761865415916712921898886430447648360741140695473\
0866`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 28.1284588750970676371464492433121\
1948923356226777875862049643524478127188601628`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 3.262052904314873678867675698745444919483291399658457537575903978\
24059548314186`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00900567997565031155270841779184316381674784475414404696042216486664568309\
035`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.088262686979600103102340182310\
5298878036024821425685147766938489166776797787`50.*asl^3*ca*cf*nc*psibc*psicc*
  Log[mu] - 3.188046127693549517270446450215734834849325852707026008139061104\
3843762813288`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 9.82004900981363771897610414353836926333008658575783098233604862276302648882\
704`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 1.354190478098356006154038606912\
57573754266640498813636367090544151332098249627`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.001637396359209147555037894143971484330317789955298917602168790\
45545448906711`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01604776126901820056406185132918725232792772402592154814204966866953104368\
901`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.767537053016002246445038625192\
25236541214556483350377863971946073932013918693`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 10.23243155055265064550553400711354177933669157900871491097137151\
895085545512775`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 3.72088420020096387109292145713219701066788784691225996756137332534097078507\
97`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 0.33826220001826944282662922337\
565427369708071335565999705383575580224123886744`50.*asl^3*cf*nl^2*psibc*
  psicc*Log[mu]^2 - 30.046626882202329146907599010297654537987405833286142543\
78414559546315277137928`50.*asl^3*ca*cf^2*psibc*psicc*Log[muf] - 
 21.3851859062928043981590351355958506565035696450775238531626358918109745991\
4968`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiav2mb475100mc150100qq7.m <==
49.28238678216565467032028166385847985008768411375249418769643332663069902083\
108`50.*asl*cf*psibc*psicc + 36.102629993572330188839937873718943672385249565\
4053444309019462862800008828542`50.*asl^2*ca*cf*psibc*psicc - 
 (0.2833147912417454843240758602970808709811283577538927270971713818732175074\
7206`50.11378032630508 + 0.12163438900561014278643430082078992481695020851022\
328650995889398057183140436`49.74656745556326*I)*asl^3*ca*cf*psibc*psicc + 
 36.0001395210315986596607536044580999770933017710486666921782984907192833068\
8302`50.*asl^3*ca^2*cf*psibc*psicc + 6.72717016161324778367915101071964754271\
396933134959406708604481462914013809746`50.*asl^2*cf^2*psibc*psicc + 
 (0.7555061099779879581975356274588823226163422873437139389267577999842329580\
8133`50.11378032630508 + 0.32435837068162704743049146885543979951186722269392\
876402643870946763094747245`49.74656745556326*I)*asl^3*cf^2*psibc*psicc + 
 279.4480147699606653467983505012632480868962141155718302957649`50.*asl^3*ca*
  cf^2*psibc*psicc - 
 597.3784599548289941169164541703324288969017513531380793545819`50.*asl^3*
  cf^3*psibc*psicc + 0.009887566799007442334087231854382473265486027236258729\
34495446519637240120941`50.*asl^2*cf*nb*psibc*psicc - 
 0.01167508849940657037479682445541275051755435621121868021838843331331828131\
461`50.*asl^3*ca*cf*nb*psibc*psicc + 0.17665160362939505106736017130942035624\
314489224736997237806551795657838868773`50.*asl^3*cf^2*nb*psibc*psicc + 
 1.98375086086969264752931037981608091004922245918674590425495274264804034`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.097384086138001607991416090371352271421122\
5793722297833078936648615448866384`50.*asl^2*cf*nc*psibc*psicc - 
 0.04037207624925807175142284746421076642236624075411812290916479287900401529\
295`50.*asl^3*ca*cf*nc*psibc*psicc + 0.83447684293094142816508084972624693238\
50923529816850846572308425466894698326`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00003907650256899641544285582179920999741135463994023758214501996746298043\
648`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00019243508385364303580330835501368056\
076350403379626607182774260768617668955`50.*asl^3*cf*nc^2*psibc*psicc - 
 6.57933443772952393517177046714682888677580645775260961142325305492675327475\
996`50.*asl^2*cf*nl*psibc*psicc - 15.2422193160380581422585342550674139124407\
7960118249658332488229739246889947599`50.*asl^3*ca*cf*nl*psibc*psicc - 
 64.2780891874118320685924644668780755704185910100674282217741085008238062569\
6188`50.*asl^3*cf^2*nl*psibc*psicc - 0.00264003482759899063197679250254342473\
651912917787193701690087647326094703678`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.02600208770109476277389920542844658598649692236125618017433729917804972536\
222`50.*asl^3*cf*nc*nl*psibc*psicc + 0.87835927741954725182147894005623089392\
318827929733373147592659129711410585165`50.*asl^3*cf*nl^2*psibc*psicc + 
 28.7596300337439487769892736942437919796910791258592116914594679713616117628\
8346`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 49.2106003241369695430601319590319\
2843018699235538793849972204983273608532488363`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 7.851524151101053865436111814599177849960098969753275876455932513\
96887401115886`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.01154013762889785022272297429383689824747801648095750666675049779749583828\
706`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.113660497040565781885184679271\
91712655842422141779040572921549731245158823437`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 5.229023642498899777634413398953416723580196204701674852992\
63054024756577506961`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 17.4207581488887532247247135454409635859732407089941962003833501789973907008\
2001`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 2.67588728602686854900740804366\
783577817514103253858562290161310803354066743304`50.*asl^3*cf^2*nl*psibc*
  psicc*Log[mu] - 0.002098206841617790949585995326152163317723275723810458052\
02097076541346242099`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.02066554491646650579730630532216675028334985843959825558652881362312575729\
792`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 1.396178130692519438147111317718\
43621851029875287879468374405362939317097612485`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 16.78320336500310104336687926251402405111887640028853239827012050\
776822170207319`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 6.10298304181930947031522882273237238222504596374128450818251786541648063166\
311`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.55481664016539177002865716570294294383864054215829859165893836339493492210\
669`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 49.2823867821656546703202816638\
5847985008768411375249418769643332663069902083108`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 35.0759174190933686173559551362235420586357410398947751965\
2314147967395618309284`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiav2mb475100mc150100qq8.m <==
95.25191829580976325036918210938500953773639838523608186545256672908219204446\
189`50.*asl*cf*psibc*psicc + 76.712464963657600321201992258086816159201757647\
21068973274734457372409594602805`50.*asl^2*ca*cf*psibc*psicc - 
 (0.4201955710242340935817381102653095746282246501992820386575546370824191061\
0192`50.1085143259009 + 0.194106980223066309309402325056390107619016768860494\
77120306508389779277749541`49.77310400859213*I)*asl^3*ca*cf*psibc*psicc + 
 83.3293427992252755620037453452553536112763811845635435197470256710276729497\
7116`50.*asl^3*ca^2*cf*psibc*psicc + 17.7992355426209977577917703229652250307\
4396633311865081430607205685534333122163`50.*asl^2*cf^2*psibc*psicc + 
 (1.1205215227312909162179682940408255323419324005314187697481014813703192768\
8026`50.10851432590089 + 0.51761861392817682482507286681704028698404471696131\
938987479612221676599970922`49.77310400859212*I)*asl^3*cf^2*psibc*psicc + 
 650.5276538965664523283523111367133854507735442921401385910386`50.*asl^3*ca*
  cf^2*psibc*psicc - 
 1532.4700555168147968670634128709769831713622613272453401309833`50.*asl^3*
  cf^3*psibc*psicc + 0.013753940792334481233184585284011981705033267822328527\
13076954446358030216096`50.*asl^2*cf*nb*psibc*psicc - 
 0.01622811625605326679538927675129683090474351275510434148202672411840161116\
078`50.*asl^3*ca*cf*nb*psibc*psicc + 0.35244412099096732095230091846831175587\
10643208904113629994571291232971385269`50.*asl^3*cf^2*nb*psibc*psicc + 
 1.98600606374731975357946575801074704795061284771110786756865396838688464`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.136140253939285954052935890921928667319803\
71437152139240800383791712797394571`50.*asl^2*cf*nc*psibc*psicc - 
 0.05647100115264128237389379137527667360850304856329002985747705008241563441\
498`50.*asl^3*ca*cf*nc*psibc*psicc + 1.61989128522966021968654881052571084747\
696581385886298146670403225018159854741`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00003931605841930202745837158384483367822170803918002174513501336546394043\
281`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00019458052996995235546796303998476952\
193938050032985233691665991657828081532`50.*asl^3*cf*nc^2*psibc*psicc - 
 14.3813413302214482681073357811362977814962598808523140703850517318507845924\
9933`50.*asl^2*cf*nl*psibc*psicc - 34.645391622287967314739108833709452902240\
51797996923563992068787784244750380819`50.*asl^3*ca*cf*nl*psibc*psicc - 
 146.7159918269545440048000007076900841450525082197183702081306`50.*asl^3*
  cf^2*nl*psibc*psicc - 0.004153199656429807638330435299257141908890406965654\
83724462123020861262597432`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.04110950195467140944896345985376963408919874683605142680139074538221585002\
656`50.*asl^3*cf*nc*nl*psibc*psicc + 2.17132612294522141584024568124255219275\
761229956058197957987664214555244722963`50.*asl^3*cf*nl^2*psibc*psicc + 
 55.5859833311327124190589828867329447602714551337992735190671097197821990586\
6106`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 103.206201202093711237395903906659\
33690337883195301627861401809339967418921237524`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 20.77413301234396176599594631032357130106024943497569388859254157\
031818802855499`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.01605272287001747616896590262758313157756813095389760972195165226480980485\
672`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.158894225366970396052987701978\
43981347595689968579960910865450463652913736217`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 10.10654242384231134891981507031508086550390093341804973073\
947449450585437430171`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 37.0851409024205005247050311253636539884856175324721299682915958164768008013\
5374`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 6.18987436963712111365801054549\
170796178277004255194458506623761389865436824778`50.*asl^3*cf^2*nl*psibc*
  psicc*Log[mu] - 0.002918676885457722939811982295924205741376023809799571388\
31316424166024919881`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.02888985915763098110054321854153451154108307267014538342947110138139350737\
14`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 3.0518154146620226224475962683158\
0045963936230995631791833605131788709757130563`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 32.43820805050272176674538413081978830582107639770222591336182180\
249087040714687`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 11.7957120183646260969983215021162866566622095991644457866248756201130474487\
8224`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 1.07233745621496600881802922746511696878747359992404052605585410033916928133\
529`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 95.2519182958097632503691821093\
8500953773639838523608186545256672908219204446189`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 67.7939653150710021640627592133196241216582526107186939997\
0475114066667676315803`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiav2mb475100mc150100qq9.m <==
256.1895594484099392381929522014019216526958170969309657853211`50.*asl*cf*
  psibc*psicc + 
 235.2409240989308292544946474504142650974844473359420249710112`50.*asl^2*ca*
  cf*psibc*psicc - (0.7335205153136184121142376561626396992936164521126819643\
5728074364097845604323`50.101831285033086 + 0.3677252055602776372521417654288\
521627636449689087740669467580141459522077451`49.80194241962122*I)*asl^3*ca*
  cf*psibc*psicc + 
 286.2997537055657432616503251562653182552983443644134490897155`50.*asl^3*
  ca^2*cf*psibc*psicc + 63.34163009506654675241908451736858377546980069080385\
230651156056945713749625115`50.*asl^2*cf^2*psibc*psicc + 
 (1.9560547075029824323046337497670391981163105389671519048372182052535443225\
3318`50.10183128503308 + 0.98060054816074036600571137447693910070305325042339\
751185814601151666153158356`49.801942419621206*I)*asl^3*cf^2*psibc*psicc + 
 2304.5065338592171027579107336248413046954213258895533902572868`50.*asl^3*ca*
  cf^2*psibc*psicc - 
 6449.9410274142131974714860853158316145756963871690207458647092`50.*asl^3*
  cf^3*psibc*psicc + 0.022569293641791709850788220519614431783807498196431887\
25408497600746853179344`50.*asl^2*cf*nb*psibc*psicc - 
 0.02658020444178903954614472252805064844414853899551806868927561724551724774\
38`50.*asl^3*ca*cf*nb*psibc*psicc + 0.970613490683016816674864211638659381751\
86956320395417321663007121776622322808`50.*asl^3*cf^2*nb*psibc*psicc + 
 1.98826609712795290490720460699468112641253728673635005878652464033388504`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.224523412520385134477591852394923064975969\
88633433309668422460496093311220983`50.*asl^2*cf*nc*psibc*psicc - 
 0.09294202902519823445331092855316828806633185859030252644426620345420494760\
414`50.*asl^3*ca*cf*nc*psibc*psicc + 4.30523255495588745044062372993957488853\
442056500937951228814450791145328017015`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00003955926102172120512008929788277889784476489569809384770568405290277494\
948`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00019677133946573057565991642303195404\
59767713638314747761590587477664503627`50.*asl^3*cf*nc^2*psibc*psicc - 
 45.4036099145706026963570097892123044221705117732024419101084022162877542923\
9474`50.*asl^2*cf*nl*psibc*psicc - 116.89468329507585656488472115541285325264\
176418296345989470580317114605202368202`50.*asl^3*ca*cf*nl*psibc*psicc - 
 505.811110271522727488274186044059389315618319306374135020578`50.*asl^3*cf^2*
  nl*psibc*psicc - 0.00799975929359184815592967997424401777278378597886609140\
052321118068084194887`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.07958305139922480808272307623819443513260507802456763247825257503403439887\
236`50.*asl^3*cf*nc*nl*psibc*psicc + 8.04672835892684040798960707821023461244\
10557101652681688710152739923118625182`50.*asl^3*cf*nl^2*psibc*psicc + 
 149.5040607674145433223010403721569282272261057278665260568829`50.*asl^2*ca*
  cf*psibc*psicc*Log[mu] + 
 311.3312348277409458098256155325596922815917964278022056119`50.*asl^3*ca^2*
  cf*psibc*psicc*Log[mu] + 73.92831257627347543236622903165127908289211598967\
573610787573341659666253716881`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.02634144073134665532066061590580667095104619367307650495942796042024351741\
072`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.262049413578186936514008963733\
48651521837869584869635901980864238102970706619`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 27.18255650316628060405473461311944149585929195052118655579\
689060042294592512187`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 113.727469082731815640509776796950165655669026286184306016184343842545208681\
9919`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 19.9308687275347565593934091332\
2813440884011450815045773055668804583874443739528`50.*asl^3*cf^2*nl*psibc*
  psicc*Log[mu] - 0.004789352860244846421938293801055758354735671576923046306\
51652566353102676011`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.04764534792330671572981981158790663913061430833612661170603718445186886977\
401`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 9.63494526949346549311097543786507644150373172944331718144004528751734734598\
1`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 87.24580437263212046383838515825290\
262733636707925990699706213405171190690929121`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 31.725747044593498350486685512091964591758678937912693387687131\
07759637208448393`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 2.88415882223577257731697141019017859925078899435569939887982518827222969907\
938`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 
 256.1895594484099392381929522014019216526958170969309657853211`50.*asl^3*ca*
  cf^2*psibc*psicc*Log[muf] - 
 182.3386491114149674204631971801444610376120362217889993816059`50.*asl^3*
  cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiav2mb475100mc150100qqf1.m <==
4.678406856252920731157650697615082572182173431280696964669852794104401493606\
44`50.*asl*cf*psibc*psicc + 
 2.27433135614977034219913769103557489694490367014622902471175524455230792125\
3`50.*asl^2*ca*cf*psibc*psicc - (0.049819042431964624045226234208225340652632\
60129366783955925662134034563951818`50.136222631482866 + 
   0.012994383074801880659363703091527321830773380798808888282075999092644494\
16103`49.55258292137584*I)*asl^3*ca*cf*psibc*psicc + 
 1.48084150472585914879022643909924554000782910706291358309020944888422759346\
866`50.*asl^3*ca^2*cf*psibc*psicc - 0.514399434566950577259257218244402958756\
94999592669803155985598418327590603884`50.*asl^2*cf^2*psibc*psicc + 
 (0.1328507798185723307872699578886009084070202701164475721580826108410505904\
5903`50.136222631482866 + 0.0346516881994716817583032082440728582153956821301\
5703541887149343607342250372`49.55258292137584*I)*asl^3*cf^2*psibc*psicc + 
 13.6362273518581880825268751710033254308304867743323853849480782422561948509\
0997`50.*asl^3*ca*cf^2*psibc*psicc - 24.4852329932132549889349800856182628647\
0209595653543852586526054299511681408958`50.*asl^3*cf^3*psibc*psicc + 
 0.00303268732855807609332620527299556332017227114806876849158388479666455957\
66`50.*asl^2*cf*nb*psibc*psicc - 0.003604742604172190974068990869926097181565\
42868695614143248388080376334850243`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.01089982924244320195420799488420636048541900221064582892858663042214838716\
88`50.*asl^3*cf^2*nb*psibc*psicc + 
 1.96588127441379331964578378947972368246520307941208316061546662444473769`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.028755801199218874058367629572509061069025\
82746247700314233616560519407690693`50.*asl^2*cf*nc*psibc*psicc - 
 0.01199360033714476834812047930162471928119222513976212298812107254332687617\
157`50.*asl^3*ca*cf*nc*psibc*psicc + 0.06066257835282658236790958030461498220\
581666622903165432152901076584162657703`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00003728079091832267338844105146596053392076444489120845056094929046479125\
726`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00017674736892619981267446188417922847\
171413182811431351720982757729737298292`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.33237652148897232186070741162814458694241469764130262194581395087674597950\
27`50.*asl^2*cf*nl*psibc*psicc - 0.741980937442954876347625438696098315702731\
27272880880349990920028107796441658`50.*asl^3*ca*cf*nl*psibc*psicc - 
 3.41099144835159933800182191976879765727784124937471830467076842869441575782\
785`50.*asl^3*cf^2*nl*psibc*psicc - 0.000430913383979242346939994399176312554\
82642756895941009357001715624832809766`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00408590080721619207827399518801859269372817475785109883336841701177453202\
719`50.*asl^3*cf*nc*nl*psibc*psicc + 0.02361362648258245113484500816587565280\
453378640946499210557667092211300032662`50.*asl^3*cf*nl^2*psibc*psicc + 
 2.73016911554811072538898904989329671707863597019478681623233930426741259666\
648`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 3.325985339108582445914235790440022\
45113321784754451902682685489367975633928735`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 0.600374226723378488820032404391091495368600543299323247792611393\
39642167329816`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00353955931407593308319444157430019923189623464361472605558011866233150501\
986`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.033561937958439260713120562197\
75815315474570147368829527948474940153935269998`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 0.496394384645111040979816190889690312196115630944506693860\
42532141020719366579`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 1.06806584017133220997535071452451129076366800294829901235658226045469606680\
369`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.009346479745652033988022268200\
56872926271315510352891329930026317346670269661`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.000643556238922896924217171195327308951253860844293586534401887\
28125370402261`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.00610217053789804740238555676322875511904467299521605365928321489868210528\
207`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.070532488483546022744321684079\
4384660692467545628888199904999784502225157829`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 1.593239670793135874065711927652536570988611524456901147135671309\
37206543969026`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 0.57935988028841304511480433732819511672313146343887314442341622470664591700\
626`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.05266908002621936773770948521165410152028467849444301312782732459842177375\
438`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 4.67840685625292073115765069761\
508257218217343128069696466985279410440149360644`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 3.32977810649041211505593858984924143604112557015684805298\
768989532390602304949`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiav2mb475100mc150100qqf10.m <==
1.479277488708125497952444961944884110761494125937323690799472583200664638341\
11`50.*asl*cf*psibc*psicc + 0.54736268197912469392587777520437192018435424652\
590131824550937735376365054473`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0130120112304868108839576350652048365155511797200317292787020928234688724\
8232`50.14827094317874 + 0.00132619375998661929519962925431916033385959877702\
630639835612860970137159051`49.15653349387148*I)*asl^3*ca*cf*psibc*psicc + 
 0.24549586161729742372332347102909361369432501504838078769713718861419861250\
033`50.*asl^3*ca^2*cf*psibc*psicc - 0.372742935456681504298864009210399361988\
31885660860903292095420291853392030577`50.*asl^2*cf^2*psibc*psicc + 
 (0.0346986966146314956905536935072128973748031459200846114098666043297802556\
7631`50.148270943178744 + 0.0035365166932976514538656780115177608902922634054\
0348372894666330472901151013`49.15653349387148*I)*asl^3*cf^2*psibc*psicc + 
 3.21618273604004736671580120893599412938758411114452006475769577018118882228\
44`50.*asl^3*ca*cf^2*psibc*psicc - 5.9061862059652856881571283326604007597965\
2028425002177007345248796085404958356`50.*asl^3*cf^3*psibc*psicc + 
 0.00169672509616786115535442949170136935316316695203508045691872036527837666\
34`50.*asl^2*cf*nb*psibc*psicc - 0.002045435461540889929497514171097339832752\
99327215532695749419834719076345627`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.00106181667530763933167261011056113180853119366982498543611393793359310987\
023`50.*asl^3*cf^2*nb*psibc*psicc + 
 1.94613659299311174395313044176143115878964150123950245817709566492087503`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.015467786714877899965594456900337727672033\
46506388077545805414925773102250741`50.*asl^2*cf*nc*psibc*psicc - 
 0.00667662399468778383798741179082032010652047104506456070858655359401770266\
465`50.*asl^3*ca*cf*nc*psibc*psicc + 0.00950930735442011308840059283271056862\
650424166796138665180888600251457401978`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00003548297341322343017715260163865476554662743990778078922701902554047588\
053`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00016173600131365202671007562142008423\
206242510706285870069683904200671768857`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.05991498862925802281003546168350995249485007586434999181331596100056455136\
908`50.*asl^2*cf*nl*psibc*psicc - 0.15992745458006221108618975324452026213413\
996375270373428516622362363477523924`50.*asl^3*ca*cf*nl*psibc*psicc - 
 0.84412738614706283127977399752062342239613425703496538187437411138419450357\
743`50.*asl^3*cf^2*nl*psibc*psicc - 0.000137444483026176025851369857519233170\
05054733988803537146952550772014601379`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00125297960959447018688223451375131928103686824582873612859042693115239796\
745`50.*asl^3*cf*nc*nl*psibc*psicc + 0.00242672919032868385731996508441782391\
733785246621889022580452408143938738947`50.*asl^3*cf*nl^2*psibc*psicc + 
 0.86325918995236638220672527261017618224163039957055624749911596750726505314\
637`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 0.851179867970219147558871223257154\
2478767939349009791630071113219842659369582`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 0.435041791657103847297481195846835612905943828520919849366097028\
27827182184661`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00198030936490336827556936081003057402946163205082769494696585727395656145\
743`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.018053014572002423748159860679\
95312842479067410458693268981976541503657258342`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 0.156956216354975705855768231383668396771205527194646590454\
38472136495728239024`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 0.24853381798079300932188097239596114705871108145428442538492436775578105689\
64`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] + 0.0416279710511758256745943376673\
2261758142721051712554395342620292620797399284`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.000360056248164248777376247420005558914447569463786853629817349\
75196092809013`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.00328236628581862249966542921453693244087103165537944231790658725565361837\
358`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.012714355474188155667064549972\
62516651224831840521812598752184454958228698725`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 0.503770546584889970435407938987149639619785750543116210672237262\
76421539921409`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 0.18318928966723271652196652326805441440719481837931498569594861746395650004\
348`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.01665357178793024695654241120618676494610861985266499870012186756458432355\
941`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 1.47927748870812549795244496194\
488411076149412593732369079947258320066463834111`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 1.05285109796319652107602016091490551776598075256712451486\
501128655001971192865`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiav2mb475100mc150100qqf2.m <==
3.963230480811272295831058516518804015567309860785174961407532285790528479955\
45`50.*asl*cf*psibc*psicc + 1.86017450788187223255192128667736293634485165620\
367138052847890081610595814631`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0425086390849492622028406581133332823778542864240398365384344551382395659\
4007`50.1379303549892 + 0.010383486444801336021727230685490309870974791157010\
23818665609708634868991962`49.52579635403327*I)*asl^3*ca*cf*psibc*psicc + 
 1.16069572329964436771849572087117709608860066171363841829582102780161465130\
936`50.*asl^3*ca^2*cf*psibc*psicc - 0.516286624421135289313100891515225170020\
69065225609294798882468013935800509426`50.*asl^2*cf^2*psibc*psicc + 
 (0.1133563708931980325409084216355554196742780971307728974358491026276418162\
9658`50.1379303549892 + 
   0.027689297186136896057939281827974159655932776418693968497743245485135876\
971`49.52579635403327*I)*asl^3*cf^2*psibc*psicc + 
 11.0448842265200600994253146553981628107024336818334219086639299201093545279\
58`50.*asl^3*ca*cf^2*psibc*psicc - 19.820940359420320005043757359270852942472\
81909043068375833159154753243604197038`50.*asl^3*cf^3*psibc*psicc + 
 0.00278970827213168257614248128367164582744789404417319521863345629991335933\
574`50.*asl^2*cf*nb*psibc*psicc - 0.00332027816367159346634638174382717973329\
404022089499777105848611848236216295`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.00854281639265398333471676392289533661208836174463370255900721698495617038\
073`50.*asl^3*cf^2*nb*psibc*psicc + 
 1.96366885077217810231550270649823635962760973354536793603263615595923591`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.026332116303107334507466968334610294448077\
76597562872570647948900961989472786`50.*asl^2*cf*nc*psibc*psicc - 
 0.01101353286205330219822175232140225895621910424972205671081757508969018069\
672`50.*asl^3*ca*cf*nc*psibc*psicc + 0.04870941270716416131072538858968187080\
113047488325756020485394515577630578751`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00003707022492341906295044960261089901028041431694490914828626197058509629\
376`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00017495332465712069612440090520438932\
788704645983787802160468159414111792485`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.26412641780573313464919532749197615151429893431666506494030137111000316642\
115`50.*asl^2*cf*nl*psibc*psicc - 0.59614764931013187733734504589243943069154\
853182901564133005913262791620403415`50.*asl^3*ca*cf*nl*psibc*psicc - 
 2.78157261922526044917509537478515917505085263539732860885674724183364411109\
368`50.*asl^3*cf^2*nl*psibc*psicc - 0.000371835882979146136689413001624409083\
82276442310159713380894271717695425563`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00350976688641130783836836039227633076834034388720817067419215919134353947\
977`50.*asl^3*cf*nc*nl*psibc*psicc + 0.01760250001120507149483023258976059376\
424300020945363815346596317769783000802`50.*asl^3*cf*nl^2*psibc*psicc + 
 2.31281497932313778313502512889775203935586535184566171098615904158198749084\
478`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 2.739952636346032957209067811217840\
73714048385388442543088234402173538693958698`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 0.602576834411585202913911880518069384147230050019768416313692323\
89419039659874`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00325596964949012245327537085212940748772781017867607672946784418407900083\
39`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.0307331674592082595810460244032\
2523957627784588871766755220802891812648380518`50.*asl^3*ca*cf*nc*psibc*psicc*
  Log[mu] - 0.420511814422388687842731841617773098064702791244665765633847098\
46945227106265`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 0.87032914195478329742255731095526472505376947059018951141355779503313249244\
832`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] + 0.009169623597672651015564435327\
30224312787901344759153772526972657615816308276`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.000591994481725476809686431064023528634132329123395650369420429\
82251687097385`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.00558784862894695628746291352785913446841415379794866718426996582489027358\
197`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.056049366659916837290659110400\
81718536018170471997499902678545267658483155355`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 1.349685100192942632358084966310439448085077830364036577282438499\
51291605827816`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 0.49079458188834277540293998774925070839457375649601330080963014491221419272\
035`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.04461768926257661594572181706811370076314306877236484553104849611189592265\
501`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 3.96323048081127229583105851651\
880401556730986078517496140753228579052847995545`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 2.82076324087607620201949204815698344467977333824950185919\
912097887331213680029`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiav2mb475100mc150100qqf3.m <==
3.400337120245836862619095651338448491854464645364774227862679434225044938705\
01`50.*asl*cf*psibc*psicc + 1.54341291469088670083076285616213332267740710509\
140524206528447233515900711655`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0364403690748997407293608822899887953097732699077935995006820388250543466\
5074`50.13952031895002 + 0.00830457512424718421936258759718673770653703177647\
387177618912644219708194045`49.497254970144915*I)*asl^3*ca*cf*psibc*psicc + 
 0.92359038885836028693363241919138013426248318849335073657815943392433354156\
318`50.*asl^3*ca^2*cf*psibc*psicc - 0.507243264489764455855102323671037674227\
04021013279308340552112136973532735271`50.*asl^2*cf^2*psibc*psicc + 
 (0.0971743175330659752782956861066367874927287197541162653351537908107938665\
9949`50.13952031895001 + 0.02214553366465915791830023359249796721743208473726\
36580698413496590364377335`49.4972549701449*I)*asl^3*cf^2*psibc*psicc + 
 9.09714787246063955859347848057979099467029247208908585609121036174498816878\
282`50.*asl^3*ca*cf^2*psibc*psicc - 16.33796664786105328269079549365193318428\
496422824873937317129953438208073076359`50.*asl^3*cf^3*psibc*psicc + 
 0.00258256248773524310237340857820252470439459029898843709906938194774284524\
871`50.*asl^2*cf*nb*psibc*psicc - 0.00307802205472507431673328870900279510633\
182337483792705220149665073009639023`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.00673080211729689176473745701368898908057784425865144563786826735292597709\
001`50.*asl^3*cf^2*nb*psibc*psicc + 
 1.96146110435516118340838344333289297400838708355015843132587004093602441`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.024267554159203553398201124620967731157544\
33990753941791052053989532525941768`50.*asl^2*cf*nc*psibc*psicc - 
 0.01018183781445578046364514928540911781807771936682655484636467143429311958\
904`50.*asl^3*ca*cf*nc*psibc*psicc + 0.03942943367864451481174531506897833345\
790997581175943047321616141449765621724`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00003686250675998348840496636420295010553184035121830678635877265671510709\
066`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00017319288177735167883210530739033184\
844796635491813277430033331201947557191`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.21279604858252962460770131672148081790824686470434226482321113801413685760\
288`50.*asl^2*cf*nl*psibc*psicc - 0.48673025478727145817372106814439970738864\
355856475864158203162164782833507147`50.*asl^3*ca*cf*nl*psibc*psicc - 
 2.30560727780654305118790886780497541651293660740701671109999077919562131011\
035`50.*asl^3*cf^2*nl*psibc*psicc - 0.000323238004452802874183072766454570792\
88971027878396460338121645344888431734`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00303736920853759320592348358066770934139308845153256066915559179521089236\
62`50.*asl^3*cf*nc*nl*psibc*psicc + 0.013316961433831157376452426396786906953\
42281972561456878237102595407577586016`50.*asl^3*cf*nl^2*psibc*psicc + 
 1.98432835650861325524938202621839665616208278111483740970400330096102861852\
242`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 2.289451917995017892888439058648397\
54069859663089469416191118031412949094494823`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 0.592022001219848291853467266788643522467692441626215561859486272\
37268085575535`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00301420229562295258802887080454965094648545479678213293766752086876737130\
469`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.028323542142041883031076749249\
91148069925839037755546668451407883586788775469`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 0.360786973910656955499887641130617573847651414748152256309\
81878199291429427684`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 0.71943695057629163066212662541158038525489756255125871397509770469319861964\
86`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] + 0.0215088184065826324519023720078\
2569264738859396043855758233629412661611525047`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.000548036781022355016005249237190845626633719053960387792845335\
89990988537541`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.00514973493491670600565031804543845103622879825046463046153924834603802756\
332`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.045156724003110263380044482786\
02261418448490870203724120363736452948694949332`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 1.157990777737795988232899206267027631550579316284852975410201429\
09819565296571`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 0.42108755554101672299378152955164641147293793319449199104452143011177679046\
646`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.03828068686736515663579832086833149195208526665404472646052985614549575932\
996`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 3.40033712024583686261909565133\
844849185446464536477422786267943422504493870501`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 2.42013327304963695635476434491261840660255097026095531044\
413104265243865104098`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiav2mb475100mc150100qqf4.m <==
2.949372334271329588385687618594488773654605641761348590245274583768777120939\
42`50.*asl*cf*psibc*psicc + 1.29643037741993859670423242980831110667003852762\
929183707016936602673543357664`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0313490095215239213554403647785945404256236788104845850086296857799295732\
181`50.14100947369909 + 0.006631393505579888775928875950614463158775112967500\
57933954633953775410786903`49.46639044956545*I)*asl^3*ca*cf*psibc*psicc + 
 0.74439264810689903397257910012991453172431623620675719040312300796562696455\
713`50.*asl^3*ca^2*cf*psibc*psicc - 0.491996842995070423520339432276705467040\
29403090630045423495241841099567874826`50.*asl^2*cf^2*psibc*psicc + 
 (0.0835973587240637902811743060762521078016631434946255600230629318372132132\
9148`50.14100947369909 + 0.01768371601487970340247700253497190175673363458000\
154490545379978567672958728`49.46639044956545*I)*asl^3*cf^2*psibc*psicc + 
 7.60163423867723449799940898632982240420703850075375467406267710116867546000\
592`50.*asl^3*ca*cf^2*psibc*psicc - 13.67604492029249774583743100627051673330\
230463183883775592105923858008872281077`50.*asl^3*cf^3*psibc*psicc + 
 0.00240386800812299318252526487097833691901681730392515964295108648783608020\
021`50.*asl^2*cf*nb*psibc*psicc - 0.00286925300227228853412047230448440806656\
00271535895535418314213570450455172`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.00531453459240964266742107084644917911282370210492213738866560533405558023\
267`50.*asl^3*cf^2*nb*psibc*psicc + 
 1.95925802020003695647403187721155949666734504223120199793389386668436281`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.022488095232498460820961904683085503843465\
86999650464338969459481827255048547`50.*asl^2*cf*nc*psibc*psicc - 
 0.00946756688603360037371734528573230278481130209154193871121554344981864492\
457`50.*asl^3*ca*cf*nc*psibc*psicc + 0.03210654832535926539832587264398686338\
429079397083306837804432870084141768888`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00003665757087694517749531287760431336776908577211562925169608561309025867\
515`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00017146510167929053585050713910349456\
057799187590468377776821185488426699607`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.17344289963387634924015592117397076053512924601856476554210727735947012060\
903`50.*asl^2*cf*nl*psibc*psicc - 0.40292865385118622600439153388551614340741\
56960900166021652637766819861127604`50.*asl^3*ca*cf*nl*psibc*psicc - 
 1.93805354343598716306865328018839675300858174524863199654275791421410446876\
055`50.*asl^3*cf^2*nl*psibc*psicc - 0.000282727163892632106500532544294709288\
67540330180640666864994401227025531758`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00264490203494833736711597733657034206183655962673794239373465130044517426\
279`50.*asl^3*cf*nc*nl*psibc*psicc + 0.01019960724654964821589576007238742410\
651241850230154935445965999343469682088`50.*asl^3*cf*nl^2*psibc*psicc + 
 1.72115968206513454984321225722702720886397458195797636326975651492850994893\
257`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 1.936458907439390337622596730849984\
88787878662682547161372836197797923181828381`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 0.574227350020665715884607282621998599069730070164812962217628655\
35349612735371`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00280564149091044701450140750501670023573543107106942218763344401813690547\
849`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.026246671124471712506100706138\
90159757241725799315537129606105333796426504745`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 0.312938124011842645426038592223095856157086287628722975139\
95572998700180889677`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 0.60205668923724084754831474470373092070073456272238627298855116553862815750\
813`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] + 0.029696498753446177852782813915\
34537999935113140601952842176608101983342115302`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.000510116634710990366272983182730309133770078376558076746739923\
46514051075035`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.00477212202263122045565467384343665410407586508966461300726000189339225617\
848`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.036805726427897206307931977077\
72409878952575873058525305841597249422581522252`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 1.004413927920850914363848859325242022179174960388613563661412761\
35513562350237`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 0.36524142833485487795049049430008800806515453105040493221244244825025799821\
895`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.03320376621225953435913549948182618255137768464094590293245207129100884813\
648`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 2.94937233427132958838568761859\
448877365460564176134859024527458376877712093942`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 2.09916660271204764570704006774098414316910465542961050329\
723676375436430287661`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiav2mb475100mc150100qqf5.m <==
2.582514389368820051674498719792845293349057042395797706743854322966131854626\
22`50.*asl*cf*psibc*psicc + 1.10063038616183274578348682547134239218801321528\
541870781191468341883505046748`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0270380094930657745585743654653614716666090191407648304401923999329051428\
5803`50.14241081038609 + 0.00527250491302704513656383899903033868693401667870\
99591249621238205645363478`49.4324530872924*I)*asl^3*ca*cf*psibc*psicc + 
 0.60657815914826858736965922901007320431375649264144616784898335157373237955\
319`50.*asl^3*ca^2*cf*psibc*psicc - 0.473407590373684358559679309091598529061\
81127967517984140269848833367500931678`50.*asl^2*cf^2*psibc*psicc + 
 (0.0721013586481753988228649745742972577776240510420395478405129638324962722\
1697`50.14241081038609 + 0.01406001310140545369750357066408090316515737780989\
32243332252370343870693372`49.43245308729239*I)*asl^3*cf^2*psibc*psicc + 
 6.43202567222994648829520418940276492407351347400807814449795551736067501087\
266`50.*asl^3*ca*cf^2*psibc*psicc - 11.60066108883249460685724213633074434169\
335713278959394518017553089941214493042`50.*asl^3*cf^3*psibc*psicc + 
 0.00224814023917680762494842825523382443527766633009243374742730898953857553\
695`50.*asl^2*cf*nb*psibc*psicc - 0.00268749346720854847016523382568876906780\
107736295258660829446470992588130501`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.00419188534624190679114773706636016466415034762937122201542240319294093504\
915`50.*asl^3*cf^2*nb*psibc*psicc + 
 1.95705958340902431919245169797148566954103849110408421219671266139991651`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.020938746242514757649332017514709722750735\
97219496722775898032542217970919682`50.*asl^2*cf*nc*psibc*psicc - 
 0.00884776444165534347401990001612267531299275967407736839577533515129160092\
606`50.*asl^3*ca*cf*nc*psibc*psicc + 0.02624714083787308215460696596254792870\
05697011789504168884314830247032320372`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00003645535388262797126582184378799266965079919233343330547886774606416226\
822`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00016976908086679846993767254589192557\
978992957366839520577330759323955454616`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.14276996895003040432463872723630439849276665215267565907005607439197731428\
577`50.*asl^2*cf*nl*psibc*psicc - 0.33759549634571238663950893826189543610708\
471633978146437541008026127113831068`50.*asl^3*ca*cf*nl*psibc*psicc - 
 1.64903320979206608563838999193327024003038302539080181159239255510964165077\
41`50.*asl^3*cf^2*nl*psibc*psicc - 0.0002485693117249447225923133614390665983\
3911713826011676789857880308733519758`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00231512681067928419815384577229361784505027673370984973899534166539643066\
555`50.*asl^3*cf*nc*nl*psibc*psicc + 0.00789279785541656613731189706116364168\
270049436171118678225838147567685909357`50.*asl^3*cf*nl^2*psibc*psicc + 
 1.50707307913798309021528927327943226951204522636597117442544170963297167170\
864`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 1.655275458312822219809361377009604\
94312345937397286529277906735797684236765515`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 0.552531159438096903236225031340902654159383988672363281281662727\
43353128457397`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00262388596674442176843904168043576055101138002620001900278362302539001969\
909`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.024438369755382539343739719719\
0340780327254717156357865506450863086540321599`50.*asl^3*ca*cf*nc*psibc*psicc*
  Log[mu] - 0.274013287115996925493688958778078594456735495702903849895534856\
29690394031073`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 0.50921945083862806393192858808488755369206959874135066805508768076684361776\
348`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] + 0.035044357130872207544638539312\
35021973826124667624226935578950020863153066758`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.000477070175771713048807098487351956463820250913854548900036699\
05016434012956`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.00444333995552409806249813085800619600595008576647923404534245724075587230\
923`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.030296728377965004110574644556\
48146507834568801346050072728334219637267343711`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 0.879479810533621639810631936967275755908537433662964174146115193\
72315398441736`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 0.31981084019404423265841161344264572942128633951380515424535333270792421396\
577`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.02907371274491311205985560122205870267466239450125501402073983642749449023\
588`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 2.58251438936882005167449871979\
284529334905704239579770674385432296613185462622`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 1.83806157472676819144512988883389442345296886564116908781\
315925013242824533264`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiav2mb475100mc150100qqf6.m <==
2.280077958779013343166544608414043446535206631336160250848354743726922621839\
52`50.*asl*cf*psibc*psicc + 0.94314445766137269328775857059876965861496220069\
447663110969313494160872892841`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0233587663537996701504148898171500456414715410405867447841418718509241636\
7131`50.143733613871255 + 0.0041603649436357155043005955212449797818809909757\
4596817090053879548416322366`49.39441513944988*I)*asl^3*ca*cf*psibc*psicc + 
 0.49897184156242210611367125285819397023895169713103381869052821369369598329\
18`50.*asl^3*ca^2*cf*psibc*psicc - 0.4532270559447084414315954879452622108529\
4693165712821632004940474906055755571`50.*asl^2*cf^2*psibc*psicc + 
 (0.0622900436101324537344397061790667883772574427748979860910167729528449017\
3813`50.143733613871255 + 0.0110943065163619080114682547233199460850159759353\
2258178906802856985925200406`49.39441513944989*I)*asl^3*cf^2*psibc*psicc + 
 5.50250202439702816432229463176898621303304940593678965750604729055271535001\
651`50.*asl^3*ca*cf^2*psibc*psicc - 9.954338730850292684585037693971631631754\
57806836748713530102961725429256889096`50.*asl^3*cf^3*psibc*psicc + 
 0.00211121916801851468001015439930790805208984959582101598680955807187742978\
099`50.*asl^2*cf*nb*psibc*psicc - 0.00252783227691929414956115636261556673419\
900610151988037225685442951316989083`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.00329116266913802843782687860658202305169466409425326325116055485505864977\
717`50.*asl^3*cf^2*nb*psibc*psicc + 
 1.95486577914890872893449029994663637674256404702528049387949107923781738`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.019577796341666907352842859575923711055245\
93759034307135988425435647809003991`50.*asl^2*cf*nc*psibc*psicc - 
 0.00830505168300065411441078875481275410893903539849355398115210017638296801\
888`50.*asl^3*ca*cf*nc*psibc*psicc + 0.02150226200568221402594066941099092611\
155835748425867454316144445000109885422`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00003625579445206676103180865425155499145239018166961900195611540913216281\
428`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00016810394930576795716640360496823141\
504182828927761934168506917134867817525`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.11851714377013348908735162633496068083455949402968130334462334107614355169\
292`50.*asl^2*cf*nl*psibc*psicc - 0.28586513852324334849496743174344253796348\
462535654369924224870035107123702087`50.*asl^3*ca*cf*nl*psibc*psicc - 
 1.41815043828723932436907153529150854565753620025224577738236225343856440229\
08`50.*asl^3*cf^2*nl*psibc*psicc - 0.0002194799214675124028214374898044883533\
1170889297939002094145356367123727238`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00203528523644889614268388056855108918137008967347600758437389106104865668\
11`50.*asl^3*cf*nc*nl*psibc*psicc + 0.006160453116678660566118315467159007487\
52448485843401575776867438352995611823`50.*asl^3*cf*nl^2*psibc*psicc + 
 1.33058081850671540870684443193446892334661895450219407312996527502960308462\
15`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 1.4280566981399879182660615075672933\
7314457927029644426992460926337056433873446`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 0.528977726174973794643804487099670018319326795258751193249215966\
59541210957856`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00246408042129703902190192409501860684470142924944905722060652748062953173\
119`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.022849955792566564443175466182\
64603675192039106804602234659481260712850033197`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 0.241923785183039165219426260351721622426657991727671649659\
99368636901874265851`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 0.43472554030292949454685099605605674619143938365606148822084344924864435819\
341`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] + 0.038422719000376015278617998914\
87663531607988108049047628608400275918433821439`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.000448014622054007094891258926367019426309350772627101322150698\
48318952298199`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.00415453741683028444421372112411746122762188928509927677643620687583838309\
096`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.025150119029532764372285410147\
7874271117220092944206100567026497936806192669`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 0.776484552978213959272324538610296392197724876105908747043406125\
71887543052786`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 0.28235801926480507609902710494919868807189995494760318075167978046694836834\
319`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.02566891084225500691809337317719988073380908681341847097614653892744433787\
358`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 2.28007795877901334316654460841\
404344653520663133616025084835474372692262183952`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 1.62280748586164976344306868262855518901399106640965645587\
046901626857506071725`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiav2mb475100mc150100qqf7.m <==
2.027817209195124327501812225350188080608590135453981758283528727830487723289\
72`50.*asl*cf*psibc*psicc + 0.81485454173761400880882240840388304512688627017\
972114467378711244786542209732`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0201969668150898515326135913417414377641685734098445418226133924455778772\
9173`50.14498330645359 + 0.00324421540608866907309390169667885658223664730500\
198358285673287865077834125`49.350806836886775*I)*asl^3*ca*cf*psibc*psicc + 
 0.41382880183072337901968597271910323157581080315009198916928065773599587760\
622`50.*asl^3*ca^2*cf*psibc*psicc - 0.432532606696726539391146634297897424316\
16838930154023726784655121673616369286`50.*asl^2*cf^2*psibc*psicc + 
 (0.0538585781735729374203029102446438340377828624262521115269842372252757713\
2387`50.14498330645359 + 
   0.008651241082903117528250404524476950885964392813338622887613096351677265\
19`49.35080683688678*I)*asl^3*cf^2*psibc*psicc + 
 4.75327220445084253119479601113717031265489292358818359229258523981094648928\
573`50.*asl^3*ca*cf^2*psibc*psicc - 8.628441232191406577542128416797244058701\
37389430139902015685382494541793701939`50.*asl^3*cf^3*psibc*psicc + 
 0.00198989225803045930685460420964880777420254596882930757593369954647614234\
683`50.*asl^2*cf*nb*psibc*psicc - 0.00238647858204543084403192695521269387105\
652200759411538925855197086677903402`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.00256091295498014072005487002618594091606719092872364899761054396727778426\
217`50.*asl^3*cf^2*nb*psibc*psicc + 
 1.95267659265068666000234092069721040491690831138736163338346676143661917`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.018373035598008488553129928620070660006083\
80133846161309184803306015360018131`50.*asl^2*cf*nc*psibc*psicc - 
 0.00782603582082002465437727035939931300756658280063088896468718251439800076\
41`50.*asl^3*ca*cf*nc*psibc*psicc + 0.017619775165906597209627664000199694967\
98640909808177462836279931683814441545`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00003605883323922135994273795822354687799772285454768470718953295747665834\
831`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00016646886886795574703785652073650353\
922576320661587581740700737840960829983`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.09909797016581392537703616603600874217949740115772617557833570948032344464\
966`50.*asl^2*cf*nl*psibc*psicc - 0.24434281926530210086667628099329404913494\
334500666980852530550445450119301881`50.*asl^3*ca*cf*nl*psibc*psicc - 
 1.23113115828269323727567939154499048715232193309694081212452273912068887659\
396`50.*asl^3*cf^2*nl*psibc*psicc - 0.000194489210097744834450670028968771506\
42188560539538657080171923985568740693`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00179575409981806181272861551673509598708442581394711935270480555822449763\
435`50.*asl^3*cf*nc*nl*psibc*psicc + 0.00484284660691011506516809810051152697\
553520882262333485386954451112169403605`50.*asl^3*cf*nl^2*psibc*psicc + 
 1.18336948594412544897402705427487088742564450906037890585924458199559119840\
964`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 1.242115796716863095925532858567988\
69192253193021910003525716559986095415150799`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 0.504824484297515505102990445932687923418252272583814603323126861\
53082186912777`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00232247538662949964324041951597303622429645934206294541614073374100004262\
909`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.021443835856860326686789396301\
34523922100404065379254836392976813260310101666`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 0.215158088353477354358914009868158343168299001647341619247\
13537854465294516543`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 0.37418702077696792467073983912980231498693738105237508524876176676448382601\
24`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] + 0.0404210599107875309462353172063\
108450948703020645882085121147221934445175204`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.000422268252114454480589167184722370222599356244011444625552437\
90485487427694`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.00389887924670187757941625387297186167654618920978046329322034747047127109\
597`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.021029242403016609445854321304\
34054550799880102977771919483383502916111819749`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 0.690576711704449985307924047617280228746915938558749784825506503\
35003522162202`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 0.25111880425616363102106329004264735590796943220318173993449272742962417607\
92`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 0.02282898220510578463827848091\
296794144617903929119833999442624576568772623447`50.*asl^3*cf*nl^2*psibc*
  psicc*Log[mu]^2 - 2.0278172091951243275018122253501880806085901354539817582\
8352872783048772328972`50.*asl^3*ca*cf^2*psibc*psicc*Log[muf] - 
 1.44326510169114315469395648785590719657182055240711395009566351322121912892\
274`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiav2mb475100mc150100qqf8.m <==
1.815216980753168180388289121584829224148725024493893521248690177626128185544\
33`50.*asl*cf*psibc*psicc + 0.70916444592790236119475249343250178153227818576\
910199822437382573714344795874`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0174633346671014545658687549984548888897529720364106693516789476438346080\
798`50.1461607930424 + 0.0024853364255352282315607292234922500551773123538014\
6503644738015053259020673`49.29941880111114*I)*asl^3*ca*cf*psibc*psicc + 
 0.34566487367012396971095728440274122038570204694300928459568626843925984501\
394`50.*asl^3*ca^2*cf*psibc*psicc - 0.411983766096678262829905141693477144863\
44597848023286499511123436263126527857`50.*asl^2*cf^2*psibc*psicc + 
 (0.0465688924456038788423166799958797037060079254304284516045129158523786989\
4505`50.1461607930424 + 0.006627563801427275284161944595979333480472832943470\
57343052246584126278796938`49.29941880111114*I)*asl^3*cf^2*psibc*psicc + 
 4.14175022315752527191169344367404856969844553884198008641849808392970835396\
914`50.*asl^3*ca*cf^2*psibc*psicc - 7.546233086162233500136881895622214572173\
53847038149750190701540749652971767647`50.*asl^3*cf^3*psibc*psicc + 
 0.00188163923639467279188860843998810552977721918868045343459185172296429837\
486`50.*asl^2*cf*nb*psibc*psicc - 0.00226045995349221721237141310317277588114\
627215658874034674490516621800983744`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.00196348399809464062663517168181215863103411382672407867246534547895650984\
03`50.*asl^3*cf^2*nb*psibc*psicc + 
 1.95049200920921244352633940911225430263457767110366730687583391154635478`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.017299195788654717454625716246859601304881\
00474536894953128920285923302613567`50.*asl^2*cf*nc*psibc*psicc - 
 0.00740023349620673489467159856637981022842737293928405261839586835922859738\
538`50.*asl^3*ca*cf*nc*psibc*psicc + 0.01441397351039110564246164955425263278\
827847382863984078080488463016025191418`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00003586441279378097780482481425968800114018619857712008039224588393727906\
199`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00016486303186192072866708850962586486\
616039903717640335088804831278017194394`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.08337548548900503010268034709051848002394290505108637113477236563290602606\
504`50.*asl^2*cf*nl*psibc*psicc - 0.21060837248117424899561808368284319464023\
474046899503345519830638777417251985`50.*asl^3*ca*cf*nl*psibc*psicc - 
 1.07776487777387546869408437985622852898178303694499387712710511145160604899\
492`50.*asl^3*cf^2*nl*psibc*psicc - 0.000172852707431673504188823540280849818\
58016939924516610889706959320343547555`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00158915310152066619361976512187130014137770180366594613642094546767545115\
268`50.*asl^3*cf*nc*nl*psibc*psicc + 0.00382955407217653399836933213680987153\
561307152829164441065019588288157729423`50.*asl^3*cf*nl^2*psibc*psicc + 
 1.05930276932777936011561348878910406128644827715898126932117824075722292076\
352`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 1.088244770084213126662594958270242\
52929614167326683271666886668780986912088302`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 0.480841187551278018129984670240267647849856315136977137427567927\
43334634918219`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00219612936097772464955456352582099015144661361342652522813319923255743134\
699`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.020190518489378578063815738629\
31726811686028365541236110362272745481804748983`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 0.192600503514141701839202452507109829324808777665269321694\
75968013767689468423`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 0.32443322624051284197560918240255938608582744787902311695707225758209738060\
874`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] + 0.041445687199473315284344036274\
45582515411776075971994959174470822746619822401`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.000399296247450495390828102459240180027535747929713913677953897\
73451376996194`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.00367100336170519601160286156896677602124732430098406564562841509328628308\
501`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.017692827531015654568814917202\
90563717331192118418066657752130489685921374864`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 0.618175330554649472161559372897414823227621097898598122191554266\
48550775298504`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 0.22479102929259980805874886287178720844640767196312658989061252609674491068\
173`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.02043554811750907345988626026107156440421887926937514453513690083305489596\
883`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 1.81521698075316818038828912158\
482922414872502449389352124869017762612818554433`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 1.29195043243472156625502497746930911980078589076645381552\
340108908910296725808`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiav2mb475100mc150100qqf9.m <==
1.634378983711747716357935623777686829843469727011420486233662810462729446239\
93`50.*asl*cf*psibc*psicc + 0.62121390839743665083285555268226030542969546007\
158398639516357308467441612889`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0150872119645134188199407658646271715113846197130357597631693111583331745\
8051`50.14726110378185 + 0.00185379845820899977770716694683529592885900742700\
35188298131506832178861651`49.23671462849543*I)*asl^3*ca*cf*psibc*psicc + 
 0.29052223542302842594553790066613934633271594170548155236844823909140508618\
911`50.*asl^3*ca^2*cf*psibc*psicc - 0.391977280900794085387398465782226553760\
11822342685790050425902706264335260259`50.*asl^2*cf^2*psibc*psicc + 
 (0.0402325652387024501865087089723391240303589859014286927018364312152162765\
0521`50.14726110378185 + 0.00494346255522399940721911185822745581029068647200\
938354616618962634854456779`49.23671462849544*I)*asl^3*cf^2*psibc*psicc + 
 3.63700641735042357130235084289101012002054272315212019122587793622119525739\
086`50.*asl^3*ca*cf^2*psibc*psicc - 6.652369558051253629164443942782239999122\
42690968193875447895944871202433936407`50.*asl^3*cf^3*psibc*psicc + 
 0.00178445515765836784807082800900643715734172708621886580934003823292340023\
918`50.*asl^2*cf*nb*psibc*psicc - 0.00214741306608691321071951899882813974996\
779700769746078759194045665632561055`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.00147084698509890551504740477179812375545736338610023403251245360467915883\
654`50.*asl^3*cf^2*nb*psibc*psicc + 
 1.94831201418284747116822153674629996453311444885860287775409892289180887`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.016336176127414402172847045394052426121615\
25759212937862400124775478773361913`50.*asl^2*cf*nc*psibc*psicc - 
 0.00701932458890318304009682578678149186130802156240381911957981906114897460\
161`50.*asl^3*ca*cf*nc*psibc*psicc + 0.01174574587990158146362373604919225029\
50064690633505221605041626572647823651`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00003567247748227466036095170820036021262475657167318179484159285351545497\
65`50.*asl^3*cf*nb*nc*psibc*psicc + 0.000163285659645371258747189404181169250\
78922898453098031652876744932083715626`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.07051975915138005823964563865794754762088980456625338227290715023076207022\
173`50.*asl^2*cf*nl*psibc*psicc - 0.18290318855552968230098682388652948134966\
647535634823724102807118466757206022`50.*asl^3*ca*cf*nl*psibc*psicc - 
 0.95060524958423643646213918461124807589277019279165283193897912765911752097\
241`50.*asl^3*cf^2*nl*psibc*psicc - 0.000153990413715084915553274049872427444\
00781786076094799688726654387392693808`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00140973815429698201392936893563821329094589858788476213134241098717206297\
843`50.*asl^3*cf*nc*nl*psibc*psicc + 0.00304276821981316933025499327621836211\
629050855532485499582164726755372221819`50.*asl^3*cf*nl^2*psibc*psicc + 
 0.95377147852518745293346007647927487411340644571156772841972268206222250525\
777`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 0.959637323047444788100567556221411\
5896056090526082139404861296548076499557243`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 0.457490893457266204482621230439246419143189924265535746444876745\
27418506850133`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00208270229982581546420870106443705443422765314219059070606755033277180295\
254`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.019066543333917334241117394331\
71294312581893596716624498919248284152719969804`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 0.173412996095488627806083650268959068020619353765739586985\
40412401131318277414`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 0.28313069166462371338497939735896175275074786565355070551379849019655043679\
045`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] + 0.041780859159316832614531996808\
29069275802244042345567363519629875160609507366`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.000378673145422875538947036557170373533495936934943743772171591\
76553403107744`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.00346664424253042440747588987849326238651253381221204456462938315989216982\
517`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.014964757672789411314699154577\
9898581305487025688768070997476022938500069691`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 0.556590633086946639139921717317805266381051449178183320851716423\
35688371100181`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 0.20239659384979877786906244266102009686583689061024848031232462054636513610\
407`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.01839969034998170707900567660554728153325789914638622548254948991293273722\
64`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 1.634378983711747716357935623777\
68682984346972701142048623366281046272944623993`50.*asl^3*ca*cf^2*psibc*psicc*
  Log[muf] - 1.16324200200710790798915471463003897302725885370492834073537227\
763333997120383`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiav2mb475100mc200100qq0.m <==
6.746019073205905251424704608840302291684073956238176691090385711103546776600\
47`50.*asl*cf*psibc*psicc + 3.36552300543864514702137346137754784547667082073\
497719270331603133471314622334`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0605594011711682818196356881136488207510397833506348328514533522431920548\
5855`50.1208682656684 + 0.023162467330104488147782731699116760097660860902055\
26754489008128707319271302`49.703471513353655*I)*asl^3*ca*cf*psibc*psicc + 
 2.38500022745321070698663836152398604451694773625224950614547380663780041824\
527`50.*asl^3*ca^2*cf*psibc*psicc + 0.161010591312012657055812944514866816494\
26047163019507046425986195306378920098`50.*asl^2*cf^2*psibc*psicc + 
 (0.1614917364564487515190285016363968553361060889350262209371389332622814060\
3426`50.120868265668406 + 0.0617665795469453017274206178643113602604289624054\
8071345303926421389711820155`49.703471513353655*I)*asl^3*cf^2*psibc*psicc + 
 30.8912886776514420124636764673188104835684073567087055452548645681041833413\
322`50.*asl^3*ca*cf^2*psibc*psicc - 54.84799234734636344309965045885819562934\
293122910809049672421334169488325965377`50.*asl^3*cf^3*psibc*psicc + 
 0.00353550149039398448044319622530036255820625668897205405556187562625672355\
317`50.*asl^2*cf*nb*psibc*psicc - 0.00449350837673187504359186566671554754758\
752262284698989472604545021838336784`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.02553175767108813214902897159602479158268048649899248309558672608226600426\
915`50.*asl^3*cf^2*nb*psibc*psicc + 
 1.85291068005205467879636652835222330722342479938908003094104120398868425`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.019470506927766301628107475936234223753996\
07830427470308203082535787523619355`50.*asl^2*cf*nc*psibc*psicc - 
 0.01354792045908305830612202473698575007095401892060274293990812775198337382\
758`50.*asl^3*ca*cf*nc*psibc*psicc + 0.08838406650641536641694560139853623533\
853877902178289965049057582480104482513`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00002040848254795411618865088611121652776918151534547731497757887882694350\
931`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00005619620044211286991493462201212856\
918181191290982154155327474028925810745`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.55580180431600232677298348842045107060036742843791054775219857285091546744\
321`50.*asl^2*cf*nl*psibc*psicc - 1.18618451334160845317051013522627451779753\
264083916620652820255249695267504683`50.*asl^3*ca*cf*nl*psibc*psicc - 
 6.90465230656448750936047986846945168879957848744934284354468457117957398532\
096`50.*asl^3*cf^2*nl*psibc*psicc - 0.000582577098048152553845660136342297325\
89865882248340424160697125507240676927`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00320833450482876426533882020703744086318050923130880259749101466855211926\
191`50.*asl^3*cf*nc*nl*psibc*psicc + 0.04579228761861742073697174459319124531\
200859015122057635701511123285047057854`50.*asl^3*cf*nl^2*psibc*psicc + 
 3.93676169954073000642798425241657518485406544658493821503018342606988359472\
54`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 4.8963363005793113553268403816649700\
0178904719909644825070004278380065430968312`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 0.187921297648009141333042779612909271948589014196455430691374931\
39983148957431`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00412641194903641545672574837231514235550624461868931577662391114247593683\
163`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.022724734428432663914171237919\
30037259017103103621277881516321227924800889971`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 0.715774854461950910259633500439377306337102808469988766369\
12432987445557054491`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 1.64768036204408787515026283817894064927690912087036216336050321977335141577\
853`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.205046168006026584398592964046\
11846784883850740663519101670491490913025681727`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.000750256718006620992131954249511844064637499021579875641145858\
12905658454853`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.00413176989607866616621295234896370410730382382476595962282700258520250307\
764`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.117944806048381463645322698281\
07000196253440476879252640426991625824507040977`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 2.297368642274779511433645277566258958537833453764537655059807880\
58367075125457`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 0.83540677900901073143041646456954871219557580136892278374461579841107298574\
795`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.07594607081900097558458331496086806474505234557899298032795581154321207081\
347`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 6.74601907320590525142470460884\
030229168407395623817669109038571110354677660047`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 4.68396431763290677836690166827800595789769835507438102671\
273466040728659362954`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiav2mb525100mc150100qq0.m <==
4.096`50.*asl*cf*psibc*psicc + 1.86371081579854513706627554304545945985870981\
532577880075766174682123128302504`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0437654335055499129156598376136086998866711956342994994688904723815661334\
3246`50.138141158343174 + 0.0105979682532621896756532255402591524980514791407\
856466880945911314036581074`49.522232537972556*I)*asl^3*ca*cf*psibc*psicc + 
 1.14771714670974320864348095728228247107412840816724126330255739681623210100\
944`50.*asl^3*ca^2*cf*psibc*psicc - 0.483751476994167671314292622588142358075\
74589359028163658403070433892397527213`50.*asl^2*cf^2*psibc*psicc + 
 (0.1167078226814664344417595669696231996977898550247986652503037042099664997\
0813`50.138141158343174 + 0.0282612486753658391350752681073577399948039443754\
283911682521663421299850706`49.52223253797256*I)*asl^3*cf^2*psibc*psicc + 
 11.4228990835437845274093491462598069753213324515016564746753018580474777998\
7578`50.*asl^3*ca*cf^2*psibc*psicc - 20.4199052649956790039543577680321566598\
2311420374229181440380767976224765604561`50.*asl^3*cf^3*psibc*psicc + 
 0.00244887393385022115346445049720709987465549842276696521551294771067214849\
71`50.*asl^2*cf*nb*psibc*psicc - 0.003126076731902251513081860361464610467504\
72755257180930818515430603530359308`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.00873370565561299419875379776867404016909965007903456250446042686593488501\
566`50.*asl^3*cf^2*nb*psibc*psicc + 
 1.46410731052027766839146653792898756221978433106951971405174346093021757`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.028141690232949011002077117464442704220890\
31340132543800987818590044084544592`50.*asl^2*cf*nc*psibc*psicc - 
 0.01230116530930435727068768937392113263073834126069401936254924677410372624\
181`50.*asl^3*ca*cf*nc*psibc*psicc + 0.05551096793449069720727330827791296949\
202272493001820366184734245129761440746`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00003365012288376767143135450710927238251929348860017915808796026440193139\
816`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00019334832255060003933577366171916775\
586957985676045730277073592042035185553`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.26518792883543963729654416393411106104298461915787420407428428333018408212\
847`50.*asl^2*cf*nl*psibc*psicc - 0.59797623209445985207647155179881722078851\
449632106369046814966927510268158599`50.*asl^3*ca*cf*nl*psibc*psicc - 
 2.86298886430760083984013869202176460032347567505450041066301723059584300150\
651`50.*asl^3*cf^2*nl*psibc*psicc - 0.000317095608641032988823143405823551682\
84593174157934890992266698365091370196`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00364396315761927199141438265113041566400726439008107979431011505668890351\
259`50.*asl^3*cf*nc*nl*psibc*psicc + 0.01716910097656987242808679793812005567\
159280636107038299377941338120432161486`50.*asl^3*cf*nl^2*psibc*psicc + 
 2.39029503864947874946760894750400236527487126616066858492496667669516448503\
489`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 2.763137506355165376186882168872254\
30598147377610406117312756093977992276616706`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 0.564603884471931857428637408556954449716573211128128861690374975\
47653941508969`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00285816953826182394457498939637396476458353625721827647263972614720638572\
602`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.032845186788588142034019965803\
62781746408193935109727855819370243074486497503`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 0.434599097936268863539565263182545884595431139301939742713\
63029417682752207315`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 0.87792364981853406707081617348140453228934083491090802349986825895787019614\
535`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.001097640327584449335143950589\
13302047141371051381157952019022447360189215976`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.000519667188774877080831816253886175411742461137676050263180357\
78179334782436`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.00597185214337966218800363014611414862983307988201768666582187219432342163\
17`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.0562746262966159808214129847646\
878269017083956191934319890285693609276607292`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 1.394899993113357692553604556615343707867296624110004043110749287\
58975951296778`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 0.50723636113213007001949256604194316649719877240363783384426957881943330007\
312`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.04611239646655727909268114236744937877247261567305798489684601476664170473\
497`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 4.096`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 2.94136625514403292181069958847736625514403292181069958847\
73662551440329218107`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiav3mb425100mc150100qq0.m <==
0.685383815080096864710446355682925139535943152833900200979344063029036362354\
49`50.*asl^2*ca*cf*psibc*psicc + (0.05012012680137104495370527730356965635632\
836666683190197578477152767558129929`49.93328556112608 + 
   0.065718762527703479923192138585979759701363813670651990308172166990728487\
18425`50.05096277721387*I)*asl^3*ca*cf*psibc*psicc + 
 0.52269963541277402689381567452658037566368662497836880713945858926314134589\
092`50.*asl^3*ca^2*cf*psibc*psicc + 17.17263691087165751837076715881756276462\
400877890685606766363607718373889315378`50.*asl^2*cf^2*psibc*psicc - 
 (0.1336536714703227865432140728095190836168756444448850719343878970971170385\
6701`49.933285561126084 + 0.1752500334072092797951790362292793592036368364550\
7197415512830620570880453418`50.05096277721387*I)*asl^3*cf^2*psibc*psicc + 
 23.7196740681197488124280354921664348060748643106483038701394720976704386656\
5815`50.*asl^3*ca*cf^2*psibc*psicc - 33.3484070363901624019058108329405850079\
2241697358506194246760547096675458580265`50.*asl^3*cf^3*psibc*psicc + 
 0.00014298220436307218259737593055848267679690821084010805779016554982299782\
507`50.*asl^3*ca*cf*nb*psibc*psicc + 0.05487999438833756087215377246651346390\
917059128239383049113992371274275192654`50.*asl^3*cf^2*nb*psibc*psicc + 
 0.00308965946411985838817397843675844156091705161132939049275366725410273709\
3`50.*asl^3*ca*cf*nc*psibc*psicc + 0.2055800201126701780700255576632802840144\
5815438220467777123265047550124260994`50.*asl^3*cf^2*nc*psibc*psicc - 
 0.14688389037532485641547062789217240821911253371908139958098949512158741031\
756`50.*asl^3*ca*cf*nl*psibc*psicc - 5.22544042355812838346178449146905142831\
424019363545824404473930343414260755294`50.*asl^3*cf^2*nl*psibc*psicc + 
 0.79993629529131217353530150471236517976831781383619528956655341698308038512\
119`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 20.042807035442106429165657168126\
92716865688805758836162451691656317777478106138`50.*asl^3*ca*cf^2*psibc*psicc*
  Log[mu] - 0.145442962780238577006418455402248214503330511606580964231989469\
44745226447215`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 3.64414673371674662348466493965944130339216146501606574497863981534674830744\
812`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu]


==> anc/dataset/bcvjpsiav3mb475100mc100100qq0.m <==
0.270590037245838476642242680677052423907210888082719089675974015967111442605\
81`50.*asl^2*ca*cf*psibc*psicc + (0.05203750498344477705481809731498879749638\
80481566033857236857920931964630477`50.032034152050215 + 
   0.044329286141230543660521120771887013504528392861984148627738476333254436\
29005`49.96240842423834*I)*asl^3*ca*cf*psibc*psicc + 
 0.18413054695300845859396939288334848498400575561948913215010879127445705684\
733`50.*asl^3*ca^2*cf*psibc*psicc + 6.869860556845793169560998839520374345341\
99363169858835583628653319127265192607`50.*asl^2*cf^2*psibc*psicc - 
 (0.1387666799558527388128482595066367933237014617509423619294645760402177247\
9023`50.032034152050215 + 0.1182114297099481164280563220583653693454090476319\
577296739732543398572576021`49.96240842423834*I)*asl^3*cf^2*psibc*psicc + 
 9.16949140915630759996825729973413675809085295691604952660554357632788785046\
905`50.*asl^3*ca*cf^2*psibc*psicc - 9.108998905158848198900041550786766185947\
13747252436363233270700282950720529489`50.*asl^3*cf^3*psibc*psicc + 
 0.00004166345243806422909316727353366601851636894285412573362138650182727181\
629`50.*asl^3*ca*cf*nb*psibc*psicc + 0.02726919404843413653181719429722094875\
606279491382667375895003015279716893773`50.*asl^3*cf^2*nb*psibc*psicc + 
 0.00337957476308321665147546146846334273308353833244654885703757157720190232\
518`50.*asl^3*ca*cf*nc*psibc*psicc + 0.18184602054369713902116289012249434705\
221726058447314094848599458241653885634`50.*asl^3*cf^2*nc*psibc*psicc - 
 0.05263522399197085584229949967055292029647440224808734708523416160432322961\
059`50.*asl^3*ca*cf*nl*psibc*psicc - 1.84207311194966197645906566346315698921\
103451836435348351431883194989174640429`50.*asl^3*cf^2*nl*psibc*psicc + 
 0.31581544118003192181457640752023521246010670893756692627103351328167721742\
234`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 8.0180632838096898378188503723605\
7248936164324593970706801345236140061223379437`50.*asl^3*ca*cf^2*psibc*psicc*
  Log[mu] - 0.057420989305460349420832074094588220447292128897739392376266232\
97156920010666`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 1.45782968796539815233070006770192227079302604471631047350963473410509214054\
906`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu]


==> anc/dataset/bcvjpsiav3mb475100mc150100qq0.m <==
0.4103833530215537470229804979694397815766917877880492651883516766088028169638\
`50.*asl^2*ca*cf*psibc*psicc + (0.0392941449056685672939711981989877868033682\
5413324963313956436314577077499604`49.958995836037545 + 
   0.046752998457254823450459323020547131283729690118471026882076746445082527\
99441`50.03447746281543*I)*asl^3*ca*cf*psibc*psicc + 
 0.26068495488342643479333727254193092242354215225193309654203929703959346222\
472`50.*asl^3*ca^2*cf*psibc*psicc + 10.22272716404592536984801584985654550207\
024847914457915189629393262819524780321`50.*asl^2*cf^2*psibc*psicc - 
 (0.1047843864151161794505898618639674314756486776886656883722168032415346572\
7699`49.95899583603754 + 0.12467466255267952920122486138812568342327917364925\
607168553039532483100821342`50.034477462815424*I)*asl^3*cf^2*psibc*psicc + 
 12.8378333667825356991499442762486530611022529270790671193162068133830715837\
3357`50.*asl^3*ca*cf^2*psibc*psicc - 17.9283064727668343116990663401541762145\
9404551178421442139181984481139830008254`50.*asl^3*cf^3*psibc*psicc + 
 0.00007670574187073867938601838004745764514807877293201332784632983772525116\
55`50.*asl^3*ca*cf*nb*psibc*psicc + 0.034607275544149913164487261369925619641\
30967406021691441042243356666472838785`50.*asl^3*cf^2*nb*psibc*psicc + 
 0.00231725762669735410408667468298153765312193921426185802413953836012508680\
133`50.*asl^3*ca*cf*nc*psibc*psicc + 0.14805591413785393077041142026096970652\
46821472828153418877755026858347995847`50.*asl^3*cf^2*nc*psibc*psicc - 
 0.07782353822799452642685282002911746072122907414861195015998366569925742729\
679`50.*asl^3*ca*cf*nl*psibc*psicc - 2.80785626720069548931014942097294833896\
267641540679998339889352316290882601396`50.*asl^3*cf^2*nl*psibc*psicc + 
 0.47897328743738158959086942465793019050623772371186550353829165940467024006\
971`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 11.931315440276480210116763270319\
23607021033897708812951626448642240516875105736`50.*asl^3*ca*cf^2*psibc*psicc*
  Log[mu] - 0.087086052261342107198339895392350943728406858856702816854226181\
14233643934772`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 2.16933008005026912911213877642167928549278890492511446152215912693738212203\
962`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu]


==> anc/dataset/bcvjpsiav3mb475100mc150100qq1.m <==
0.523404016821552463759465583833825332084912829377187725492932684216282385186\
68`50.*asl^2*ca*cf*psibc*psicc + (0.04484834817339467982795456322203989347562\
047707547647895482425584280636081849`49.948272256045186 + 
   0.055618536679753512879912634460478566793614761435681633011705786075111802\
31287`50.0417453624537*I)*asl^3*ca*cf*psibc*psicc + 
 0.35858216608155835841451433999098388094316826390779320944964134453770101791\
004`50.*asl^3*ca^2*cf*psibc*psicc + 13.07561289937696908928655656406151612372\
07959289018728042531308208668849792329`50.*asl^2*cf^2*psibc*psicc - 
 (0.1195955951290524795412121685921063826016546055346039447187758207279002006\
0784`49.94827225604518 + 0.14831609781267603434643369189460951144963936382848\
435471304159961793383475499`50.04174536245369*I)*asl^3*cf^2*psibc*psicc + 
 17.0077721954183207568818960085288303888103346676009837710130038502929117088\
7115`50.*asl^3*ca*cf^2*psibc*psicc - 23.9122729224077378205297491505654972882\
1590028936414716891599189555391126679117`50.*asl^3*cf^3*psibc*psicc + 
 0.00008571038012755335061149594884779751152417127871329179441661423855273973\
579`50.*asl^3*ca*cf*nb*psibc*psicc + 0.04215684674885732737127482678196443466\
371537188106058051520918057911300784247`50.*asl^3*cf^2*nb*psibc*psicc + 
 0.00270853049919653391207905606404223940714756238923735193814161060212429315\
132`50.*asl^3*ca*cf*nc*psibc*psicc + 0.17920461435163922522422535788020268248\
22573010139844073499210564046110496746`50.*asl^3*cf^2*nc*psibc*psicc - 
 0.10437458618034923598183747634389356295529951608615816335222270768731549040\
225`50.*asl^3*ca*cf*nl*psibc*psicc - 3.73571340262920744718239150566204715447\
239851100339819300199480363312489861256`50.*asl^3*cf^2*nl*psibc*psicc + 
 0.61088380108289315033813997187276589311253278503554386548509931097534152721\
877`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 15.261021797207956650395959699488\
03441290462396217298756050466624602043452227345`50.*asl^3*ca*cf^2*psibc*psicc*
  Log[mu] - 0.111069782015071481879661813067775616929551415461007984134082369\
78442844455732`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 2.77473123585599211825381085445236989325538617494050441346903052099390572556\
677`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu]


==> anc/dataset/bcvjpsiav3mb475100mc150100qq10.m <==
370.6012144778900703433247682380837964544800031080918894169764`50.*asl^2*ca*
  cf*psibc*psicc + (0.9427433206010292302554598047940181697325830568404094980\
7648864637783902022918`49.70408524977764 + 2.46085799096373011384114887474278\
30357356604707207264566541001642876113407229`50.12077833823486*I)*asl^3*ca*cf*
  psibc*psicc + 
 700.844151915293639026346799736810108986996967974365946936721`50.*asl^3*ca^2*
  cf*psibc*psicc + 
 14083.5016571326135322259854426383576455162040972819089503059611`50.*asl^2*
  cf^2*psibc*psicc - (2.51398218826941128068122614611738178595355481824109062\
452803099051627127022895`49.704085249777656 + 6.56228797590328030357639699931\
408809529509458858860388456251275445967186439601`50.120778338234864*I)*asl^3*
  cf^2*psibc*psicc + 
 37419.0693337883224170174221643344056252765852884359693915187752`50.*asl^3*
  ca*cf^2*psibc*psicc - 
 112537.498927439525548112020475608468000618052573189346971149478`50.*asl^3*
  cf^3*psibc*psicc - 0.002256708214485711404608256221943819434385666407187530\
21235227312566474871133`50.*asl^3*ca*cf*nb*psibc*psicc + 
 11.6514272110669892133320231666683747498268949499751121121551182104328345304\
8623`50.*asl^3*cf^2*nb*psibc*psicc + 0.37750412180053784528617960670193577783\
869497622210337369825334671981143172274`50.*asl^3*ca*cf*nc*psibc*psicc + 
 44.1168589865783420100054442448215782943719159795326135790349606528712930961\
3495`50.*asl^3*cf^2*nc*psibc*psicc - 
 167.3887007346712007557077189571408429463834331062059944389255`50.*asl^3*ca*
  cf*nl*psibc*psicc - 
 8595.5224195111095807143969524289492684796768665974440001986105`50.*asl^3*
  cf^2*nl*psibc*psicc + 
 432.5421114667832076081041625165075642162722786425968176788693`50.*asl^3*
  ca^2*cf*psibc*psicc*Log[mu] + 
 16437.3653016874016008061104732773235931803062868978974713105426`50.*asl^3*
  ca*cf^2*psibc*psicc*Log[mu] - 78.644020266687855928746211366637738948413141\
57137992975010963720744845772699154`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 2988.6118730340730183283837224140588351236920521632575762597116`50.*asl^3*
  cf^2*nl*psibc*psicc*Log[mu]


==> anc/dataset/bcvjpsiav3mb475100mc150100qq1100.m <==
0.411337543761044371699638288907114758866936135310507863744322819674843183908\
72`50.*asl^2*ca*cf*psibc*psicc + (0.03934422884143382345389942815488336961674\
260974873243910561517853688797737717`49.958894013247466 + 
   0.046831318322965335040216142314231535697302283257686586409451442002672855\
89674`50.034549359360646*I)*asl^3*ca*cf*psibc*psicc + 
 0.26148751702143351255855989419535947254636697719519703583392075138063495719\
727`50.*asl^3*ca^2*cf*psibc*psicc + 10.24673276574712916862420623283546785574\
372413637833620901231212174011697155843`50.*asl^2*cf^2*psibc*psicc - 
 (0.1049179435771568625437318084130223189779802926633593720277337252847523920\
8914`49.958894013247466 + 0.1248835155279075601072430461712840951928060886871\
6423042505818115194784366316`50.03454935936065*I)*asl^3*cf^2*psibc*psicc + 
 12.8723471127803834641594668838810902564402696046547038071373917719966393745\
1094`50.*asl^3*ca*cf^2*psibc*psicc - 17.9774385253278905992926858090060903170\
2978256184312152093808546954413887976439`50.*asl^3*cf^3*psibc*psicc + 
 0.00007678697934852058283419967800286499097229115878754776173878420492443526\
047`50.*asl^3*ca*cf*nb*psibc*psicc + 0.03467238973224944450406470764675576592\
72311509748558839748153862893934717498`50.*asl^3*cf^2*nb*psibc*psicc + 
 0.00232069120682916659887102413267271027136850677195118255628820941105051426\
02`50.*asl^3*ca*cf*nc*psibc*psicc + 0.148325379374266618826683189812211202333\
62775435954948800658777747367976741905`50.*asl^3*cf^2*nc*psibc*psicc - 
 0.07804297131865508019175709208863524889530140016008696327395081191238381893\
62`50.*asl^3*ca*cf*nl*psibc*psicc - 2.815523542677245905635698132808977407521\
46523752158191074335660337381362681585`50.*asl^3*cf^2*nl*psibc*psicc + 
 0.48008695803822617817503613170968867377966997436537454824871983606632092068\
619`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 11.959333248209186717448107847539\
32680190533838192051250404123826068092688705144`50.*asl^3*ca*cf^2*psibc*psicc*
  Log[mu] - 0.087288537825132032395461114856307031596303631704567640611500907\
0118449763011`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 2.17442422694712485771783779046169578216460697852709120111753395309401962278\
874`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu]


==> anc/dataset/bcvjpsiav3mb475100mc150100qq12.m <==
0.462132594074875052996894184334566536103984901634272097657188115334473826988\
69`50.*asl^2*ca*cf*psibc*psicc + (0.04192674682514967430905131280589390760375\
781014745059234137423523659285487278`49.953774636064296 + 
   0.050910563427456044620187645468245261166340359400269806387972274836885615\
48646`50.03809137347921*I)*asl^3*ca*cf*psibc*psicc + 
 0.30482685584715267459136036274108034795163814494544699269742302919071986261\
176`50.*asl^3*ca^2*cf*psibc*psicc + 11.52664077514659122939905426194788726241\
197810479028333618771785544931293433621`50.*asl^2*cf^2*psibc*psicc - 
 (0.1118046582003991314908035008157170869433541603932015796217986418260003712\
6172`49.95377463606429 + 0.13576150247321611898716705458198736311024095840071\
948370075990493463189744078`50.03809137347921*I)*asl^3*cf^2*psibc*psicc + 
 14.7272545095967124730711369084936301054162156566463572239298161429847773976\
1968`50.*asl^3*ca*cf^2*psibc*psicc - 20.6279575400049625784124225096831172655\
0892426285120586115156132057055440683441`50.*asl^3*cf^3*psibc*psicc + 
 0.00008097488177059626989418965746114972421810056541843861282726347654290298\
703`50.*asl^3*ca*cf*nb*psibc*psicc + 0.03810291199413452116957530956970272357\
708315809201477592327372770971668333504`50.*asl^3*cf^2*nb*psibc*psicc + 
 0.00250006700619140479287191681049648087710696654980715430644007869664557026\
405`50.*asl^3*ca*cf*nc*psibc*psicc + 0.16250125644946404902487561921377009833\
597152790538788800735899839251859914469`50.*asl^3*cf^2*nc*psibc*psicc - 
 0.08984571355481054089892245657208659379278263643027698415776256737796268265\
411`50.*asl^3*ca*cf*nl*psibc*psicc - 3.22791909160829141881903422071850596794\
745894348571126025481166458048895820068`50.*asl^3*cf^2*nl*psibc*psicc + 
 0.53937170254657584909005624799821774513183032353218694453274892553706932669\
26`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 13.4531602818006244992438661370284\
5333570613869629084671332073246291909976213292`50.*asl^3*ca*cf^2*psibc*psicc*
  Log[mu] - 0.098067582281195608925464772363312317296696422460397628585394348\
46128062414613`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 2.44602914214556809077161202491426424285566158114379022449749839817641065025\
971`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu]


==> anc/dataset/bcvjpsiav3mb475100mc150100qq14.m <==
0.435192457917126018538308923075161841471769961474262729353377684102954748744\
58`50.*asl^2*ca*cf*psibc*psicc + (0.04057693126462366217664368576123626622401\
095287283232032425449284826820415734`49.9564188692214 + 
   0.048768550436772573841594302860960861569433325760314275304908906563478635\
12659`50.036279517035204*I)*asl^3*ca*cf*psibc*psicc + 
 0.28169337393477915447805786627450801818350567872431176714006056738220948954\
751`50.*asl^3*ca^2*cf*psibc*psicc + 10.84733029428214419562445915282686423960\
218259585857645175823264337010125194136`50.*asl^2*cf^2*psibc*psicc - 
 (0.1082051500389964324710498286966300432640292076608861859690625975116295143\
2568`49.9564188692214 + 0.130049467831393530244251474295895630851822202027504\
73414629859922790361122774`50.036279517035204*I)*asl^3*cf^2*psibc*psicc + 
 13.7392286340271627691012161146715035993770361945984805865361338622483036162\
1591`50.*asl^3*ca*cf^2*psibc*psicc - 19.2137340187285539312673129720133510601\
0431518439895970984203285203818789765251`50.*asl^3*cf^3*psibc*psicc + 
 0.00007878621428565006104724771723077171737270596175888670464934877420225369\
251`50.*asl^3*ca*cf*nb*psibc*psicc + 0.03629199539334228008750267823235474724\
838091813252854895814839879536485908485`50.*asl^3*cf^2*nb*psibc*psicc + 
 0.00240574151348567830424174114712412406497323076754932225749118925407098751\
918`50.*asl^3*ca*cf*nc*psibc*psicc + 0.15502304042200050335710396680434127205\
715191708038586233410988769513500203731`50.*asl^3*cf^2*nc*psibc*psicc - 
 0.08355677051227392109437081999507331396338349439747933269072366887463837306\
965`50.*asl^3*ca*cf*nl*psibc*psicc - 3.00817724307141657919122485842452493202\
250054581573158903675373721521477580303`50.*asl^3*cf^2*nl*psibc*psicc + 
 0.50792889307469647982351849176836029179019785435472527325387531245069428032\
394`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 12.660312395026757596383849410051\
30662248750643017398543768930877085176725138809`50.*asl^3*ca*cf^2*psibc*psicc*
  Log[mu] - 0.092350707831762996331548816685156416689126882609950170346338705\
85251912713401`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 2.30187498091395592661524534728205574954318298730436073531150340148262294428\
348`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu]


==> anc/dataset/bcvjpsiav3mb475100mc150100qq2.m <==
0.6847806173871344028470305916700446080092035158256283790496323642208319860974\
`50.*asl^2*ca*cf*psibc*psicc + (0.0517590900596614498177088151820967364665267\
3170955348074157880626968259326208`49.93631471757546 + 
   0.067120195901443758850986157333683564912822689271291304548697003834455932\
35951`50.04918130025815*I)*asl^3*ca*cf*psibc*psicc + 
 0.50661846765178115681128050659377485661075136766600413577923191818991065057\
043`50.*asl^3*ca^2*cf*psibc*psicc + 17.18017571682687013478733339333353125637\
561555056446477296765136828594048751925`50.*asl^2*cf^2*psibc*psicc - 
 (0.1380242401590971995138901738189246305774046178921426152944925290605340869\
6582`49.93631471757546 + 0.17898718907051669026929641955648950643419383805677\
681212989800711508272687126`50.04918130025815*I)*asl^3*cf^2*psibc*psicc + 
 23.2098935882778944147115514042064869034215191240937542454731639707548294968\
9294`50.*asl^3*ca*cf^2*psibc*psicc - 32.9731859481177595133165814632589286979\
6205160527519031862218604722632491481487`50.*asl^3*cf^3*psibc*psicc + 
 0.00009690006450338406820042514860196255947906884273549182789073631995912991\
738`50.*asl^3*ca*cf*nb*psibc*psicc + 0.05248049446007050108141950007649678197\
356556095681863319453683286438511099592`50.*asl^3*cf^2*nb*psibc*psicc + 
 0.00322526328925365448474564737749316775611875425476109698010684724824641470\
464`50.*asl^3*ca*cf*nc*psibc*psicc + 0.22154010628793204074998955150322256698\
936840596210710677045514085585882638508`50.*asl^3*cf^2*nc*psibc*psicc - 
 0.14392013601819928158878550068696200421407695507909412711884242591054568412\
711`50.*asl^3*ca*cf*nl*psibc*psicc - 5.12004842633753517690054435614439476331\
997911964586806750446582557401766169191`50.*asl^3*cf^2*nl*psibc*psicc + 
 0.79923228139833708359599782262041117535445349950831813449153189848202687285\
195`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 20.051605849149179603735865207491\
80314288722122435322221155495218916988045070087`50.*asl^3*ca*cf^2*psibc*psicc*
  Log[mu] - 0.145314960254243106108363240476438395518991545365148750696264435\
22347439904204`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 3.64574651802712356431561185590760057143404022260967678432681207008808032234\
605`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu]


==> anc/dataset/bcvjpsiav3mb475100mc150100qq25249211000000.m <==
0.798207017665341454229649696576071083867309102517125399161109196765473167373\
57`50.*asl^2*ca*cf*psibc*psicc + (0.05609806226974594795751809094024776507080\
099531424412152962589900271090597389`49.92945905872589 + 
   0.074584151785698433097572464455175950572776159507575108989837192186867721\
64323`50.053157753584294*I)*asl^3*ca*cf*psibc*psicc + 
 0.61530182723233002345332756500239791942452253031270402463466755888548622035\
37`50.*asl^3*ca^2*cf*psibc*psicc + 20.085079881248024156031904258223739456945\
76754034788248170515433241886036924551`50.*asl^2*cf^2*psibc*psicc - 
 (0.1495948327193225278867149091739940401888026541713176573956465099109325582\
8265`49.9294590587259 + 0.198891071428529154926859905213802534860736425353533\
62397293317396817346227325`50.053157753584294*I)*asl^3*cf^2*psibc*psicc + 
 27.7157498632170559662325590016134366268898306549581635419112966435081143645\
9689`50.*asl^3*ca*cf^2*psibc*psicc - 39.6609579187395464661267671334763129915\
615557700144753694777246181627666838966`50.*asl^3*cf^3*psibc*psicc + 
 0.00010391312482882855203686469737313934596335436209740703560792335992875842\
821`50.*asl^3*ca*cf*nb*psibc*psicc + 0.05949300197700495872825857450403557463\
938904432691329320552561905871777475208`50.*asl^3*cf^2*nb*psibc*psicc + 
 0.00356683578600898700254051677096029375215266515029220043918785294165815009\
047`50.*asl^3*ca*cf*nc*psibc*psicc + 0.25015981273990859589013107916937776109\
264679486227777423583254244873099337219`50.*asl^3*cf^2*nc*psibc*psicc - 
 0.17263712318568322574217132980364937849713825316854694006336451832620977987\
812`50.*asl^3*ca*cf*nl*psibc*psicc - 6.12809620636736223497384772184607568387\
130549090288355967191003282128675722417`50.*asl^3*cf^2*nl*psibc*psicc + 
 0.93161634479524537024921454783969769806341565669298071780947592383866593550\
209`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 23.442024800305475562352146908939\
87230848514998247115616617959645009709718251804`50.*asl^3*ca*cf^2*psibc*psicc*
  Log[mu] - 0.169384789962771885499857190516308672375166483035087403805550231\
87187353943606`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 4.26218632732826828406402671071634041972457272408566475804613373271249477437\
706`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu]


==> anc/dataset/bcvjpsiav3mb475100mc150100qq273100.m <==
0.849672122020444042388883814536766082592180121454092116243755187798287354469\
72`50.*asl^2*ca*cf*psibc*psicc + (0.05795523814080622478322128524535826990826\
045170903443843465312878530155712478`49.92665913302171 + 
   0.077832225579825735275819854535577638386110587273612683019780406115510777\
02926`50.05472588741067*I)*asl^3*ca*cf*psibc*psicc + 
 0.66568787723775988837603294837905396347170559750909466233089687045397484907\
007`50.*asl^3*ca^2*cf*psibc*psicc + 21.40817237431769172844136096265385007069\
79268517883523098422127271861493842133`50.*asl^2*cf^2*psibc*psicc - 
 (0.1545473017088165994219234273209553864220278712240918358269798567549106426\
1422`49.926659133021715 + 0.2075526015462019607355196120948737023629615660629\
6715471942301579683838513985`50.05472588741067*I)*asl^3*cf^2*psibc*psicc + 
 29.7954367499167541445094827200073091911732497693282469525190207738124123089\
5017`50.*asl^3*ca*cf^2*psibc*psicc - 42.7745304284995311743287404644701560360\
205502675399952975027774877129638324288`50.*asl^3*cf^3*psibc*psicc + 
 0.00010691068176354177032226836927673299200257291146968527762362533982533653\
815`50.*asl^3*ca*cf*nb*psibc*psicc + 0.06262031786694633374672438612349272971\
656680365084383575983889846376174449505`50.*asl^3*cf^2*nb*psibc*psicc + 
 0.00371710483463614666246340547109110833739227609176888546805872562627696097\
563`50.*asl^3*ca*cf*nc*psibc*psicc + 0.26289248297063097025446436967519761757\
301509707855853233336975509654733170418`50.*asl^3*cf^2*nc*psibc*psicc - 
 0.18588109651622423493920052493884377100722123160862130059978701394300223963\
342`50.*asl^3*ca*cf*nl*psibc*psicc - 6.59388521200213284230674984829174838802\
991172671273432092480730138814449207291`50.*asl^3*cf^2*nl*psibc*psicc + 
 0.99168313366418062321588783399533768432557877171766273058678245845535941591\
178`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 24.986254010197465916096628753561\
08357370234868400904221261285367648733964861524`50.*asl^3*ca*cf^2*psibc*psicc*
  Log[mu] - 0.180306024302578295130161424362788669877377958494120496703884068\
72136913274117`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 4.54295527458135743929029613701110610430951794254709858485981234842350176838\
244`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu]


==> anc/dataset/bcvjpsiav3mb475100mc150100qq3.m <==
0.924758013608986795165944082051949839048556956579316467948816326992755042045\
12`50.*asl^2*ca*cf*psibc*psicc + (0.06055719439732590016207462635536413928812\
336995834611975551774430102654093613`49.92286108068002 + 
   0.082434332005594924451655990152166049098904111281019421795008210479263082\
51685`50.05680345754571*I)*asl^3*ca*cf*psibc*psicc + 
 0.74028364169781699794885251653735822179253944018987136209621192172194676617\
865`50.*asl^3*ca^2*cf*psibc*psicc + 23.34389749293720960852908753605268379967\
416160504583340915281574248072747790171`50.*asl^2*cf^2*psibc*psicc - 
 (0.1614858517262024004321990036143043714349956532222563193441717353467403833\
6271`49.92286108068002 + 0.21982488534825313187108264040577613093041096341605\
179145339690688361217899269`50.05680345754571*I)*asl^3*cf^2*psibc*psicc + 
 32.8660908013467637786489284204102106757869844154844500121297253169370605115\
173`50.*asl^3*ca*cf^2*psibc*psicc - 47.40056304046736232258652106097531471249\
097694973707006443539687353772602165655`50.*asl^3*cf^3*psibc*psicc + 
 0.00011110512733258621542692538241212967698191956023243200767654529808514349\
377`50.*asl^3*ca*cf*nb*psibc*psicc + 0.06712910322077645525621098698407224996\
343431395818996223145154482322980282463`50.*asl^3*cf^2*nb*psibc*psicc + 
 0.00393175433436514011428270318640200911357049042825422875528239386216249005\
134`50.*asl^3*ca*cf*nc*psibc*psicc + 0.28121958927896790296138697956806677712\
183637948542773662991086313027606048081`50.*asl^3*cf^2*nc*psibc*psicc - 
 0.20542051120905013626801908498437682962276391844294509626988052857762195758\
297`50.*asl^3*ca*cf*nl*psibc*psicc - 7.28214202726594517834104950020293503618\
92472000322668868519814377758917567864`50.*asl^3*cf^2*nl*psibc*psicc + 
 1.07931859955122474947831707335728875952538613643918797231477954233585182748\
598`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 27.245508964897371838010698723391\
75574673251167747481668945401774535165265007224`50.*asl^3*ca*cf^2*psibc*psicc*
  Log[mu] - 0.196239745372949954450603104246779774459161115716215995054667885\
63612828462223`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 4.95372890270861306145649067698031922667863848681360303491835579546829432102\
526`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu]


==> anc/dataset/bcvjpsiav3mb475100mc150100qq32.m <==
0.596572473866101244605878872027226015636430354980749129682055606909628024155\
93`50.*asl^2*ca*cf*psibc*psicc + (0.04810636863505570777530270301080996659647\
985966400788824551116679228626219334`49.9424623507838 + 
   0.060979172251419801526666976193212728752561156977006888831913075504569018\
43729`50.04544130069874*I)*asl^3*ca*cf*psibc*psicc + 
 0.42463626792262984653975277537829087391852758414178585413681888898911209103\
781`50.*asl^3*ca^2*cf*psibc*psicc + 14.93230527926115977986220397545364369277\
050920682519951699809473986458937015028`50.*asl^2*cf^2*psibc*psicc - 
 (0.1282836496934818874008072080288265775906129591040210353700633491462621654\
9449`49.94246235078381 + 0.16261112600378613740444526984856727667349641860535\
170355355231497334622885593`50.04544130069874*I)*asl^3*cf^2*psibc*psicc + 
 19.7868868661083674418047166563183336835504355454306757345271744566405508968\
4554`50.*asl^3*ca*cf^2*psibc*psicc - 27.9502153489747437494387584022211254683\
4992352731637760884187669976665405181157`50.*asl^3*cf^3*psibc*psicc + 
 0.00009098805275221725684001528876017066912060118446943263533540094865785000\
172`50.*asl^3*ca*cf*nb*psibc*psicc + 0.04689489789741421412395324287307928616\
854245628554287061364652466821058924327`50.*asl^3*cf^2*nb*psibc*psicc + 
 0.00294798252817620349171889069407861250863053817438792131580827008873236006\
04`50.*asl^3*ca*cf*nc*psibc*psicc + 0.198667573379246163232593403479694974932\
98722177485180128342796487115111860046`50.*asl^3*cf^2*nc*psibc*psicc - 
 0.12209303117951404223880861063598161583669430911518749164297686245691527354\
82`50.*asl^3*ca*cf*nl*psibc*psicc - 4.355487864240011042498311198533932561737\
06116430114924304032435397058634903578`50.*asl^3*cf^2*nl*psibc*psicc + 
 0.69628135960790411410176259272659722353612526237111788389749767330227433427\
051`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 17.428034777645199945006304560463\
13817901562133273563131971780549365369612986162`50.*asl^3*ca*cf^2*psibc*psicc*
  Log[mu] - 0.126596610837800748018502289586654040642931865885657797553725069\
1109054503889`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 3.16873359593549089909205537462966148709374933322466211354940722449093703756\
239`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu]


==> anc/dataset/bcvjpsiav3mb475100mc150100qq335100.m <==
1.036595951025880531424976088503124281331625189901598201646169737032585899775\
01`50.*asl^2*ca*cf*psibc*psicc + (0.06422529172782043693574296609507679676767\
265803275501650180540762356827818081`49.91773668235382 + 
   0.089020254394892737305522780453478268071334292582325901761382799834791491\
83826`50.05951942777351*I)*asl^3*ca*cf*psibc*psicc + 
 0.85356893011748371682599527419735238790058059850948603030126465223197405293\
178`50.*asl^3*ca^2*cf*psibc*psicc + 26.23839110132166151464519222597754029699\
280401263357438519891130161791095973618`50.*asl^2*cf^2*psibc*psicc - 
 (0.1712674446075211651619812429202047913804604214206800439971557144570254975\
6792`49.917736682353826 + 0.2373873450530472994813940812092753815235581135528\
6907136373217199953424087662`50.059519427773516*I)*asl^3*cf^2*psibc*psicc + 
 37.5145014594873738103772847787020882704245162576882549302573705411376893822\
2214`50.*asl^3*ca*cf^2*psibc*psicc - 54.4648509646134392865888412491068765480\
7838206928701234214213255792861460765164`50.*asl^3*cf^3*psibc*psicc + 
 0.00011700592555444094354276555216502435227320042037596795203914094398784957\
157`50.*asl^3*ca*cf*nb*psibc*psicc + 0.07373862329139527573945648687821725828\
141223258276785756693370453142957922199`50.*asl^3*cf^2*nb*psibc*psicc + 
 0.00424254536610388275322373463062423354614749996149811651988524524498835581\
804`50.*asl^3*ca*cf*nc*psibc*psicc + 0.30802678105897214184208044867879507921\
291885934459891847226165495480285600229`50.*asl^3*cf^2*nc*psibc*psicc - 
 0.23496029922181562393171090462025784327032697736577447095585468241362044292\
952`50.*asl^3*ca*cf*nl*psibc*psicc - 8.32507176128852609119211585062342362756\
409509667221834532594789458265720840585`50.*asl^3*cf^2*nl*psibc*psicc + 
 1.20984871036196303018623003390485246615188185965559647311583026010124793277\
923`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 30.623777378727441504345897813735\
78980584290974406455283491164110709912755348942`50.*asl^3*ca*cf^2*psibc*psicc*
  Log[mu] - 0.219972492793084187306587278891791357482160338119199358765298631\
73353203306941`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 5.56795952340498936442652687522468905560780177164810051506413103719381781627\
397`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu]


==> anc/dataset/bcvjpsiav3mb475100mc150100qq34.m <==
0.491444723271722087552552106164857654011433955801591021514034240827666717211\
77`50.*asl^2*ca*cf*psibc*psicc + (0.04334868150901730520292959648013328547625\
611133173623257765731839463434857466`49.951060157932574 + 
   0.053189876381877026059468034080605216666924246497155985043872234884009858\
02066`50.03991324637701*I)*asl^3*ca*cf*psibc*psicc + 
 0.33035338917877203826578173824306661997785934054485067974810779588221430867\
573`50.*asl^3*ca^2*cf*psibc*psicc + 12.26698601125512507079156963673892656741\
417730715866271012724683024269557902199`50.*asl^2*cf^2*psibc*psicc - 
 (0.1155964840240461472078122572803554279366829635512966201211307585024597552\
2972`49.951060157932574 + 0.1418396703516720694919147575482805777784646573257\
4929344754689379533451162363`50.03991324637702*I)*asl^3*cf^2*psibc*psicc + 
 15.8126429689267755773726302653743806390937541606837181098902483850262951350\
9242`50.*asl^3*ca*cf^2*psibc*psicc - 22.1876774312720378064651484620551678320\
4635524085401006511186069577022553155281`50.*asl^3*cf^3*psibc*psicc + 
 0.00008327993726762138279057384909548710820112525987835887184345368112938922\
53`50.*asl^3*ca*cf*nb*psibc*psicc + 0.040052976297943877909739489473676748761\
51410306694514871197287862488723684218`50.*asl^3*cf^2*nb*psibc*psicc + 
 0.00260078872190770318563688742269837459436514269585587158665959681255689079\
65`50.*asl^3*ca*cf*nc*psibc*psicc + 0.170542288349646095700756510933176471484\
9311272210063784636837774616067026884`50.*asl^3*cf^2*nc*psibc*psicc - 
 0.09675874379338057230752682794791200522262779925112581347495361852305400906\
115`50.*asl^3*ca*cf*nl*psibc*psicc - 3.46950071320022374523887513887875411707\
923623077020138406432010411878836802068`50.*asl^3*cf^2*nl*psibc*psicc + 
 0.57358295107756998822990237397807330917822827993992065109135241118697781271\
708`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 14.317244043889494308158749318122\
11567877175338867768402667410846978937778838559`50.*asl^3*ca*cf^2*psibc*psicc*
  Log[mu] - 0.104287809286830906950891340723286056214223323625440123252443566\
17146657529714`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 2.60313528070718078330159078511311194159486425248685090936148970153509427745\
932`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu]


==> anc/dataset/bcvjpsiav3mb475100mc150100qq4.m <==
1.300478421094185911942423780638529132710799012283735985286205791180865615544\
96`50.*asl^2*ca*cf*psibc*psicc + (0.07208943052498686518472011185931006162006\
07824097526657163175263186511366533`49.90755535776306 + 
   0.103502809446557477435429698056960030007637859050832560760474121753186433\
40688`50.064635901263586*I)*asl^3*ca*cf*psibc*psicc + 
 1.12974791400550210376594444376247537964595277244611415109042239499866346648\
985`50.*asl^3*ca^2*cf*psibc*psicc + 33.11743145161392437417775914595182099778\
282291015449238578575889907671425035899`50.*asl^2*cf^2*psibc*psicc - 
 (0.1922384813999649738259202982914934976534954197593404419124239684829335944\
2531`49.90755535776306 + 0.27600749185748660649447919481856008002036762413555\
349536133126276839023626776`50.064635901263586*I)*asl^3*cf^2*psibc*psicc + 
 48.7982089470874042661904487913674343199521448587576306479708073899074525034\
1229`50.*asl^3*ca*cf^2*psibc*psicc - 71.8876732937979815777296767816041795077\
3643172324367490908659680947198864711326`50.*asl^3*cf^3*psibc*psicc + 
 0.00012959407363192306649216501091661581541010475923318026349221503964821168\
944`50.*asl^3*ca*cf*nb*psibc*psicc + 0.08891375492569486377597325115633054073\
168669406169745922795409739430909688317`50.*asl^3*cf^2*nb*psibc*psicc + 
 0.00494131042629017076954824147849730740448455944761652015253882293506463208\
395`50.*asl^3*ca*cf*nc*psibc*psicc + 0.36934583850305256096761248227546748581\
936577707891247906682889804796705511153`50.*asl^3*cf^2*nc*psibc*psicc - 
 0.30644618334242453837235122971877912734520204430788091282466842462076656968\
61`50.*asl^3*ca*cf*nl*psibc*psicc - 10.86088016838981568461522867374223456436\
717977016186559732661922689610628203849`50.*asl^3*cf^2*nl*psibc*psicc + 
 1.51783550674420908916374166384510999850588864095301310195163260582370780786\
862`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 38.652554732229965082069250935143\
78263788540768132620918892736091042428191347894`50.*asl^3*ca*cf^2*psibc*psicc*
  Log[mu] - 0.275970092135310743484316666153656363364707025627820564099878025\
86737374076824`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 7.02773722404181183310350017002614229779734685115021985206278217713539727828\
161`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu]


==> anc/dataset/bcvjpsiav3mb475100mc150100qq5.m <==
1.929788319059192101538535547465452091316496144874182644417543570559358293323\
31`50.*asl^2*ca*cf*psibc*psicc + (0.08779620269502599466391970643005517385771\
269961040118125514731161174094760003`49.88989495017928 + 
   0.133749667885858036465758835217079900914286814711209700650818595339380703\
67297`50.07271192998986*I)*asl^3*ca*cf*psibc*psicc + 
 1.82695728712033320452366926818145263457480920069699315372840474267904206677\
372`50.*asl^3*ca^2*cf*psibc*psicc + 49.76394425314094547808144120832360470639\
281946789948958412164957901314868285645`50.*asl^2*cf^2*psibc*psicc - 
 (0.2341232071867359857704525504801471302872338656277364833485706726894247676\
4242`49.88989495017928 + 0.35666578102895476390869022724554640243809817256322\
586840233206226375296845629`50.07271192998986*I)*asl^3*cf^2*psibc*psicc + 
 77.1654556548172254925055674239576338074951608419249773743281370415216473776\
5751`50.*asl^3*ca*cf^2*psibc*psicc - 117.085546730887387255357922760121882272\
18936929213692588430001400489262032638265`50.*asl^3*cf^3*psibc*psicc + 
 0.00015436349568349842135953013565280114649231275031934965012286322731077571\
314`50.*asl^3*ca*cf*nb*psibc*psicc + 0.12337133698742746251631665654324454894\
914696175558366129933694272388902372786`50.*asl^3*cf^2*nb*psibc*psicc + 
 0.00647040708129715448316078640490506878750227413799170567457580223989528865\
13`50.*asl^3*ca*cf*nc*psibc*psicc + 0.507666379897266794397344608060205807023\
64283216284368805805944205393426518147`50.*asl^3*cf^2*nc*psibc*psicc - 
 0.48473472872644510534262480908220747418289272582529715619127287325075181062\
911`50.*asl^3*ca*cf*nl*psibc*psicc - 17.2536127832237899376095858433115159326\
6831128713798713160387834152678513712301`50.*asl^3*cf^2*nl*psibc*psicc + 
 2.25232590072798057265435396129492157202990137096951105282718397978985281359\
438`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 58.081303248003926842281441828996\
71022980625697939158205689692909182949776956368`50.*asl^3*ca*cf^2*psibc*psicc*
  Log[mu] - 0.409513800132360104118973447508167558550891158358092918545762020\
75970103086848`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 10.5602369541825321531420803325448564054193194507984694649580010894270964912\
4161`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu]


==> anc/dataset/bcvjpsiav3mb475100mc150100qq50498421000000.m <==
1.971542040323123821858173172322313842918130154150968004435175499122132944363`\
50.*asl^2*ca*cf*psibc*psicc + (0.08872794690971232664141151954687066503958888\
353608774636527882974974432443893`49.88894118485209 + 
   0.135594120108075290600382986717401273009485175927306951817947727049379276\
19029`50.07312160965729*I)*asl^3*ca*cf*psibc*psicc + 
 1.87476673187379866940805889083329475153511023297394569600124078503149203616\
88`50.*asl^3*ca^2*cf*psibc*psicc + 50.879037252195795560208530302174971166519\
29885759823352726852369892418695414365`50.*asl^2*cf^2*psibc*psicc - 
 (0.2366078584258995377104307187916551067722370227629006569769760880968109628\
0721`49.88894118485209 + 0.36158432028820077493435463124640339469196046913948\
520484768772491142867267567`50.07312160965729*I)*asl^3*cf^2*psibc*psicc + 
 79.1092600817991586479554534448414056084296776784376133736259465851512705420\
6992`50.*asl^3*ca*cf^2*psibc*psicc - 120.244517086344075158333522151810988440\
45482083991065023829575201529537227587648`50.*asl^3*cf^3*psibc*psicc + 
 0.00015581285970275812924659497410682543123182553547411372180103054626459301\
526`50.*asl^3*ca*cf*nb*psibc*psicc + 0.12559086181258285572077493145502698835\
134847758489905603243261644572263271705`50.*asl^3*cf^2*nb*psibc*psicc + 
 0.00656673608853698849029295886656144288678594079069518191666637458091638413\
38`50.*asl^3*ca*cf*nc*psibc*psicc + 0.516540932046203552159479131123120410803\
08999245588448363740915084219532715416`50.*asl^3*cf^2*nc*psibc*psicc - 
 0.49687949993069567314253738903323089968814606616830139932829239300604911112\
776`50.*asl^3*ca*cf*nl*psibc*psicc - 17.6923398316590746929769794746949273457\
6543681555287399356745178555774848333477`50.*asl^3*cf^2*nl*psibc*psicc + 
 2.30105818235997726900345116580794931857548424558561194387307748510300650708\
21`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 59.3827687085867276468266094187410\
4938704135634466028460808879672389378039373166`50.*asl^3*ca*cf^2*psibc*psicc*
  Log[mu] - 0.418374214974541321636991121055990785195542590106474899114411384\
99695134961792`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 10.7968670379248595721502926215892817067347920626655062917038874684704455661\
33`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu]


==> anc/dataset/bcvjpsiav3mb475100mc150100qq541100.m <==
2.314603825092010221455151460781391297019531610925408409344157806408556416317\
04`50.*asl^2*ca*cf*psibc*psicc + (0.09599310548536732282611642852256845597086\
205606655690446855145603260182674223`49.8818121529234 + 
   0.150152288715874962669563305632057978696595200883995354421451392993666221\
15025`50.076104067480344*I)*asl^3*ca*cf*psibc*psicc + 
 2.27361286219080718887447925990474088600073285425609161040431525049914534006\
628`50.*asl^3*ca^2*cf*psibc*psicc + 60.08558878357802930962305296586051598830\
566986983175987688620759566841812799795`50.*asl^2*cf^2*psibc*psicc - 
 (0.2559816146276461942029771427268492159222988161774850785883158203826917443\
9198`49.8818121529234 + 0.400406103242333233785502148352154609857587202357320\
9451241258784161328427127`50.076104067480344*I)*asl^3*cf^2*psibc*psicc + 
 95.3312390371264084392835690329976303858491504325904771313158415844177386208\
5688`50.*asl^3*ca*cf^2*psibc*psicc - 
 146.8729992018440705992805038129731156772840864615801934204094`50.*asl^3*
  cf^3*psibc*psicc + 0.000167021242492333755490256729872640823258247710579788\
26902011206005529454487`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.14357760608152194937820958591791798677945164486939076146717034106766461733\
52`50.*asl^3*cf^2*nb*psibc*psicc + 0.0073395446923467251533887066721071525454\
3249639284611477085611492611220482022`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.58832987189528444896155400465926225043459999547371291468674723702474418525\
608`50.*asl^3*cf^2*nc*psibc*psicc - 0.597897900408811917639160289231052612874\
18668733535413536802506804387479698047`50.*asl^3*ca*cf*nl*psibc*psicc - 
 21.3562954654586633573256212057759365965765729575219883414671115316131791673\
6443`50.*asl^3*cf^2*nl*psibc*psicc + 2.70145802712721578301915661294439884308\
813913150845650842431387630536703279295`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 70.12806873228483027773134682903032271116167525148251213335136211\
102975724718581`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] - 
 0.49117418675040286963984665689898160783420711481971936474296245543075037250\
941`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 12.75055795132451459595115396891\
460412930212277299682038876391435081421388603379`50.*asl^3*cf^2*nl*psibc*
  psicc*Log[mu]


==> anc/dataset/bcvjpsiav3mb475100mc150100qq6.m <==
3.085943046790444558784768887439142387468513568800524421399364554786414050812\
53`50.*asl^2*ca*cf*psibc*psicc + (0.11034744071863966080274558548392518945603\
35738581181352337767489286582490945`49.86913311805324 + 
   0.179766776701046253977406286861724838805850355340874995005834705688453028\
47808`50.081080284401935*I)*asl^3*ca*cf*psibc*psicc + 
 3.20350251315368476695649203227969940082908006976415469602978736925093339710\
467`50.*asl^3*ca^2*cf*psibc*psicc + 81.04640719251823190843578483931451336076\
457637441921465716885129301303790744284`50.*asl^2*cf^2*psibc*psicc - 
 (0.2942598419163724288073215612904671718827561969549816939670484093087457255\
1653`49.86913311805324 + 0.47937807120279001060641676496459957014893428090899\
998668214287132377836942967`50.081080284401935*I)*asl^3*cf^2*psibc*psicc + 
 133.2395625634395147094696905400279194196009480147912330986187`50.*asl^3*ca*
  cf^2*psibc*psicc - 
 210.7009715328779106067062657651932154988454235190619106316943`50.*asl^3*
  cf^3*psibc*psicc + 0.000188607481042124297828076479647287840045462573867396\
28726670551252229055472`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.18268981701451283198321199668255123050343338996344115748920552325957178418\
738`50.*asl^3*cf^2*nb*psibc*psicc + 0.008979934928839490264187016833392008432\
8791523973731444333568237040691706089`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.74376385877173419921309272173975050368911534178615877396478315013576517605\
357`50.*asl^3*cf^2*nc*psibc*psicc - 0.831832219585568303462379513281028691454\
86782548625942428471899358486608829712`50.*asl^3*ca*cf*nl*psibc*psicc - 
 29.9323775927796001302241616337906287400045997027140360298190983950011842376\
2534`50.*asl^3*cf^2*nl*psibc*psicc + 3.60171599330959760040774089794088151244\
663551996053388418770217199360340499166`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 94.59219971320398420288412862739556753659981077398465241026980378\
024980924019748`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] - 
 0.65485745332901774552868016326197845680847918544736979618526359046718098110\
463`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 17.19858176603708803688802338679\
919409756360195890630044103117448512814734210317`50.*asl^3*cf^2*nl*psibc*
  psicc*Log[mu]


==> anc/dataset/bcvjpsiav3mb475100mc150100qq7.m <==
5.516780784379728850624803472870202174132594333540541502508658847027795554595`\
50.*asl^2*ca*cf*psibc*psicc + (0.14532898141105761004817483952746210593919326\
843014058481552952887988273203578`49.844079769351886 + 
   0.255911818340752468198125477872536607125766542697053123006247855049422231\
69589`50.089817882328326*I)*asl^3*ca*cf*psibc*psicc + 
 6.33894042208967123973011958783357276166034548218406451416254452813378476606\
58`50.*asl^3*ca^2*cf*psibc*psicc + 
 148.9419036826152217424447260049699277682700998063951405409959`50.*asl^2*
  cf^2*psibc*psicc - (0.38754395042948696012846623873989894917118204914704155\
953768026097512359904327`49.844079769351886 + 0.68243151557533991519500127432\
676428566871078052547499468199734787204938649861`50.089817882328326*I)*asl^3*
  cf^2*psibc*psicc + 
 262.3936319387961402098681666478162654107921383069178825017513`50.*asl^3*ca*
  cf^2*psibc*psicc - 
 440.2417913000432155619880293099396256797951350076958062665973`50.*asl^3*
  cf^3*psibc*psicc + 0.000237149990169807154218939934758155914450534230947290\
38473486114698377705983`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.29826280164539697845042841850934095874915196507164088090845383571330418531\
989`50.*asl^3*cf^2*nb*psibc*psicc + 0.013613951490047357818865620086144573888\
86506867988497470421196724444050132067`50.*asl^3*ca*cf*nc*psibc*psicc + 
 1.19938165385096365137107630660700797986251217486549354238537327716605637018\
662`50.*asl^3*cf^2*nc*psibc*psicc - 1.611572242895237713877791834275359031412\
45333956859496575223620010682011846429`50.*asl^3*ca*cf*nl*psibc*psicc - 
 59.2355170569577430290922930044985806936456634933995168408369526039553372015\
3942`50.*asl^3*cf^2*nl*psibc*psicc + 6.43883483311506135955067970311715172013\
333696245083220417695153902659364465315`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 
 173.8354948337713343463600276586230372660186934600817147576637`50.*asl^3*ca*
  cf^2*psibc*psicc*Log[mu] - 1.1706972423845566108273963096576639491151521749\
910603952543350569627296546889`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 31.6064536061402426084290959379314613210943079018330390615602892189138223950\
9081`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu]


==> anc/dataset/bcvjpsiav3mb475100mc150100qq8.m <==
11.86520219103819464098189570256725803235267417265483076040097728062739341562\
53`50.*asl^2*ca*cf*psibc*psicc + (0.20680163829401653133690575848397389098643\
66849705790037431759596425463212677`49.81263196865551 + 
   0.399928166594903958078437142955444331097904738009013258953513131005696740\
80859`50.09905998591052*I)*asl^3*ca*cf*psibc*psicc + 
 15.3257177163747526353693831974777175898249906662917409272469917320453916645\
0368`50.*asl^3*ca^2*cf*psibc*psicc + 
 334.9084693163039401112784677892797513809208658793348790458384`50.*asl^2*
  cf^2*psibc*psicc - (0.55147103545071075023174868929059704263049782658821067\
66202223201507253289499`49.81263196865551 + 1.0664751109197438882091657145478\
5154959441263469070202387517305771483894236612`50.099059985910515*I)*asl^3*
  cf^2*psibc*psicc + 
 643.050548540887417454635165198638970020734882405410294556418`50.*asl^3*ca*
  cf^2*psibc*psicc - 
 1179.4862141690435914860487226920747299044286397958108959649606`50.*asl^3*
  cf^3*psibc*psicc + 0.000303284004376419290478077647457624001327088396279673\
91332856604366392485228`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.57309384816091505779041480230042291625548236209597398271433811932660865415\
538`50.*asl^3*cf^2*nb*psibc*psicc + 0.023971922275843635022789020554284792369\
48757592470096292022118825676678259264`50.*asl^3*ca*cf*nc*psibc*psicc + 
 2.27090676611152530930295077072035848701380319368676866405643442947692594194\
166`50.*asl^3*cf^2*nc*psibc*psicc - 3.816063114132291494342368663307433751225\
04148975713746407254440084954969659832`50.*asl^3*ca*cf*nl*psibc*psicc - 
 145.9133433537173274559196026490804625932636957709283842220316`50.*asl^3*
  cf^2*nl*psibc*psicc + 13.84830758291578193360988140663916967292408287381334\
164227005027150169981167549`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 390.8838147502209445241710227379763844841293081789425270274747`50.*asl^3*ca*
  cf^2*psibc*psicc*Log[mu] - 2.5178741059846876242927057102980308496225605225\
1151663213209613830758809822054`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 71.0697845000401717316674586796320699062053287598077322654117376319854805699\
5354`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu]


==> anc/dataset/bcvjpsiav3mb475100mc150100qq9.m <==
36.94277749215807835934596792698902266978827034036148349487247283828480023738\
99`50.*asl^2*ca*cf*psibc*psicc + (0.34378461926338325508979624619788868410723\
372044875271420982671114684246870598`49.77038374153526 + 
   0.749882340517546332588757014130232712095124073992546895082770729845870624\
79425`50.10909042507644*I)*asl^3*ca*cf*psibc*psicc + 
 55.2706169535622103641922174822621844989286201771587112496235291650127407846\
6121`50.*asl^3*ca^2*cf*psibc*psicc + 
 1131.5924921011305943098356158440916608917709833936314487686856`50.*asl^2*
  cf^2*psibc*psicc - (0.91675898470235534690612332319436982428595658786334056\
820598013360458081886907`49.77038374153526 + 1.999686241380123553570018704347\
28723225366419731345838689066762824629657201881`50.10909042507644*I)*asl^3*
  cf^2*psibc*psicc + 
 2444.2116743990166577327036277637173794344173388152627831934095`50.*asl^3*ca*
  cf^2*psibc*psicc - 
 5207.1924856645557893773983703006737863108717403438796905305377`50.*asl^3*
  cf^3*psibc*psicc + 0.000329312495667204990321968475006159762741114616586088\
72141257357328786948465`50.*asl^3*ca*cf*nb*psibc*psicc + 
 1.52919447600333945969749377103178909919958817252854924672759579193123697757\
912`50.*asl^3*cf^2*nb*psibc*psicc + 0.057410162810462797153975466068284812805\
28802033205086322162530476932993405234`50.*asl^3*ca*cf*nc*psibc*psicc + 
 5.94835892276914695198966524830943074726196692062903827725258124187010311629\
823`50.*asl^3*cf^2*nc*psibc*psicc - 13.48101641720332802344437256457079768729\
059903902142076132282017435029543096074`50.*asl^3*ca*cf*nl*psibc*psicc - 
 557.6843542094542253109304444617181964512830043872285470453969`50.*asl^3*
  cf^2*nl*psibc*psicc + 43.11725476242045290108730830334159467309940089269408\
928103316677958781223088246`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 1320.722617012857387912875274053039951211819527075784336379694`50.*asl^3*ca*
  cf^2*psibc*psicc*Log[mu] - 7.8395008658946278001976924187893808496544365259\
4437929300709636595631505891999`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 240.1313849114286159841591407369163547657853685592335171570089`50.*asl^3*
  cf^2*nl*psibc*psicc*Log[mu]


==> anc/dataset/bcvjpsiav3mb475100mc150100qqf1.m <==
0.328580957396232642900212311130668849898745648047447799065610002560081707907\
98`50.*asl^2*ca*cf*psibc*psicc + (0.03474667571683965149936011450804540666125\
244919845086464702686368707812527634`49.96868449587594 + 
   0.039773346206513827030180867997361018187969920666343178408205059270781159\
04933`50.027363365309704*I)*asl^3*ca*cf*psibc*psicc + 
 0.19366223232003213716276428896768132994818672367981618196798608567471781398\
414`50.*asl^3*ca^2*cf*psibc*psicc + 8.170061559162844832374494678059993272046\
63922430540600947785085833542630861568`50.*asl^2*cf^2*psibc*psicc - 
 (0.0926578019115724039982936386881210844300065311958689723922870900340755360\
6633`49.96868449587594 + 0.10606225655070353874714898132629604850125312177691\
514242186195703272079734628`50.027363365309704*I)*asl^3*cf^2*psibc*psicc + 
 9.92862633198060246758455336498268866074688002852381591993760645410744001702\
837`50.*asl^3*ca*cf^2*psibc*psicc - 13.81260240831284118431735809990766086742\
024709092570506685506030115172902114625`50.*asl^3*cf^3*psibc*psicc + 
 0.00006932567325817138609788074161859600541027888886348000417059837733729684\
692`50.*asl^3*ca*cf*nb*psibc*psicc + 0.02891900586781743685342690995447843431\
991633759218365563214353730291830041839`50.*asl^3*cf^2*nb*psibc*psicc + 
 0.00201259452453098953761223806285518229626837685537686445607684233460654461\
912`50.*asl^3*ca*cf*nc*psibc*psicc + 0.12445255092932853958534158747264687632\
74508391098749037064099558160453493309`50.*asl^3*cf^2*nc*psibc*psicc - 
 0.05936222115487252428895513828525994827533342408664069928195880203972209326\
437`50.*asl^3*ca*cf*nl*psibc*psicc - 2.16251030533710001635119689283808869980\
391900043730982898441334805542621851733`50.*asl^3*cf^2*nl*psibc*psicc + 
 0.38349874622017120875321205386906901016956170308074123422418138394647252344\
72`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 9.53557500504285781313826378049753\
774968282879238176635558473431261803237819475`50.*asl^3*ca*cf^2*psibc*psicc*
  Log[mu] - 0.069727044767303856136947646158012547303556673287407501988210129\
17575849525527`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 1.73374091000779232966150250554500686357869614406941205495165380895031629367\
038`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu]


==> anc/dataset/bcvjpsiav3mb475100mc150100qqf10.m <==
0.077906779774508748356863728693644425024588140744736034083391506335290509560\
75`50.*asl^2*ca*cf*psibc*psicc + (0.01482294780776400525391855882369028087731\
435168231752848703562085890768217813`50.027243338952125 + 
   0.012957848615600971887652803613363968387101918244702384627960055552407509\
27427`49.96884166135834*I)*asl^3*ca*cf*psibc*psicc + 
 0.02244263645467125986443469969275480547808378649612127142341940800152848612\
255`50.*asl^3*ca^2*cf*psibc*psicc + 1.946305395301526902769528094398820480271\
99610096946825065607423876082196939344`50.*asl^2*cf^2*psibc*psicc - 
 (0.0395278608207040140104494901965074156728382711528467426320871261305465673\
7688`50.02724333895213 + 0.03455426297493592503374080963563724903227178198587\
302567456241652206758346918`49.96884166135834*I)*asl^3*cf^2*psibc*psicc + 
 1.87489543579985693436608575627327223971589384918621045276089596092256495865\
003`50.*asl^3*ca*cf^2*psibc*psicc - 2.701139132691377645762887623298666515332\
81037358365236692217042629321746435748`50.*asl^3*cf^3*psibc*psicc + 
 0.00003650132423795819276163944300762726037147879305144578363238327445233843\
301`50.*asl^3*ca*cf*nb*psibc*psicc + 0.00919314104625432809719250576248544391\
178973729274355511258711389359549918241`50.*asl^3*cf^2*nb*psibc*psicc + 
 0.00083390416793566838766224032513681271000385327834898703805746262168923205\
884`50.*asl^3*ca*cf*nc*psibc*psicc + 0.04110792441489622151337265338854103372\
864510872725831274934177573234309421886`50.*asl^3*cf^2*nc*psibc*psicc - 
 0.00947813840293140607872308237326864555407566866077507847782588210835219974\
356`50.*asl^3*ca*cf*nl*psibc*psicc - 0.39416305645839398580608056595270658168\
516607589596956793055442873871948023856`50.*asl^3*cf^2*nl*psibc*psicc + 
 0.09092782674422159081445233164294545209316483677376928338348420696408567483\
311`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 2.2716035791435313787773473875302\
7450898089467503070785746252666298080036194171`50.*asl^3*ca*cf^2*psibc*psicc*
  Log[mu] - 0.016532332135313016511718605753262809471484515777048960977678312\
51576941142979`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 0.41301883257155115977769952500550445617834448636921960972662304728592169977\
822`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu]


==> anc/dataset/bcvjpsiav3mb475100mc150100qqf2.m <==
0.2677407817082565158692974146676282430648041637580813566779559962648766793622\
`50.*asl^2*ca*cf*psibc*psicc + (0.0309660277135640554907042838257944148561408\
167956797497840832357738476379886`49.977493152515265 + 
   0.034180934629443480410774931233460404056107990270625245541709852936923277\
3196`50.02039158809947*I)*asl^3*ca*cf*psibc*psicc + 
 0.14644734745629775052875971284509898415605464383766763894074410567449451005\
816`50.*asl^3*ca^2*cf*psibc*psicc + 6.650438297840082806523908090463744253260\
6211339750808819529885326957428919483`50.*asl^2*cf^2*psibc*psicc - 
 (0.0825760739028374813085447568687851062830421781218126660909662953259437866\
5011`49.97749315251526 + 0.09114915901184928109539981662256107748295464072166\
732144454329849276183360161`50.020391588099464*I)*asl^3*cf^2*psibc*psicc + 
 7.83607667756925258550804582101991816508145859789593942363213059422653374454\
082`50.*asl^3*ca*cf^2*psibc*psicc - 10.88544391981158601787969729139376457562\
589565258746813873079757942633530401638`50.*asl^3*cf^3*psibc*psicc + 
 0.00006318093494899256299969490235415236922731013815067585291975758714567934\
579`50.*asl^3*ca*cf*nb*psibc*psicc + 0.02452626308266155890941512171909616382\
962784000305015353743548683983879520075`50.*asl^3*cf^2*nb*psibc*psicc + 
 0.00176985900100946740788089128022153504159181838422686930126887684683718038\
033`50.*asl^3*ca*cf*nc*psibc*psicc + 0.10612703611033315555653586927765403128\
495597501210952629615734040306336763979`50.*asl^3*cf^2*nc*psibc*psicc - 
 0.04614902356918514314952346917542149132276591199429524990300301705495155346\
21`50.*asl^3*ca*cf*nl*psibc*psicc - 1.699729865536740997822593930111104918338\
04672663744769025020416539756374183154`50.*asl^3*cf^2*nl*psibc*psicc + 
 0.31248997175848567460884198088996426702478514285830654720548924004826191871\
939`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 7.7619676114119308589042394400070\
3613302377411086100627744053285718805680695943`50.*asl^3*ca*cf^2*psibc*psicc*
  Log[mu] - 0.056816358501542849928880360161811684913597298701510283609240555\
27872470822497`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 1.41126683843853288343713444363764293327704983833836477316323894845313058314\
96`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu]


==> anc/dataset/bcvjpsiav3mb475100mc150100qqf3.m <==
0.221443751872749752508632722863238167962524418567851997267600919689226996303\
04`50.*asl^2*ca*cf*psibc*psicc + (0.02778218698067844620477929728937498543463\
004722854261420261444405876939461224`49.98554487293958 + 
   0.029632902716235644841257209407511708764761408692303873082240012860083937\
48693`50.01355263829766*I)*asl^3*ca*cf*psibc*psicc + 
 0.11238079698707547985058445610730606145515897270946457724090262484101809219\
187`50.*asl^3*ca^2*cf*psibc*psicc + 5.498197069285052820135867942499336601588\
86685936656360968857334750030420202503`50.*asl^2*cf^2*psibc*psicc - 
 (0.0740858319484758565460781261049999611590134592761136378736788491391469766\
3593`49.985544872939585 + 0.0790210739099617195766858917533645567060304231794\
7699488594868544898096916545`50.01355263829766*I)*asl^3*cf^2*psibc*psicc + 
 6.29185274108078466121064612793372479362345317012142411315582235795546478867\
227`50.*asl^3*ca*cf^2*psibc*psicc - 8.744273231664230786099898168013438417839\
12895878613892284079810560177895526449`50.*asl^3*cf^3*psibc*psicc + 
 0.00005799422317298342058031632678673682096989137777074234932473245199423606\
155`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.02106314329588177289575936506074451523755520085289200185464144938031944529\
7`50.*asl^3*cf^2*nb*psibc*psicc + 0.00157271207471266483157352084536955488175\
315109460920041165474626307888999932`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.09160652157352586337024141805518235491718666512819513149695820691430566149\
355`50.*asl^3*cf^2*nc*psibc*psicc - 0.036459165833448995986640740714374147673\
2711100769769476874599424012680689152`50.*asl^3*ca*cf*nl*psibc*psicc - 
 1.35923980710260872334288349413152611173559326602767944537796419567806473071\
81`50.*asl^3*cf^2*nl*psibc*psicc + 0.2584550300006640390043173075284900891225\
548075194788956953272216041352236576`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 6.41714510558064751973847666188387355377122554461582891430411806400280140075\
877`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] - 0.0469918236364843707280576922779\
0728893137360136717797914908463496978805203698`50.*asl^3*ca*cf*nl*psibc*psicc*
  Log[mu] - 1.166753655560117730861541211251613373412950099021059806370317368\
48555485689131`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu]


==> anc/dataset/bcvjpsiav3mb475100mc150100qqf4.m <==
0.185518948080307984555412739279089027575169664174849270720210364130794334693\
63`50.*asl^2*ca*cf*psibc*psicc + (0.02507134354680768051522127768354408392917\
066035691289423106600869845404804819`49.99293911485536 + 
   0.025886718114127371748743506800897638089908444933198712424337517629188874\
79244`50.00683850150254*I)*asl^3*ca*cf*psibc*psicc + 
 0.08729661840370228789632668444720753818103570348542237538469154357695052387\
134`50.*asl^3*ca^2*cf*psibc*psicc + 4.606548949328396181051037148938590916430\
71245670568528872745045063078939961251`50.*asl^2*cf^2*psibc*psicc - 
 (0.0668569161248204813739234071561175571444550942851010512829143705117020718\
7896`49.99293911485535 + 0.06903124830433965799664935146906036823975585315519\
656646489904461568386911133`50.00683850150253*I)*asl^3*cf^2*psibc*psicc + 
 5.12711143879725539804108532093652593830882181465138119963856974360497266869\
849`50.*asl^3*ca*cf^2*psibc*psicc - 7.140147331844959014044193044777282181834\
03312031138098412920380520210618078298`50.*asl^3*cf^3*psibc*psicc + 
 0.00005356344943030271845206610591622047893140062509573405478838534462724100\
977`50.*asl^3*ca*cf*nb*psibc*psicc + 0.01828446020589228255914748776087152909\
669048795930407209819873157690175961097`50.*asl^3*cf^2*nb*psibc*psicc + 
 0.00140996035657010875479000249642324802964559214337057031767816968332086068\
378`50.*asl^3*ca*cf*nc*psibc*psicc + 0.07989997580478919398623699275168989895\
590195654192115210208507829447270141029`50.*asl^3*cf^2*nc*psibc*psicc - 
 0.02920420489054243705018357416509044037209831067911508823521642123429424866\
103`50.*asl^3*ca*cf*nl*psibc*psicc - 1.10318590216876245417400651680194349719\
327076645517004981702189951988258073224`50.*asl^3*cf^2*nl*psibc*psicc + 
 0.21652588924405782001773848053634641776769980480421763386203406407845060500\
57`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 5.37647026312286839601346600074614\
512135617625781607101406707456633144640424814`50.*asl^3*ca*cf^2*psibc*psicc*
  Log[mu] - 0.039368343498919603639588814642972075957763600873494113414907253\
21226963113742`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 0.97754004784052152654790290922657184024657750142110382442235700989573101200\
205`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu]


==> anc/dataset/bcvjpsiav3mb475100mc150100qqf5.m <==
0.157168695494922978145724065088248965154176673540086673792839581372738633216\
39`50.*asl^2*ca*cf*psibc*psicc + (0.02274122980484250569777621703791326339840\
717901282236476199249170638968236198`49.99975743901633 + 
   0.022766632550893006062087504894165103600813372715021459495880823478024569\
55508`50.00024229033695*I)*asl^3*ca*cf*psibc*psicc + 
 0.06850154689998343168298638786880748225908255646277271535982129145194405987\
317`50.*asl^3*ca^2*cf*psibc*psicc + 3.904347785384685417931839374854779577385\
14995995991714292313358695304936581213`50.*asl^2*cf^2*psibc*psicc - 
 (0.0606432794795800151940699121011020357290858107008596393652522017776866295\
7938`49.99975743901633 + 0.06071102013571468283223334638444027626883566057339\
055865569727380438078074325`50.00024229033695*I)*asl^3*cf^2*psibc*psicc + 
 4.23189705391225040992350463158256321697639675735240120576016996766249307308\
927`50.*asl^3*ca*cf^2*psibc*psicc - 5.913372588697609810533125469331325217155\
09996350852161886741701922807803734747`50.*asl^3*cf^3*psibc*psicc + 
 0.00004973834373578229354455887922374512661881280951327898571008602908272851\
32`50.*asl^3*ca*cf*nb*psibc*psicc + 0.016020900212914336047051213672812078580\
45669490336755902763477546757062056184`50.*asl^3*cf^2*nb*psibc*psicc + 
 0.00127370938782730130676387338653129646889194312116258810528405317622342107\
348`50.*asl^3*ca*cf*nc*psibc*psicc + 0.07032032378574438632505151145705895599\
100946872260906255400986844370048756181`50.*asl^3*cf^2*nc*psibc*psicc - 
 0.02367419546220698439922226339772608032247053619796896132633351925577257795\
206`50.*asl^3*ca*cf*nl*psibc*psicc - 0.90696337101509114590747367137329235038\
862106179355661336656427118319720479325`50.*asl^3*cf^2*nl*psibc*psicc + 
 0.18343728177369388508759993831837290573379255257098055604884379551814220209\
98`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 4.55690583035502607070884072633722\
170691017309244964723480703555144468248645203`50.*asl^3*ca*cf^2*psibc*psicc*
  Log[mu] - 0.033352233049762524561381806966976891951598645921996464206109853\
21565374267596`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 0.82852833279182292194706195024313121943821328953629949828762110532179649260\
646`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu]


==> anc/dataset/bcvjpsiav3mb475100mc150100qqf6.m <==
0.1344644397859016045086996901189825826180552824304062716941931948832836576531\
`50.*asl^2*ca*cf*psibc*psicc + (0.0207217104798020792960065219370314299055661\
0906625364713491022736425263784449`50.006067577050494 + 
   0.020142622811520375398690305147429053506406760284128827270403886372321101\
66586`49.9937579957891*I)*asl^3*ca*cf*psibc*psicc + 
 0.05420448350863555638803368217453778405596294101174168086343288241572274798\
992`50.*asl^3*ca^2*cf*psibc*psicc + 3.342832652284667401363212016929730433312\
75190325639484629674102903740592187217`50.*asl^2*cf^2*psibc*psicc - 
 (0.0552578946128055447893507251654171464148429575100097256930376964772208035\
7187`50.00606757705048 + 0.05371366083072100106317414705981080935041802742434\
353938773483192345379265578`49.993757995789096*I)*asl^3*cf^2*psibc*psicc + 
 3.53245751167538858379441714670901126761000506584404431989685313704914487144\
84`50.*asl^3*ca*cf^2*psibc*psicc - 4.9582317066596152665340337394096124720817\
0355943569827154983884781794335048379`50.*asl^3*cf^3*psibc*psicc + 
 0.00004640514594685446237793338488318529306746060554719539331122757146600065\
096`50.*asl^3*ca*cf*nb*psibc*psicc + 0.01415248208960684793747231726860277392\
884410615936621578286848149431341126065`50.*asl^3*cf^2*nb*psibc*psicc + 
 0.00115825066091085669615661489872667607203744535555982505040958065892296986\
415`50.*asl^3*ca*cf*nc*psibc*psicc + 0.06237882848108222260742004923996420374\
265420491052118875718768621637514020212`50.*asl^3*cf^2*nc*psibc*psicc - 
 0.01939272921436637356914186468097620406124883278286579479311406530479441592\
226`50.*asl^3*ca*cf*nl*psibc*psicc - 0.75410001501838317848012872261755171443\
386081321579205728659546518628836571844`50.*asl^3*cf^2*nl*psibc*psicc + 
 0.15693832192139755069013343467868431719868431996954648204369676407502978988\
896`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 3.9015411639607024529512579852267\
6392386160670029806820485938186440922565396194`50.*asl^3*ca*cf^2*psibc*psicc*
  Log[mu] - 0.028534240349345009216387897214306239490669876358099361450051281\
00790485405633`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 0.70937112072012771871841054276850253161120121823601239869419670023453006343\
423`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu]


==> anc/dataset/bcvjpsiav3mb475100mc150100qqf7.m <==
0.116044788107510023643479978453043858460608271728355983818154988439185521173\
59`50.*asl^2*ca*cf*psibc*psicc + (0.01895855130079932525062746022096093544115\
868337911484764769066195334485864236`50.011926396112216 + 
   0.017916742787981900850795921271289743608904526852407563984520323442265695\
83109`49.9873803070527*I)*asl^3*ca*cf*psibc*psicc + 
 0.04318469022867591815984354164222849066402333523980311060828933075961521556\
42`50.*asl^3*ca^2*cf*psibc*psicc + 2.8877529389385778696152995736536606610112\
4413333504953524250803277567087255042`50.*asl^2*cf^2*psibc*psicc - 
 (0.0505561368021315340016732272558958278430898223443062603938799275534185307\
3012`50.011926396112216 + 0.0477779807679517356021224567234393162904120716064\
2017062538989034352047862013`49.9873803070527*I)*asl^3*cf^2*psibc*psicc + 
 2.97803893969995428658759590487134521063671002973901288696045070890609481279\
34`50.*asl^3*ca*cf^2*psibc*psicc - 4.2028001836113216723187493217031768970398\
4192717187438305870220853695405697731`50.*asl^3*cf^3*psibc*psicc + 
 0.00004347634338767373767002667767422462498293118207823396720935493135001512\
963`50.*asl^3*ca*cf*nb*psibc*psicc + 0.01259225267556470576764880718013052042\
005909421693343513841055295255599838249`50.*asl^3*cf^2*nb*psibc*psicc + 
 0.00105936591350069912232658940342726183083134295261614503803597427203016854\
454`50.*asl^3*ca*cf*nc*psibc*psicc + 0.05571999607737036430532967927134815355\
985197112627008310667079522177615472296`50.*asl^3*cf^2*nc*psibc*psicc - 
 0.01603212132286063254521537233539268260269284500081035367535188427499088353\
535`50.*asl^3*ca*cf*nl*psibc*psicc - 0.63328155664686985299672610987805409997\
568394617710112059068960501531904402527`50.*asl^3*cf^2*nl*psibc*psicc + 
 0.13544007874731994331668561642571444429632579636970803158221183610964001357\
524`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 3.3704011341749676933941902318424\
5531921416380416758975196994286284333892226817`50.*asl^3*ca*cf^2*psibc*psicc*
  Log[mu] - 0.024625468863149080603033748441038989872059235703583278842355236\
16293070578707`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 0.61280020621363048970803458760771914894802978257592540871760033158324909743\
109`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu]


==> anc/dataset/bcvjpsiav3mb475100mc150100qqf8.m <==
0.100928471430726348907554908012639643206638106609497850091959834786219547949\
32`50.*asl^2*ca*cf*psibc*psicc + (0.01740917951485639505149371722048500697674\
928370684713481934030441372483089729`50.017382103486966 + 
   0.016014031493645175292554274845168487026829908582287227080276711674203729\
59771`49.98110447821733*I)*asl^3*ca*cf*psibc*psicc + 
 0.03459206234831871515532802939131162534564166175615847626155527217345896297\
34`50.*asl^3*ca^2*cf*psibc*psicc + 2.5145263157334936768769775155506527729682\
9913550889425065566567200941137926346`50.*asl^2*cf^2*psibc*psicc - 
 (0.0464244787062837201373165792546266852713314232182590261849961709346508716\
5658`50.01738210348695 + 0.04270408398305380078014473292044929873821308955276\
593888074315340406929802697`49.981104478217325*I)*asl^3*cf^2*psibc*psicc + 
 2.53291959891715816669160509323755908524178220303255283522103791544262040867\
739`50.*asl^3*ca*cf^2*psibc*psicc - 3.596957400671134621442363710488199060366\
28425066498924575645942614581411112325`50.*asl^3*cf^3*psibc*psicc + 
 0.00004088363833911191090284472561170337599592174026973993543739732902577840\
917`50.*asl^3*ca*cf*nb*psibc*psicc + 0.01127594215058607040516562300547599243\
156824134022586693482822712728684057449`50.*asl^3*cf^2*nb*psibc*psicc + 
 0.00097387832032004513234643036478324543490459066885828559393765387012676571\
281`50.*asl^3*ca*cf*nc*psibc*psicc + 0.05008014544239402753873480814148023892\
77382712833269380589132110677138413249`50.*asl^3*cf^2*nc*psibc*psicc - 
 0.01336204613575274404221167206414971137789985658745696718629139288123837140\
605`50.*asl^3*ca*cf*nl*psibc*psicc - 0.53655968446467991026042508910925674946\
467157866008364753120077014087972478704`50.*asl^3*cf^2*nl*psibc*psicc + 
 0.11779727759733439938480989398627196217102365609354058774813242020114936832\
212`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 2.9347948130133411490670889582456\
1448541954210140394401060342769750767130750066`50.*asl^3*ca*cf^2*psibc*psicc*
  Log[mu] - 0.021417686835878981706329071633867629485640664744280106597096891\
27651692658329`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 0.53359905691151657255765253786283899734900765480071709337676494082924755258\
52`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu]


==> anc/dataset/bcvjpsiav3mb475100mc150100qqf9.m <==
0.088395041812188300714086633339798006802942213952712333302675708001106312147\
94`50.*asl^2*ca*cf*psibc*psicc + (0.01603973061641371706885472792317719190931\
513704694911215297362018073677939422`50.02247591521927 + 
   0.014376308465865729483798863235565538297031554275868622327295466496549291\
2377`49.97492622774447*I)*asl^3*ca*cf*psibc*psicc + 
 0.02782323064074806362144754953637866334517840955279947193164183184753753836\
411`50.*asl^3*ca^2*cf*psibc*psicc + 2.205170308660105211348681054993629158197\
54772339862846111344022323067500097779`50.*asl^2*cf^2*psibc*psicc - 
 (0.0427726149771032455169459411284725117581736987918642990746788429291595645\
2219`50.022475915219275 + 0.0383368225756419452901303019615081021254174780689\
8299287278550910803770103588`49.97492622774447*I)*asl^3*cf^2*psibc*psicc + 
 2.17145263369661796042388452810225988290571637801414129942601947268729327992\
388`50.*asl^3*ca*cf^2*psibc*psicc - 3.105028921040250208752047799876926584931\
58906862051683571691925524904545823294`50.*asl^3*cf^3*psibc*psicc + 
 0.00003857303184419319599406927710542487089008451554647762408233996573237947\
135`50.*asl^3*ca*cf*nb*psibc*psicc + 0.01015521265760994046471334420873183478\
128849188802675366987248869907200086769`50.*asl^3*cf^2*nb*psibc*psicc + 
 0.00089935487330414005335730023231009616104131024050854834830575715481166850\
847`50.*asl^3*ca*cf*nc*psibc*psicc + 0.04526028719536542142394425890727246427\
577098999853158935227753243251963562605`50.*asl^3*cf^2*nc*psibc*psicc - 
 0.01121747745412594599771687745947398430644150693466456147466790776786428479\
988`50.*asl^3*ca*cf*nl*psibc*psicc - 0.45823846221510531861009000913629821334\
438173606918066336133263956754250440556`50.*asl^3*cf^2*nl*psibc*psicc + 
 0.10316905756097994352238779264689208500833211148253973866944121821783152986\
653`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 2.5737342032067329930060351462747\
2006984158104302651371483431556755112941290462`50.*asl^3*ca*cf^2*psibc*psicc*
  Log[mu] - 0.018758010465632717004070507753980379092424020269552679446167644\
21008993661315`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 0.46795167331031508963746093568631273997119655327754794877040629135201289907\
11`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu]


==> anc/dataset/bcvjpsiav3mb475100mc200100qq0.m <==
0.709434689062018528890888477055495447744754617504210051345401268187648879778\
52`50.*asl^2*ca*cf*psibc*psicc + (0.03089751005880194486759600243655603536648\
799145364762348556425930300371768763`49.88712240948794 + 
   0.047500352727676664494578368199245366936581630515377810017601155997561819\
93172`50.073895761809105*I)*asl^3*ca*cf*psibc*psicc + 
 0.45595498951284562689732671097100334007480089637148894025794064817864473655\
466`50.*asl^3*ca^2*cf*psibc*psicc + 18.22415751892131787408486526166261588900\
812330033531256948931324699283900323532`50.*asl^2*cf^2*psibc*psicc - 
 (0.0823933601568051863135893398308160943106346438763936626278656363844515813\
2743`49.88712240948794 + 0.12666760727380443865220898186465431183088434804100\
749338028978584748713575571`50.073895761809105*I)*asl^3*cf^2*psibc*psicc + 
 23.1303852109087490573260595997278611844748357347897620126585340437243987715\
0621`50.*asl^3*ca*cf^2*psibc*psicc - 42.9402534559529719403119437428370975043\
6726244906751056710640630376036799434674`50.*asl^3*cf^3*psibc*psicc + 
 0.00018001464541621979321662125748377441358870497462970045260665215144683227\
261`50.*asl^3*ca*cf*nb*psibc*psicc + 0.05196055388515111174274048033014891842\
593040928777577549130108855046290624059`50.*asl^3*cf^2*nb*psibc*psicc + 
 0.00223237997969835829377849972476130712029418669071009258078949587757910851\
251`50.*asl^3*ca*cf*nc*psibc*psicc + 0.15643576671915607449549350948879804525\
343507400898759606701020678535254117817`50.*asl^3*cf^2*nc*psibc*psicc - 
 0.13897432790864036792555727455837152027449420825356959727343601889027621386\
838`50.*asl^3*ca*cf*nl*psibc*psicc - 5.39221115638819567157692916158620039022\
556423908930078713547403151975761961746`50.*asl^3*cf^2*nl*psibc*psicc + 
 0.82800694214393482351215437302300873449065002922378862314084894516562007957\
702`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 21.270074854025498174968507180035\
47300840114523299807173182210706533660503587022`50.*asl^3*ca*cf^2*psibc*psicc*
  Log[mu] - 0.150546716753442695184028067822365224452845459858870662280526629\
29353453679681`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 3.86728633709554512272154676000644963789111731509055848970491143429035723914\
943`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu]


==> anc/dataset/bcvjpsiav3mb525100mc150100qq0.m <==
0.265931651896396844620698790121540025393552183991024684348534532434782256025\
28`50.*asl^2*ca*cf*psibc*psicc + (0.03142813411459068592589547236291218408078\
156723374825806241577483685232384635`49.97994624298945 + 
   0.034334418058174525607131327072275381058195519347244457069363883181041735\
38537`50.018357336066735*I)*asl^3*ca*cf*psibc*psicc + 
 0.13960423061495113653615684147763506426737612067164042160826733119935530445\
245`50.*asl^3*ca^2*cf*psibc*psicc + 6.621943836803730931262920775945414521980\
93937194269353245281491490643244855922`50.*asl^2*cf^2*psibc*psicc - 
 (0.0838083576389084958023879263010991575487508459566620214992381497516416166\
6922`49.97994624298945 + 0.09155844815513206828568353885940101615518805159265\
18855182989741242533888033`50.018357336066735*I)*asl^3*cf^2*psibc*psicc + 
 7.61964916862972977921628715550488832422898935431130256608709107211255601768\
261`50.*asl^3*ca*cf^2*psibc*psicc - 10.70985463099847880914012309879988644487\
809196837278525227976160295639608129185`50.*asl^3*cf^3*psibc*psicc + 
 0.00004580697134612354041404328359779002333188777081133184884186084574557390\
321`50.*asl^3*ca*cf*nb*psibc*psicc + 0.02345433131877912670307562416691513246\
700342496677175813204449006556359084318`50.*asl^3*cf^2*nb*psibc*psicc + 
 0.00183574821513077937587939210875326132303913695384877457646066767489040828\
83`50.*asl^3*ca*cf*nc*psibc*psicc + 0.112656248734058754124937773249748389233\
33792237447443069521423710428954148907`50.*asl^3*cf^2*nc*psibc*psicc - 
 0.04481215441502212712047322486764034666744495355090509946932040541065243117\
068`50.*asl^3*ca*cf*nl*psibc*psicc - 1.65446610966889142244575800367113286056\
686079145400975405814815741256700902266`50.*asl^3*cf^2*nl*psibc*psicc + 
 0.31037847077530157445959015147616905883544846016751937061907254568038620629\
504`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 7.7287106930309822397738799393833\
4408657077085380252452885837499830664747062377`50.*asl^3*ca*cf^2*psibc*psicc*
  Log[mu] - 0.056432449231873013538107300268394374333717901848639889746286484\
46280614721764`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 1.40522012600563313450434180716060801574014015523682263337579913757498468500\
251`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu]


==> anc/dataset/bcvjpsiav4mb425100mc150100qq0.m <==
1.007069667157125410707933209527230542820166421139180921690048608358122254515\
88`50.*asl^2*ca*cf*psibc*psicc - (0.01558025694644243639512891090236089560848\
707657041342761349102908190535007743`50.11362477294838 + 
   0.006704390299915701395697208757459662692219437286750122919977871037201783\
45017`49.74740944631595*I)*asl^3*ca*cf*psibc*psicc + 
 0.58316591847495334938739755874646564030266430961898400240661074798875017250\
026`50.*asl^3*ca^2*cf*psibc*psicc + 19.13074957514591502997786066618425547547\
178149898616753720348813208612078584287`50.*asl^2*cf^2*psibc*psicc + 
 (0.0415473518571798303870104290729623882892988708544358069692188056716638545\
088`50.11362477294838 + 0.017878374133108537055192556686559100512585166098000\
32778660667623572179108407`49.74740944631595*I)*asl^3*cf^2*psibc*psicc + 
 25.0423276350212546283821313200073997266617588779822717728307170572540937511\
5561`50.*asl^3*ca*cf^2*psibc*psicc - 36.0823196816661002632372664277887483385\
6595258461871327844221868736659675244837`50.*asl^3*cf^3*psibc*psicc + 
 0.00101065251939346314134536105361730768230076498931280351918911297319190778\
41`50.*asl^3*ca*cf*nb*psibc*psicc + 0.056116942591120981147210662456645986491\
08417923565853451423813851524992072918`50.*asl^3*cf^2*nb*psibc*psicc + 
 0.00956844157595250045529679520135256567821064737728792415353462097096175537\
902`50.*asl^3*ca*cf*nc*psibc*psicc + 0.21447329269223281020497223143463403671\
201227940882766607237315929664536285511`50.*asl^3*cf^2*nc*psibc*psicc - 
 0.18870330012911581539947216547818842497826539113714217492571886857100060589\
073`50.*asl^3*ca*cf*nl*psibc*psicc - 5.84100557879898356563823175947728993459\
675285988117627614092159679915570667275`50.*asl^3*cf^2*nl*psibc*psicc + 
 1.17538751415041932793498818519218874451964776266790553886290478791661121188\
739`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 22.328191306209425845981182451251\
24044618573607846714220741053388706415891096088`50.*asl^3*ca*cf^2*psibc*psicc*
  Log[mu] - 0.213706820754621695988179670034943408094481411394164648310830507\
52488727829644`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 4.05967114658353197199657862750022553567013383244857130081904766281394952124\
358`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu]


==> anc/dataset/bcvjpsiav4mb475100mc100100qq0.m <==
0.544888898617321286174895344479811664221266135476707975585584906389204799594\
16`50.*asl^2*ca*cf*psibc*psicc - (0.03070934732013096513505980789639952733944\
331759313302671916024693342500329854`50.13223844828552 + 
   0.009100031556045667957769645787249626879283616635554420360503025493040940\
41009`49.60401076032483*I)*asl^3*ca*cf*psibc*psicc + 
 0.22933654433359461847117236975484018963501028352643274720252694918580041962\
516`50.*asl^3*ca^2*cf*psibc*psicc + 7.955580521502806629472130729438204721839\
42814108216944717112493274276872864286`50.*asl^2*cf^2*psibc*psicc + 
 (0.0818915928536825736934928210570654062385155135816880712510115901768045272\
8604`50.13223844828552 + 0.02426675081612178122071905543266567167808964436147\
84542946694664363119923169`49.60401076032483*I)*asl^3*cf^2*psibc*psicc + 
 9.67991900109929089157737549751736459432069542089764589919291880630673585116\
001`50.*asl^3*ca*cf^2*psibc*psicc - 9.809801729221391454141232250002485153011\
80923013440163677880207072197694527414`50.*asl^3*cf^3*psibc*psicc + 
 0.00068403787621895979538304487030771898314825448603657950041021581615198815\
805`50.*asl^3*ca*cf*nb*psibc*psicc + 0.02815965902834585964568119575700264191\
355614614912602961322452506437350178301`50.*asl^3*cf^2*nb*psibc*psicc + 
 0.01454718029593454286022965079331017835475359355549949824656029483852226371\
175`50.*asl^3*ca*cf*nc*psibc*psicc + 0.19686484338577091786181384234753785859\
210202639369233892703991966725757261241`50.*asl^3*cf^2*nc*psibc*psicc - 
 0.08466095556995028090687026148296332349355675324097627813189545238191075482\
26`50.*asl^3*ca*cf*nl*psibc*psicc - 2.144243108168343942371693782207863057633\
7304303702305121600767491373983290039`50.*asl^3*cf^2*nl*psibc*psicc + 
 0.63595958543953217366620650641816269140886945443636608122051268436916281027\
559`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 9.2852464111936481825660399052759\
7506654547294753498102864196553538428276086739`50.*asl^3*ca*cf^2*psibc*psicc*
  Log[mu] - 0.115629015534460395212037546621484125710703537170248210338493497\
84903537901883`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 1.68822662021702694228473452823199546664463144500636052313333020742353185554\
599`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu]


==> anc/dataset/bcvjpsiav4mb475100mc150100qq0.m <==
0.640991821150776289073362933301083577540574842245808948016223765957521202223\
02`50.*asl^2*ca*cf*psibc*psicc - (0.01422043915220307739106868985187034008699\
856390341404591034724814479360698058`50.11836863086764 + 
   0.005680325668323107732912480831672796569244548036430275357874954577744320\
88479`49.71982885818203*I)*asl^3*ca*cf*psibc*psicc + 
 0.27937276038739952487744206759629553136260027531100628681025024660472140192\
085`50.*asl^3*ca^2*cf*psibc*psicc + 11.49057735474435066340090092132130203621\
278395932572809486862834927508105625446`50.*asl^2*cf^2*psibc*psicc + 
 (0.0379211710725415397095165062716542402319961704091041224276996792672158171\
1217`50.11836863086764 + 0.01514753511552828728776661555112745751798546143048\
073428766312259928194207745`49.71982885818203*I)*asl^3*cf^2*psibc*psicc + 
 13.4850881210569251245431794183603492318658265023840326238034147829230093510\
347`50.*asl^3*ca*cf^2*psibc*psicc - 19.44144874856738345576145195285952151829\
187618624515626623681638079696301232274`50.*asl^3*cf^3*psibc*psicc + 
 0.00068116684070982595132226143992848272185580637179310944122418393575139487\
284`50.*asl^3*ca*cf*nb*psibc*psicc + 0.03547362088978383075362713095945196535\
629405033160921642708339079906863317079`50.*asl^3*cf^2*nb*psibc*psicc + 
 0.00778828401168083952491614612626820726681072695530282328189080680712842673\
129`50.*asl^3*ca*cf*nc*psibc*psicc + 0.15560768538956236902729164753819270986\
311546138435904658322510695301098375025`50.*asl^3*cf^2*nc*psibc*psicc - 
 0.10239301067145432975241825101890257003566340482439859401693921393109699761\
746`50.*asl^3*ca*cf*nl*psibc*psicc - 3.16950763158822520452813696975993771460\
363485409178962787582083012286751489135`50.*asl^3*cf^2*nl*psibc*psicc + 
 0.74812478999589579103519749653121259048334172027357575420065772857003722129\
637`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 13.411069356573961406386410421734\
47427235746750659294717545747792104913987308868`50.*asl^3*ca*cf^2*psibc*psicc*
  Log[mu] - 0.136022689090162871097308635732947743724243949140650132039359240\
34140717225488`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 2.43837624664981116479752916758808623133772136483508131501092842152387727504\
638`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu]


==> anc/dataset/bcvjpsiav4mb475100mc150100qq1.m <==
0.810416794504003526115222536103072164070528856899119440661585765783882262738\
33`50.*asl^2*ca*cf*psibc*psicc - (0.01515888203354780216114545039089015344407\
160769639676395082615811475605247337`50.11678368323586 + 
   0.006214276688780835275746397245139209925380647143683460875820284126336380\
40782`49.72950709612466*I)*asl^3*ca*cf*psibc*psicc + 
 0.38976413661533210162785872703611618970271771937403732606628595775592845104\
741`50.*asl^3*ca^2*cf*psibc*psicc + 14.70339178701199435342010283903273719624\
0474359318354543528920602110388592431`50.*asl^2*cf^2*psibc*psicc + 
 (0.0404236854227941390963878677090404091841909538570580375216853695083695622\
6349`50.11678368323585 + 0.01657140450341556073532372598703789313434839238315\
589566924164227418000388977`49.72950709612465*I)*asl^3*cf^2*psibc*psicc + 
 17.9218476056732312804744453705810851866968083711211822348199653102638898715\
6133`50.*asl^3*ca*cf^2*psibc*psicc - 25.9841823260732524737211205444467749043\
5035531957975707033629726760613480712189`50.*asl^3*cf^3*psibc*psicc + 
 0.00080951033425501426567528443142243047232707020125146827347445154023727305\
525`50.*asl^3*ca*cf*nb*psibc*psicc + 0.04320012084144338942041742372677195589\
432689759437146493170173908470642744852`50.*asl^3*cf^2*nb*psibc*psicc + 
 0.00926731431071768572542567441178896629361067761610881228731772172910637616\
967`50.*asl^3*ca*cf*nc*psibc*psicc + 0.18823107880633344186471246659834401662\
248060287612246451530973973422275738585`50.*asl^3*cf^2*nc*psibc*psicc - 
 0.13712909071942016940519241344879505646978163571504824375468062196875335058\
113`50.*asl^3*ca*cf*nl*psibc*psicc - 4.21675011149489349122245228010717943077\
384456938741926721439610177001773332034`50.*asl^3*cf^2*nl*psibc*psicc + 
 0.94586681794000673137193763391769397966702194003440024998129531837111948326\
327`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 17.160861542878058330187964963138\
51948108781744733382921591208373292634322589589`50.*asl^3*ca*cf^2*psibc*psicc*
  Log[mu] - 0.171975785080001223885806842530489814484913080006254561880904527\
63765853986258`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 3.12015664415964696912508453875245808747051226315158660539634225129764146219\
548`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu]


==> anc/dataset/bcvjpsiav4mb475100mc150100qq10.m <==
488.6495483855600109646888875605795398176204005178001425635134`50.*asl^2*ca*
  cf*psibc*psicc - (0.0356978486940474550928811296689421119097932805629174153\
5947101649096868586768`50.0865578414984 + 0.020891632045981171939725059267772\
92966531991459988748384705110087682172281925`49.85388816526928*I)*asl^3*ca*cf*
  psibc*psicc + 
 786.5750420970213900877845459058813930929071224298473305028041`50.*asl^3*
  ca^2*cf*psibc*psicc + 
 15919.1726067825461388441480887904926369530522431798564956185394`50.*asl^2*
  cf^2*psibc*psicc + (0.09519426318412654691434967911717896509278208150111310\
727869118484918763023922`50.0865578414984 + 0.0557110187892831251726001580473\
944791075197722663666235874190462063940370168`49.85388816526928*I)*asl^3*cf^2*
  psibc*psicc + 
 41297.3115584872311494202016045069386836375319194826651376310126`50.*asl^3*
  ca*cf^2*psibc*psicc - 
 123696.5034253802562788434240192900496919524927461601538338126508`50.*asl^3*
  cf^3*psibc*psicc + 0.167442582787238975968232048191301074328045536189863790\
95592540234991406659095`50.*asl^3*ca*cf*nb*psibc*psicc + 
 11.8669459295953413313522268371239232239921476276254168279061977934227901747\
5353`50.*asl^3*cf^2*nb*psibc*psicc + 1.91621431297169940453559153094306815260\
823336895708517515573949591015021267665`50.*asl^3*ca*cf*nc*psibc*psicc + 
 45.7279834445750080246684822609002746581530744328037947877254886774007456554\
4038`50.*asl^3*cf^2*nc*psibc*psicc - 
 204.7849541014527915534491548299581140679263763067024308577956`50.*asl^3*ca*
  cf*nl*psibc*psicc - 
 9704.2251954028568669157481503660671848756273138046739016702698`50.*asl^3*
  cf^2*nl*psibc*psicc + 
 570.3206011446838391960384901144743238314232675317653365313167`50.*asl^3*
  ca^2*cf*psibc*psicc*Log[mu] + 
 18579.8434088852585438952005669221228922675662143732813926060407`50.*asl^3*
  ca*cf^2*psibc*psicc*Log[mu] - 103.69465475357887985382518002081351342389513\
955122736098588673070268065806148373`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 3378.1533470700470079809455576222041622304665844315130694490849`50.*asl^3*
  cf^2*nl*psibc*psicc*Log[mu]


==> anc/dataset/bcvjpsiav4mb475100mc150100qq1100.m <==
0.642427611792303374123980659239905833956414200240364939377950696473907962819\
35`50.*asl^2*ca*cf*psibc*psicc - (0.01422934189806524847605205796012874313072\
196798932387204788880616483938112023`50.118353480906705 + 
   0.005685322655251566137445433154832420722484808647535711704589437406023568\
17203`49.71992378326389*I)*asl^3*ca*cf*psibc*psicc + 
 0.28027592337482679786825043328828039023508962614201795218245895621557698862\
646`50.*asl^3*ca^2*cf*psibc*psicc + 11.51760688035596985521458055856171381131\
673485641944158130207759008366935329404`50.*asl^2*cf^2*psibc*psicc + 
 (0.0379449117281739959361388212270099816819252479715257526121852836048684888\
2524`50.118353480906705 + 0.0151608604140041763665211550795531219266261563934\
2856454554567229552214250861`49.71992378326389*I)*asl^3*cf^2*psibc*psicc + 
 13.5217615815114214696210907638569689205518754102615672740839921266970269121\
0891`50.*asl^3*ca*cf^2*psibc*psicc - 19.4951299914395910125472527355939284574\
2441304819139662972882235755654739695458`50.*asl^3*cf^3*psibc*psicc + 
 0.00068228274926051903780983701574046870011072067906436714315019866168389614\
56`50.*asl^3*ca*cf*nb*psibc*psicc + 0.035540271516563787784557833894488059037\
20613381868683976983294358465032730188`50.*asl^3*cf^2*nb*psibc*psicc + 
 0.00780114993471536750529616312022839123987397738595634603869692784614730311\
122`50.*asl^3*ca*cf*nc*psibc*psicc + 0.15588999925618905371417546373309195098\
207069460543689319934131420501657257167`50.*asl^3*cf^2*nc*psibc*psicc - 
 0.10268044748806416900542395506888953925059282191685491759714353743837391966\
516`50.*asl^3*ca*cf*nl*psibc*psicc - 3.17816135580081473798371863440964245742\
235035869697028769584539552452432635033`50.*asl^3*cf^2*nl*psibc*psicc + 
 0.74980055330008599789528140099675121840647823581354482225331570734160719189\
844`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 13.442616495717761392631891768415\
97705413428476973993997654784766936701317105395`50.*asl^3*ca*cf^2*psibc*psicc*
  Log[mu] - 0.136327373327288363253687527453954766982996042876822226061164240\
00484477632284`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 2.44411209013050207138761668516654128256986995813280302146963058736861814706\
456`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu]


==> anc/dataset/bcvjpsiav4mb475100mc150100qq12.m <==
0.718720198947138996051876621370853869329590351270813929302485669108285834001\
02`50.*asl^2*ca*cf*psibc*psicc - (0.01467716539910906672238100819979964188010\
220208861670808064055720856021668328`50.11759427497696 + 
   0.005938380074440743073889751028568255005215736466560709222267453850806702\
9842`49.72462007691127*I)*asl^3*ca*cf*psibc*psicc + 
 0.32909742429432707941458138849193447641653341901102516979161519836584499496\
623`50.*asl^3*ca^2*cf*psibc*psicc + 12.95886334282560863739954620856170202910\
046225339346672081893570398792853092751`50.*asl^2*cf^2*psibc*psicc + 
 (0.0391391077309575112596826885327990450136058722363112215228504010573912849\
6918`50.11759427497696 + 0.01583568019850864819703933607618201334724196391082\
855792600797595232606346566`49.72462007691128*I)*asl^3*cf^2*psibc*psicc + 
 15.4940113697773171994948205138213307011939512023388542776558432540777541392\
0007`50.*asl^3*ca*cf^2*psibc*psicc - 22.3920856212062102499991309864047428944\
2547985270682300187626802247651832300643`50.*asl^3*cf^3*psibc*psicc + 
 0.00074084220006948592881801773318053965003300000145001580240816767765941698\
18`50.*asl^3*ca*cf*nb*psibc*psicc + 0.039051473385905913508330025238189922090\
71469002157624980527611721168638051959`50.*asl^3*cf^2*nb*psibc*psicc + 
 0.00847615516126616471427845113071974084090204906205395263323161814849881367\
667`50.*asl^3*ca*cf*nc*psibc*psicc + 0.17073948177928764818827696047382186296\
470919238229781722068949348829335201136`50.*asl^3*cf^2*nc*psibc*psicc - 
 0.11813171123322060233716827302723506206827343894122200833284605852157191977\
426`50.*asl^3*ca*cf*nl*psibc*psicc - 3.64361650883268890202457691917182195083\
111000169593269466795509704082452509348`50.*asl^3*cf^2*nl*psibc*psicc + 
 0.83884439732446907352949278648212128109304117124812364401842129643619922252\
135`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 15.124759157662427531116255565110\
09863150593368295232429519739880226769112142035`50.*asl^3*ca*cf^2*psibc*psicc*
  Log[mu] - 0.152517163149903467914453233905840232926007485681477025386802060\
53882043594951`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 2.74995621048407773293022828456547247845562430599133166657983589766161756211\
957`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu]


==> anc/dataset/bcvjpsiav4mb475100mc150100qq14.m <==
0.678290350977058607382044387797756637345237957152519760753159671649139293762\
19`50.*asl^2*ca*cf*psibc*psicc - (0.01444580715848078203661933128354864465758\
544177572986445307553542243619841537`50.11798580644894 + 
   0.005807228121566448218409005379556245173061199642464487919903593627284389\
58593`49.722212879892645*I)*asl^3*ca*cf*psibc*psicc + 
 0.30302611702392389386143140559316864487457416000896046077849475935845116978\
411`50.*asl^3*ca^2*cf*psibc*psicc + 12.19388819251047735780299905302719588738\
687766268142426740667668639519257434931`50.*asl^2*cf^2*psibc*psicc + 
 (0.0385221524226154187643182167561297190868945114019463048577503473298733997\
6973`50.11798580644895 + 0.01548594165751052858242401434548332046149653237990\
530111972158435023190605002`49.72221287989265*I)*asl^3*cf^2*psibc*psicc + 
 14.4431800808454405411599948601404881628360695884401506071095306110496699679\
8032`50.*asl^3*ca*cf^2*psibc*psicc - 20.8461305614988031545117908582489215589\
8024577191215461681063416952904434539954`50.*asl^3*cf^3*psibc*psicc + 
 0.00070998506371098785641118637650783986522103318052239880109636664414789594\
443`50.*asl^3*ca*cf*nb*psibc*psicc + 0.03719803158588915305972527908766647061\
72431253780079539340643154754603397082`50.*asl^3*cf^2*nb*psibc*psicc + 
 0.00812050815142795751610707385606409654667990490658964525066370667421280079\
374`50.*asl^3*ca*cf*nc*psibc*psicc + 0.16290647806863256500215036294676461699\
104723945964072818224282909650051254981`50.*asl^3*cf^2*nc*psibc*psicc - 
 0.10990090693604550182576599610905813609620718700988654353488355636326651140\
16`50.*asl^3*ca*cf*nl*psibc*psicc - 3.395601754548671596062577303908159654296\
8577440732095829610194457372103183463`50.*asl^3*cf^2*nl*psibc*psicc + 
 0.79165725620326016112744944316084010235254392435913475738483593340741425561\
535`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 14.231928929884889670794632053412\
9045491969513156616760651867610435912742158396`50.*asl^3*ca*cf^2*psibc*psicc*
  Log[mu] - 0.143937682946047302023172626029243654973189804428933795296603637\
34742458435539`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 2.58762344179725266741720582789325537258126387557484985199204038985441852966\
347`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu]


==> anc/dataset/bcvjpsiav4mb475100mc150100qq2.m <==
1.050515013870714725191191512218623379487133084929946922145836801740138481997\
75`50.*asl^2*ca*cf*psibc*psicc - (0.01620650881741959299803076642122046253486\
299676468849250097378414844649883589`50.11504121374007 + 
   0.006827227454685463934222096205385124153382515152176015044517563157765277\
62619`49.73959611587227*I)*asl^3*ca*cf*psibc*psicc + 
 0.55725988419787645330806745947146899839902661961915786244471612211183924568\
431`50.*asl^3*ca^2*cf*psibc*psicc + 19.32738808157902303689667624626543163819\
932802899513733483575516685907052777897`50.*asl^2*cf^2*psibc*psicc + 
 (0.0432173568464522479947487104565879000929679913725026466572781400793599875\
0117`50.11504121374007 + 0.01820593987916123715792558988102699774235337373913\
604011870590270189517091371`49.73959611587227*I)*asl^3*cf^2*psibc*psicc + 
 24.5380193282255161620203619898770058248473357278868884688484757599913327417\
1699`50.*asl^3*ca*cf^2*psibc*psicc - 35.9044594081541502580076976183046244750\
927311416153621262702884237039380268371`50.*asl^3*cf^3*psibc*psicc + 
 0.00098224735037897179353133022123042342008708353658425472875665785866067147\
302`50.*asl^3*ca*cf*nb*psibc*psicc + 0.05376233046454438894562242867561699636\
111141754775613735018395930488565635374`50.*asl^3*cf^2*nb*psibc*psicc + 
 0.01125602822896646952051348920253133733181532634509956852672999446942341657\
04`50.*asl^3*ca*cf*nc*psibc*psicc + 0.232541585859292036201454929977833459112\
86019710905546238806426807935601759341`50.*asl^3*cf^2*nc*psibc*psicc - 
 0.18873228880550114433419511638317339318914434847995450854078532892209542634\
309`50.*asl^3*ca*cf*nl*psibc*psicc - 5.77924101289022046390762368545676368727\
883728814466386582498486959130866362746`50.*asl^3*cf^2*nl*psibc*psicc + 
 1.22609415316501843683776286151864406390903651327595193930987715801355975216\
042`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 22.557695235083694243984828894343\
32410823815166544328936742009975907367999590427`50.*asl^3*ca*cf^2*psibc*psicc*
  Log[mu] - 0.222926209666366988515956883912480738892552093322900350885352907\
92364143788114`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 4.10139913365158077163360525351696801967966393917150717086762976596916406822\
311`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu]


==> anc/dataset/bcvjpsiav4mb475100mc150100qq25249211000000.m <==
1.218283568082739087967326104050485368084138725704100229277774074944477107139\
94`50.*asl^2*ca*cf*psibc*psicc - (0.01680725095484771414958381890419123887926\
151788819383447947454484177065297779`50.11405382687246 + 
   0.007186549971751720614275104509754946232996435787219771724497739028787723\
34514`49.74507759194803*I)*asl^3*ca*cf*psibc*psicc + 
 0.68048761264647124553559565064643265168682513537129137236156553279210778195\
537`50.*asl^3*ca^2*cf*psibc*psicc + 22.60077373336572597550536848982032834168\
581487176328504514979824365650809442859`50.*asl^2*cf^2*psibc*psicc + 
 (0.0448193358795939043988901837445099703446973810351835585948906355311389149\
1274`50.11405382687245 + 0.01916413325800458830473361202601318995465716209925\
272459864897428052022751882`49.74507759194802*I)*asl^3*cf^2*psibc*psicc + 
 29.3542468552122312384455011418491189596591972505560031153088794516359435074\
6152`50.*asl^3*ca*cf^2*psibc*psicc - 43.2334916488605422282922031328635080873\
7224127948347384443180872810721868667408`50.*asl^3*cf^3*psibc*psicc + 
 0.00109817153472035067447870524707275925841733946080632498378524410816343354\
743`50.*asl^3*ca*cf*nb*psibc*psicc + 0.06093506066100286877738850401674811001\
635982475272922455557421048887019148112`50.*asl^3*cf^2*nb*psibc*psicc + 
 0.01258968458827067389848989816001814992041094356123051751057115030725169887\
063`50.*asl^3*ca*cf*nc*psibc*psicc + 0.26248064237030846034990226843262958523\
226524598273317845558269808298201176905`50.*asl^3*cf^2*nc*psibc*psicc - 
 0.22612644305044570306168924874831244383418531444290283573186063256201017392\
617`50.*asl^3*ca*cf*nl*psibc*psicc - 6.91704372730656806904416029936683966236\
803326762242012099322643047173153604531`50.*asl^3*cf^2*nl*psibc*psicc + 
 1.42190291428532993345325151416931495187803970951954084517736724054076716145\
406`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 26.378182287355250048762181214776\
54542195801741960901063205945135651422098691036`50.*asl^3*ca*cf^2*psibc*psicc*
  Log[mu] - 0.258527802597332715173318457121693627614189038094461972677544917\
25121095146364`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 4.79603314315550000886585112995937189490145771265618375052566165940851435508\
491`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu]


==> anc/dataset/bcvjpsiav4mb475100mc150100qq273100.m <==
1.294181107245341349753019683220058248534495611188931808388058720380398189165\
53`50.*asl^2*ca*cf*psibc*psicc - (0.01705255553007903842181713496456827739934\
381541397546268752055336646350119624`50.11365298020087 + 
   0.007334888951277326719799154552171780628291978904359156682123006141287587\
44007`49.74725705085453*I)*asl^3*ca*cf*psibc*psicc + 
 0.73766706159456605463949848775306135439180696364374101109503528715422194635\
619`50.*asl^3*ca^2*cf*psibc*psicc + 24.09189358019158198350932697183453654341\
707173041135836885108064697166003208171`50.*asl^2*cf^2*psibc*psicc + 
 (0.0454734814135441024581790265721820730649168411039345671596993044904819252\
8316`50.11365298020087 + 0.01955970387007287125279774547245808167544527707829\
10844856574070378832530829`49.74725705085453*I)*asl^3*cf^2*psibc*psicc + 
 31.5793794064227231202070867513168494358261134762502255832148089252669779714\
0103`50.*asl^3*ca*cf^2*psibc*psicc - 46.6471342648448103488799338586788929280\
1871377562104637118208613318099318651877`50.*asl^3*cf^3*psibc*psicc + 
 0.00114956348699589834876100268673705766875732814629000034122738557002483504\
156`50.*asl^3*ca*cf*nb*psibc*psicc + 0.06413341813929735350313154234385402900\
92922011935261191166905110897070199317`50.*asl^3*cf^2*nb*psibc*psicc + 
 0.01318071634433259738205800235885269382997069668594765137744353259929825497\
064`50.*asl^3*ca*cf*nc*psibc*psicc + 0.27579671425469306288371697314925922289\
449787543605143764757970956053987989001`50.*asl^3*cf^2*nc*psibc*psicc - 
 0.24335338340131638276605494345573472538309396310471283934314802778624387243\
127`50.*asl^3*ca*cf*nl*psibc*psicc - 7.44279509162865825603974250747774170499\
81742936732317413083603919298503599144`50.*asl^3*cf^2*nl*psibc*psicc + 
 1.51048568347774824416463636507390539781854857102605388761557896484760537121\
078`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 28.118522312696858603184612761175\
8065557610169268844378594822868148412213730138`50.*asl^3*ca*cf^2*psibc*psicc*
  Log[mu] - 0.274633760632317862575388430013437345057917922004737070718559333\
47869737499751`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 5.11245860230851974603356595657741937377473035034262506545815223776408761986\
45`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu]


==> anc/dataset/bcvjpsiav4mb475100mc150100qq3.m <==
1.404689255488220107902158497639949811812290099016225901717432517225101740342\
65`50.*asl^2*ca*cf*psibc*psicc - (0.01738522906421855176007516359441000485378\
737411455807653540548207162569812211`50.11311146279342 + 
   0.007537541792884850255088950813994989981517438070056916523303747332720971\
12195`49.75016077871862*I)*asl^3*ca*cf*psibc*psicc + 
 0.82236637293043858724826761162366954756145233049723857519779797547837117389\
768`50.*asl^3*ca^2*cf*psibc*psicc + 26.27364272060214447463017337943356353598\
443143959537026398547757757635955649775`50.*asl^2*cf^2*psibc*psicc + 
 (0.0463606108379161380268671029184266796100996643054882040875176655338798439\
2968`50.11311146279341 + 0.02010011144769293401357053550398663995071316818681\
84440621294400725862538532`49.750160778718616*I)*asl^3*cf^2*psibc*psicc + 
 34.8669955253411077078100839714075590429491825984510457043900990038166497933\
5271`50.*asl^3*ca*cf^2*psibc*psicc - 51.7204904225626177085838847514509504104\
3659334285790302339105803575617065400922`50.*asl^3*cf^3*psibc*psicc + 
 0.00122336180410985678178202274142819799147291747084728985056641673127815777\
254`50.*asl^3*ca*cf*nb*psibc*psicc + 0.06874421963007178834972155957005692527\
668194435594381774574352994601760975698`50.*asl^3*cf^2*nb*psibc*psicc + 
 0.01402923087396676457216359928165049312736879788487536882755644051105876068\
299`50.*asl^3*ca*cf*nc*psibc*psicc + 0.29496002644124259120940486068045018390\
580011279298730588759596310074599777984`50.*asl^3*cf^2*nc*psibc*psicc - 
 0.26874954432141477618362668311886135849956539708514124273753775501531446052\
626`50.*asl^3*ca*cf*nl*psibc*psicc - 8.21966009643710706727420434415229727979\
905554676435962585924646750156601358535`50.*asl^3*cf^2*nl*psibc*psicc + 
 1.63946374913951299434347162629114889843431663068542040205355331941579212847\
924`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 30.664920821437645960938988307478\
89036823388777256532714477972044579619354840238`50.*asl^3*ca*cf^2*psibc*psicc*
  Log[mu] - 0.298084318025365998971540295689299799715330296488258254865052275\
77987037245347`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 5.57544014935229926562527060135979824876979777683005948158338458120874164654\
532`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu]


==> anc/dataset/bcvjpsiav4mb475100mc150100qq32.m <==
0.919508239066608036431735606402585526686546727909524548172397549880207054490\
22`50.*asl^2*ca*cf*psibc*psicc - (0.01566781770220908374244946054195205685221\
936937945480832725174848713229341816`50.11593381355509 + 
   0.006509854629702782585102346284644724073222614838852437223202124476008731\
36429`49.73449659427278*I)*asl^3*ca*cf*psibc*psicc + 
 0.46443753042280672945355572222495665142859114083413965636760907651051578721\
557`50.*asl^3*ca^2*cf*psibc*psicc + 16.79484800878098424655494591485506707527\
339661264383432642822104447411427367622`50.*asl^2*cf^2*psibc*psicc + 
 (0.0417808472058908899798652281118721516059183183452128222425233092666094645\
9916`50.11593381355508 + 0.01735961234587408689360625675905259752859363957027\
316592847707861748404782407`49.73449659427277*I)*asl^3*cf^2*psibc*psicc + 
 20.8843266116633418888071255766104585986613678693517111479545481195334306920\
5874`50.*asl^3*ca*cf^2*psibc*psicc - 30.4034859072508265854157021572546717889\
9282529883499546961026798455578677731883`50.*asl^3*cf^3*psibc*psicc + 
 0.00088913330424496353519857948812980057454103009286348012652840263355761462\
463`50.*asl^3*ca*cf*nb*psibc*psicc + 0.04804809578488249719548916778528399817\
539134660620261396036185640071702163177`50.*asl^3*cf^2*nb*psibc*psicc + 
 0.01018425063177557139396891784065113113176334747139429804204744410475951617\
743`50.*asl^3*ca*cf*nc*psibc*psicc + 0.20860579838114476545086278208594586338\
377483892202669308665159903574316728965`50.*asl^3*cf^2*nc*psibc*psicc - 
 0.16026737360177464573260386203445834364072509353393667062041464950950110760\
635`50.*asl^3*ca*cf*nl*psibc*psicc - 4.91628073451122886208008768109592980882\
78450669434907579706652298640472859211`50.*asl^3*cf^2*nl*psibc*psicc + 
 1.07319139738194921982804914100500315161692413301488421663399748156464394042\
9`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 19.60187591321350779079008382761397\
317858331371987138061605868194607428473416844`50.*asl^3*ca*cf^2*psibc*psicc*
  Log[mu] - 0.195125708614899858150554389273636936657622569639069851226723357\
82126952575919`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 3.56397743876609232559819705956617694156060249452207012190260552350515442581\
83`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu]


==> anc/dataset/bcvjpsiav4mb475100mc150100qq335100.m <==
1.568842541758301897597709227253580392722488052150810776970530679916609146574\
64`50.*asl^2*ca*cf*psibc*psicc - (0.01783388033826667607548193979294207903705\
803336354269886573618997884745977033`50.11238487974134 + 
   0.007813520060911732204705722382568563352146889882953525494582090387729757\
37056`49.7539857629781*I)*asl^3*ca*cf*psibc*psicc + 
 0.95107977304899733950363077124781439034188388233464486245094682011821414778\
237`50.*asl^3*ca^2*cf*psibc*psicc + 29.53640307100181081512758599138997395699\
379495131989408719593998569522521321079`50.*asl^2*cf^2*psibc*psicc + 
 (0.0475570142353778028679518394478455440988214223027805302954418482307713168\
4125`50.11238487974134 + 0.02083605349576461921254859302018283560572503968787\
606798554343324808888863703`49.7539857629781*I)*asl^3*cf^2*psibc*psicc + 
 39.8482969163299782231180777865755550135594455224374120044138469239333333579\
041`50.*asl^3*ca*cf^2*psibc*psicc - 59.47079332015784600910554573515946614800\
628396898360539226936346084222221206663`50.*asl^3*cf^3*psibc*psicc + 
 0.00133097474451492866376445830748597195084126903634193553252990589290608390\
286`50.*asl^3*ca*cf*nb*psibc*psicc + 0.07550248603565537318032592632151020795\
462553185343121533704577488938996425284`50.*asl^3*cf^2*nb*psibc*psicc + 
 0.01526615454441816671892954796296293363709056047710792468331760379736836357\
897`50.*asl^3*ca*cf*nc*psibc*psicc + 0.32298341070049176296409466675658072060\
577516856344662935783435271251854049674`50.*asl^3*cf^2*nc*psibc*psicc - 
 0.30710351355945998320238014565669624851113285480746199170358440197092698329\
117`50.*asl^3*ca*cf*nl*psibc*psicc - 9.39687421017302870999167628167240949746\
653549678136857377199555152122111358589`50.*asl^3*cf^2*nl*psibc*psicc + 
 1.83105299999370444983718528937413930921623944985741611190536169970599553236\
198`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 34.473006699300222759150246460042\
30483265687732510309068745210025026609346918812`50.*asl^3*ca*cf^2*psibc*psicc*
  Log[mu] - 0.332918727271582627243124598068025328948407172701348383378337507\
69569176220466`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 6.26781939987276777439095390182587360593761405910965285423316046146914483258\
034`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu]


==> anc/dataset/bcvjpsiav4mb475100mc150100qq34.m <==
0.762629879089526048043365208386732505101844314209008217986977870696881168813\
53`50.*asl^2*ca*cf*psibc*psicc - (0.01491476721263729918167715465322818218931\
62113568237958253841503347229132984`50.117193689925216 + 
   0.006073989013995088164258812772787192035263150519367949816996069375121988\
46098`49.72705121265073*I)*asl^3*ca*cf*psibc*psicc + 
 0.35789248225205099954256204073954416588239361018871629917344230102529923255\
122`50.*asl^3*ca^2*cf*psibc*psicc + 13.79263969964697629768369740786937202230\
477443863173927158688807336600702568024`50.*asl^2*cf^2*psibc*psicc + 
 (0.0397727125670327978178057457419418191715098969515301222039555054306901284\
3742`50.117193689925216 + 0.0161973040373202351046901673940991787607017347183\
145328452016600312263842881`49.72705121265072*I)*asl^3*cf^2*psibc*psicc + 
 16.6491266046690510344698511765577243369789004934612026360581619741819036052\
3297`50.*asl^3*ca*cf^2*psibc*psicc - 24.0976687597630524149655655017637519344\
5288396572539425245283727520083402693872`50.*asl^3*cf^3*psibc*psicc + 
 0.00077394098440438600078477492227194293344736838450939308377026637932660308\
593`50.*asl^3*ca*cf*nb*psibc*psicc + 0.04104717804226954788044037852251761503\
918996005462169372711207753433851811997`50.*asl^3*cf^2*nb*psibc*psicc + 
 0.00885754920507927475614970841199163620377235778033245290466861671815821089\
558`50.*asl^3*ca*cf*nc*psibc*psicc + 0.17916067618477839643843376994341077963\
308417963194322230240369503071697684914`50.*asl^3*cf^2*nc*psibc*psicc - 
 0.12717385607169485713847372920882152640449836454021951524664378315112985757\
148`50.*asl^3*ca*cf*nl*psibc*psicc - 3.91628234740595940287961693521590421066\
30981282137712183658551513926197613985`50.*asl^3*cf^2*nl*psibc*psicc + 
 0.89009297671559861845093000889205043076973980242377831044973309852825892928\
626`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 16.097889767551759853535629125112\
16961794368579192608064518541055596192036589409`50.*asl^3*ca*cf^2*psibc*psicc*
  Log[mu] - 0.161835086675563385172896365253100078321770873167959699921067584\
49631104456503`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 2.92688904864577451882465984092948538508067014398655974792826122322203319249\
6`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu]


==> anc/dataset/bcvjpsiav4mb475100mc150100qq4.m <==
1.954378085787786545695529692591823602606652311160133050294623870260674489901\
87`50.*asl^2*ca*cf*psibc*psicc - (0.01872430918475211442556338309500788113141\
950621634949503136840641124548346861`50.11095497832047 + 
   0.008370224680107358541960327255173318823191137134421030446626946546982994\
22713`49.76128629034894*I)*asl^3*ca*cf*psibc*psicc + 
 1.26516460151334081428632001987544066494055434819672488841769355034832398847\
291`50.*asl^3*ca^2*cf*psibc*psicc + 37.29221071885052877131819534693207871746\
825458318884740104811341474192136869851`50.*asl^2*cf^2*psibc*psicc + 
 (0.0499314911593389718015023549200210163504520165769319867531788094783799244\
118`50.11095497832047 + 0.022320599146952956111894206013795516861843032358456\
08119098471616851028007733`49.76128629034894*I)*asl^3*cf^2*psibc*psicc + 
 51.9583494174385132704300567661144909238893484475723404678503263035632418640\
7117`50.*asl^3*ca*cf^2*psibc*psicc - 78.5970165425012986795157968821320432877\
3835420124198616421857276655344999676038`50.*asl^3*cf^3*psibc*psicc + 
 0.00157588531670818312496682033730587564265427524079824719810137201505890410\
598`50.*asl^3*ca*cf*nb*psibc*psicc + 0.09101598835639058154461182093973147418\
802245698901230746114541314231396621387`50.*asl^3*cf^2*nb*psibc*psicc + 
 0.01807978200416178244334557924028077008257278820448340181578297859920928844\
537`50.*asl^3*ca*cf*nc*psibc*psicc + 0.38705724095874458174956129939411165990\
230169132521227240568355108273101516952`50.*asl^3*cf^2*nc*psibc*psicc - 
 0.39974940240396920693534308794427086862246591139688734477417244221018064200\
126`50.*asl^3*ca*cf*nl*psibc*psicc - 12.2592492196539495931042444761755033869\
9003859455448021870440261158122241838331`50.*asl^3*cf^2*nl*psibc*psicc + 
 2.28102550883975172672047648822332958314977087622554505043484917110661887925\
993`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 43.525090948017251156406114553520\
43754591392539779926360501668471642003344073863`50.*asl^3*ca*cf^2*psibc*psicc*
  Log[mu] - 0.414731910698136677585541179676969015118140159313735463658699271\
99229475713089`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 7.91365289963950021025565719154917046289344098141804792778885399781309076144\
924`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu]


==> anc/dataset/bcvjpsiav4mb475100mc150100qq5.m <==
2.8662558000181298411174921514345828149455006115897073671876700953257314031024\
`50.*asl^2*ca*cf*psibc*psicc - (0.0202643166942729925109027674762246918998166\
2030443070783370789184424943713959`50.108517640963804 + 
   0.009360580790231006517041772016832673601966780905823663234517149524564667\
53678`49.773088472876616*I)*asl^3*ca*cf*psibc*psicc + 
 2.05898800090987798187926783971252643439674059078485648398760041987651003609\
126`50.*asl^3*ca^2*cf*psibc*psicc + 56.06688553198707071775558738002227666726\
572957667960058770209562311237665632661`50.*asl^2*cf^2*psibc*psicc + 
 (0.0540381778513946466957407132699325117328443208118152208903534080649887896\
7543`50.108517640963804 + 0.0249615487739493507121113920448871296052447490821\
9643529202859725269892520004`49.773088472876616*I)*asl^3*cf^2*psibc*psicc + 
 82.4835005348122848332898148601982547003813981605040872270225113327315240281\
4685`50.*asl^3*ca*cf^2*psibc*psicc - 
 128.2600612502343384180704301321889666525049726565448949047067`50.*asl^3*
  cf^3*psibc*psicc + 0.002123683240486581652028712548653826137957226476000710\
80149170503446246075534`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.12622915125761968614951638645830530071617384208591803915642461725828553712\
478`50.*asl^3*cf^2*nb*psibc*psicc + 0.024367902245153828088744159459577391843\
61925677842408254251681279414769395198`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.53148198745771714948172832669717819218268552636904830504863016482168216788\
084`50.*asl^3*cf^2*nc*psibc*psicc - 0.630020439015103065358709852957376416482\
73898735087043701173448717674682968255`50.*asl^3*ca*cf*nl*psibc*psicc - 
 19.4755563384729487503797546065030400098536263224602358555755796388688330164\
808`50.*asl^3*cf^2*nl*psibc*psicc + 3.345311044083802881793420834487453821924\
57881162171317814057902484789816002079`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 65.43769449201022271419180591729733940636068032311867726552657873\
69238895433086`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] - 
 0.60823837165160052396244015172499160398628705665849330468160352872506861434\
718`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 11.89776263491094958439851016678\
133443752012369511248677560831815376157288236986`50.*asl^3*cf^2*nl*psibc*
  psicc*Log[mu]


==> anc/dataset/bcvjpsiav4mb475100mc150100qq50498421000000.m <==
2.926460150067980536302458689842380181727997971793015438492783810140408457341\
19`50.*asl^2*ca*cf*psibc*psicc - (0.02034727989353864237143305025828729216812\
382955201066188094339264449285235063`50.10838755739211 + 
   0.009414903840957273571733781076276147963061039530119023047254744574453189\
85731`49.773697086901095*I)*asl^3*ca*cf*psibc*psicc + 
 2.11344741105564180221687961937101391268280336199133461912747994168624768023\
321`50.*asl^3*ca^2*cf*psibc*psicc + 57.32478714674333685076356858795674513592\
732285100873127711954328682821733594157`50.*asl^2*cf^2*psibc*psicc + 
 (0.0542594130494363796571548006887661124483302121386950983504595296321912543\
4646`50.10838755739211 + 0.02510641024255272952462341620340306123482943874698\
406145930996834518899576775`49.773697086901095*I)*asl^3*cf^2*psibc*psicc + 
 84.5783527817062759959209285151631660463251320314370529071144046780092085733\
0673`50.*asl^3*ca*cf^2*psibc*psicc - 
 131.7327578626113945908105438382471520098099239023050406914296`50.*asl^3*
  cf^3*psibc*psicc + 0.002158659647708728578272748149340117981861897032543579\
70028826568910661002345`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.12849684989753800904159602970267427617635086215649501432276689734995651213\
252`50.*asl^3*cf^2*nb*psibc*psicc + 0.024769208166401674711313614162044575789\
34142751581467064449897463068597174556`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.54074389993499420028632375142977974806245956370681547468842392089061525034\
842`50.*asl^3*cf^2*nc*psibc*psicc - 0.645673327532910322386956836586716034308\
77867879901727515070341843599626749369`50.*asl^3*ca*cf*nl*psibc*psicc - 
 19.9708171692536921442837513139048072239938458897939409090365381357269173459\
1409`50.*asl^3*cf^2*nl*psibc*psicc + 3.41557772339497212755727006244628198267\
128163799732914332624633279445096699363`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 66.90583706469629248218087389280508360019950573044603445381092049\
856094987980485`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] - 
 0.62101413152635856864677637499023308775841484327224166207204072645919549385\
909`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 12.16469764812659863312379525323\
728792730900104189927899276637896881248501720643`50.*asl^3*cf^2*nl*psibc*
  psicc*Log[mu]


==> anc/dataset/bcvjpsiav4mb475100mc150100qq541100.m <==
3.419982167993845905889259935055394736055084816234248788528186346971845539214\
46`50.*asl^2*ca*cf*psibc*psicc - (0.02096661382735653453221238054716275294945\
042252872916517527734318551237886212`50.10742025529637 + 
   0.009823514559124918018040562500721707389692149862927606920619321339037646\
62113`49.77815885220208*I)*asl^3*ca*cf*psibc*psicc + 
 2.56783045827744326623967507357303809570756871366335923296431419278937622872\
072`50.*asl^3*ca^2*cf*psibc*psicc + 67.71135142898696295408861457894145953840\
540169326493735616034648045247544163925`50.*asl^2*cf^2*psibc*psicc + 
 (0.0559109702062840920858996814591006745318677934099444404672325145959431582\
9114`50.107420255296375 + 0.0261960388243331147147748333352578863725123996344\
7361845497273279409942544645`49.77815885220208*I)*asl^3*cf^2*psibc*psicc + 
 102.073285817795942407235683016205894327468419378368986891050250101828032079\
11174`50.*asl^3*ca*cf^2*psibc*psicc - 
 161.0116099243231463192677930226262331925937857436252268654143`50.*asl^3*
  cf^3*psibc*psicc + 0.002440998377327864292207254448983864301361143375964807\
46864064628414799492331`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.14687214539674681816737709984125758913009930863533284216856267567728787245\
406`50.*asl^3*cf^2*nb*psibc*psicc + 0.028008025523828608839858797134517306874\
19099734954186390759422558375466593138`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.61565039027909222291526428528883443035821439929708613451060064070929998072\
008`50.*asl^3*cf^2*nc*psibc*psicc - 0.775738660193967702581592678743989648648\
20067534127797309503218122505448061421`50.*asl^3*ca*cf*nl*psibc*psicc - 
 24.1069558212790665105133387381511739079129148835694435794440694857779323686\
4669`50.*asl^3*cf^2*nl*psibc*psicc + 3.99158516036395411379583893601997024232\
38800573270415901899406686950546717057`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 79.02837274460880408530668264299378328069292635583837429472084939\
656291583897149`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] - 
 0.72574275642980983887197071563999458951343273769582574218702086220884260850\
466`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 14.36879504447432801551030593508\
977877830780479197061351094538250417837630868976`50.*asl^3*cf^2*nl*psibc*
  psicc*Log[mu]


==> anc/dataset/bcvjpsiav4mb475100mc150100qq6.m <==
4.523457464598139881151150258904339841587603268257955991513304344411036577128\
29`50.*asl^2*ca*cf*psibc*psicc - (0.02206431566934229823085978977792782817180\
388676123929516790114538923741089941`50.105721854138565 + 
   0.010560889746093574632243980202058778221436901911938631719411743127541596\
23444`49.78573190059072*I)*asl^3*ca*cf*psibc*psicc + 
 3.62737798084246101477077247112060745186798280420942034692080453725228089923\
095`50.*asl^3*ca^2*cf*psibc*psicc + 91.36377445496174929307169806459939366655\
136414035948509146290276185042979327497`50.*asl^2*cf^2*psibc*psicc + 
 (0.0588381751182461286156261060744742084581436980299714537827266250059355896\
5746`50.105721854138565 + 0.0281623726562495323526506138721567419238317384318\
3635125173570318397452015906`49.78573190059072*I)*asl^3*cf^2*psibc*psicc + 
 143.0253640888627325236266954909764999165050319444649002917834`50.*asl^3*ca*
  cf^2*psibc*psicc - 
 231.2223086480336659656353053983535243416142200275900060835099`50.*asl^3*
  cf^3*psibc*psicc + 0.003049336510957060349369662633883769326095934250984558\
48213906946804757422871`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.18681961603481139820458401641601057151601307244071073916611868830359317002\
276`50.*asl^3*cf^2*nb*psibc*psicc + 0.034983470463223376402827502342349016700\
60267617932197334897616451321661930993`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.77775110857834074608452495818452777213017765638208848715666285303164868450\
123`50.*asl^3*cf^2*nc*psibc*psicc - 1.076175322419268364681909737004549340262\
35160786606777387143504817902863478137`50.*asl^3*ca*cf*nl*psibc*psicc - 
 33.7885428402686633604685673454196073221127023730008335829847894304253560713\
0996`50.*asl^3*cf^2*nl*psibc*psicc + 5.27949117928265816373175051449627725558\
510750060488410474465443297731075465509`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 106.6339730429614520481828710198436015152441029213526731479515457\
9793557900267209`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] - 
 0.95990748714230148431486372990841404647001954556452438158592942116079824322\
374`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 19.38799509872026400876052200360\
792754822620053115503148346078010352738758643983`50.*asl^3*cf^2*nl*psibc*
  psicc*Log[mu]


==> anc/dataset/bcvjpsiav4mb475100mc150100qq7.m <==
7.963921631685651410866803037248948456029319022962229456057328917277208314862\
41`50.*asl^2*ca*cf*psibc*psicc - (0.02421639285775464577471143743872354585733\
813627201725241344790252760004200112`50.10244950595297 + 
   0.012053824384523596520402354391306363876847258401961168946644602144014353\
78711`49.79946491229622*I)*asl^3*ca*cf*psibc*psicc + 
 7.19909360214034300601540765890353862156477688123467269190045918580145344967\
45`50.*asl^3*ca^2*cf*psibc*psicc + 
 168.0070452289541396251768391944544069716594683074665465186926`50.*asl^2*
  cf^2*psibc*psicc + (0.06457704762067905539923049983659612228623503005871267\
310491801947169666038629`50.10244950595297 + 0.032143531692062924054406278376\
81697033825935573856311719099424569364721206658`49.79946491229623*I)*asl^3*
  cf^2*psibc*psicc + 
 282.990299220074636819155832112646650563918645327509852615144`50.*asl^3*ca*
  cf^2*psibc*psicc - 
 483.8681025946857873516573110762993953904346887279661425119639`50.*asl^3*
  cf^3*psibc*psicc + 0.004817726975327957663103399354504684683193245686407852\
67232810296103439641116`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.30480703371537944448886910004998764634283945453701522533988210656451866594\
802`50.*asl^3*cf^2*nb*psibc*psicc + 0.055246505247174922161969263001181989938\
21579384423528626229353497263992797462`50.*asl^3*ca*cf*nc*psibc*psicc + 
 1.25244835147806740994465501475967489923889617865434724841020032839184950704\
139`50.*asl^3*cf^2*nc*psibc*psicc - 2.072414188955781434690956917763355826268\
67599275018998295431840613013591378249`50.*asl^3*ca*cf*nl*psibc*psicc - 
 66.8707876034874125464510563986139228244869619486350631545782929955168948947\
8623`50.*asl^3*cf^2*nl*psibc*psicc + 9.29498162324779004169817149933409743061\
731468923126932137806549753299011089381`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 
 196.0871126313123337464201803583632987524578751253308821831179`50.*asl^3*ca*
  cf^2*psibc*psicc*Log[mu] - 1.6899966587723254621269402726061995328395117616\
7841259636293859950962200919961`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 35.6522022966022424993491237015205997731741591136965240442815934416563310354\
9618`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu]


==> anc/dataset/bcvjpsiav4mb475100mc150100qq8.m <==
16.80991861921488752484123096691157396160000434285752648734439427317749049127\
231`50.*asl^2*ca*cf*psibc*psicc - (0.0268796065884832026809628738275158741695\
0510150321578801084483409084170384251`50.09850466573832 + 
   0.013983456545980890697493348819099156613788786033886368281311995033256798\
37607`49.81469629483744*I)*asl^3*ca*cf*psibc*psicc + 
 17.4214852688387427183259612247029820883486532325027931729840960232293287475\
7698`50.*asl^3*ca^2*cf*psibc*psicc + 
 378.0343864849689739866841051320017755799321152150825289173712`50.*asl^2*
  cf^2*psibc*psicc + (0.07167895090262187381590099687337566445201360400857543\
470275086136761333960754`50.09850466573832 + 0.037289217455949041859982263517\
59775097010342942369698208333428544631300711169`49.81469629483744*I)*asl^3*
  cf^2*psibc*psicc + 
 697.3002448816614048470740876506060557030324457063829234829787`50.*asl^3*ca*
  cf^2*psibc*psicc - 
 1297.8540466540429797698931584669280432794010932065776161336995`50.*asl^3*
  cf^3*psibc*psicc + 0.008935607647008571155825250053852660849334390658004248\
12475665518306193729331`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.58520145625631303252985824642083830793118386276116329564378288748081368721\
517`50.*asl^3*cf^2*nb*psibc*psicc + 0.102397504771675455781199849755358413107\
39859218604849183053438329515922407574`50.*asl^3*ca*cf*nc*psibc*psicc + 
 2.36731080767660269182627577524812876984268127511890996317881375966359045788\
818`50.*asl^3*cf^2*nc*psibc*psicc - 4.866252107568258776807786525066081643157\
02611051774601054989484911283532477781`50.*asl^3*ca*cf*nl*psibc*psicc - 
 164.7331848305835339006033240582053158672334093672715768782771`50.*asl^3*
  cf^2*nl*psibc*psicc + 19.61946536895060645987112157372523086111773832860518\
794930917348406738211414689`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 441.2176359638285647921555237713559143713189634636762728234258`50.*asl^3*ca*
  cf^2*psibc*psicc*Log[mu] - 3.5671755216273829927038402861318601565668615142\
9185233127376572189899409453202`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 80.2213883570597390531191861402465298856943569933956859802936652203193582520\
7837`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu]


==> anc/dataset/bcvjpsiav4mb475100mc150100qq9.m <==
51.01448610358588401253141183229708241154135258752451209897834090418378966642\
314`50.*asl^2*ca*cf*psibc*psicc - (0.0303804676894282300706557153379157798949\
1591399159338347566342277149343346724`50.093514679652564 + 
   0.016644822599848030292686000547107155447549484719427782567405866819156051\
33235`49.83219939518261*I)*asl^3*ca*cf*psibc*psicc + 
 62.6905435409188020204609645186624819755374650547834456144402123573607508285\
1275`50.*asl^3*ca^2*cf*psibc*psicc + 
 1278.2350258726225898685585540973764357986102443333133819627231`50.*asl^2*
  cf^2*psibc*psicc + (0.08101458050514194685508190756777541305310910397758235\
593047659519683079303697`50.093514679652564 + 0.04438619359959474744716266812\
561908119346529258514075351253944896857064338883`49.83219939518261*I)*asl^3*
  cf^2*psibc*psicc + 
 2668.5064676455331834570999410326073181559168914816125740391767`50.*asl^3*ca*
  cf^2*psibc*psicc - 
 5731.9842797491278690737317539750621036545440306295120408476279`50.*asl^3*
  cf^3*psibc*psicc + 0.022938854387434319116923714956045008662312482276204830\
93913713220900740542438`50.*asl^3*ca*cf*nb*psibc*psicc + 
 1.55988720491160297331235393843103218935837646715551270765826025026226185294\
274`50.*asl^3*cf^2*nb*psibc*psicc + 0.262658791021702220169889727843376226729\
7917606657793027808744716379253616447`50.*asl^3*ca*cf*nc*psibc*psicc + 
 6.18687401837559351387969963951357240648229463094120255799132783881113969926\
52`50.*asl^3*cf^2*nc*psibc*psicc - 16.965647931709644809355934852438925634604\
27360490866989511715573761894243485531`50.*asl^3*ca*cf*nl*psibc*psicc - 
 629.6553503233040123245813935409566323418224959081696547059861`50.*asl^3*
  cf^2*nl*psibc*psicc + 59.54085597297564316469093654235720493988367241447748\
49682840319684920588045289`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 1491.8744338727138099311388047848795064696260224504222394461841`50.*asl^3*ca*
  cf^2*psibc*psicc*Log[mu] - 10.825610176904662393580170280428582716342485893\
54135899217900754343508582452833`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 271.2498970677661472602070554154326375399320040818949584758251`50.*asl^3*
  cf^2*nl*psibc*psicc*Log[mu]


==> anc/dataset/bcvjpsiav4mb475100mc150100qqf1.m <==
0.517490989174237311779627202651912361583645030559790983886335018288528378412\
54`50.*asl^2*ca*cf*psibc*psicc - (0.01337429741508710208682186026290310393385\
162649467390585633618002791038162472`50.119819125204096 + 
   0.005211497280834133493084432751317322626920486144782979529269620689927571\
1079`49.710510663978354*I)*asl^3*ca*cf*psibc*psicc + 
 0.20410178972733776884988735428675154965326668840834465445985583486005009120\
187`50.*asl^3*ca^2*cf*psibc*psicc + 9.179698942319926181986456343392100638710\
29159797251121831580170623313955284773`50.*asl^2*cf^2*psibc*psicc + 
 (0.0356647931068989388981916273677416104902710039857970822835221683113122364\
8092`50.1198191252041 + 0.013897326082224355981558487336846193671787963052754\
61207805125397751885094304`49.710510663978354*I)*asl^3*cf^2*psibc*psicc + 
 10.3974551864436000937754653411582387220408852286206029117547681937036463884\
8082`50.*asl^3*ca*cf^2*psibc*psicc - 14.9476255171933048092463178978762784665\
9789853447943603421844486262524878779766`50.*asl^3*cf^3*psibc*psicc + 
 0.00058296148180033306198406722072440305389476298651416799819533758663924262\
759`50.*asl^3*ca*cf*nb*psibc*psicc + 0.02965032574082406288990847464717721030\
026650564559125229620550078872402647792`50.*asl^3*cf^2*nb*psibc*psicc + 
 0.00665552963235394048916330287850421002073342987514662893066240870897052195\
466`50.*asl^3*ca*cf*nc*psibc*psicc + 0.13087182544266669679208966471567525617\
923927353355860042138983012409600031544`50.*asl^3*cf^2*nc*psibc*psicc - 
 0.07818514289463565303255365887732116885611324722385843663076801601443978691\
787`50.*asl^3*ca*cf*nl*psibc*psicc - 2.44113806857575649728325433750202798730\
092953480691390434943685517649296068932`50.*asl^3*cf^2*nl*psibc*psicc + 
 0.60398249217235867397018626028467382314971320286780199776519738308952443440\
712`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 10.713959393614837476013471560588\
13312718366735257290957503041276927724342540484`50.*asl^3*ca*cf^2*psibc*psicc*
  Log[mu] - 0.109814998576792486176397501869940695118129673248691288169474245\
76612901714584`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 1.94799261702087954109335846556147875039703042774052898200197733494270043063\
12`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu]


==> anc/dataset/bcvjpsiav4mb475100mc150100qqf10.m <==
0.130460900291973507018101430546678057526691310479715931353332970792819768173\
81`50.*asl^2*ca*cf*psibc*psicc - (0.00834886825412545143122853692287898316561\
680659190090557287767174552407513155`50.1289847591292 + 
   0.002695435424396461715829100843759312980562328038891773983795379863798076\
76511`49.63798608295258*I)*asl^3*ca*cf*psibc*psicc + 
 0.01579298660235769598125577079470903309964993931066949709720744252095681023\
847`50.*asl^3*ca^2*cf*psibc*psicc + 2.180317883262006652090712573095668907074\
25420253676347856674789113960489075306`50.*asl^2*cf^2*psibc*psicc + 
 (0.0222636486776678704832760984610106217749781509117357481943426662594766655\
5983`50.1289847591292 + 0.007187827798390564575544268916691501281499541437044\
73062345561583521406740649`49.63798608295258*I)*asl^3*cf^2*psibc*psicc + 
 1.91660756451743966370623567647947374071461927964684353924696559178276235116\
362`50.*asl^3*ca*cf^2*psibc*psicc - 2.873979521737723690933190515908656354236\
09129549960899184468345523506655895347`50.*asl^3*cf^3*psibc*psicc + 
 0.00022325291603905306601444494286541116823325536072246385920093166137179634\
197`50.*asl^3*ca*cf*nb*psibc*psicc + 0.00943821595878020793980684247178774027\
741573551769440469787942609726548197849`50.*asl^3*cf^2*nb*psibc*psicc + 
 0.00249536529290396132916325031899684129097176837018682464785203277745328858\
131`50.*asl^3*ca*cf*nc*psibc*psicc + 0.04336713451200646071498292196551257378\
692249357076180039111311845727379879968`50.*asl^3*cf^2*nc*psibc*psicc - 
 0.01239988866369293214835201278215701417451546579626026967689359804943973932\
826`50.*asl^3*ca*cf*nl*psibc*psicc - 0.44528024336770590227492968059604554145\
050595041816015665992836325996118000792`50.*asl^3*cf^2*nl*psibc*psicc + 
 0.15226564585236748409613056541583972277723191097894354223070778563746358012\
252`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 2.5447280366405800227921361619143\
7751478003148254316932942883828407105278621804`50.*asl^3*ca*cf^2*psibc*psicc*
  Log[mu] - 0.027684662882248633472023739166516313232223983814353372210142084\
37515238122571`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 0.46267782484374182232584293852988682086909663318966714902368115676667329967\
089`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu]


==> anc/dataset/bcvjpsiav4mb475100mc150100qqf2.m <==
0.425016187237577230048595773319971125511300227126471621725392850373925790911\
91`50.*asl^2*ca*cf*psibc*psicc - (0.01260714259038499021253335928318525776599\
758395187211007344693504464155641875`50.1211534510017 + 
   0.004797059912694359541477403670880992127153474573474793539580609373071047\
64925`49.70151192874937*I)*asl^3*ca*cf*psibc*psicc + 
 0.15132757643919795727171297348591584342116170550846826994235725698109710836\
179`50.*asl^3*ca^2*cf*psibc*psicc + 7.469452798154051980566511530834803117529\
96023000705391741074354891694923496583`50.*asl^2*cf^2*psibc*psicc + 
 (0.0336190469076933072334222914218273540426602238716589601958274980363252995\
1573`50.1211534510017 + 0.012792159767184958777273076455682645672409265529266\
11610555229993483445385823`49.70151192874937*I)*asl^3*cf^2*psibc*psicc + 
 8.18191353115029519918246367198116431218749311161579770069008099492632699378\
756`50.*asl^3*ca*cf^2*psibc*psicc - 11.75602367418547870296778946396711480397\
558406214284927866183713503156083178096`50.*asl^3*cf^3*psibc*psicc + 
 0.00050597358099209627986251584903298411556107353234213049974959930484439196\
465`50.*asl^3*ca*cf*nb*psibc*psicc + 0.02515208172531821815984723426963989571\
98090782877862730834328181387379605261`50.*asl^3*cf^2*nb*psibc*psicc + 
 0.00576674597149668745405163653480210861711493554533429758632557446541870894\
649`50.*asl^3*ca*cf*nc*psibc*psicc + 0.11165626083170371248433141312022724907\
523499041683209995576899740512133589042`50.*asl^3*cf^2*nc*psibc*psicc - 
 0.06082352144411637561885014159219590706355568643479784516945692826725604141\
672`50.*asl^3*ca*cf*nl*psibc*psicc - 1.91882585662365791287699010506559762202\
713339128130522320860577414803342089309`50.*asl^3*cf^2*nl*psibc*psicc + 
 0.49605179868149353609252723290218479037965120892192175828080945240745714165\
096`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 8.7178691234639144879368315879488\
1141497757632307094116248652022884930006027429`50.*asl^3*ca*cf^2*psibc*psicc*
  Log[mu] - 0.090191236123907915653186769618579052796300219803985780380444277\
47478682134876`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 1.58506711335707536144306028871796571181410478601289838102182451796585806891\
124`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu]


==> anc/dataset/bcvjpsiav4mb475100mc150100qqf3.m <==
0.354191660088703638396528153207267711306592909588853584981335180046602089886\
21`50.*asl^2*ca*cf*psibc*psicc - (0.01190827334057653786310655316795814598280\
323728195059983225397200747931433956`50.12238637279269 + 
   0.004428554575335650604901388898844026973666542263002193563731072056267914\
99698`49.69279957905753*I)*asl^3*ca*cf*psibc*psicc + 
 0.11345843019863544547231142141605385439820030033011589972643002713837097693\
303`50.*asl^3*ca^2*cf*psibc*psicc + 6.173063604886488631542300832246915509140\
3603488417884028488799735597978535051`50.*asl^2*cf^2*psibc*psicc + 
 (0.0317553955748707676349508084478883892874752994185349328859907654695546583\
686`50.1223863727927 + 0.0118094788675617349464037037302507385964441127013391\
828366138134434685842879`49.69279957905753*I)*asl^3*cf^2*psibc*psicc + 
 6.55073856180542848207313912576324265296988163195802864208567686498336467451\
789`50.*asl^3*ca*cf^2*psibc*psicc - 9.424727665156226616696906316292189780739\
25551681293166370708929857635249207973`50.*asl^3*cf^3*psibc*psicc + 
 0.00044438025133713922701522309402865258583160920464697673981779927626798034\
989`50.*asl^3*ca*cf*nb*psibc*psicc + 0.02160488782563945105880160947801366211\
939457905080852651023268676441791906569`50.*asl^3*cf^2*nb*psibc*psicc + 
 0.00505512009001865236756340635464712885515473406292429469813760902192016051\
37`50.*asl^3*ca*cf*nc*psibc*psicc + 0.096422567498277017054563318729214187259\
4386587524185232649537509591592852167`50.*asl^3*cf^2*nc*psibc*psicc - 
 0.04806807374192112098201265324387126344772128137611932250466147853178110600\
978`50.*asl^3*ca*cf*nl*psibc*psicc - 1.53453654119176002387063684964118587811\
765865009340531553589828443842704863612`50.*asl^3*cf^2*nl*psibc*psicc + 
 0.41338992570363813631739998951412858210601135308052230859807169271044561592\
53`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 7.20480630274796873032454036376763\
75384720763893975988918790947209362812267538`50.*asl^3*ca*cf^2*psibc*psicc*
  Log[mu] - 0.075161804673388752057709089002568833110183882378276778333302515\
73167955818336`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 1.30996478231781249642264370250320682517674116170865435406535259662974517013\
978`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu]


==> anc/dataset/bcvjpsiav4mb475100mc150100qqf4.m <==
0.298893683377217467177083850429535324183001869908846208640219468624888678032\
23`50.*asl^2*ca*cf*psibc*psicc - (0.01126895101986123389867121629577336499459\
678428435288275795556560168514053432`50.12353000141705 + 
   0.004099205800795720143591755867983089022377016209242009179360175415330485\
01338`49.68434623280646*I)*asl^3*ca*cf*psibc*psicc + 
 0.08574919556851200453423329710484141731405792509479380610031777850728004566\
974`50.*asl^3*ca^2*cf*psibc*psicc + 5.170158769722352085937172756874680645001\
25260094098571238348934677985648148452`50.*asl^2*cf^2*psibc*psicc + 
 (0.0300505360529632903964565767887289733189247580916076873545267912180961027\
4185`50.12353000141706 + 0.01093121546878858704957801564795490405967204322464\
535781162888836905062780309`49.68434623280646*I)*asl^3*cf^2*psibc*psicc + 
 5.32320118618981908963997114773330435129210526895431539282348960797453905561\
551`50.*asl^3*ca*cf^2*psibc*psicc - 7.680655008148166483239352221099281232353\
70680638353342312357629135074487254457`50.*asl^3*cf^3*psibc*psicc + 
 0.00039424441040109966254143067610724229334426514694999989976130133020401247\
355`50.*asl^3*ca*cf*nb*psibc*psicc + 0.01875807413321396099830885813732090242\
843371437097700073330390163336440846899`50.*asl^3*cf^2*nb*psibc*psicc + 
 0.00447545254003856463746766473848534495656412439488651040286037587644107167\
664`50.*asl^3*ca*cf*nc*psibc*psicc + 0.08413509341008068314149364989025385834\
468378402277529616461667362603526393311`50.*asl^3*cf^2*nc*psibc*psicc - 
 0.03850215516890716433920429814893534675261044216617331271908489848110772307\
095`50.*asl^3*ca*cf*nl*psibc*psicc - 1.24554412638242146441621515122609354873\
543431372470986283664339259602123604993`50.*asl^3*cf^2*nl*psibc*psicc + 
 0.34884965256847221178902053289765069418454482724290258028355183037116034619\
298`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 6.0342797149889800200258000153109\
3836834375054876137752202637882437038338168022`50.*asl^3*ca*cf^2*psibc*psicc*
  Log[mu] - 0.063427209557904038507094642345027398942644514044164100317466141\
86313517808287`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 1.09714176636163273091378182096562515788068191795661410533135220413794314391\
366`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu]


==> anc/dataset/bcvjpsiav4mb475100mc150100qqf5.m <==
0.254994450203384548242981744206145967798228868483322959477622106128328456179\
13`50.*asl^2*ca*cf*psibc*psicc - (0.01068194324189353707605095611659321029114\
229216446604109170068207789647632577`50.124594405736495 + 
   0.003803511809371647755835293031358704876848289102671850862979792843278872\
99859`49.67612890872145*I)*asl^3*ca*cf*psibc*psicc + 
 0.06513532892849945596735542278831517997824077978787988798336596665806620281\
71`50.*asl^3*ca^2*cf*psibc*psicc + 4.3805600426246265116774241186239094765960\
2731931577878021946604955930994196887`50.*asl^2*cf^2*psibc*psicc + 
 (0.0284851819783827655361358829775818941097127791052427762445089821520235701\
9469`50.124594405736495 + 0.0101426981583243940155607814169565463382621042737\
9160230128320234016999676753`49.67612890872145*I)*asl^3*cf^2*psibc*psicc + 
 4.38180420477755223539631775202097879726114605568206214756391483389587071252\
473`50.*asl^3*ca*cf^2*psibc*psicc - 6.348760297115736635746132919189501038833\
27657624742501319990852532367213172127`50.*asl^3*cf^3*psibc*psicc + 
 0.00035282336250292741667606113305619236938330801330212235655212575686781031\
116`50.*asl^3*ca*cf*nb*psibc*psicc + 0.01643850239815304968097205733425842146\
404486708187754714789871392088514329942`50.*asl^3*cf^2*nb*psibc*psicc + 
 0.00399623791461639750016224351463307919575483688327303966022500266576122478\
691`50.*asl^3*ca*cf*nc*psibc*psicc + 0.07407550296981207454109146631464318482\
214294030581718216653063067355267303933`50.*asl^3*cf^2*nc*psibc*psicc - 
 0.03119992835801892903496129589089519998550459683377644693972996283260962294\
196`50.*asl^3*ca*cf*nl*psibc*psicc - 1.02407796865539890129149353627815768624\
452244521856936361336947099754873178184`50.*asl^3*cf^2*nl*psibc*psicc + 
 0.29761326621303791655778591793861536995268677493152145924156843162847082704\
918`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 5.1127104181600556181237373543820\
9514662114829616215570805539076952753059111678`50.*asl^3*ca*cf^2*psibc*psicc*
  Log[mu] - 0.054111502947825075737779257807020976355033959078458445732737409\
90220737343762`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 0.92958371239273738511340679170583548120384514475675558605108313667133317293\
752`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu]


==> anc/dataset/bcvjpsiav4mb475100mc150100qqf6.m <==
0.219635071709236855506281114525558317522992086664499565254650252372701596055\
97`50.*asl^2*ca*cf*psibc*psicc - (0.01014119489636084639427603662658567976079\
739162055294475424175302000269681105`50.12558805527643 + 
   0.003536951970322814289500793918085412617785302325345993580221527688789620\
66481`49.6681280884829*I)*asl^3*ca*cf*psibc*psicc + 
 0.04958132488706365326614824390809992705742339462456086748774186784882100908\
017`50.*asl^3*ca^2*cf*psibc*psicc + 3.749328014764178005951666563455493287646\
68060793502120508350936911411438964469`50.*asl^2*cf^2*psibc*psicc + 
 (0.0270431863902955903847360976708951460287930443214745193446587014101033533\
8856`50.12558805527643 + 0.00943187192086083810533545044822776698076080620092\
264954725822976646183908333`49.668128088482895*I)*asl^3*cf^2*psibc*psicc + 
 3.64786646351285232641215985858142896145903806056658344212096169771741666980\
919`50.*asl^3*ca*cf^2*psibc*psicc - 5.313254573859043249670718467623773083675\
20379341734723053611247739776130238718`50.*asl^3*cf^3*psibc*psicc + 
 0.00031815683545105162378899000626088948920447984911048518156887928259691315\
033`50.*asl^3*ca*cf*nb*psibc*psicc + 0.01452345551358653337135132248216245347\
163531146776810498243133186466809215141`50.*asl^3*cf^2*nb*psibc*psicc + 
 0.00359494505355361724517648909756849150473708349481952149034219456330237204\
059`50.*asl^3*ca*cf*nc*psibc*psicc + 0.06573260295572684875584565903593014584\
594883196808420632967615470183230696532`50.*asl^3*cf^2*nc*psibc*psicc - 
 0.02553897434746916536749638797238388027168765494092146644763944638806363051\
022`50.*asl^3*ca*cf*nl*psibc*psicc - 0.85154683643929503323533418224030563136\
794025944432138998889319420356795520061`50.*asl^3*cf^2*nl*psibc*psicc + 
 0.25634405381836491513492699963837271595452948334102335277921943046619789230\
581`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 4.3759766366993722158925362512735\
0029869066013551739224627531516584168853770564`50.*asl^3*ca*cf^2*psibc*psicc*
  Log[mu] - 0.046608009785157257297259454479704130173550815152913339946668240\
50656575938301`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 0.79563211576352222107137022750427278158012002463952585672476931529105679066\
314`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu]


==> anc/dataset/bcvjpsiav4mb475100mc150100qqf7.m <==
0.1907882849346692952086966918431702193964941222193443388232183289356430670035\
`50.*asl^2*ca*cf*psibc*psicc - (0.0096415856032738559462773906123040062860447\
5687368096687825898961165490425615`50.12651814744677 + 
   0.003295773326850354867008168852727606844751291379668090155599672767255663\
48041`49.660327020551385*I)*asl^3*ca*cf*psibc*psicc + 
 0.03770184766899082147009515605707478200023081163776250258609722225474816982\
939`50.*asl^3*ca^2*cf*psibc*psicc + 3.237880201494870276492209167436848502920\
37184801058100712742852881619673097389`50.*asl^2*cf^2*psibc*psicc + 
 (0.0257108949420636158567397082994773500961193516631492450086688089896317985\
6059`50.12651814744677 + 0.00878872887160094631202178360727361825267011034578\
157374826722200295579084669`49.660327020551385*I)*asl^3*cf^2*psibc*psicc + 
 3.06732850841852427279780469556799403180360102993056422291315955401715079766\
586`50.*asl^3*ca*cf^2*psibc*psicc - 4.495424797653865230244018456822234048436\
25911299734905621850582050845448911711`50.*asl^3*cf^3*psibc*psicc + 
 0.00028881223280220460009842868639376582599516828038955647253575365503940092\
231`50.*asl^3*ca*cf*nb*psibc*psicc + 0.01292397984852495732232398980198060376\
144507609070357990478907776023017887471`50.*asl^3*cf^2*nb*psibc*psicc + 
 0.00325509764194977764253110644071478088100685382773243515897656115762012497\
011`50.*asl^3*ca*cf*nc*psibc*psicc + 0.05873441362924134919209986488937976538\
310530411412750510797126467750105439389`50.*asl^3*cf^2*nc*psibc*psicc - 
 0.02109044744275375109859828111714693099274764260047156897432956009311098638\
424`50.*asl^3*ca*cf*nl*psibc*psicc - 0.71518119904244610865660096444295463371\
20134646460655178648392004557312123241`50.*asl^3*cf^2*nl*psibc*psicc + 
 0.22267592329676909532262878254638441931207625550127169777261567383685440880\
508`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 3.7790473541867983342508953363481\
0433062681709348850212948125660496227859573497`50.*asl^3*ca*cf^2*psibc*psicc*
  Log[mu] - 0.040486531508503471876841596826615348965832046454776673218961357\
48310821889701`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 0.68709951894305424259107187933601896920487583517972765814565558064392118727\
848`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu]


==> anc/dataset/bcvjpsiav4mb475100mc150100qqf8.m <==
0.166986501022044309601108872150357947508111305147261622654008951102326972265\
27`50.*asl^2*ca*cf*psibc*psicc - (0.00917874735841215791541561087802193232408\
284058984275728953361239517897491283`50.127390853998605 + 
   0.003076831803680995038010320107410673332109086101474826169244998186794421\
30408`49.652711193773825*I)*asl^3*ca*cf*psibc*psicc + 
 0.02853373908139245164272794461838649080746879588175434575865946394260918519\
201`50.*asl^3*ca^2*cf*psibc*psicc + 2.818530778419356321683113002986494189442\
28369429468110702247133351533322481338`50.*asl^2*cf^2*psibc*psicc + 
 (0.0244766596224324211077749623413918195308875749062473527721163928758785893\
6524`50.127390853998605 + 0.0082048848098159867680275202864284622189575629372\
6620311798789953715910537625`49.652711193773825*I)*asl^3*cf^2*psibc*psicc + 
 2.60220131766816460699912257742237252156591437893652917214249503255406939591\
652`50.*asl^3*ca*cf^2*psibc*psicc - 3.840465059901885676817967843489585066806\
4806953491995983627147685078498415065`50.*asl^3*cf^3*psibc*psicc + 
 0.00026372195961267582451714502472500673023634668516824898801816068783760039\
956`50.*asl^3*ca*cf*nb*psibc*psicc + 0.01157431444594903064256076739721741852\
301061464554627246922518179756677174924`50.*asl^3*cf^2*nb*psibc*psicc + 
 0.00296440942164040713701654046808199598167774687092688588382684143237045415\
274`50.*asl^3*ca*cf*nc*psibc*psicc + 0.05280491829777250398402634667799101981\
513034301822203690953408092246799983507`50.*asl^3*cf^2*nc*psibc*psicc - 
 0.01755243402889067465233320087004101474790891821061637544841211693329148943\
739`50.*asl^3*ca*cf*nl*psibc*psicc - 0.60601057372476330441744087275333625103\
469201546887867332399363566959138729581`50.*asl^3*cf^2*nl*psibc*psicc + 
 0.19489599849337335240109142481023829396167963231200478192595605480979785518\
786`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 3.2896094413753128633676009626114\
2468875411993291361524701241429030967378804533`50.*asl^3*ca*cf^2*psibc*psicc*
  Log[mu] - 0.035435636089704245891107531783679689811214478602182686897253700\
5147245679825`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 0.59811080752278415697592744774753176159165816962065731910722185952204558784\
835`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu]


==> anc/dataset/bcvjpsiav4mb475100mc150100qqf9.m <==
0.147147674212311547328890969360675882548170319910814581812231791209374473320\
05`50.*asl^2*ca*cf*psibc*psicc - (0.00874892506638329293519491250138770950458\
552334220423837229113438183856872264`50.12821150973382 + 
   0.002877472090592757044561451461132257875507673291885808389719224892753683\
13722`49.645267932851844*I)*asl^3*ca*cf*psibc*psicc + 
 0.02139464228458099167775559348556493468360913168848484334219866520195785076\
614`50.*asl^3*ca^2*cf*psibc*psicc + 2.471030960855821806525063798779451870742\
04841848073410661303177885288679486027`50.*asl^2*cf^2*psibc*psicc + 
 (0.0233304668436887811605197666703672253455613955792113023261300506637416914\
0744`50.128211509733816 + 0.0076732589082473521188305372296860210013537954450\
2882237258530497578628950207`49.64526793285183*I)*asl^3*cf^2*psibc*psicc + 
 2.22525173627870445931576739938167284837440566613628718626367881923686075115\
478`50.*asl^3*ca*cf^2*psibc*psicc - 3.309398842478310524760866077210657635229\
99873336287005040940732785054479773981`50.*asl^3*cf^3*psibc*psicc + 
 0.00024207658486065253500433644746343865823556983408190576260347672632571615\
582`50.*asl^3*ca*cf*nb*psibc*psicc + 0.01042499092471895007500488843274786820\
107837483777067939578001334500151477226`50.*asl^3*cf^2*nb*psibc*psicc + 
 0.00271355909519182068674469676659586193928262887938033404549554103581081075\
183`50.*asl^3*ca*cf*nc*psibc*psicc + 0.04773574099237332745781391275289504630\
088894517644224851438617304305551379811`50.*asl^3*cf^2*nc*psibc*psicc - 
 0.01470828907192534272671546140802654880473969983167782225103281642956335118\
314`50.*asl^3*ca*cf*nl*psibc*psicc - 0.51760660148100236974461179493784185054\
555637544203386768162057298807394164448`50.*asl^3*cf^2*nl*psibc*psicc + 
 0.17174138457934479371329564029752774689894335058984878795708399294691467583\
701`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 2.8840298076576783183112496699122\
8869085868978323263610228617566317109690400865`50.*asl^3*ca*cf^2*psibc*psicc*
  Log[mu] - 0.031225706287153598856962843690459590345262427379972506110233639\
87496326305507`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 0.52436905593775969423840903089314339833794359695138838380489531816804187514\
689`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu]


==> anc/dataset/bcvjpsiav4mb475100mc200100qq0.m <==
0.953542967293213301870672141805990854651753436055361815880395959355711766490\
81`50.*asl^2*ca*cf*psibc*psicc - (0.00732918528661026511911244588851277177585\
23765947088754940337163631221832804`50.10535014642774 + 
   0.003524134979277068954904946631365442809465233253027218124316819578719371\
31496`49.78734697948854*I)*asl^3*ca*cf*psibc*psicc + 
 0.46194934671624906525123925209969838112863461135407074101905190038817168227\
498`50.*asl^3*ca^2*cf*psibc*psicc + 19.99932091933053942220480434999939629145\
395575966052165282832129172920390259644`50.*asl^2*cf^2*psibc*psicc + 
 (0.0195444940976273736509665223693673914022730042525570013174861845117540212\
7576`50.10535014642774 + 0.00939769327807218387974652435030784749190728867473\
924833151725881793681356731`49.78734697948854*I)*asl^3*cf^2*psibc*psicc + 
 24.2498563678007409917691239924150130480933440170926251472432182055745890957\
7389`50.*asl^3*ca*cf^2*psibc*psicc - 46.1376230470706028905126804075242023144\
3902619983447227469434537654700668371794`50.*asl^3*cf^3*psibc*psicc + 
 0.00086727855229599767129617320116812933384092390886669341185481921727951046\
289`50.*asl^3*ca*cf*nb*psibc*psicc + 0.05291110085865971890062193032766630042\
916204176276582453490257931087000708755`50.*asl^3*cf^2*nb*psibc*psicc + 
 0.00597246732568812040163481556939489719389568189738038218525598399712639773\
384`50.*asl^3*ca*cf*nc*psibc*psicc + 0.16142754375377985427953974615466345462\
630485976966626149345539624008750665953`50.*asl^3*cf^2*nc*psibc*psicc - 
 0.16576376273540101334557466230501679381464433830241180272696612816301173529\
486`50.*asl^3*ca*cf*nl*psibc*psicc - 5.93275701264758724333435747606317308269\
254895879011497217228356051344082685162`50.*asl^3*cf^2*nl*psibc*psicc + 
 1.11291456243167477563393215483820245324116593894049882946735364252800462153\
115`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 23.341932407145762013499863732849\
63961956950197330466009665124908568199882455456`50.*asl^3*ca*cf^2*psibc*psicc*
  Log[mu] - 0.202348102260304504660714937243309536952939261625545253280623719\
85282669097373`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 4.24398771039013854790906613324538902173990944969175635825094738664246656413\
83`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu]


==> anc/dataset/bcvjpsiav4mb525100mc150100qq0.m <==
0.440269257839645800273993534052206563202670277498195857861875542215738758947\
59`50.*asl^2*ca*cf*psibc*psicc - (0.01293288663192530929752723726375904369528\
841472106230713762141918294417313431`50.12229735161858 + 
   0.004817705956729380746375021436996397115929597594991524642583712919836742\
65089`49.693442170795116*I)*asl^3*ca*cf*psibc*psicc + 
 0.13701583667087252874988929492098671977959340198935137796811708006863819441\
558`50.*asl^3*ca^2*cf*psibc*psicc + 7.500953380336502921751892755594705632129\
5988105672066008731962161078076462589`50.*asl^2*cf^2*psibc*psicc + 
 (0.0344876976851341581267392993700241165207691059228328190336841146687766093\
1146`50.12229735161858 + 0.01284721588461168199033339049865705897581226025331\
073238022172541043199423608`49.69344217079512*I)*asl^3*cf^2*psibc*psicc + 
 7.94664303231086748741182692570038524496009694443732299387433512156386059566\
178`50.*asl^3*ca*cf^2*psibc*psicc - 11.61970531973801035683909100487524606584\
713265850028268580831537880402367981262`50.*asl^3*cf^3*psibc*psicc + 
 0.00049071545287304074393583674022648562277367956103045830741772050128140301\
297`50.*asl^3*ca*cf*nb*psibc*psicc + 0.02409083120072341521302085162819939480\
417283713862238496228608299423825771226`50.*asl^3*cf^2*nb*psibc*psicc + 
 0.00660079381086321006890568337424896806256594710287174286037123256808977071\
739`50.*asl^3*ca*cf*nc*psibc*psicc + 0.11922826570729328007077049725025522231\
649778803393441615352103564488633164756`50.*asl^3*cf^2*nc*psibc*psicc - 
 0.05990838827706524636603209148505435342012447686282716771677425851299410082\
235`50.*asl^3*ca*cf*nl*psibc*psicc - 1.88356133262478451650284920152028959931\
171580084103579863906073307579152119075`50.*asl^3*cf^2*nl*psibc*psicc + 
 0.51385421029491869291171446588422635426405285273918604722403198547840659327\
772`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 8.7546345948043845338924988051348\
5189904531741355783986619717508898063756259533`50.*asl^3*ca*cf^2*psibc*psicc*
  Log[mu] - 0.093428038235439762347584448342586609866191427770761114024907116\
53432416847518`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 1.59175174450988809707136341911542761800823952973778903788529975808368852038\
969`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu]


==> anc/dataset/bcvjpsit2mb425100mc150100qq0.m <==
8.165857134128328697222829792472712740002884631079539398830741316786593317772\
02`50.*asl*cf*psibc*psicc + 4.01788097807582586027692339508030864485467789960\
994941009712477171870833604179`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0556113171407833902319509635848410132874834113795819897444935415027184870\
5237`50.1317292123341 + 0.016717114147647196328818385509204171088579225794664\
12360499914482308239946496`49.609727338890266*I)*asl^3*ca*cf*psibc*psicc + 
 3.24596340868569255259518776239371357361047608133410481843741154682609948149\
968`50.*asl^3*ca^2*cf*psibc*psicc + 0.652923410702724718330172747621498122213\
0156318740576565092076506673705083104`50.*asl^2*cf^2*psibc*psicc + 
 (0.1482968457087557072852025695595760354332890970122186393189261320679331021\
8802`50.13172921233411 + 0.04457897106039252354351569469121112290287793545243\
766294666030635162540077395`49.60972733889027*I)*asl^3*cf^2*psibc*psicc + 
 29.9025649718313121819006238016881405044510550390797638332972053246568348949\
6158`50.*asl^3*ca*cf^2*psibc*psicc - 54.7912514387079452967862275730271326804\
0683011542323044586913583123811914759568`50.*asl^3*cf^3*psibc*psicc + 
 0.00470417514113070211407135715802471960387209601398609135167145691695728394\
277`50.*asl^2*cf*nb*psibc*psicc - 0.00686204195571908450332839884391855373605\
699358429080354205793741818070544587`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.02309034049905216261457755805754392475251675356645237325682232753499807488\
774`50.*asl^3*cf^2*nb*psibc*psicc + 
 2.70997439643478015188560026963979493816592552318101767201185711356470881`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.036308202935480916592424692471219067829050\
67174990589111067565958597636715067`50.*asl^2*cf*nc*psibc*psicc - 
 0.02339401085725005288026149398392735991440883313813656914937023804425756062\
242`50.*asl^3*ca*cf*nc*psibc*psicc + 0.13204336890720264247067323630867824510\
551715871308060079974694751070765263113`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00004183275383410202635450395164509690233884827117448751554452637904976542\
488`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00016143872942552852491061878574813011\
244502034517015673564839132857730938126`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.72794668062156108493117967260402685802770913169043015567812243828149608834\
81`50.*asl^2*cf*nl*psibc*psicc - 1.504805094593523197267100241339432800642688\
55708646962638262265139884765596088`50.*asl^3*ca*cf*nl*psibc*psicc - 
 6.87305101026064527287687573703470764503712353558348543863412275416716483304\
864`50.*asl^3*cf^2*nl*psibc*psicc - 0.000838708937176157811973356016058181796\
63838958079128000368562859970847382764`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00647340147447698216278429463959597516183109452648081940952132469103007824\
25`50.*asl^3*cf*nc*nl*psibc*psicc + 0.064892926869031533561968332720883159172\
70535290082785155561095917822211280511`50.*asl^3*cf*nl^2*psibc*psicc + 
 4.76533393408871953613514512230394900775366087808358654268311566130406722756\
359`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 5.861528141284046546300712665738466\
37095052683266635466044739277256505876202391`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 0.762050580674227962688423463942566312323215479119777709144188503\
65286417225157`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00549041333046041443391555480171367621920487954526397036853780788241886595\
564`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.042376619794413318023689904680\
11434975118324039259486896784331976475628110025`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 0.866424351652494461115480931327990728682483796015197553215\
11193311810247283047`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 2.04697307904649865289943939461246699935377670082883003426595709762250048231\
2`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.34539822860270541411803539872594\
317926561294377868088171593583249486586958791`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.000998256969174620806166464509402486585309978099138903647071292\
49745168426294`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.00770483996262060327703452812365715450021513461683543237639337763721587864\
815`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.154475083371011551574403742892\
80323114946387756325633674105423090756965618058`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 2.780896987343815547681885226566962868892047295176141869553034258\
54797931879539`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 1.01123526812502383552068553693344104323347174370041522560835325752675817762\
828`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.09193047892045671232006232153940373120304288579094683864366870576570959430\
103`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 8.16585713412832869722282979247\
271274000288463107953939883074131678659331777202`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 5.75520554790329908496769698984292955242169279134370813962\
96056476533110434329`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsit2mb475100mc100100qq0.m <==
5.916201324539493155972164096470178680206306093520047572508635985080196743460\
17`50.*asl*cf*psibc*psicc + 2.86211584947649952915315395709525497201580566757\
927528507639984861276976126239`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0726539340014068939278753735130739764676875173042855830034881067526503544\
1381`50.144470835021245 + 0.0122061624495374617165058154094293406900583898020\
7339590475634005361452712199`49.369790845557574*I)*asl^3*ca*cf*psibc*psicc + 
 2.24896853978360433694959938825367431184333780020077246129778653273604297546\
463`50.*asl^3*ca^2*cf*psibc*psicc + 0.010561733299762848783343417310926645832\
29644189689773951887170977343513464027`50.*asl^2*cf^2*psibc*psicc + 
 (0.1937438240037517171410009960348639372471667128114282213430005014976273271\
5724`50.144470835021245 + 0.0325497665320998979106821744251449085068223728055\
2905574601774070247007347426`49.36979084555758*I)*asl^3*cf^2*psibc*psicc + 
 11.9109037102390338096162783600719494417387678530949546562700402267289485268\
9665`50.*asl^3*ca*cf^2*psibc*psicc - 28.2538638138314760550921906496374093491\
2437449964475954464752790483665010637767`50.*asl^3*cf^3*psibc*psicc + 
 0.00338251895549308249711139294238350751919185930208613006164507669743908507\
396`50.*asl^2*cf*nb*psibc*psicc - 0.00488716625899566520546759817505619805554\
799781895157501109839405556806751997`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.00759360700295491345462327708659836425837669978543488788793017599466915819\
174`50.*asl^3*cf^2*nb*psibc*psicc + 
 1.93391567606273020392164825789014320835752726301782862593899441537662499`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.068214878947879417850039881577351166454559\
09445602576566339236203844920809609`50.*asl^2*cf*nc*psibc*psicc - 
 0.01635559293164945561540421076787487801930065828565485841936814653659979293\
844`50.*asl^3*ca*cf*nc*psibc*psicc + 0.11523704883879323249574984177164938497\
518309805979783113290578811352125287012`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00007800211941091386226705129575685488252861193493533816353430660093181588\
599`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00078652998006893300441110283388720301\
704245650133034457764545527267702055252`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.45996866134050271491483117317803708409722357243624390527786747389534383212\
759`50.*asl^2*cf*nl*psibc*psicc - 0.99543256844553878791409831454110519789688\
874571123354270602726696242653493381`50.*asl^3*ca*cf*nl*psibc*psicc - 
 3.46249222169507759691622478264510422669771462446219361477634961673573640515\
011`50.*asl^3*cf^2*nl*psibc*psicc - 0.000525963411509879107742974432044579800\
80648477224120948732147977658669941559`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.01060704490329454584060176612653202386226839390607645359463777102213853343\
465`50.*asl^3*cf*nc*nl*psibc*psicc + 0.03576132011224996800993461012146878771\
573560671969579559410096527859541162475`50.*asl^3*cf*nl^2*psibc*psicc + 
 3.45250651213335575283587538978002479151776623207702702726791280646998624182\
514`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 4.189680895633525299511381915413936\
70187445920811273547945172311715554501511456`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 0.012326981790020569023100822980895214385346406453212630085935399\
73419016731016`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00394786048703756451046588960474398400607453622307212795862681944828825221\
089`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.079616057964448704777066408834\
70366262075744125470851869207930221995837560528`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 0.627728456751519227788340979960004507548684769468550368594\
16600705141373401862`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 1.39397116210090883569415676833273820832512988877661164100493331290849626297\
088`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.152100399633544363936400602645\
73928999006520361411639120774401185175836184241`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.000717792815825011729175616291771633455649915676922205176786151\
08019254494479`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01447564690262703723219389251540066593104680750085609447840575990415484083\
266`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.097608381492937317014219582189\
5797497194026190466534037530386073151838596485`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 2.014772750697601724199583868283862152480029855037489383048276996\
99726269689108`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 0.73264463661730971789075777028504078272001085637726885923145685801102594100\
246`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.06660405787430088344461434275318552570181916876156989734635874990868461445\
381`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 5.91620132453949315597216409647\
017868020630609352004757250863598508019674346017`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 4.36352466942248061692842978885843991504819236450234132553\
33071332932389969881`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsit2mb475100mc150100qq0.m <==
5.606192873332733868697545433488890481178351097145823101986124851308537555361\
51`50.*asl*cf*psibc*psicc + 2.42554165386071441850373832032866572274759017631\
769152667527835280198326488961`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0456519144323194132436450209050502305721677805431676971840415123084357687\
0966`50.13553269504847 + 0.01220127857615205938616026238616450495824036893245\
809407030566963439986488088`49.56247904340029*I)*asl^3*ca*cf*psibc*psicc + 
 1.81918207929283607706678566943152072945669350574032599136961881731086135158\
694`50.*asl^3*ca^2*cf*psibc*psicc + 0.324454701979235184631774103867318503053\
21989642409113101112178637512469292363`50.*asl^2*cf^2*psibc*psicc + 
 (0.1217384384861851019830533890801339481924474147817805258236706878963446722\
058`50.13553269504847 + 0.032536742869738825029760699696438679888640983819888\
2508541476856214691207564`49.56247904340029*I)*asl^3*cf^2*psibc*psicc + 
 18.4279389486605044820302791363971205041507622058169092238721074274610973286\
152`50.*asl^3*ca*cf^2*psibc*psicc - 33.35446970172227047712325350569819750388\
679625983810070042315853509784609135727`50.*asl^3*cf^3*psibc*psicc + 
 0.00332167716218212870936128617295915669162423274223522620672947088719164379\
363`50.*asl^2*cf*nb*psibc*psicc - 0.00516915593412523628958912615845713809437\
018843469692759439897863107700886026`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.01371935340107263329630031058455107400505522022115987550636620193449111179\
641`50.*asl^3*cf^2*nb*psibc*psicc + 
 1.96809839030799731129914319317156496190356007870504660910066659317655904`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.031640661225448209782250671152219644947880\
54174377264606562691699187350911459`50.*asl^2*cf*nc*psibc*psicc - 
 0.02077825949982267740194083229526431012648424324532072880626095178928593312\
071`50.*asl^3*ca*cf*nc*psibc*psicc + 0.09612226872219897727909932426862510544\
53924580164304191463855304198965902844`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00003749427255307172777661363424539201011459531096188591313046017234483814\
479`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00017857599005302069784037805287486747\
974538894809656755209130659666744328149`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.42519445377197604241078573834859761355750939977684921014682274994127547911\
359`50.*asl^2*cf*nl*psibc*psicc - 0.88072523840234970658794068196947747286297\
810905065985551517233061119306671915`50.*asl^3*ca*cf*nl*psibc*psicc - 
 4.26859490819434111695839490092164670492758944058209815921033493136465162985\
902`50.*asl^3*cf^2*nl*psibc*psicc - 0.000503856623734483710452995089099646135\
76591984007570254915320922085734384838`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00479949012483435377224822581364840854509788345385189283314212933428290290\
431`50.*asl^3*cf*nc*nl*psibc*psicc + 0.03224832388097521706437665225223348944\
444007312050403601328596979819445843359`50.*asl^3*cf*nl^2*psibc*psicc + 
 3.27159546163068833641812787481524036770478330870475749397961557672305483017\
842`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 3.635641226848497963124775538152987\
65479306468248830106276927420587333315360444`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 0.378682843948955603008155718265435359676339800700509231881480367\
68603838611923`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00387684982458946398227187085673403384947296167382550539167073806231561231\
028`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.036928962669325093873793557751\
43975751230213441253327402734596781249862474757`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 0.594835538478306970257841431784589157764506056128137726178\
1119927616099297361`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 1.24765332588767929777507012694571850172570862077213597483217077626752113160\
828`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.210857950585865178550546589087\
27261212076392904518308059516585426794257809679`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.000704881786288993451322158337588006154449629395241000968047604\
93054183027695`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.00671435684896819888614428322753450136587311534773332271126097064187026821\
19`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.0902290654574244921649294007769\
5313930207851956726350344050909197446339407858`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 1.909198828223629259826301275302267572636995533228438841260877085\
16158979784764`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 0.69425411935404700357320046374627911732254383026488685103963619846810465389\
423`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.06311401085036790941574549670420719248386762093317153195966142904111664720\
555`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 5.60619287333273386869754543348\
889048117835109714582310198612485130853755536151`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 3.99011434104668445214766633652849298513733842087525382912\
025792750466312940264`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsit2mb475100mc150100qq1.m <==
6.840039072803460721255525444311000086844157618248616071418074752369735619577\
09`50.*asl*cf*psibc*psicc + 3.11844424500489499069789912958207018670086479304\
820663517784890904190506911632`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0520977941586976336313208287506769250290897549119600231916643183968045824\
2704`50.13399897742751 + 0.01464553469884943901468226111895556265741526720337\
990803236657788098238739914`49.58288487405288*I)*asl^3*ca*cf*psibc*psicc + 
 2.40955958604246961091894708041461294718683127018410244966443337327575873688\
577`50.*asl^3*ca^2*cf*psibc*psicc + 0.477218953322704183234103708429713921903\
20887732035885191866799895061131942044`50.*asl^2*cf^2*psibc*psicc + 
 (0.1389274510898603563501888766684718000775726797652267252262833420780224779\
253`50.1339989774275 + 0.0390547591969318373724860296505481670864407125423464\
2142510099965520536488579`49.58288487405287*I)*asl^3*cf^2*psibc*psicc + 
 23.6169569909062420186668327471939882979050498173341533445060221899397850358\
4037`50.*asl^3*ca*cf^2*psibc*psicc - 42.8917453820015624917931026584009877989\
5001772874186709728186531764384927916532`50.*asl^3*cf^3*psibc*psicc + 
 0.00367111253526852643457458755652077803330381046627793949545509834587800017\
412`50.*asl^2*cf*nb*psibc*psicc - 0.00569865865727600240808997063997574308406\
41093626439606534015815105417189797`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.01703147641543416666737478627576179797963978202689274923598567712427740670\
292`50.*asl^3*cf^2*nb*psibc*psicc + 
 1.97032021354842822820082816740572883021198815889335788098026946836758129`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.035131439388564854318361811822271111649851\
08167633055953675442601899146630246`50.*asl^2*cf*nc*psibc*psicc - 
 0.02293119651047597510593038618205143428175270750540626981334499743578804332\
447`50.*asl^3*ca*cf*nc*psibc*psicc + 0.11723659227500792639545007279072403473\
460086715870631846923462917375792145175`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00003771073999684817687269429180064552340101361340962680500541222542186811\
067`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00018044020222336962259089179257189215\
74139094482166335256343157595758322739`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.55486579389039509023335137470041502147985439032867024871097817051383265210\
021`50.*asl^2*cf*nl*psibc*psicc - 1.14539693908312834098361724828010153486128\
153039659743978616786320602996317734`50.*asl^3*ca*cf*nl*psibc*psicc - 
 5.44919896740942643628037483936387816796974243106336620954667200164287591784\
131`50.*asl^3*cf^2*nl*psibc*psicc - 0.000595603255964406881197782497989547088\
39288303756407726266888861292215006642`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00569974346619012242084974075520784732660377097460829204585542768985821525\
269`50.*asl^3*cf*nc*nl*psibc*psicc + 0.04501086118846280567697594649329527665\
448364207496847154565525939013572880339`50.*asl^3*cf*nl^2*psibc*psicc + 
 3.99162877438737620472630826744406340048768918278937924668084119095022754571\
349`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 4.621457197832422968498846560816520\
86013940551147116412592723214642048254051158`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 0.556979539295291499488570334645062375739837222768882056225676045\
83570251577142`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00428468851532044351205885462589587849589073851452911173922807391922687691\
163`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.041003176401905004169655914537\
26011584738775354169484049909139970738451645311`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 0.725750686252250219041146957717102436452307124143523499396\
51658017276864467517`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 1.59812542629073343280473266879529415876327688125320065852445024294834245022\
386`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.274529220898669759798786742584\
59976743423602170118334485785257908939113039644`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.000779034275512807911283428113799250635616497911732565707366379\
73889714096017`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.00745512298216454621266471173404729379043413700758088005199135557027550812\
707`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.117746178467020209693060006149\
18681510925789455604031532025495463681976799454`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 2.329387318249180882989405387838355510362904413880876660169470600\
15710373295943`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 0.84704993390879304835978377739576564013196524141122787676947524472882375661\
67`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 0.07700453944625391348725307067\
234233092108774921920253425177883475031584270685`50.*asl^3*cf*nl^2*psibc*
  psicc*Log[mu]^2 - 6.8400390728034607212555254443110000868441576182486160714\
1807475236973561957709`50.*asl^3*ca*cf^2*psibc*psicc*Log[muf] - 
 4.86828380941664977734159930956428246180988178216148167856395773708661983164\
034`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsit2mb475100mc150100qq10.m <==
1976.7712920402001484428468534058790250979615516738500446398236`50.*asl*cf*
  psibc*psicc + 
 2263.8590287112635125497586321346914818929213837591329050253327`50.*asl^2*ca*
  cf*psibc*psicc - (1.1533049562397629624367196099222094478688936118594334783\
8673911086947745140453`50.09393975485323 + 0.62918977619137675183568243164184\
556473039416754912765281487123196182488486482`49.83077725355964*I)*asl^3*ca*
  cf*psibc*psicc + 
 3350.649394101119882751621423733239385644687435723325893112513`50.*asl^3*
  ca^2*cf*psibc*psicc + 
 595.9149078218637976758751836182826998072306507783263493957909`50.*asl^2*
  cf^2*psibc*psicc + (3.07547988330603456649791895979255852765038296495848927\
276984511655741736076357`50.093939754853224 + 1.67783940317700467156181981771\
158817261438444679767374085046314255718809107247`49.83077725355964*I)*asl^3*
  cf^2*psibc*psicc + 
 30250.7699897457769630336912289948835413059268902761165453923948`50.*asl^3*
  ca*cf^2*psibc*psicc - 
 126333.861932137007071758056071515050821684769637178496505387156`50.*asl^3*
  cf^3*psibc*psicc + 0.062728179398756659186297034816815488822291353913247580\
67561048231142303871275`50.*asl^2*cf*nb*psibc*psicc - 
 0.09417313019449289317218764470022495967701651218641869904834699861340173774\
144`50.*asl^3*ca*cf*nb*psibc*psicc + 4.80355035055703345558537939886362226000\
412322336020953502842047194418665214777`50.*asl^3*cf^2*nb*psibc*psicc + 
 1.99053097671279804685822163645196779482957271435065388017978001875097409`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.627212276563694710494982224143381684678162\
15964938636262243878970643629115277`50.*asl^2*cf*nc*psibc*psicc - 
 0.37921526699555657645921463583798933237817239462579693160222464878094468771\
328`50.*asl^3*ca*cf*nc*psibc*psicc + 24.8568425969126504944063718708062296429\
1258602784506904182389132791132167181237`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00003980620759094867609742853077285532693655698455255084749386607457249074\
873`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00019900898068293702761354943378515645\
593212601539296687624826684971736119181`50.*asl^3*cf*nc^2*psibc*psicc - 
 457.478057838385837080624347233793926173624052522643935237565`50.*asl^2*cf*
  nl*psibc*psicc - 
 1347.9605400522505158954160754691779706438867462036058532527192`50.*asl^3*ca*
  cf*nl*psibc*psicc - 
 6253.3411915448965299740238902696105636869467454403376441975979`50.*asl^3*
  cf^2*nl*psibc*psicc - 0.029033976564343445321789076150951989990027109941169\
36444314939045463375346402`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.29030758923922735551520570690332722281712477769929933586489618119767160435\
057`50.*asl^3*cf*nc*nl*psibc*psicc + 105.872730065590914988930221369863245079\
45500941500777701098416638688236705131735`50.*asl^3*cf*nl^2*psibc*psicc + 
 1153.5807157979517231659030892913343227409421738261306022907631`50.*asl^2*ca*
  cf*psibc*psicc*Log[mu] + 
 2925.9744125304244591364555727373013124271865230250047374928394`50.*asl^3*
  ca^2*cf*psibc*psicc*Log[mu] + 
 695.5138904413391077235009476179506163185682628734376071991084`50.*asl^3*ca*
  cf^2*psibc*psicc*Log[mu] + 0.0732123320314269947923570434706922379425802229\
225797230326427917356411965342`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 
 0.73204218400890830199039212215032509768639653164893470458731376223150269274\
761`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 209.7419483269003133028914707802426041347167588774782913255933`50.*asl^2*cf*
  nl*psibc*psicc*Log[mu] - 
 1097.798700716130542767928728148849987727861130274589113463983`50.*asl^3*ca*
  cf*nl*psibc*psicc*Log[mu] - 
 176.5292727642609904675410269534088945575406294522296513632415`50.*asl^3*
  cf^2*nl*psibc*psicc*Log[mu] - 0.0133113330966230899622467351764894978077418\
5871429854094183874987923370323552`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.13309857891071060036188947675460456321570846029980659810488345043223996353\
203`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 97.07985901474546779270579668975\
062868400063180928867945714312994897005329492909`50.*asl^3*cf*nl^2*psibc*
  psicc*Log[mu] + 
 673.1929349740132751839381570852847424948793756115734101754153`50.*asl^3*
  ca^2*cf*psibc*psicc*Log[mu]^2 - 
 244.7974308996411909759775116673762699981379547678448563876978`50.*asl^3*ca*
  cf*nl*psibc*psicc*Log[mu]^2 + 22.254311899967380997816137424306933636194359\
52434953239876408324284127854227916`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 
 1976.7712920402001484428468534058790250979615516738500446398236`50.*asl^3*ca*
  cf^2*psibc*psicc*Log[muf] - 
 1406.9340209214117856517222004640776314630558350446682051049837`50.*asl^3*
  cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsit2mb475100mc150100qq1100.m <==
5.6168232437801478115519536798735884574366636348996243784120355524242183672838\
`50.*asl*cf*psibc*psicc + 2.4313855864861393724738733781296594886842266184083\
5150372550859383951320498775`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0457100446514836050327062620491384074297158157414085964147954959596957928\
7482`50.13551838318069 + 0.01222285228724185255833184451551246656382520956307\
060638978232856674032039665`49.562679301012814*I)*asl^3*ca*cf*psibc*psicc + 
 1.82408438562898870951823180363445577829073807667182524100973293371503028761\
845`50.*asl^3*ca^2*cf*psibc*psicc + 0.325701706692248744960039629323411360190\
54226655437395654874372688828424595784`50.*asl^2*cf^2*psibc*psicc + 
 (0.1218934524039562800872166987977024198125755086439111972297935831057312557\
9695`50.13551838318068 + 0.03259427276597827348888491870803324417020055883485\
495037270960700590812876189`49.562679301012814*I)*asl^3*cf^2*psibc*psicc + 
 18.4714666669080516306566249098032898134136781446550802526534820448101251938\
3239`50.*asl^3*ca*cf^2*psibc*psicc - 33.4339810163684996578203632893363997650\
66639727951367536593038981009077206924`50.*asl^3*cf^3*psibc*psicc + 
 0.00332484367295534999129011310405598430927212782819575316791760431671539354\
386`50.*asl^2*cf*nb*psibc*psicc - 0.00517395444648419521948754481840300661085\
670838667919635596591435564578478155`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.01374785981478508285002454206472688007787602461105378159676729550881450716\
813`50.*asl^3*cf^2*nb*psibc*psicc + 
 1.9681205852138290910537292502209924287080055824640703006311522427414111`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.031672282550914783220137120542615757970368\
33208619068588124945721386088417379`50.*asl^2*cf*nc*psibc*psicc - 
 0.02079776275084373150689075423218218674353590677327984162941232573203746794\
014`50.*asl^3*ca*cf*nc*psibc*psicc + 0.09630510337119922607608135944359278347\
577665226904854853175241837752390640284`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00003749642232878673969319484060928489381549591661403592583391691010118908\
11`50.*asl^3*cf*nb*nc*psibc*psicc + 0.000178594454275521693692513546846270085\
0612668292041672891615400815412286918`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.42628294698866634150405096164353040969514732560154091997660061435266778420\
039`50.*asl^2*cf*nl*psibc*psicc - 0.88293615337276315131284831676450614753956\
561785251875213924496739792629931867`50.*asl^3*ca*cf*nl*psibc*psicc - 
 4.27851831813088368556500937394070810253555535017260426954031763966217934961\
042`50.*asl^3*cf^2*nl*psibc*psicc - 0.000504671091707761303710018951046425386\
82393241139487632913777299272979729142`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00480746975921399846580517661879769408433130933842967933374851925333400876\
914`50.*asl^3*cf*nc*nl*psibc*psicc + 0.03235230004692931054229987892027519085\
163394356352144288713926959145980422749`50.*asl^3*cf*nl^2*psibc*psicc + 
 3.27779900697723608720950273369862817369028536259305798042256099997447206752\
333`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 3.643987758219077463125029020339617\
27596851555268817232867901048574800272818712`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 0.380138268352612258448075151071872941493880988381502051905416778\
43058024034603`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00388054557409681796417013333340334628238873434563999250271955312873379010\
047`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.036965869064529327712838049723\
01064622230338432039258892692419964974849418008`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 0.595963455814042924947182315217932395216415520471465087349\
55654544990401227696`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 1.25061265084573657846428493957527166888443748129958118794166952702966160155\
637`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.211391843633783970286865933007\
1687782060342974267094621106624923104358920444`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.000705553740744875993485478787891517505888860790116362532972892\
80228068264113`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.00672106710264169594778873631327466294950970624007136297095943530154549205\
687`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.090460050892035503698891381689\
8430009357765379616902744474804960745296125516`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 1.912819019547821190983680507809579716673863138269637001706019109\
71551449731517`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 0.69557055256284406944861109374893807879049568664400978010497953393304445583\
83`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 0.06323368659662218813169191761\
353982534459051696763725273674675068205636039537`50.*asl^3*cf*nl^2*psibc*
  psicc*Log[mu]^2 - 5.6168232437801478115519536798735884574366636348996243784\
120355524242183672838`50.*asl^3*ca*cf^2*psibc*psicc*Log[muf] - 
 3.99768033003979053574191049908869535810625473107922599092845943717873035260\
813`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsit2mb475100mc150100qq12.m <==
6.177171970805764130391211570767956523009717437042623880862069822854949312089\
82`50.*asl*cf*psibc*psicc + 2.74263931711046112035920503333803186255616272858\
526099487732602570289345746687`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0487072704692941328009650766480448668916074564671895254636340149682806844\
6558`50.13479254431059 + 0.01334705504786795044091892611047122124021585769909\
323601701981222929838865226`49.57258420335111*I)*asl^3*ca*cf*psibc*psicc + 
 2.08716076003485640934876735989917386552011950172083825366493166476433744573\
237`50.*asl^3*ca^2*cf*psibc*psicc + 0.393204689205745658393944869447713393081\
6049286055973083646432845512032528375`50.*asl^2*cf^2*psibc*psicc + 
 (0.1298860545847843541359068710614529783776198839125054023783049358655984478\
7897`50.1347925443106 + 0.035592146794314534509117136294589923307242287197581\
96271192330479470223356459`49.57258420335111*I)*asl^3*cf^2*psibc*psicc + 
 20.7956580063081797674464863798844936376449307238750333372115889472047775590\
3886`50.*asl^3*ca*cf^2*psibc*psicc - 37.6917223236946111142380879918001199929\
2699332458849967885674483407429869393313`50.*asl^3*cf^3*psibc*psicc + 
 0.00348771284137855776796763306559959007256171316878919531246266590726563596\
774`50.*asl^2*cf*nb*psibc*psicc - 0.00542075854930570148805419374151641653347\
483374955374140489335273028872874811`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.01525133806628933239477683412419377946776381376955375689508969275426660213\
069`50.*asl^3*cf^2*nb*psibc*psicc + 
 1.96920871256400768653157565528499751513344108404454934119149995110152573`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.033299016461117076811026163681975931520879\
34657812658720015632199887795514751`50.*asl^2*cf*nc*psibc*psicc - 
 0.02180106829647482299967645165314902132851373663457325033949474192434271491\
209`50.*asl^3*ca*cf*nc*psibc*psicc + 0.10591958529700150095841349368586303905\
174672463259257424985777422798393782888`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00003760212856808802236793651847106860918544647169259365897609606699823329\
426`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00017950358230565960784438219907485137\
109601596095896053305544450050377959086`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.48439166781604565689520622692479900111652814550366370824035566778830689111\
874`50.*asl^2*cf*nl*psibc*psicc - 1.00123548966497486537216829580834989104396\
218149818445331269286283612043775942`50.*asl^3*ca*cf*nl*psibc*psicc - 
 4.80787090001899020183385949722244662012606410165047386841907243143864247486\
004`50.*asl^3*cf^2*nl*psibc*psicc - 0.000546987860491255675083499209508105755\
90117299728767604224673915276449665043`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00522237884794729342953413797475020042860376111755809808265718120477978613\
838`50.*asl^3*cf*nc*nl*psibc*psicc + 0.03798425702870693593719007003106731719\
130464766248527862074094885711884857069`50.*asl^3*cf*nl^2*psibc*psicc + 
 3.60480066276895527087836697012453532433225246247893903728836894560217108204\
186`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 4.087694798029050098680315818848713\
37998350654074234732517960013701049253284195`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 0.458923446182716844814080564153049254873659048413727113489591542\
09784377786226`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00407063608446349760111819117520727548287467279263819972430545593729930951\
86`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.0388644891791579454141251694176\
105796549202147630190896397946372890698538151`50.*asl^3*ca*cf*nc*psibc*psicc*
  Log[mu] - 0.655418302321628231068793994568097331696773174996170734052430717\
3822129240076`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 1.40813987015351776844921507569607426362889364268329992047899167595813959859\
512`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.239910220489753880581990264503\
69025001953794797585728800210674952914166758682`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.000740115651720635927476034759128595542340849598661490812258795\
08643793304126`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.00706627075984689916620457625774737811907640268418528901258806522988234809\
463`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.102791104433934687954878968709\
10868798825813907137312935602141177056774166837`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 2.103646762582272107167894399286604071682621404441859556098367186\
6805064892419`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 0.76496245912082622078832523610421966243004414706976711420434287323327328283\
712`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.06954204173825692916257502146401996931182219518816064674587750251418323220\
264`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 6.17717197080576413039121157076\
795652300971743704262388086206982285494931208982`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 4.39649919735482252373710498196791358931011622385780350347\
223049525329592372472`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsit2mb475100mc150100qq14.m <==
5.881303017640264904458056753934846686241869079360215008845756175508655321163\
64`50.*asl*cf*psibc*psicc + 2.57752225280277697346638156035729319219803187460\
427083884828803542516745274912`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0471407387741824830816546269379739181529208424184065642225175992611133669\
7902`50.13516897955376 + 0.01275660998082852903083621342224080748127311143753\
814921969483214316144867991`49.56750787285046*I)*asl^3*ca*cf*psibc*psicc + 
 1.94712763915439716182252505337627691773310629115378193079369981921554167773\
896`50.*asl^3*ca^2*cf*psibc*psicc + 0.357137032396776891963162643469272313513\
68298599515696317838234411772282545911`50.*asl^2*cf^2*psibc*psicc + 
 (0.1257086367311532882177456718345971150744555797824174101426187223378372374\
8138`50.13516897955375 + 0.03401762661554274408222990245930881995006163050010\
173125247670477462942072493`49.567507872850456*I)*asl^3*cf^2*psibc*psicc + 
 19.5612683552976612090354203938050813444981270384138241459508038320415789191\
2499`50.*asl^3*ca*cf^2*psibc*psicc - 35.4274460175320085691102934559446396103\
7732427461340487837784902040290987288381`50.*asl^3*cf^3*psibc*psicc + 
 0.00340268235468545834483121052294269903184633954500154016750956552154637852\
725`50.*asl^2*cf*nb*psibc*psicc - 0.00529190909424445605879619090868559259521\
536000689656854062895642265049386097`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.01445729509859340015229468654320713753628538835607893492005691106808750778\
44`50.*asl^3*cf^2*nb*psibc*psicc + 
 1.96865340421335336570851210336150230437273692277103448878623755210258323`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.032449663268958000537324364630725436190713\
50628075261404806612244027841688982`50.*asl^2*cf*nc*psibc*psicc - 
 0.02127722591923077346635386362263360200508613362724189348003649597294784571\
526`50.*asl^3*ca*cf*nc*psibc*psicc + 0.10084866295634339712253013785260715288\
548117058382509265103514752817001322613`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00003754810670002513471776451961637365673833045847003011534880112459973428\
593`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00017903866594026400853541569623884711\
237685143235120911214021744938958567837`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.45353354532723114631876018200570361879652272221011836391589185955233755602\
34`50.*asl^2*cf*nl*psibc*psicc - 0.938348010001167092371160859188375142134066\
13625000867132226133704696378412509`50.*asl^3*ca*cf*nl*psibc*psicc - 
 4.52685234247948171116574558771345859907258034984758479936857979674122243911\
105`50.*asl^3*cf^2*nl*psibc*psicc - 0.000524792069823361035757553430020004302\
38104732207076508794412000071043571004`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00500467695097614843538452764122072975155619642198176169232281136819300097\
36`50.*asl^3*cf*nc*nl*psibc*psicc + 0.034973997449228011034898177006781619403\
38451895413210272476824308050069044636`50.*asl^3*cf*nl^2*psibc*psicc + 
 3.43214097262200512677458770367669715856809241799509931260061750005340226327\
299`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 3.852512147462378595024694040189035\
64438561323974977635989731123900867187722746`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 0.416827576492194318965938156606282901331320271175489476108594156\
01450994582597`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00397139392114491065086052048309609937921171584385491172525020265429012513\
14`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.0378731782800959642750662149335\
4746292629059703623773600731255395305760514025`50.*asl^3*ca*cf*nc*psibc*psicc*
  Log[mu] - 0.624025631385819113959015946123035847012380439635472602291021363\
6460731387769`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 1.32459456062164906935695598822888456988167631286518572726379058955778801902\
367`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.224761977866131021698195956686\
17223202154113372383375075298958594094718483861`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.000722071622026347391065549178744745341674857426155438434258912\
3433057544794`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.00688603241456290259546658453337226598659829037022504287444467494038352743\
593`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.096242807462428009160646808744\
08557104760204219671532111303031557467147354604`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 2.002888070997064289803452368187624027257492357191457846835172238\
1536503963227`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 0.72832293490802337811034631570459055536636085716053015123262685714232756990\
031`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.06621117590072939801003148324587186866966916883277546829384355344977570475\
389`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 5.88130301764026490445805675393\
484668624186907936021500884575617550865532116364`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 4.18591940108849787466628092700056154815454628608331036229\
581952864869361391621`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsit2mb475100mc150100qq2.m <==
8.531007227623006661189759450470254197503057471659750312527343591998675535120\
68`50.*asl*cf*psibc*psicc + 4.10956402411817830142901695627115540815175210086\
433055428677150840136217650577`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0601184279251414692439069599053105258955409124114439157036706382552232463\
3513`50.13222877069039 + 0.01781967525076716510092375780847496366354682697611\
329970091496884375619801364`49.604120940374315*I)*asl^3*ca*cf*psibc*psicc + 
 3.28089029489065186281651629974498258781096449726180860005063282162319756661\
922`50.*asl^3*ca^2*cf*psibc*psicc + 0.708928151520007304179829506206725165244\
4013133546254156039726071972158186951`50.*asl^2*cf^2*psibc*psicc + 
 (0.1603158078003772513170852264141614023881090997638504418617796444485764126\
9427`50.13222877069038 + 0.04751913400204577360246335415593323643612487193630\
213253578266604296415145911`49.60412094037431*I)*asl^3*cf^2*psibc*psicc + 
 31.1329261108023693826475717019052794691362719460848178512558940090996681847\
1196`50.*asl^3*ca*cf^2*psibc*psicc - 56.9060056432098540839400462291745198283\
3480309735421560786097998126154464600215`50.*asl^3*cf^3*psibc*psicc + 
 0.00410217145672480904897001227870923755928659315469375102888291469532591006\
914`50.*asl^2*cf*nb*psibc*psicc - 0.00635177342393743230173903300190685477401\
782893744189567995193623866628170023`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.02157593808007817475575653280932336050396603433785440794935233033607687837\
871`50.*asl^3*cf^2*nb*psibc*psicc + 
 1.97254675929473716169048967959593736963444187421981421912128222562852541`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.039440498265277031220500343494717368504461\
04474617241472256711607767995820627`50.*asl^2*cf*nc*psibc*psicc - 
 0.02558869473689891820904367478579928099083747050361183212182568139240288925\
807`50.*asl^3*ca*cf*nc*psibc*psicc + 0.14585168747120016642505544359538648955\
63657918647307504733287296827015957915`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00003793026588910856616928981062031487470122861727191416445290967165177270\
165`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00018234106031190692059946420648124548\
58687014962254712064567010723074352014`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.74202864937652656016879196838808158834880138137506714868139390686713396793\
141`50.*asl^2*cf*nl*psibc*psicc - 1.53161140754471355547177877001415970251526\
509832276775067198913101818557966844`50.*asl^3*ca*cf*nl*psibc*psicc - 
 7.15215489707635613169068512496884538869278110068122228019859843559359552019\
16`50.*asl^3*cf^2*nl*psibc*psicc - 0.0007136153245043206856180866494705967721\
5207485491030422451606138747226110856`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00686108424894046889907988900819668873178524438199133898808346384572200452\
541`50.*asl^3*cf*nc*nl*psibc*psicc + 0.06454179463272680951273255985498415585\
242125708520332116780059716622427202604`50.*asl^3*cf*nl^2*psibc*psicc + 
 4.97842388937258722235804519327604454909778443603370338246852850119632780742\
753`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 6.020947787316690198940596795159868\
78265117140264705249087946054923506169985192`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 0.827415743817001653425977083764517594508651802289066492035790518\
94460182447132`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00478779300815371874466106838688805421930370909948007644346765258981352289\
754`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.046032435217458525836642861909\
7180835162467831895115729846636176470816495033`50.*asl^3*ca*cf*nc*psibc*psicc*
  Log[mu] - 0.905167979885924949519644580595644463472324442915218796812459727\
49024141953227`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 2.09828000174297933856769753754575149853001762806727560405750418122558381106\
64`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.3665321636395711260912637825027\
3316576088430928545959970297864169101970095568`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.000870507819664312499029285161252373494418856199905468395349438\
21431203815571`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.00836953367590155015211688398358510609386305148900210417930336465945663145\
27`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.1574633699521027228083165146048\
2586125220044410964948941039579772663810122217`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 2.905249492934896653519046871112369553097406863686794276202645545\
16477150974267`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 1.05645436106723514673419886222267983748996613224974337297122111713225130548\
16`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 0.09604130555156683152129080565\
660725795363328474997667027012045088551033949196`50.*asl^3*cf*nl^2*psibc*
  psicc*Log[mu]^2 - 8.5310072276230066611897594504702541975030574716597503125\
2734359199867553512068`50.*asl^3*ca*cf^2*psibc*psicc*Log[muf] - 
 6.07180221080688127432412479288136225416950943782929962243612801254519066752\
99`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsit2mb475100mc150100qq25249211000000.m <==
9.681685474876864560008113324748706124714116338771987654682375270368378681681\
99`50.*asl*cf*psibc*psicc + 4.80698779040864029413386244827681478112953804167\
049946202574826384556887855676`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0651559002387598247840987933131674685928511145597230603712781029276579650\
0354`50.131187211725326 + 0.0198793974046427860349371997590726676359106220046\
6762997100484800183805513364`49.61563667773587*I)*asl^3*ca*cf*psibc*psicc + 
 3.90931608335512954703148785394756546756471463601943307922734220347522402365\
043`50.*asl^3*ca^2*cf*psibc*psicc + 0.878622850946657708612079544247240085026\
45515094827978373809794495472530135343`50.*asl^2*cf^2*psibc*psicc + 
 (0.1737490673033595327575967821684465829142696388259281609835744907811650378\
9287`50.131187211725326 + 0.0530117264123807627598325326908604470290949920124\
4701325601257810228096014479`49.61563667773588*I)*asl^3*cf^2*psibc*psicc + 
 36.4827140768084220497516129827307756661134381154592848401879437048299134222\
6639`50.*asl^3*ca*cf^2*psibc*psicc - 67.0152443911173681156896231990120366559\
539840870586451851899828096287851148956`50.*asl^3*cf^3*psibc*psicc + 
 0.00437137406654220821395005704371037076036936664254074901232799005578459798\
899`50.*asl^2*cf*nb*psibc*psicc - 0.00675961463505088119280517865083717857920\
047697934500409197669376936728222501`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.02466840014035298212427668013983930521812506813098821457655133564590141331\
905`50.*asl^3*cf^2*nb*psibc*psicc + 
 1.97371741513641732596083734114196988015906364143278745570855283502386605`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.042132822674225945862722141512003754823384\
95279895676230916882389583378337162`50.*asl^2*cf*nc*psibc*psicc - 
 0.02724908376657618800160269056439511991262423229402399552158982426306390867\
024`50.*asl^3*ca*cf*nc*psibc*psicc + 0.16513493391046579762938170022864796624\
771213046981909279285959788667909843908`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00003804674896044901324089811023190309418978482452670322373152198706774870\
196`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00018335389546625871429731681965132568\
68090442656431081281889907138139167439`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.87460925935454196267101721835382785834907563981722942198674013474292128445\
453`50.*asl^2*cf*nl*psibc*psicc - 1.80784859552329046333436266232208400485478\
249379819143791352774627709159615449`50.*asl^3*ca*cf*nl*psibc*psicc - 
 8.36024550102143254997093745659112966816095923841352243403452186754198155722\
801`50.*asl^3*cf^2*nl*psibc*psicc - 0.000789788977264572513073864514419318168\
80605280860742614196722457297780450353`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00761226068110618437282171791243438791794880291380487524344582953970013860\
568`50.*asl^3*cf*nc*nl*psibc*psicc + 0.07900911040062776561231523720409692106\
234255425011741336949766501568184016605`50.*asl^3*cf*nl^2*psibc*psicc + 
 5.64992303622140917816093413045336369374626440348860206856421916523652882135\
864`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 7.000102795610517603314322635938669\
84966189036326226578906389762069548072973448`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 1.025472578838797067415236436709078090075593251873005320052801912\
59982233909825`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00510198913248868978201202807826843189350452947955259289713698201097350685\
777`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.049174744630127217709237378299\
41721467968061373329088684266930068213742551758`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 1.027258733858438032392897114627884307953866255179745830648\
0398482248234220652`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 2.44959592488921780217892566297666703911117943649136735481307297904981855746\
049`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.431689517780710436151442424987\
07235840910795223996139359919876203339276089293`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.000927634387725216324002186923321533071546278087191380396628666\
50612955067309`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.00894086266002313049258861423625767539630556613332561578778952775311426779\
359`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.185597849200289139219965665844\
40044583538409771214222333075158195193945184898`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 3.297114990779158587909925757315115265093223408869912416404052941\
53709722846542`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 1.19895090573787585014906391175095100548844487595269542438884591887181930659\
978`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.10899553688526144092264217379554100049894953417751776585352208649216097195\
173`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 9.68168547487686456000811332474\
870612471411633877198765468237527036837868168199`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 6.89077827531902706950977452366781243916319373551531601342\
593589243018738704247`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsit2mb475100mc150100qq273100.m <==
10.19531554631927850555565910387672486827815179897087800050419995212658665114\
34`50.*asl*cf*psibc*psicc + 5.12358807134365090723555364763212159533731532977\
361407348760647285337982856676`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0673126415574129816798816843443675419827244311500897507903983236660002929\
5562`50.13075654299019 + 0.02077543365880446852229347519544631805353825744250\
293116337507323624336821066`49.62021000688775*I)*asl^3*ca*cf*psibc*psicc + 
 4.19817137797233770221431429191058717331713842588627497604050347282035790883\
4`50.*asl^3*ca^2*cf*psibc*psicc + 0.95707291146422044591933321673673686874015\
862318751929552209512281723604650957`50.*asl^2*cf^2*psibc*psicc + 
 (0.1795003774864346178130178249183134452872651497335726687791649868974280047\
3325`50.130756542990184 + 0.0554011564234785827261159338545235148094353531800\
0781643565885884193072230308`49.620210006887746*I)*asl^3*cf^2*psibc*psicc + 
 38.9267990249547193217047126018927496891844549484069492314387174071852814516\
2238`50.*asl^3*ca*cf^2*psibc*psicc - 71.6685337509675043058256385695441350097\
9896434058699917154553137369164355114932`50.*asl^3*cf^3*psibc*psicc + 
 0.00448635022912503635567332945503869820533906200490676665420069962787973690\
394`50.*asl^2*cf*nb*psibc*psicc - 0.00693379396625695960970473591587462865396\
444652087510336439100411701650730394`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.02604836658931552919911280146940287741607808076699825378949328516063238806\
57`50.*asl^3*cf^2*nb*psibc*psicc + 
 1.97417512846246873015731178255967602474328968792682207011799924499836628`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.043282955874527796047138554109373548244630\
51251149346799053174610783663615253`50.*asl^2*cf*nc*psibc*psicc - 
 0.02795837461027888419048362575739400850864674156750725051112211679894989119\
394`50.*asl^3*ca*cf*nc*psibc*psicc + 0.17369748498872645622286746266245655110\
128958207244099407173975396303201961692`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00003809249417003097018661285022845712629134289633641512132673339508627288\
348`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00018375245579453025008271362053261429\
187406214108621947785517859362194952116`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.93498841997943076374308285371206825776064259329628482214652433822601842793\
339`50.*asl^2*cf*nl*psibc*psicc - 1.93431269117270500431105571945658570461107\
925051314491278356256325531756736932`50.*asl^3*ca*cf*nl*psibc*psicc - 
 8.91121674518404047577752692969185424350570492305133430005781916898258883390\
722`50.*asl^3*cf^2*nl*psibc*psicc - 0.000822865264571108612721392723255702060\
40802433664951920574487476931553861605`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00793875625355692699824796393037369577694169940885186482158377582039421959\
093`50.*asl^3*cf*nc*nl*psibc*psicc + 0.08574558987644458344357359247677474953\
629624230010927553854495714792852337575`50.*asl^3*cf*nl^2*psibc*psicc + 
 5.94966117378732211108907830060363567842870709839603330351744866298699692767\
411`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 7.443344069664370844406248127298835\
52389657768929100993566064394746801066751789`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 1.117034488231805646536247581310882199312629201766068910676394066\
53222041109867`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00523618197964918291944404884324022245794358032677734827958996072810809319\
643`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.050517106779769580829688140317\
33540711860438500382006832388523638596503503252`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 1.081756577052240383834377872837024668805219472435642418821\
35430236127216866801`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 2.60893530104975329897710955229690235774257145228682189827632936100758183112\
409`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.461347539368559332821853828356\
38057902324409092777893639494571206180884730136`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.000952033087208942348989827062407313174171560059414063226287806\
09712256408705`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.00918492850541265105994329823951552856701897909160364878746822730327284088\
086`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.198410705031209918893339621911\
73831700482862567331212281213444686861482524793`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 3.472032613610661671960762938031404630770521395934192811002797842\
65260584081516`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 1.26255731404024060798573197746596532028018959852152465859129676405839474676\
673`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.11477793764002187345324836158781502911638087259286587805373944856737410142\
099`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 10.1953155463192785055556591038\
767248682781517989708780005041999521265866511434`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 7.25634591816697448835414777286586097958250324038753956889\
21892459268959391738`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsit2mb475100mc150100qq3.m <==
10.93630726420710416118233693913504549094562432112436675198591024371444171290\
76`50.*asl*cf*psibc*psicc + 5.58564085132855438897808438714957949309169504717\
927715356209116178564163679335`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0703350090471026719832615282210177186720118735874250546977523071423123735\
5752`50.130167626099514 + 0.0220445720225400573526061020025650452166650632419\
3936036280232178703456624618`49.62629775021182*I)*asl^3*ca*cf*psibc*psicc + 
 4.62336946161859219013035411998228877770907301848475891339279922834722854557\
414`50.*asl^3*ca^2*cf*psibc*psicc + 1.072919198057975601981698514661246277555\
89580723433470527791283410153348818318`50.*asl^2*cf^2*psibc*psicc + 
 (0.1875600241256071252886974085893805831253649962331334791928302687502095312\
3834`50.130167626099514 + 0.0587855253934401529402829386735067872444401686451\
7162763414357380816522945065`49.62629775021182*I)*asl^3*cf^2*psibc*psicc + 
 42.5102892270965008465964751300342353523722815222404466188610865234959435185\
5985`50.*asl^3*ca*cf^2*psibc*psicc - 78.5288681245139026523460683937427583040\
1801412381094502362214906737719100442717`50.*asl^3*cf^3*psibc*psicc + 
 0.00464723352698942437553270364932262021821491600763330918195388505353696648\
923`50.*asl^2*cf*nb*psibc*psicc - 0.00717750917031368949129843621616439724445\
819231193492436059034894598735336882`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.02803851779087485878111322318095804959097698646784191842848789339603743974\
159`50.*asl^3*cf^2*nb*psibc*psicc + 
 1.97477804277295588846245857320557380149644679399222999390668067097170918`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.044892527283799883206870847424344868259759\
75659439583328976005846056246347136`50.*asl^2*cf*nc*psibc*psicc - 
 0.02895098735290378495878139179306656500973165365713489275491466455136551544\
813`50.*asl^3*ca*cf*nc*psibc*psicc + 0.18600444420203028638010459023938363295\
113730141424941389982030291828646382248`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00003815292545544402141555670423941534817145511203043030999886510012559063\
115`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00018427966197718490096075417341977423\
955507635421090626679790944797981742644`50.*asl^3*cf*nc^2*psibc*psicc - 
 1.02329601658576476105065447966859930130645267148490135743416509717138984647\
21`50.*asl^2*cf*nl*psibc*psicc - 2.119970538919005951329807762352355858876567\
60649391041939558192031953520084564`50.*asl^3*ca*cf*nl*psibc*psicc - 
 9.71807155105239422156005683142359076458287008995919317061233674943274405159\
873`50.*asl^3*cf^2*nl*psibc*psicc - 0.000869671168050685049812011898745723606\
41130755877214355810792365005032105871`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00840107053215841943107517797958620032963514383077011165231889163120540795\
107`50.*asl^3*cf*nc*nl*psibc*psicc + 0.09574847453192988867300995308667861756\
577467180116452278203233093305722896925`50.*asl^3*cf*nl^2*psibc*psicc + 
 6.38208032099133184730811763080377570808116358718096979615817303728938437385\
474`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 8.088983342021214687747530844526277\
39281019141969239127901733115058735629853821`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 1.252242888666873308972851936921421352587677652093121980452281834\
53854909802601`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00542395470850016581196538437388294689720396158391056255043337437279485115\
424`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.052395695917433213425334852368\
54666927299341392056806838723159044219260081317`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 1.160378240180242154056021387418868310560211561305630872028\
75873405261534070086`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 2.84133550914873365588264489478700318823565712987722152623454780570980876984\
823`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.504700424383598930082489099218\
95787827230516584827491197302598366947713701354`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.000986173583363666511266433522524172163127993015256465809816735\
09628950773132`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.00952649016680603880460633679428121259508971162192146697952880836357948288\
641`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.21715015904782743492204751339848148075725062485484257852362477068733441492`\
50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 3.72437864441602863806427093258029261\
266889074684362009136916170304712856659273`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 1.3543195070603740502051894300291973136977784533976800332830320\
6794280527817435`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.12311995518730673183683540272992702851797985939978909393483305393553333528\
616`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 10.9363072642071041611823369391\
350454909456243211243667519859102437144417129076`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 7.78373442351166960165217527748038304408903235015491596294\
677185079302531513344`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsit2mb475100mc150100qq32.m <==
7.615623051379605803751276819304456648415452351276188043558892360438674964027\
59`50.*asl*cf*psibc*psicc + 3.56761811442446386788748903000368448920476589059\
229907495215918399575528508614`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0558788090021047227689082867296229193590514085746510412506069459038893481\
2361`50.133146484745716 + 0.0161247667414624294060988055483111967892617968143\
8545071433679692184750090488`49.59339278464564*I)*asl^3*ca*cf*psibc*psicc + 
 2.80095153481126851543574089335873014429255765091605681248622734053471775026\
468`50.*asl^3*ca^2*cf*psibc*psicc + 0.580623486139733112362579565289313230194\
61774295656735310821207308653241913052`50.*asl^2*cf^2*psibc*psicc + 
 (0.1490101573389459273837554312789944516241370895324027768649787528350488387\
4002`50.13314648474572 + 0.04299937797723314508293014812882985810469812483836\
120190539183564199568251409`49.59339278464564*I)*asl^3*cf^2*psibc*psicc + 
 27.0100225581454811823137558204336711902163961001254982320515414903251265380\
7327`50.*asl^3*ca*cf^2*psibc*psicc - 49.1901225868273969984893218672739780520\
6253134088063975843869272525993272857284`50.*asl^3*cf^3*psibc*psicc + 
 0.00387475028880771090398804565860666081318894884347318026575791819004084314\
677`50.*asl^2*cf*nb*psibc*psicc - 0.00600720792898776225891901308276477660774\
231609940501618236732413260577070221`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.01911555728508008234224365637537293961328066390023505522347931872415303352\
778`50.*asl^3*cf^2*nb*psibc*psicc + 
 1.97143289515828108069013347706802453779605217421050925145039887062097468`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.037166749561528108964707515406364821822486\
3318686306994757313406446982010725`50.*asl^2*cf*nc*psibc*psicc - 
 0.02418642831743166414694968243721883011220904553436148477420113384308473260\
924`50.*asl^3*ca*cf*nc*psibc*psicc + 0.13040475058640321609081988743544048101\
099048266976458923053601179522532071825`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00003782011599733431581897965134016992120745522640798026803464456506594835\
568`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00018138598295238742484575066726341180\
686796795445475621476114793242905927504`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.63947900803709267900190799195647250659696524649115486264307937723273049039\
126`50.*asl^2*cf*nl*psibc*psicc - 1.31942015668007721829671796345149819998615\
594566614979946755498508088505020505`50.*asl^3*ca*cf*nl*psibc*psicc - 
 6.21891170824818106419803103155756447537521721565951605591890327533647984659\
788`50.*asl^3*cf^2*nl*psibc*psicc - 0.000650720618486841826911540664362019322\
06722575029758005053324822316308182459`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00624173648858932860478832634321666468244245238218239097963714225831173796\
317`50.*asl^3*cf*nc*nl*psibc*psicc + 0.05369664424843399268542759851712601727\
528565178533947862282981688788179840124`50.*asl^3*cf*nl^2*psibc*psicc + 
 4.44423486228937405833237337610454602340148946872373739764812420637117130166\
978`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 5.257030342613339777485667795675816\
66275755978825285871066784901216371442501601`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 0.677666717892172094147523354517711115683827626825119863435585093\
79088338700034`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00452236151921030580176523859030808653931844213857583013242276306350785423\
726`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.043378660683422035440849985635\
00356929176969721127249888573651268243688450311`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 0.808042702234431646969522432019008367891179903404315890481\
47712843112205484905`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 1.82494118399708094048173084916110096763229383453064821075277520365886050931\
122`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.316118115960762916935575650454\
43336989153861837395319393873948708054431699463`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.000822247548947328327593679743692379370785171297922878154926731\
72038505166319`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.00788702921516764280742727011545519441668539949295863615903075476790377027\
892`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.135701660176806887163983085081\
71575753683899593899748647041240610340710935159`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 2.593513804180502986439904433955199245759107225899521605448459511\
63703717175896`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 0.94309592879291017688723797598370881663967535487255331116750951789590671239\
891`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.08573599352662819789883981599851898333087957771568666465160003532319351067\
418`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 7.61562305137960580375127681930\
445664841545235127618804355889236043867496402759`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 5.42029277976857810405657542152629194523222462014830557020\
231565600288626106391`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsit2mb475100mc150100qq335100.m <==
12.02347006833710881478262595972986740663436390984127648956877531532422386745\
223`50.*asl*cf*psibc*psicc + 6.2741157550099319802087978731710748048989275425\
6242088672232862910775340165573`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0745973716542544033153432553113892676524175778665864408684664011566931599\
4923`50.12936471906194 + 0.02385972226910026457087589024840086445282430417660\
505178045135068465408052317`49.63430657725445*I)*asl^3*ca*cf*psibc*psicc + 
 5.26427365708790381600986420879425745900233214738162645117648666566673307022\
661`50.*asl^3*ca^2*cf*psibc*psicc + 1.248123619093011117408048226923113168828\
61573551461457734452856224338541089159`50.*asl^2*cf^2*psibc*psicc + 
 (0.1989263244113450755075820141637047137397802076442305089825589988161342734\
8545`50.12936471906194 + 0.06362592605093403885566904066240230520753147780428\
013808121493665609000603469`49.63430657725445*I)*asl^3*cf^2*psibc*psicc + 
 47.8845701885863199551906975914719978990616513335950725968554729278315751376\
2602`50.*asl^3*ca*cf^2*psibc*psicc - 88.8980859727255701016962728015169243715\
9301993084012474408018801166663438526361`50.*asl^3*cf^3*psibc*psicc + 
 0.00487371397398056118050386831823962197160778815157707127483561171393632858\
47`50.*asl^2*cf*nb*psibc*psicc - 0.007520574882118152690851524337296929018123\
12212706440078063750861485791296454`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.03095668964692817166199523998338039849014271990523774183345100397968393437\
826`50.*asl^3*cf^2*nb*psibc*psicc + 
 1.97556011410760185667299768042549029389729901151599032959136782717038969`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.047158761536951719987203519236180279714284\
54368679632091369210850623078610779`50.*asl^2*cf*nc*psibc*psicc - 
 0.03034851889682573474813125424784676473637906496841800254412215571679855765\
036`50.*asl^3*ca*cf*nc*psibc*psicc + 0.20396842854100804550136089459287665497\
724396324437675075524375424882482835394`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00003823161097286219781865472091178121837691148718205926609992025254421328\
713`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00018496729954488566736330797208557335\
314348179106054042424253798169246970052`50.*asl^3*cf*nc^2*psibc*psicc - 
 1.15524641141579202880081083230116539054315753446729459568565517977968453532\
189`50.*asl^2*cf*nl*psibc*psicc - 2.39883515208153992080762973873934804612915\
052426244557874586831007344707664011`50.*asl^3*ca*cf*nl*psibc*psicc - 
 10.9261626629870395176912737824021494095865801500783761438406557712593477541\
7299`50.*asl^3*cf^2*nl*psibc*psicc - 0.00093655833909964387042293653007381404\
732891712878164117597877169652957678034`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00906227398957734392203182925041163523204216498727392699480166232428906202\
259`50.*asl^3*cf*nc*nl*psibc*psicc + 0.11099909289944652661422458623058036355\
000430581378904931221262573910936159025`50.*asl^3*cf*nl^2*psibc*psicc + 
 7.01651387980876474987445898619511067990594962288630449627036180679318087472\
159`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 9.048576906881369735053338693885612\
96405173955764581875559887624694240545438355`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 1.456730319501589991078519650944949208870102052466969587377239231\
33668017844791`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00568828824795037605239136936940126360418201293206807514903920558900413748\
866`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.055040700063783966504120397824\
6839517028957946607767967420419322106667620165`50.*asl^3*ca*cf*nc*psibc*psicc*
  Log[mu] - 1.275729796328866318158992542944565578164718113252055362958247601\
23512379540392`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 3.18733543610979178332204667805455354714364918266315218072830956991384241669\
633`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.569418112794232099353932267642\
48263702931049968954466175794418184503448113705`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.001034234226900068373162067158072957018942184169466922744721595\
26537127992677`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01000740001159708481893098142266980940052650812014123577129443101437316383\
52`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.2451509024879955820219995301034\
9454525645048999620741773797306370247887005272`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 4.094613846563011579788708007105724053933813923129063686039975540\
06866836691377`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 1.48895048965927693810498472985662692870320506295602315863872311098671896728\
767`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.13535913542357063073681679362332972079120046026872937805807625219417229814\
199`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 12.0234700683371088147826259597\
2986740663436390984127648956877531532422386745223`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 8.55750442997113158044128764973840429554856460676436452017\
5749684426760933928`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsit2mb475100mc150100qq34.m <==
6.495942012059564770330260664768396325730653806871753564681151847061671512786\
73`50.*asl*cf*psibc*psicc + 2.92238038297041466720640232685129734408259250348\
549417806739515733068537295813`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0503574405003284287876389860801228535961975407834706240070019815581492984\
3157`50.13440276536842 + 0.01397559405512553941887883676560495333963230865858\
599748243052461022079279513`49.57770939443938*I)*asl^3*ca*cf*psibc*psicc + 
 2.24074420921314916870458098958206391390029851966389512276986259340383731874\
947`50.*asl^3*ca^2*cf*psibc*psicc + 0.433073086715604193045592798126211033683\
87171086518348291162037584419547431342`50.*asl^2*cf^2*psibc*psicc + 
 (0.1342865080008758101003706295469942762565267754225883304330293886235366578\
3571`50.13440276536842 + 0.03726825081366810511701023137494654223901948975622\
932661908976929235500476676`49.57770939443939*I)*asl^3*cf^2*psibc*psicc + 
 22.1430037316917399970280811978928698264582567998508922567298984510009304224\
5764`50.*asl^3*ca*cf^2*psibc*psicc - 40.1707855599311879523744268128808878403\
1791487595886957654211766020273091632602`50.*asl^3*cf^3*psibc*psicc + 
 0.00357707628819128741769676070759135260391496548847751733415049164280841621\
511`50.*asl^2*cf*nb*psibc*psicc - 0.00555617020736542573855935704112041508687\
819852535177814855442566043680028687`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.01610723102486237871816112996269678178388834542897271024374810246917269257\
025`50.*asl^3*cf^2*nb*psibc*psicc + 
 1.96976431559669990432251398065179174013277186768944664320772904474702042`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.034191805917460113679824509461946034896669\
31558867986656967225502669908012106`50.*asl^2*cf*nc*psibc*psicc - 
 0.02235169080693286452653841284052430456286070993564381516011503771729178724\
257`50.*asl^3*ca*cf*nc*psibc*psicc + 0.11136933068963305330433354206661291317\
323906227694118035219000588845672569237`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00003765633928711973991361012000693742505116696693980075735228469807350459\
107`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00017997075554659993314139017998029914\
804623595694966673766998485273261667639`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.51805862455778077240981902641174432948451310646993466859464200388564407485\
983`50.*asl^2*cf*nl*psibc*psicc - 1.07001268287648747578966698538106485776793\
704697891040215910032786717591763483`50.*asl^3*ca*cf*nl*psibc*psicc - 
 5.11430527689280763341228798080326926084310624244818916217174220859624653595\
094`50.*asl^3*cf^2*nl*psibc*psicc - 0.000570551651587507365314363096676852354\
95721740029025228698283086259561629112`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00545366935599533880237398386472452216241070054934325434441557380014433732\
256`50.*asl^3*cf*nc*nl*psibc*psicc + 0.04131575343198101994440922352289354577\
11298692050259944291053775590552012757`50.*asl^3*cf*nl^2*psibc*psicc + 
 3.79082469794450442518715364650079435847362230029277369408705470562513191681\
638`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 4.343232835166177122579966669731700\
09123873655588538757863574714590193505101852`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 0.505455298119591887986817653066121712532333404337754113158346712\
15427570885111`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00417493540260465202331890342335779444362583263312879018497856300991311772\
113`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.039906496116684960273980289036\
21509263179157847442446045471553271671043603005`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 0.689240854171728077306755208454689883358840418235049762561\
2826737500239848757`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 1.49903360037004755876620084972615868020411872469642330524250869005012759932\
547`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.256445096677937323473738702887\
57055750585350843472286249965321920966011128276`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.000759079164109936731512527895155962626113787751477961780988720\
45990060934928`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.00725572656666999277708732527931183502396210517716808371043394459087867039\
098`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.109935454546345560388112100831\
48094567234877380923153869369276532080219028267`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 2.212204459933266067179154964660151086944104402796764238192084561\
00981970207231`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 0.80443798543027856988332907805823675888876523738064154194067121818139245604\
682`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.07313072594820714271666627982347606898988774885278559472189097905270573093\
937`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 6.49594201205956477033026066476\
839632573065380687175356468115184706167151278673`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 4.62337846138319423253639085713782661156669733614418940376\
906514128202700470075`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsit2mb475100mc150100qq4.m <==
14.52321765580555211100867075971666222520951344086910236878237749462341416042\
451`50.*asl*cf*psibc*psicc + 7.8994941370491925506075715119933236048045451413\
3253844509444744328988602617505`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0837428949230145214689266582969415670582007269461393022775702819104886908\
3207`50.127742700549966 + 0.0278458115588912722458521841560428896983447689716\
576866332686366712131382801`49.649554610341404*I)*asl^3*ca*cf*psibc*psicc + 
 6.80756888296129077702338133675040320946333245799444235162789530503734953058\
422`50.*asl^3*ca^2*cf*psibc*psicc + 1.671458138728500400552292151673862726163\
0624490039836292700164731290039704459`50.*asl^2*cf^2*psibc*psicc + 
 (0.2233143864613720572504710887918441788218686051897048060736411245818237148\
1527`50.12774270054998 + 0.07425549749037672598893915774944770586225271725775\
383102204476302663769244257`49.64955461034141*I)*asl^3*cf^2*psibc*psicc + 
 60.7243416014640863501798080084186140057890728063934570497786438048658446509\
5697`50.*asl^3*ca*cf^2*psibc*psicc - 114.033736971500004429807017919975582074\
80131611855915568427432114901792807878344`50.*asl^3*cf^3*psibc*psicc + 
 0.00535841448396029091324224528769061441312539682456568215255865514078673493\
274`50.*asl^2*cf*nb*psibc*psicc - 0.00825470073788263452137481250189978104803\
238212838117226463720215479723127239`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.03765722643555631283370945205166889745202628399948341726088516521028849240\
918`50.*asl^3*cf^2*nb*psibc*psicc + 
 1.97701407927586711497843399856360472484699501865938197821312332332767993`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.052010125243012035899207135446650319992315\
59728983418347812371536244364054866`50.*asl^2*cf*nc*psibc*psicc - 
 0.03333998800021854918847925125408314539783637848858505491135153202950943679\
017`50.*asl^3*ca*cf*nc*psibc*psicc + 0.24489658561112548665546871806920904138\
744462001473487565804747943939124435756`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00003837879663028246174849946183147557093036438500892401184864186865110160\
194`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00018625714988940293107625974529069988\
015703070420993486563279655280037895092`50.*asl^3*cf*nc^2*psibc*psicc - 
 1.46819596467246695234101019584370209289272800101866012521573806196831612746\
76`50.*asl^2*cf*nl*psibc*psicc - 3.066483268064888401778046392066017384636518\
84648200405164104116955036988328763`50.*asl^3*ca*cf*nl*psibc*psicc - 
 13.8042032814639034757034242746370474929608033659658801700690612691465915706\
2941`50.*asl^3*cf^2*nl*psibc*psicc - 0.00108339662860428738673763436037864634\
454146562908848804381678477518740665046`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.01051572149004805366612648840453727016185359926961040591201795510703823428\
436`50.*asl^3*cf*nc*nl*psibc*psicc + 0.14842436722821064577698801884060127512\
565818327021912018538261679861887997825`50.*asl^3*cf*nl^2*psibc*psicc + 
 8.47528689157678817019847167642612971809671801178381666989132076543799334400\
067`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 11.30442456331053257445066116823233\
736791300590757380405783643880948888374949921`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 1.950819382965345057788085967537554653789459585602394833324721949\
25910470127619`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00625399978322157729352103528725062144143523119369775987051901332140215971\
713`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.060702902503862150725897393547\
12818231268700094601426672177461038331839743266`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 1.540961253013961485490631213895659948744857820324330303616\
60377553418060800011`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 4.00303845261284230426558646547137149812815869696151722504901792639442094324\
959`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.722571834061805529413310221278\
76648380307751901853251814081942866185946648537`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.001137090869676650417003824597681931171170042035217774405533865\
02494869821448`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01103689136433857285925407155402330587503400017200259394847592845226991609\
282`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.311560860273595803489751665105\
91326082590013162994202663474090329998812037155`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 4.945907277360097531963627276544949128533807657554416485982278108\
96841387665371`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 1.79851173722185364798677355510725422855774823911069690406366182009627105696\
147`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.16350106702016851345334305046429583895979529446460880946030755035556857704\
531`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 14.5232176558055521110086707597\
1666222520951344086910236878237749462341416042451`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 10.3366581128920049558085712687156723944224510329812357926\
0804414217330463844613`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsit2mb475100mc150100qq5.m <==
20.21442679652268804745241700869539212636471224410830117609212370637837913378\
111`50.*asl*cf*psibc*psicc + 11.778680185670169020345595555092445473170354451\
7412665427654311712126562818581`50.*asl^2*ca*cf*psibc*psicc - 
 (0.1020447658373298939719184519180923284030207264199967224006876130566816706\
676`50.124853748311025 + 0.03614177183035077420981442318022033570104262420283\
13946654921001724065395961`49.6740724546648*I)*asl^3*ca*cf*psibc*psicc + 
 10.6241146301645184114666364544073892600997736089957328282040436873220152357\
9834`50.*asl^3*ca^2*cf*psibc*psicc + 2.71772832384733432436939631768477874095\
484626733683985916091645252879070586385`50.*asl^2*cf^2*psibc*psicc + 
 (0.2721193755662130505917825384482462090747219371199912597356550390800367312\
94`50.124853748311025 + 0.096378058214268731226171795147254228536113664540883\
71910798405370795582232261`49.67407245466481*I)*asl^3*cf^2*psibc*psicc + 
 92.1053168572868127903144274047193896912404360191919354845534608159120877615\
4325`50.*asl^3*ca*cf^2*psibc*psicc - 
 177.3193187702747831209603530755952025783589798408056991490909`50.*asl^3*
  cf^3*psibc*psicc + 0.006325306551273272622715664586043170505236489313529323\
39707175962029089991439`50.*asl^2*cf*nb*psibc*psicc - 
 0.00971876328842618443325092109827633065127214760696631176183337718620681483\
084`50.*asl^3*ca*cf*nb*psibc*psicc + 0.05285797284789571397947892908902718140\
277439363234549127640766778586961387054`50.*asl^3*cf^2*nb*psibc*psicc + 
 1.97925488416337724145899900914309583728162636649782404303901368584311813`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.061691696571174048093398072940149315332100\
3696575207514402586232008004329333`50.*asl^2*cf*nc*psibc*psicc - 
 0.03930814991717718202207860883792055987552486776402490962452808735178492182\
352`50.*asl^3*ca*cf*nc*psibc*psicc + 0.33645538361179206520789690120696481514\
142396405065455971239441077020028770275`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00003860796018692313913139284453180610120759398742667545252437658681410654\
751`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00018827471410094585101369672447935080\
777101437603260717153614905623895087975`50.*asl^3*cf*nc^2*psibc*psicc - 
 2.22083236305729935082593275451138243820638584614112661612633389647404455153\
825`50.*asl^2*cf*nl*psibc*psicc - 4.70177910440877217993000536975993282478663\
559197637006317713506997844692817278`50.*asl^3*ca*cf*nl*psibc*psicc - 
 20.8011640935866302800342573666102496943387897871517655177294784165644086556\
4586`50.*asl^3*cf^2*nl*psibc*psicc - 0.00138984356437378659442334194950010265\
86328442910756803207729907167179766995`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.01355536000662086156828049998644795338023440003924145059674326925097455789\
874`50.*asl^3*cf*nc*nl*psibc*psicc + 0.24398893099709826550387493361928997664\
719475807247233912081765792067487358452`50.*asl^3*cf*nl^2*psibc*psicc + 
 11.7964951369314593582171632663297664615599439565606083557065788964718945357\
414`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 16.64886995112480115057515556935319\
168804896368921264725077552511494020988215093`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 3.171959242621800340933749092924639893797007208451150631326570339\
58370789768251`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00738249456418239664112243092974106411805860500177246099210645496061991902\
589`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.072002615351536321744923864173\
80369295017987366143742749001704714708803487977`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 2.144817297623901701494029684787230265738171628465565155583\
01434481307173377113`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 5.94492320819474870201134015426488519782810275580852995775546132307637518838\
581`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 1.08875727471364001396109713685704824235568087652756026412102594378122008832\
3`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.001342271738942253934749532896316\
55711237429181850408406896891822685609348222`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.013091384609370240317258884395237035081850886120261350451537134\
85169034151193`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.47127526447869855947225656484332552314334170656025222218561323923031174458\
965`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 6.8840585447412037987500303905956\
3996238924749710105311957918987286926969102651`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 2.5032940162695286540909201420347781681415445444003829525695303\
5977004152533334`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.22757218329722987764462910382134346983104950403639845023354257576949167553\
65`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 20.21442679652268804745241700869\
539212636471224410830117609212370637837913378111`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 14.3872813653117478396401335989888004227379778612066815570\
6396751261970504214981`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsit2mb475100mc150100qq50498421000000.m <==
20.58161161968305202386261145134317526608904252229177931402166457607154295400\
935`50.*asl*cf*psibc*psicc + 12.036146942378126918866032362159427635334124488\
01904141303942303049041517895199`50.*asl^2*ca*cf*psibc*psicc - 
 (0.1031321167678086941510089075712613224694279857236842274073553697667823922\
5837`50.12469529892141 + 0.03664629847597227247050874476789502137468524777290\
070792306457633878246048019`49.67533148177764*I)*asl^3*ca*cf*psibc*psicc + 
 10.8828462562276544956658359662722176519932434521172043986448403849689910671\
1213`50.*asl^3*ca^2*cf*psibc*psicc + 2.78841195396832112817330426339723166851\
430624140874556881400282788994851945756`50.*asl^2*cf^2*psibc*psicc + 
 (0.2750189780474898510693570868566968599184746285964912730876922764957372853\
0492`50.12469529892141 + 0.09772346260259272658802331938105339033249399406106\
855446147038005076643595569`49.67533148177764*I)*asl^3*cf^2*psibc*psicc + 
 94.2203559730564577711022232101996453742687279367491201382770299179514215018\
5769`50.*asl^3*ca*cf^2*psibc*psicc - 
 181.6682280512810971995921345802776282238975566595621783304321`50.*asl^3*
  cf^3*psibc*psicc + 0.006382676286440579149787991209153499087246935786341534\
23171693415636015056867`50.*asl^2*cf*nb*psibc*psicc - 
 0.00980561424549485167582723533452476068459635904477223250310417429688859154\
663`50.*asl^3*ca*cf*nb*psibc*psicc + 0.05383605716170850015573827917382423545\
202576184566984300601717148504040021116`50.*asl^3*cf^2*nb*psibc*psicc + 
 1.97936669539186738609967123828824654490023608470467740190731180568873699`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.062266272978575016388297942258916309250802\
29242351431330300131664901890123005`50.*asl^2*cf*nc*psibc*psicc - 
 0.03966224675777239388012380736300547858738464742272877653564822581965073315\
715`50.*asl^3*ca*cf*nc*psibc*psicc + 0.34229657679493148989821181982251612624\
435174719982227652652856996043570836592`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00003861946978003530572657446829970315069766415200285858152165629854534623\
564`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00018837634400479114396338882614244756\
851193375828207381880185638349119681736`50.*asl^3*cf*nc^2*psibc*psicc - 
 2.27100046710531023469288013706838263689556850425472848149493613052203269689\
34`50.*asl^2*cf*nl*psibc*psicc - 4.812047266068178428925285955702865492226386\
12643407257146552067944495144077691`50.*asl^3*ca*cf*nl*psibc*psicc - 
 21.2712315516658428796786039489374721623098437876746082671507950697186484999\
629`50.*asl^3*cf^2*nl*psibc*psicc - 0.001408544782180838748488470101631441695\
0864039128569164154658905276014635785`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.01374107505595115510178398670855134122780499119862785472367031467784251924\
758`50.*asl^3*cf*nc*nl*psibc*psicc + 0.25058499873062708592418640560427276919\
664715073667653040641795520398377656758`50.*asl^3*cf*nl^2*psibc*psicc + 
 12.0107724955905424223912148189072057312260876167283261508303191540030395592\
6965`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 17.0020738371511303817941122854681\
5314310397490392229114670154502873807972131265`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 3.254456669570984722034711111241025157537860206612807102268039569\
82059376693281`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00744945286171122833806566586368566930360365874283326994001231587063041864\
487`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.072673224304629864790942834211\
97889495554383374568397230650086127425024376614`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 2.183776817380098622252948148892219223859288657586968391060\
05802800055264713991`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 6.07361386404663064833687799889010234033734860812014027562033705395216986845\
015`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 1.113057707110746631797417273233\
46628026822231840760468497153073539336669568061`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.001354445974856586970557393793397394418837028862333321789318424\
5268604008271`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01321331350993270268926233349308707181009887886285163132918208883815815821\
366`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.481921266805084501141061747714\
20054493975756284213419510512486388982487826501`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 7.009103981093186506969316179327429605180219553537601179966914872\
79275827137349`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 2.54876508403388600253429679248270167461098892855912770192540253239371929537\
838`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.23170591673035327295766334477115469769190808441446615472048785510708104360\
799`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 20.5816116196830520238626114513\
4317526608904252229177931402166457607154295400935`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 14.6486190434490842271171493236359826093844411978658023970\
9968606760931950513359`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsit2mb475100mc150100qq541100.m <==
23.55946792633864901082701099099319979951232756423707171678438153633194440010\
893`50.*asl*cf*psibc*psicc + 14.151827736256384428226202999309537859373010033\
57424221506366496340366467931625`50.*asl^2*ca*cf*psibc*psicc - 
 (0.1116173958671974278789185230900389452340501480701500013211389614430117186\
7946`50.12350394375658 + 0.04062290711452636455060308824403632302391016222955\
660427418113891822938451557`49.684543057716255*I)*asl^3*ca*cf*psibc*psicc + 
 13.0302305619655951003021822636727062873460009127161716292909937773198603597\
7211`50.*asl^3*ca^2*cf*psibc*psicc + 3.37339549667181096648013912245277236949\
75015597186090166725971792837230471995`50.*asl^2*cf^2*psibc*psicc + 
 (0.2976463889791931410104493949067705206241337281870666701905594683151864343\
374`50.12350394375658 + 0.108327752305403638801608235317430194730427099278817\
61139782809189114118083981`49.684543057716255*I)*asl^3*cf^2*psibc*psicc + 
 111.734740919799858019323890575620479856813384049632918589292149930545761353\
54385`50.*asl^3*ca*cf^2*psibc*psicc - 
 218.0415559907779372256364596293514228999679945396770840761872`50.*asl^3*
  cf^3*psibc*psicc + 0.006830217369011728744993602306495677405432323963243961\
28871133623897828282085`50.*asl^2*cf*nb*psibc*psicc - 
 0.01048306366574331534547400102046787531117451004881007244727258258425793262\
823`50.*asl^3*ca*cf*nb*psibc*psicc + 0.06175686443848330925113176364901211478\
318738084948340538877654829255983463995`50.*asl^3*cf^2*nb*psibc*psicc + 
 1.98017499604880158246692566012148346683887664582715679458103449172205564`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.066748933827187106320870014198366822007997\
36386312733177235802481307002483616`50.*asl^2*cf*nc*psibc*psicc - 
 0.04242433279950421779903711977821910537526463972172702861522848003483806831\
797`50.*asl^3*ca*cf*nc*psibc*psicc + 0.38941384921640162325500304010196001897\
954885205303608612056409516840238328124`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00003870288824984684858439620769563343187190386223270985433966346707117094\
985`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00018911378563372399161333907752554297\
68576897647740798208681294483779924578`50.*asl^3*cf*nc^2*psibc*psicc - 
 2.68402802026784794638711053568555789867709510227456284082840789460575898362\
366`50.*asl^2*cf*nl*psibc*psicc - 5.72504851781963658400636958902854779621222\
541875803108662134033049564585433156`50.*asl^3*ca*cf*nl*psibc*psicc - 
 25.1577554485600570682146786389527997597453928902144809479013118833450921548\
0145`50.*asl^3*cf^2*nl*psibc*psicc - 0.00155627409415749502479562567372787902\
222377833623914912826559289301127279749`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.01520883317699077036800011424174115811513750988295195795265696251537768239\
805`50.*asl^3*cf*nc*nl*psibc*psicc + 0.30577967363724372093735070438932555498\
708720730183780362601234747855641375282`50.*asl^3*cf*nl^2*psibc*psicc + 
 13.7485545160031240246884962301840916785165969116022125137149737822578678981\
0461`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 19.8987981451385265724583050912377\
1877846611080051656710043412083804879997581839`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 3.937212167527892556781998162957023786474114717064992096545177201\
40812371430938`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00797179428224913633709856183678461344145480212021660962581312495945735300\
461`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.077905100274544777249380709705\
81038820794436272574485590310172876397889911158`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 2.499737184727840731761544769124380305184835802109493184311\
81341495597598147353`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 7.13035133749745668577604076250225262614161768893607333242051791593046944100\
56`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 1.3126250518024253263847647089274\
4651297797801970958242335869378377254523963814`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.001449417142227115697654283970324475171173600385493927865363169\
31514013131912`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01416456368628086859079649267378370694689897504104451924926939949337544783\
849`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.569568435763709121034018500299\
81623763818873218808781335892033734537341719255`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 8.023218175831092027039174466129611640878312956603294119260707882\
6062937236954`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 2.91753388212039710074151798768349514213756834785574331613688336616189955386\
811`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.26523035292003610006741072615304501292159712253234030146693526108914397301\
586`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 23.5594679263386490108270109909\
9319979951232756423707171678438153633194440010893`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 16.7680586387727611226392779559895600706395739383863318432\
260038187919892277042`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsit2mb475100mc150100qq6.m <==
30.04662688220232914690759901029765453798740583328614254378414559546315277137\
928`50.*asl*cf*psibc*psicc + 18.909721356810795911751005263387501571551223402\
27429024892443510249172724821888`50.*asl^2*ca*cf*psibc*psicc - 
 (0.1284190444641229642111898680243201454277976734296249394324762464466385011\
2596`50.121357747793574 + 0.0486818736709439806277957974578164699121799879909\
2357083939859734742955441416`49.700095598716466*I)*asl^3*ca*cf*psibc*psicc + 
 17.9775728329952157854082298441132638773797205385602453265695091952519926703\
6609`50.*asl^3*ca^2*cf*psibc*psicc + 4.70882792610669481088090241236434597880\
292394351203397343610603421831646793018`50.*asl^2*cf^2*psibc*psicc + 
 (0.3424507852376612378965063147315203878074604624789998384899535767402938053\
7036`50.121357747793574 + 0.1298183297891839483407887932208439197658133013091\
2952223838147084504072864272`49.70009559871647*I)*asl^3*cf^2*psibc*psicc + 
 151.9042097546692358809765302821209487197148939105088155493605`50.*asl^3*ca*
  cf^2*psibc*psicc - 
 303.6379766964853845337354008366457519273707890096944869677309`50.*asl^3*
  cf^3*psibc*psicc + 0.007716048559659198225967299339588273671830477798605627\
32636542100321991611898`50.*asl^2*cf*nb*psibc*psicc - 
 0.01182354833621917261631491419798822568561289738804056594602193598236027763\
466`50.*asl^3*ca*cf*nb*psibc*psicc + 0.07894564072027397567320412008652211851\
918422426425608596269888559518714112764`50.*asl^3*cf^2*nb*psibc*psicc + 
 1.98150047286289166574754227308562826949051080059018089363928352751433201`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.075623293363965594756400188198787156589278\
70317606440484488873756294001322974`50.*asl^2*cf*nc*psibc*psicc - 
 0.04788968048453509914086493371643814744404221403224313777549630512193892466\
129`50.*asl^3*ca*cf*nc*psibc*psicc + 0.49068621825009451887889531522842394377\
898157835645736116592802255163132883585`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00003884049987543506569446670494306368260679186805360765546762025367039537\
194`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00019033359457064038789958738346703414\
318903248309830795993110948756972462733`50.*asl^3*cf*nc^2*psibc*psicc - 
 3.61693315066954846950241542442649477394746318618226419415584264553889076941\
518`50.*asl^2*cf*nl*psibc*psicc - 7.81689329647256590815245660665336314863527\
56195322231162361940715364691771123`50.*asl^3*ca*cf*nl*psibc*psicc - 
 34.0374037602965061321276501028502323832604600503397584845282303228637039601\
2281`50.*asl^3*cf^2*nl*psibc*psicc - 0.00185767486893102920676240442362274976\
804573711862374503429499421116151005511`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.01820666245188099488734507192304352811029470057539699577572409190687317257\
93`50.*asl^3*cf*nc*nl*psibc*psicc + 0.435396807358811903044524757479856755470\
15370452275634748260039368470274455612`50.*asl^3*cf*nl^2*psibc*psicc + 
 17.5342537023145223449874554761865415916712921898886430447648360741140695473\
0866`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 26.3830643106962826383693697817786\
7266380799532124329828234920219084866483941892`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 5.495843764466282684538525440447583940731388516229798430714367098\
20222615666355`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00900567997565031155270841779184316381674784475414403924618371960475782330\
781`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.088262686979600103102340182310\
5298878036024821425685147698593460741053765101`50.*asl^3*ca*cf*nc*psibc*psicc*
  Log[mu] - 3.188046127693549517270446450215734834849325852707026008139061104\
3843762813288`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 9.50270454355894953738027151416865165870725623184229273834474318437894183483\
697`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 1.760334270853157643548738559949\
32828686050224436474379897374783748635751030184`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.001637396359209147555037894143971484330317789955298917602168790\
45545448906711`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01604776126901820056406185132918725232792772402592154814204966866953104368\
901`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.767537053016002246445038625192\
25236541214556483350377863971946073932013918693`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 10.23243155055265064550553400711354177933669157900871491026528816\
665784713997918`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 3.72088420020096387109292145713219701066788784691225996759303245704592527556\
071`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.33826220001826944282662922337565427369708071335565999705383575580224123886\
744`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 30.0466268822023291469075990102\
9765453798740583328614254378414559546315277137928`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 21.3851859062928043981590351355958506565035696450775238531\
6263589181097459914968`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsit2mb475100mc150100qq7.m <==
49.28238678216565467032028166385847985008768411375249418769643332663069902083\
108`50.*asl*cf*psibc*psicc + 33.905491655039124474918906915289848144665688340\
05831452664315121224673045502324`50.*asl^2*ca*cf*psibc*psicc - 
 (0.1695749923391313267114707239223685939709821750933800516035168376824587915\
2828`50.11704062344607 + 0.06922979376070657612532066861515762554466090896748\
198806796418642367746573445`49.72797185515574*I)*asl^3*ca*cf*psibc*psicc + 
 34.3156913277490017705164371066358510010208207021080908574162581731810519511\
289`50.*asl^3*ca^2*cf*psibc*psicc + 9.003208926953546308047509209715950236168\
3776159494363566458872484305288063435`50.*asl^2*cf^2*psibc*psicc + 
 (0.4521999795710168712305885971263162505892858002490134709474197278047279210\
9127`50.11704062344607 + 0.18461278336188420300085511630708700145242909057995\
196818122360248479494071649`49.72797185515574*I)*asl^3*cf^2*psibc*psicc + 
 283.9450347142823627512213671883929308302550900857118746971403`50.*asl^3*ca*
  cf^2*psibc*psicc - 
 601.378605461996978799321105488459596859772934223509181820441`50.*asl^3*cf^3*
  psibc*psicc + 0.00988756679900744233408723185438247326548602723625872934495\
446519637240120941`50.*asl^2*cf*nb*psibc*psicc - 
 0.01510709571861193785070395935865870667789239821251832325033191845118350818\
21`50.*asl^3*ca*cf*nb*psibc*psicc + 0.129468491051633014889025077058985216124\
9682425984109480541331479796372297569`50.*asl^3*cf^2*nb*psibc*psicc + 
 1.98375086086969264752931037981608091004922245918674590425495274264804034`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.097384086138001607991416090371352271421122\
5793722297833078936648615448866384`50.*asl^2*cf*nc*psibc*psicc - 
 0.06127207079141601208820017907166517778929403371211532110124013980172868060\
206`50.*asl^3*ca*cf*nc*psibc*psicc + 0.78290704629210306384858049525316940065\
131223990636788048869460393834963072149`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00003907650256899641544285582179920999741135463994023758214501996746298043\
648`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00019243508385364303580330835501368056\
076350403379626607182774260768617668955`50.*asl^3*cf*nc^2*psibc*psicc - 
 6.57933443772952393517177046714682888677580645775260961142325305492675327475\
996`50.*asl^2*cf*nl*psibc*psicc - 14.6584744131008622965250295110321151475360\
675813132545898439142347940510136115`50.*asl^3*ca*cf*nl*psibc*psicc - 
 63.0014390520873966184219303555205978105961653394353111492145445584094297821\
7287`50.*asl^3*cf^2*nl*psibc*psicc - 0.00264003482759899063197679250254342473\
651912917787193701690087647326094703678`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.02600208770109476277389920542844658598649692236125618017433729917804972536\
222`50.*asl^3*cf*nc*nl*psibc*psicc + 0.87835927741954725182147894005623089392\
318827929733373147592659129711410585165`50.*asl^3*cf*nl^2*psibc*psicc + 
 28.7596300337439487769892736942437919796910791258592116914594679713616117628\
8343`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 46.6462405244189614977786015333401\
6126500892025746561723475870722572710451347187`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 10.50797149903406204672977706054638108121618729581489077932993829\
590577143836051`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.01154013762889785022272297429383689824747801648095756983462980015698053253\
009`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.113660497040565781885184679271\
91712655842422141779040565028276765251227457934`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 5.229023642498899777634413398953416723580196204701674852992\
63054024756577506961`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 16.9545109125763881255826171044060968286681366911901377874294653055975668679\
4933`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 3.15887771292377912742443808838\
550909294897527364069742583568338900465419527254`50.*asl^3*cf^2*nl*psibc*
  psicc*Log[mu] - 0.002098206841617790949585995326152163317723275723810458052\
02097076541346242099`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.02066554491646650579730630532216675028334985843959825558652881362312575729\
792`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 1.396178130692519438147111317718\
43621851029875287879468374405362939317097612485`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 16.78320336500310104336687926251402405111887640028853239812136825\
365871254926331`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 6.10298304181930947031522882273237238222504596374128450825042531311026046374\
055`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.55481664016539177002865716570294294383864054215829859165893836339493492210\
669`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 49.2823867821656546703202816638\
5847985008768411375249418769643332663069902083108`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 35.0759174190933686173559551362235420586357410398947751965\
2314147967395618309284`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsit2mb475100mc150100qq8.m <==
95.25191829580976325036918210938500953773639838523608186545256672908219204446\
189`50.*asl*cf*psibc*psicc + 73.049031502162137678874879971910073038583043326\
23618521330358451382792249924325`50.*asl^2*ca*cf*psibc*psicc - 
 (0.2425955999660169412217893505852192919832019768194595088957140567318101492\
5819`50.111559454680936 + 0.1075373363603433026344457284494278534830239375287\
2198803690000261488097170821`49.758235810059844*I)*asl^3*ca*cf*psibc*psicc + 
 79.9518799220397982643024444298967006745514370655115433237053185504821822615\
2582`50.*asl^3*ca^2*cf*psibc*psicc + 20.3424955080093382610514609097646475663\
008579510199105347700984361766010784949`50.*asl^2*cf^2*psibc*psicc + 
 (0.6469215999093785099247716015605847786218719381852253570754422021773556959\
5771`50.111559454680936 + 0.2867662302942488070251886091984742759547305000765\
9196809839275662400008286888`49.75823581005986*I)*asl^3*cf^2*psibc*psicc + 
 653.6590813273344153500405190389840708683654385912266536887`50.*asl^3*ca*
  cf^2*psibc*psicc - 
 1520.2310670925082469773077436141310784880650309543096950257951`50.*asl^3*
  cf^3*psibc*psicc + 0.013753940792334481233184585284011981705033267822328527\
13076954446358030216096`50.*asl^2*cf*nb*psibc*psicc - 
 0.02094422138131998598055930600446999227528888848405405719051136580008839786\
274`50.*asl^3*ca*cf*nb*psibc*psicc + 0.24837623879679777747265556640619984307\
444141799058553282151321818288928836774`50.*asl^3*cf^2*nb*psibc*psicc + 
 1.98600606374731975357946575801074704795061284771110786756865396838688464`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.136140253939285954052935890921928667319803\
71437152139240800383791712797394571`50.*asl^2*cf*nc*psibc*psicc - 
 0.08502742043621924639930091015279485450014565736587624461896671225656293424\
874`50.*asl^3*ca*cf*nc*psibc*psicc + 1.45238046407011894378999793708908146178\
121597318758011992361835248746202029448`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00003931605841930202745837158384483367822170803918002174513501336546394043\
281`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00019458052996995235546796303998476952\
193938050032985233691665991657828081532`50.*asl^3*cf*nc^2*psibc*psicc - 
 14.3813413302214482681073357811362977814962598808523140703850517318507845924\
9933`50.*asl^2*cf*nl*psibc*psicc - 33.540535736041937182984852177320206564727\
16474395557404000320455094916256298477`50.*asl^3*ca*cf*nl*psibc*psicc - 
 143.1474414061981886980074895104568423569299130433847917134202`50.*asl^3*
  cf^2*nl*psibc*psicc - 0.004153199656429807638330435299257141908890406965654\
83724462123020861262597432`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.04110950195467140944896345985376963408919874683605142680139074538221585002\
656`50.*asl^3*cf*nc*nl*psibc*psicc + 2.17132612294522141584024568124255219275\
761229956058197957987664214555244722963`50.*asl^3*cf*nl^2*psibc*psicc + 
 55.5859833311327124190589828867329447602714551337992735190671097197821990586\
6093`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 98.9304752121351709069277729096804\
3559981369999281745143925465678228679933896904`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 23.74246390944532668293320951341410335150942242816825560395645051\
25928554007534`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.01605272287001747616896590262758313157756813095389756347794113008696154033\
535`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.158894225366970396052987701978\
43981347595689968579960833758717465764780377366`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 10.10654242384231134891981507031508086550390093341804973073\
947449450585437430171`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 36.3077361769734931918926436713674901151101389942541613867806653121670676711\
67`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 6.7295708963828238258284220369627\
1378913716513222331947165835495723166020963225`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.002918676885457722939811982295924205741376023809799571388313164\
24166024919881`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.02888985915763098110054321854153451154108307267014538342947110138139350737\
14`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 3.0518154146620226224475962683158\
0045963936230995631791833605131788709757130563`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 32.43820805050272176674538413081978830582107639770222591635105371\
374779428487548`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 11.7957120183646260969983215021162866566622095991644457866154328720249465456\
5165`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 1.07233745621496600881802922746511696878747359992404052605585410033916928133\
529`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 95.2519182958097632503691821093\
8500953773639838523608186545256672908219204446189`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 67.7939653150710021640627592133196241216582526107186939997\
0475114066667676315803`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsit2mb475100mc150100qq9.m <==
256.1895594484099392381929522014019216526958170969309657853211`50.*asl*cf*
  psibc*psicc + 
 227.3655293894946821167865205231921342149651840850229497533019`50.*asl^2*ca*
  cf*psibc*psicc - (0.4079458510299178483759178934078446533582835419175614220\
8693350042163581867289`50.104303496663285 + 0.1986624384598679187856249019661\
3491320627292030997644013166209295969404542942`49.791816737988846*I)*asl^3*ca*
  cf*psibc*psicc + 
 277.1945964295411015656153821592803769135426984422380423915446`50.*asl^3*
  ca^2*cf*psibc*psicc + 64.43238398611131842188372129479378922448924201642997\
246611411064197005159781999`50.*asl^2*cf^2*psibc*psicc + 
 (1.0878556027464475956691143824209190756220894451134971256173091624718878969\
2233`50.10430349666328 + 0.52976650255964778342833307190969310188339445415993\
717368362503851932983452728`49.79181673798884*I)*asl^3*cf^2*psibc*psicc + 
 2286.2696890065081413205978217940784353577976092292524579128645`50.*asl^3*ca*
  cf^2*psibc*psicc - 
 6294.6655373330646361596579819025673991850423791450673249036772`50.*asl^3*
  cf^3*psibc*psicc + 0.022569293641791709850788220519614431783807498196431887\
25408497600746853179344`50.*asl^2*cf*nb*psibc*psicc - 
 0.03421197719923411046555028447331832254101016488590223380878017311173847973\
611`50.*asl^3*ca*cf*nb*psibc*psicc + 0.65478512831071635675779901186351266816\
612847867207792842647021089073426050203`50.*asl^3*cf^2*nb*psibc*psicc + 
 1.98826609712795290490720460699468112641253728673635005878652464033388504`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.224523412520385134477591852394923064975969\
88633433309668422460496093311220983`50.*asl^2*cf*nc*psibc*psicc - 
 0.13882158911588041478659294006349604197234211548128313243046111560088075247\
337`50.*asl^3*ca*cf*nc*psibc*psicc + 3.65948469136666780600237017034803784776\
431282067599646167926543495046567354478`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00003955926102172120512008929788277889784476489569809384770568405290277494\
948`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00019677133946573057565991642303195404\
59767713638314747761590587477664503627`50.*asl^3*cf*nc^2*psibc*psicc - 
 45.4036099145706026963570097892123044221705117732024419101084022162877542923\
9474`50.*asl^2*cf*nl*psibc*psicc - 114.09078569885139286042362456790725465508\
72721788867150564303527182427749629174`50.*asl^3*ca*cf*nl*psibc*psicc - 
 491.0194938759029747239412286224436441716098125260547334377348`50.*asl^3*
  cf^2*nl*psibc*psicc - 0.007999759293591848155929679974244017772783785978866\
09140052321118068084194887`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.07958305139922480808272307623819443513260507802456763247825257503403439887\
236`50.*asl^3*cf*nc*nl*psibc*psicc + 8.04672835892684040798960707821023461244\
10557101652681688710152739923118625182`50.*asl^3*cf*nl^2*psibc*psicc + 
 149.5040607674145433223010403721569282272261057278665260568829`50.*asl^2*ca*
  cf*psibc*psicc*Log[mu] + 
 302.1395761844931060693226610130040883441271546242124603142114`50.*asl^3*
  ca^2*cf*psibc*psicc*Log[mu] + 75.201370981621098396476084642688219388603234\
85925532007786953738353701415580342`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.02634144073134665532066061590580667095104619367307566988636408711222085534\
193`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.262049413578186936514008963733\
48651521837869584869635873465808469237454870846`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 27.18255650316628060405473461311944149585929195052118655579\
689060042294592512187`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 112.056258420323117505872875975212783121584545958258897738534570073165113195\
86648`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 20.1623338921434152801406556079621235553330452117103821389458640697553910772\
1494`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.004789352860244846421938293801\
05575835473567157692304630651652566353102676011`50.*asl^3*cf*nb*nl*psibc*
  psicc*Log[mu] - 0.047645347923306715729819811587906639130614308336126611706\
03718445186886977401`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 9.63494526949346549311097543786507644150373172944331718144004528751734734598\
1`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 87.24580437263212046383838515825290\
262733636707925990687599208739057004445715509`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 31.725747044593498350486685512091964591758678937912693387681050\
67459286023885535`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 2.88415882223577257731697141019017859925078899435569939887982518827222969907\
938`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 
 256.1895594484099392381929522014019216526958170969309657853211`50.*asl^3*ca*
  cf^2*psibc*psicc*Log[muf] - 
 182.3386491114149674204631971801444610376120362217889993816059`50.*asl^3*
  cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsit2mb475100mc150100qqf1.m <==
4.678406856252920731157650697615082572182173431280696964669852794104401493606\
44`50.*asl*cf*psibc*psicc + 1.92505625992107183401647199990328168485898347150\
216053054918185803255704925245`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0403728798717301709682423120006008979081644805192938440087419417872930957\
6777`50.13687156397823 + 0.01028091692572059030106266946235697075007192942691\
070426963926129712192340717`49.542813684314744*I)*asl^3*ca*cf*psibc*psicc + 
 1.40499576215728572810750895746694297840596053305552053068815405391281115878\
282`50.*asl^3*ca^2*cf*psibc*psicc + 0.220952935733780120760445451669364275642\
45019178803482520395323987661884760733`50.*asl^2*cf^2*psibc*psicc + 
 (0.1076610129912804559153128320016023944217719480514502506902837098892212348\
8697`50.136871563978225 + 0.0274157784685882408028337852329519220001918118050\
9521138570477833516020420475`49.54281368431474*I)*asl^3*cf^2*psibc*psicc + 
 14.7153221296225586279427743556330006790955339471645314051078793393492879206\
2462`50.*asl^3*ca*cf^2*psibc*psicc - 26.6039545224233395314288790790768873593\
3738778636174646599239377092437818713482`50.*asl^3*cf^3*psibc*psicc + 
 0.00303268732855807609332620527299556332017227114806876849154688525846387057\
072`50.*asl^2*cf*nb*psibc*psicc - 0.00473119747864537339208397972428035872542\
042534319686846541139529852865849899`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.01123469051248028464716419854671727831282109103167056685959359389945001350\
669`50.*asl^3*cf^2*nb*psibc*psicc + 
 1.96588127441379331964578378947972368246520307941208317584191110739674667`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.028755801199218874058367629572509061069025\
82746247700314233616560519407690671`50.*asl^2*cf*nc*psibc*psicc - 
 0.01899882918740608373062902476531652266801622265422781361322103522160503565\
658`50.*asl^3*ca*cf*nc*psibc*psicc + 0.08009944288923681117790334934052232487\
757073487467883876977319882297642194255`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00003728079091832267338844105146596053392076444489120845056546495164883008\
296`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00017674736892619981267446188417922847\
171413182811431351720816711003532380453`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.33237652148897232186070741162814458694241469764130262194581395087674597950\
27`50.*asl^2*cf*nl*psibc*psicc - 0.692907838561278976577589266138015704063972\
30386780486811837050271626707916521`50.*asl^3*ca*cf*nl*psibc*psicc - 
 3.42073128774635021710834020804861338179920723049245920378054370011965372177\
151`50.*asl^3*cf^2*nl*psibc*psicc - 0.000430913383979242346939994399176312554\
82642756895941009356702455569413110954`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00408590080721619207827399518801859269372817475785109883337007747903658120\
559`50.*asl^3*cf*nc*nl*psibc*psicc + 0.02361362648258245113484500816587565280\
453378640946499210557667092211300032662`50.*asl^3*cf*nl^2*psibc*psicc + 
 2.73016911554811072538898904989329671707863597019478681623233929897005912912\
217`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 2.918333713308154071878189850861962\
93053042567284341925392828651661733073303254`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 0.257882180693111205091946303414993008856517660316894338681732680\
93569596580308`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00353955931407593308319444157430019923189623464361472605971530013779432382\
02`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.0335619379584392607131205621977\
5815315474570147368829503785681912215359468736`50.*asl^3*ca*cf*nc*psibc*psicc*
  Log[mu] - 0.496394384645111040979816190889690312196115630944506693860425321\
41020719366579`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 0.99394736275307250560516054369213683247225124391173541521295282970104047487\
404`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.165393099275922887426563851438\
03863912182555576102301772802693942857343320081`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.000643556238922896924217171195327308951253860844293586534409738\
82711604677765`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.00610217053789804740238555676322875511904467299521605365928321489868210528\
213`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.070532488483546022744321684079\
4384660692467545628888199904999784502225157829`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 1.593239670793135874065711927652536570988611524456901148433687902\
39222000890625`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 0.57935988028841304511480433732819511672313146343887314567809645780674803469\
345`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.05266908002621936773770948521165410152028467849444301312782732459842177375\
438`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 4.67840685625292073115765069761\
508257218217343128069696466985279410440149360644`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 3.32977810649041211505593858984924143604112557015684805298\
768989532390602304949`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsit2mb475100mc150100qqf10.m <==
1.479277488708125497952444961944884110761494125937323690799472583200664638341\
11`50.*asl*cf*psibc*psicc + 0.40715847695928920018537267130123004603471908408\
252851048565925844607489889248`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0171707244179590840600928557041616444281999973970639283004170474362528239\
8739`50.14387719745776 + 0.00302517782566202863199622397368844196844853643859\
987761871744859463981467088`49.38983948779122*I)*asl^3*ca*cf*psibc*psicc + 
 0.25248777054789215458605754941653306163547946019519988343974457368205799633\
123`50.*asl^3*ca^2*cf*psibc*psicc - 0.016720825975617067768538302892129788884\
86725812849026851047530916658593745723`50.*asl^2*cf^2*psibc*psicc + 
 (0.0457885984478908908269142818777643851418666597255038088010809788599927138\
3084`50.14387719745776 + 0.00806714086843207635198993059650251191586276383626\
634031657974408902797405853`49.38983948779123*I)*asl^3*cf^2*psibc*psicc + 
 3.58683150281732439464386993988232471750326859861670865757410143889218352833\
507`50.*asl^3*ca*cf^2*psibc*psicc - 6.690319961417202995004002522528627855245\
53167431929679507279458038790403858911`50.*asl^3*cf^3*psibc*psicc + 
 0.00169672509616786115535442949170136935316316695203508045692230155464852582\
1`50.*asl^2*cf*nb*psibc*psicc - 0.0027048628257949414715516835057136763003744\
5997996195272708509944038240296763`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.00283068349147084456732487054262180461711171128147702301156982629303150997\
161`50.*asl^3*cf^2*nb*psibc*psicc + 
 1.94613659299311174395313044176143115878964150123950245646756854293274506`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.015467786714877899965594456900337727672033\
46506388077545805414925773102250731`50.*asl^2*cf*nc*psibc*psicc - 
 0.01078512042426503528983223756814667937890131513157760003518819488357436964\
942`50.*asl^3*ca*cf*nc*psibc*psicc + 0.02385040439576513064531805155435070795\
904612383336540459687701146121712850335`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00003548297341322343017715260163865476554662743990778078922618547950268150\
603`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00016173600131365202671007562142008423\
20624251070628587006968390420067176886`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.05991498862925802281003546168350995249485007586434999181331596100056455136\
908`50.*asl^2*cf*nl*psibc*psicc - 0.14853100363312792595528227901737977443182\
352951953863597899838347570856983238`50.*asl^3*ca*cf*nl*psibc*psicc - 
 0.85231216644377187488910213819207384954130117062102199390561416136940228957\
321`50.*asl^3*cf^2*nl*psibc*psicc - 0.000137444483026176025851369857519233170\
05054733988803537147005091974328933097`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00125297960959447018688223451375131928103686824582873612859042693115239796\
743`50.*asl^3*cf*nc*nl*psibc*psicc + 0.00242672919032868385731996508441782391\
733785246621889022580452408143938738947`50.*asl^3*cf*nl^2*psibc*psicc + 
 0.86325918995236638220672527261017618224163039957055624749911596750726505314\
628`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 0.687542457981592622163074139820291\
12278220225966356625181303864284785474622968`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 0.019515482115058011337869200893170528671867012824808422657605037\
92933554427429`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00198030936490336827556936081003057402946163205082769496861791198359009050\
393`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.018053014572002423748159860679\
95312842479067410458693278125636022607171679096`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 0.156956216354975705855768231383668396771205527194646590454\
38472136495728239024`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 0.21878156161922455015900877540744057885969441322930025947306044254722722455\
03`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.0339222670473779626816987523242\
5285227931402870034926103143771101844784809532`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.000360056248164248777376247420005558914447569463786853629816589\
79997371823723`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.00328236628581862249966542921453693244087103165537944231790658725565361837\
361`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.012714355474188155667064549972\
62516651224831840521812598752184454958228698725`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 0.503770546584889970435407938987149639619785750543116210744619429\
34028007636068`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 0.18318928966723271652196652326805441440719481837931498576522857600222803942\
01`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 0.01665357178793024695654241120\
618676494610861985266499870012186756458432355941`50.*asl^3*cf*nl^2*psibc*
  psicc*Log[mu]^2 - 1.4792774887081254979524449619448841107614941259373236907\
9947258320066463834111`50.*asl^3*ca*cf^2*psibc*psicc*Log[muf] - 
 1.05285109796319652107602016091490551776598075256712451486501128655001971192\
865`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsit2mb475100mc150100qqf2.m <==
3.963230480811272295831058516518804015567309860785174961407532285790528479955\
45`50.*asl*cf*psibc*psicc + 1.55368450509895731483295120329414810865954818671\
139883118831727804775257050436`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0359817087236012490783872528145437987188705925741683455754646031644889814\
648`50.13804803793422 + 0.008746780124430895209512767906048801118236366508549\
3013237534590230060434258`49.523814463783346*I)*asl^3*ca*cf*psibc*psicc + 
 1.10593479872521781209265179168052212010398932372613752373336474342121080771\
994`50.*asl^3*ca^2*cf*psibc*psicc + 0.149316784448623990539453138058951295781\
42471309583916799031728002606851837518`50.*asl^2*cf^2*psibc*psicc + 
 (0.0959512232629366642090326741721167965836549135311155882013112478046668466\
0481`50.13804803793422 + 0.02332474699848238722536738108279680298196364402279\
81368633410331265221607012`49.523814463783346*I)*asl^3*cf^2*psibc*psicc + 
 11.9796040550933359539695458392671092428607472103175981831657998819614211143\
7208`50.*asl^3*ca*cf^2*psibc*psicc - 21.6692045080552979632235979327670674794\
3901752518968359632728707136797230118629`50.*asl^3*cf^3*psibc*psicc + 
 0.00278970827213168257614248128367164582744789404417319521864239662304014987\
601`50.*asl^2*cf*nb*psibc*psicc - 0.00436292001899328935313149352827221405248\
240347696663546438849682487558889581`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.00932593615262003522441003781148113336644917726854046175562889565014496164\
639`50.*asl^3*cf^2*nb*psibc*psicc + 
 1.96366885077217810231550270649823635962760973354536793510319416157808077`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.026332116303107334507466968334610294448077\
76597562872570647948900961989472854`50.*asl^2*cf*nc*psibc*psicc - 
 0.01750354840934706945237386577791566021535776183528577202636236248401182067\
575`50.*asl^3*ca*cf*nc*psibc*psicc + 0.06765622755004580997388384861213100472\
939037207763969438398656253511176907587`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00003707022492341906295044960261089901028041431694490914828751938695987261\
631`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00017495332465712069612440090520438932\
788704645983787802160468159414111792461`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.26412641780573313464919532749197615151429893431666506494030137111000316642\
115`50.*asl^2*cf*nl*psibc*psicc - 0.55572527525573928113634018559803482882904\
165315258770856037046708747277492052`50.*asl^3*ca*cf*nl*psibc*psicc - 
 2.79382667069422959754389285954027659552955976628045437310122395340286661007\
215`50.*asl^3*cf^2*nl*psibc*psicc - 0.000371835882979146136689413001624409083\
8227644231015971338069160542271997085`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00350976688641130783836836039227633076834034388720817067419215919134353947\
994`50.*asl^3*cf*nc*nl*psibc*psicc + 0.01760250001120507149483023258976059376\
424300020945363815346596317769783000802`50.*asl^3*cf*nl^2*psibc*psicc + 
 2.31281497932313778313502512889775203935586535184566171098615904158198749084\
447`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 2.382237044037602067203401778143271\
94855200133415548978908481017369162128968957`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 0.174273031764960727027554007667722238961473657124635466109896974\
73068888776236`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00325596964949012245327537085212940748772781017867607701052513172073842320\
81`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.0307331674592082595810460244032\
2523957627784588871767189361620268466811268222`50.*asl^3*ca*cf*nc*psibc*psicc*
  Log[mu] - 0.420511814422388687842731841617773098064702791244665765633847098\
46945227106265`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 0.80528994335325040833061803221443403621949992154856484749786219466512563032\
544`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.132075806616244790791974817070\
11441561915802421502735091748241066907779292092`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.000591994481725476809686431064023528634132329123395650369418532\
62702558096824`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.00558784862894695628746291352785913446841415379794866718426996582489027358\
182`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.056049366659916837290659110400\
81718536018170471997499902678545267658483155355`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 1.349685100192942632358084966310439448085077830364036577815451724\
76040163022249`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 0.49079458188834277540293998774925070839457375649601330132626362355808172211\
87`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 0.04461768926257661594572181706\
811370076314306877236484553104849611189592265501`50.*asl^3*cf*nl^2*psibc*
  psicc*Log[mu]^2 - 3.9632304808112722958310585165188040155673098607851749614\
0753228579052847995545`50.*asl^3*ca*cf^2*psibc*psicc*Log[muf] - 
 2.82076324087607620201949204815698344467977333824950185919912097887331213680\
029`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsit2mb475100mc150100qqf3.m <==
3.400337120245836862619095651338448491854464645364774227862679434225044938705\
01`50.*asl*cf*psibc*psicc + 1.27181643599529400787700588839970428877235317891\
179938808163580688941747707275`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0322811337795260267611492517729874498897687288554636609903406407582941576\
0915`50.139087818101075 + 0.0075037748781652823024896353622880817052602833801\
6843564822335103844356865408`49.50541883470652*I)*asl^3*ca*cf*psibc*psicc + 
 0.88471137083576202106915103766212220597166100099586879289990211959219753478\
855`50.*asl^3*ca^2*cf*psibc*psicc + 0.098909409652373881090887265333684809982\
10013792455818631000608363317151785912`50.*asl^2*cf^2*psibc*psicc + 
 (0.0860830234120694046963980047279665330393832769479030959744580388173090568\
7343`50.13908781810109 + 0.02001006634177408613997236096610155121402742234711\
58283952608840834118010713`49.505418834706525*I)*asl^3*cf^2*psibc*psicc + 
 9.91321576232322277709107675251917810907657092795720179798011456029717967562\
888`50.*asl^3*ca*cf^2*psibc*psicc - 17.96319356727362330202220195079188144818\
1907986358782862836103023730406830466`50.*asl^3*cf^3*psibc*psicc + 
 0.00258256248773524310237340857820252470439459029898843709907639335592402508\
896`50.*asl^2*cf*nb*psibc*psicc - 0.00404890574521895286726567015276292919239\
059565490721576297350019842496823752`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.00783012775338793727178225532599356181961086233115485660885127502499231383\
541`50.*asl^3*cf^2*nb*psibc*psicc + 
 1.9614611043551611834083834433328929740083870835501584300665256806607113`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.024267554159203553398201124620967731157544\
33990753941791052053989532525941773`50.*asl^2*cf*nc*psibc*psicc - 
 0.01622940913250944328134909519950681802053828677409094077899907384375739634\
937`50.*asl^3*ca*cf*nc*psibc*psicc + 0.05780405937417435114846486304311336204\
710149624541686645896162402719846981126`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00003686250675998348840496636420295010553184035121830678635922834619009055\
722`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00017319288177735167883210530739033184\
844796635491813277430033331201947557195`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.21279604858252962460770131672148081790824686470434226482321113801413685760\
288`50.*asl^2*cf*nl*psibc*psicc - 0.45306288522130616727503385573914522250086\
440236944672218049466455858917212456`50.*asl^3*ca*cf*nl*psibc*psicc - 
 2.31881166594828550200615217107250151624577641482491467620472753479993031821\
959`50.*asl^3*cf^2*nl*psibc*psicc - 0.000323238004452802874183072766454570792\
88971027878396460338015748580904518196`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00303736920853759320592348358066770934139308845153256066915559179521089236\
617`50.*asl^3*cf*nc*nl*psibc*psicc + 0.01331696143383115737645242639678690695\
342281972561456878237102595407577586016`50.*asl^3*cf*nl^2*psibc*psicc + 
 1.98432835650861325524938202621839665616208278111483740970400330096102861852\
252`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 1.972461822516138953543008159682456\
83112893578289175738301107576574611213150651`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 0.115440757406161207316383347393295505344282290276585129295278397\
66715648978003`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00301420229562295258802887080454965094648545479678213279478622323108749551\
226`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.028323542142041883031076749249\
91148069925839037755546829899770248560085053517`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 0.360786973910656955499887641130617573847651414748152256309\
81878199291429427684`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 0.66180238776195000532659373469050025624223195382345202794078158375380665969\
301`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.107120774070873640124434103297\
98140331842499365825247702129396557473785411572`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.000548036781022355016005249237190845626633719053960387792843848\
0328831257396`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.00514973493491670600565031804543845103622879825046463046153924834603802756\
33`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.0451567240031102633800444827860\
2261418448490870203724120363736452948694949332`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 1.157990777737795988232899206267027631550579316284852975014544453\
29461896675819`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 0.42108755554101672299378152955164641147293793319449199066508967569151528793\
134`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.03828068686736515663579832086833149195208526665404472646052985614549575932\
996`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 3.40033712024583686261909565133\
844849185446464536477422786267943422504493870501`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 2.42013327304963695635476434491261840660255097026095531044\
413104265243865104098`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsit2mb475100mc150100qqf4.m <==
2.949372334271329588385687618594488773654605641761348590245274583768777120939\
42`50.*asl*cf*psibc*psicc + 1.05372326486138355149887658539359169485120516415\
150062538051536454611241791648`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0291277412795386402898470845742356989225389122952286717505616825113509943\
9441`50.14001153879657 + 0.00648438394228757019081017308053109131282007198919\
693694679655946263790899455`49.487573452016676*I)*asl^3*ca*cf*psibc*psicc + 
 0.71765547416598898320747012540449342306559873243475827552703880839631276344\
12`50.*asl^3*ca^2*cf*psibc*psicc + 0.0629945483341622020536632646032833335674\
0967405723729522399048547703999410677`50.*asl^2*cf^2*psibc*psicc + 
 (0.0776739767454363741062588921979618637934370994539431246679793547153881582\
4235`50.14001153879658 + 0.01729169051276685384216046154808291016752019197119\
183185812309243590588202305`49.487573452016676*I)*asl^3*cf^2*psibc*psicc + 
 8.31912969489242050424676205246743383910609152310389360343827574867505275125\
747`50.*asl^3*ca*cf^2*psibc*psicc - 15.11560227604623411611086604731723953570\
80296887020451895620526498675167837273`50.*asl^3*cf^3*psibc*psicc + 
 0.00240386800812299318252526487097833691901681730392515964297517886447538164\
363`50.*asl^2*cf*nb*psibc*psicc - 0.00377797077433664404222666179829045082531\
785844699923679083665195132161948109`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.00663794371834749819829108995968492591712240655741396291295447065664017459\
703`50.*asl^3*cf^2*nb*psibc*psicc + 
 1.95925802020003695647403187721155949666734504223120199012758657617762515`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.022488095232498460820961904683085503843465\
86999650464338969459481827255048508`50.*asl^2*cf*nc*psibc*psicc - 
 0.01513071646060345757030038440478702833510958615061554683287825646450470140\
395`50.*asl^3*ca*cf*nc*psibc*psicc + 0.04987399818659816011171628460329611665\
879210438033688178763153304557310805915`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00003665757087694517749531287760431336776908577211562925169417245023528916\
721`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00017146510167929053585050713910349456\
057799187590468377776821185488426699613`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.17344289963387634924015592117397076053512924601856476554210727735947012060\
903`50.*asl^2*cf*nl*psibc*psicc - 0.37462436642662251965315187099283850143032\
744590123092680496953243130852156805`50.*asl^3*ca*cf*nl*psibc*psicc - 
 1.95129967500006316129006603146011114345099079022786861442881465862431275046\
466`50.*asl^3*cf^2*nl*psibc*psicc - 0.000282727163892632106500532544294709288\
67540330180640666864978420998179145716`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00264490203494833736711597733657034206183655962673794239373465130044517426\
276`50.*asl^3*cf*nc*nl*psibc*psicc + 0.01019960724654964821589576007238742410\
651241850230154935445965999343469682088`50.*asl^3*cf*nl^2*psibc*psicc + 
 1.72115968206513454984321225722702720886397458195797636326975651492850994893\
26`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 1.6531866383995198684059696295845268\
0902541429054014914034660964861969294630804`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 0.073523220871637059536803333252946890373744771110513190103665063\
20787485947681`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00280564149091044701450140750501670023573543107106942205226773760041900010\
769`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.026246671124471712506100706138\
90159757241725799315537140950807359062181345209`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 0.312938124011842645426038592223095856157086287628722975139\
95572998700180889677`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 0.55055264032090076223620072629182945181830322885232764250504557964499624512\
15`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.0880763323178815994965645707891\
9016353582611246222158978357596181318656202128`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.000510116634710990366272983182730309133770078376558076746734810\
90402987537724`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.00477212202263122045565467384343665410407586508966461300726000189339225617\
856`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.036805726427897206307931977077\
72409878952575873058525305841597249422581522252`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 1.004413927920850914363848859325242022179174960388613563333435579\
30119465529611`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 0.36524142833485487795049049430008800806515453105040493188180804195344076216\
213`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.03320376621225953435913549948182618255137768464094590293245207129100884813\
648`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 2.94937233427132958838568761859\
448877365460564176134859024527458376877712093942`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 2.09916660271204764570704006774098414316910465542961050329\
723676375436430287661`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsit2mb475100mc150100qqf5.m <==
2.582514389368820051674498719792845293349057042395797706743854322966131854626\
22`50.*asl*cf*psibc*psicc + 0.88215405349203720743876021957678820995730756028\
011945149171746844750525710105`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0264147910281781218486664822154277809407982232203216778937539819735687610\
3844`50.1408359645761 + 0.005639537710083130086865170650888905043578691138102\
32033032253585892998363753`49.470232290329434*I)*asl^3*ca*cf*psibc*psicc + 
 0.58923814874372834243984765561871535878161222766300365734684279218634426240\
235`50.*asl^3*ca^2*cf*psibc*psicc + 0.037177893926015207592284949552898130600\
09959256583947582701260936434025389694`50.*asl^2*cf^2*psibc*psicc + 
 (0.0704394427418083249297772859078074158421285952541911410495764667710210018\
501`50.1408359645761 + 0.0150387672268883468983071217357037467828765097016061\
8754752652216903659501716`49.470232290329434*I)*asl^3*cf^2*psibc*psicc + 
 7.06682351859051060287367759893820837478330904983133379711662242550065323255\
04`50.*asl^3*ca*cf^2*psibc*psicc - 12.884249976569479630609567435163687471627\
70838448244470336361084601215740541511`50.*asl^3*cf^3*psibc*psicc + 
 0.00224814023917680762494842825523382443527766633009243374741095978699180572\
623`50.*asl^2*cf*nb*psibc*psicc - 0.00354180560975840389443731559684109764939\
886698603575915029381700727971601562`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.00567384498992954154366599063501141575027882171849514878412966066727502299\
962`50.*asl^3*cf^2*nb*psibc*psicc + 
 1.95705958340902431919245169797148566954103849110408421689387394091397071`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.020938746242514757649332017514709722750735\
97219496722775898032542217970919683`50.*asl^2*cf*nc*psibc*psicc - 
 0.01417353083006442181738474092286166596247674502839905763208009196620376485\
064`50.*asl^3*ca*cf*nc*psibc*psicc + 0.04340003458455850488553917856700131093\
056507213493746993648912405500386641096`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00003645535388262797126582184378799266965079919233343330547956579121426978\
742`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00016976908086679846993767254589192557\
978992957366839520577330759323955454617`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.14276996895003040432463872723630439849276665215267565907005607439197731428\
577`50.*asl^2*cf*nl*psibc*psicc - 0.31361052131589692896268538938905400467913\
018154708382139866545317389815519529`50.*asl^3*ca*cf*nl*psibc*psicc - 
 1.66180015252259017776930086583262037392173456545701229278460496254849087608\
356`50.*asl^3*cf^2*nl*psibc*psicc - 0.000248569311724944722592313361439066598\
33911713826011676789928748204376931308`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00231512681067928419815384577229361784505027673370984973899534166539643066\
554`50.*asl^3*cf*nc*nl*psibc*psicc + 0.00789279785541656613731189706116364168\
270049436171118678225838147567685909357`50.*asl^3*cf*nl^2*psibc*psicc + 
 1.50707307913798309021528927327943226951204522636597117442544170963297167170\
873`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 1.400283810830915333524895134899982\
69773066304225893149118536051736567084888148`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 0.043391667675190791931292194057394855851026909480481595618021592\
79971848254825`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00262388596674442176843904168043576055101138002620001897185010792056465843\
914`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.024438369755382539343739719719\
03407803272547171563578807764491191616418723744`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 0.274013287115996925493688958778078594456735495702903849895\
53485629690394031073`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 0.46285733311464499369838927133768350907519753842972634051786855149182165622\
008`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.073305247798816464304000956214\
61296389999528026063861791803929106378748411524`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.000477070175771713048807098487351956463820250913854548900040168\
45869891215558`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.00444333995552409806249813085800619600595008576647923404534245724075587230\
922`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.030296728377965004110574644556\
48146507834568801346050072728334219637267343711`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 0.879479810533621639810631936967275755908537433662964174019375554\
81696350724024`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 0.31981084019404423265841161344264572942128633951380515412377251251008019205\
596`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.02907371274491311205985560122205870267466239450125501402073983642749449023\
588`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 2.58251438936882005167449871979\
284529334905704239579770674385432296613185462622`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 1.83806157472676819144512988883389442345296886564116908781\
315925013242824533264`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsit2mb475100mc150100qqf6.m <==
2.280077958779013343166544608414043446535206631336160250848354743726922621839\
52`50.*asl*cf*psibc*psicc + 0.74522246820722314460151905078104345438891112931\
401132117545083030692532696462`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0240612229382005107382121447798901183484031289612005818963789137749105383\
3`50.14157485891348 + 0.00493285191977156396963144339399980402451690546335798\
025318422772709463410281`49.45335524034094*I)*asl^3*ca*cf*psibc*psicc + 
 0.48897865631681083034060628723576819148422957643534062421016609424416991101\
607`50.*asl^3*ca^2*cf*psibc*psicc + 0.018519577077092326113526476169531467972\
75756642988639085283586937253022518544`50.*asl^2*cf^2*psibc*psicc + 
 (0.0641632611685346953018990527463736489290750105632015517237434565911259721\
5379`50.141574858913486 + 0.0131542717860575039190171823839994773987117479022\
8794734182448243478239053357`49.45335524034094*I)*asl^3*cf^2*psibc*psicc + 
 6.06730209995857367073257367253233567159572724480602093589490845925819740508\
723`50.*asl^3*ca*cf^2*psibc*psicc - 11.10578683933719978563387157294108230502\
68063471605480202881566406180429560719`50.*asl^3*cf^3*psibc*psicc + 
 0.00211121916801851468001015439930790805208984959582101598681983946074180548\
659`50.*asl^2*cf*nb*psibc*psicc - 0.00333410777839917271428460869702207420328\
500872096194677567325277849842775955`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.00488429288557500480846088042138968937285002099198537545562724413142782929\
386`50.*asl^3*cf^2*nb*psibc*psicc + 
 1.95486577914890872893449029994663637674256404702528049111482230715552765`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.019577796341666907352842859575923711055245\
93759034307135988425435647809003986`50.*asl^2*cf*nc*psibc*psicc - 
 0.01333212085919753801886394986766015059085813603199543159262898507918462091\
204`50.*asl^3*ca*cf*nc*psibc*psicc + 0.03804932576038087878434602719911024032\
746337984730948812795347770462327456833`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00003625579445206676103180865425155499145239018166961900195586563170860988\
741`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00016810394930576795716640360496823141\
504182828927761934168506917134867817528`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.11851714377013348908735162633496068083455949402968130334462334107614355169\
292`50.*asl^2*cf*nl*psibc*psicc - 0.26540236975648412920631920226138650790132\
276431335586884985794511079722205854`50.*asl^3*ca*cf*nl*psibc*psicc - 
 1.43015058100209744533545014009628239339901277688337478203532978597565420000\
231`50.*asl^3*cf^2*nl*psibc*psicc - 0.000219479921467512402821437489804488353\
31170889297939002094081870604773687587`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00203528523644889614268388056855108918137008967347600758437389106104865668\
107`50.*asl^3*cf*nc*nl*psibc*psicc + 0.00616045311667866056611831546715900748\
752448485843401575776867438352995611823`50.*asl^3*cf*nl^2*psibc*psicc + 
 1.33058081850671540870684443193446892334661895450219407312996527502960308462\
226`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 1.197054769706448796714557563223533\
52289253863353073883530941617829095219722892`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 0.021614869729131055828974160711234332757605213482498648263318715\
63214805805578`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00246408042129703902190192409501860684470142924944905728833011644660685971\
814`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.022849955792566564443175466182\
64603675192039106804602244197348830656672463443`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 0.241923785183039165219426260351721622426657991727671649659\
99368636901874265851`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 0.39272518967864965426475936981173677341834108606229686307055079903640244458\
037`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.061685025709461230261887209778\
01506487972593869064585879988745948539707355137`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.000448014622054007094891258926367019426309350772627101322148516\
70471003583287`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.00415453741683028444421372112411746122762188928509927677643620687583838309\
097`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.025150119029532764372285410147\
7874271117220092944206100567026497936806192669`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 0.776484552978213959272324538610296392197724876105908747256429237\
64900599494358`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 0.28235801926480507609902710494919868807189995494760318096508734537675204501\
256`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.02566891084225500691809337317719988073380908681341847097614653892744433787\
358`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 2.28007795877901334316654460841\
404344653520663133616025084835474372692262183952`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 1.62280748586164976344306868262855518901399106640965645587\
046901626857506071725`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsit2mb475100mc150100qqf7.m <==
2.027817209195124327501812225350188080608590135453981758283528727830487723289\
72`50.*asl*cf*psibc*psicc + 0.63454217206146582685358693456924008042019967159\
818991913582680159701449266102`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0220043958560029114424728988049158898689070819687787057863853406296668460\
825`50.142239626457865 + 
   0.004336874589700159914710640187523235144635600688425280311729405544512383\
316`49.43690704095983*I)*asl^3*ca*cf*psibc*psicc + 
 0.40962700456486138782538220913287921003976761524561012360211989687647767502\
916`50.*asl^3*ca^2*cf*psibc*psicc + 0.005009578573906308148739879233857475428\
79520690484280257307769964397118915841`50.*asl^2*cf^2*psibc*psicc + 
 (0.0586783889493410971799277301464423729837522185834098820971277092836059471\
6765`50.142239626457865 + 0.0115649989058670931058950405000619603856949351691\
3408083127732500358661789804`49.43690704095983*I)*asl^3*cf^2*psibc*psicc + 
 5.25834559724298952672795239413087750671246944583325663271610973393617712844\
773`50.*asl^3*ca*cf^2*psibc*psicc - 9.667042937228497322897855807687442156533\
74753633957363828476982508955127329066`50.*asl^3*cf^3*psibc*psicc + 
 0.00198989225803045930685460420964880777420254596882930757593461221112301477\
421`50.*asl^2*cf*nb*psibc*psicc - 0.00315001061342402494352488578388503163318\
321294519996780307494656517793135945`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.00423049572609819616135425661437716770794892946564013999299698740193644020\
336`50.*asl^3*cf^2*nb*psibc*psicc + 
 1.95267659265068666000234092069721040491690831138736163181379507799029515`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.018373035598008488553129928620070660006083\
80133846161309184803306015360018137`50.*asl^2*cf*nc*psibc*psicc - 
 0.01258662668848464760069145551933757900606375633029020678238227175483721967\
528`50.*asl^3*ca*cf*nc*psibc*psicc + 0.03357893728935061839772024424581209847\
805050149591629970391955753464398334337`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00003605883323922135994273795822354687799772285454768470718818652921438841\
446`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00016646886886795574703785652073650353\
922576320661587581740700737840960829983`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.09909797016581392537703616603600874217949740115772617557833570948032344464\
966`50.*asl^2*cf*nl*psibc*psicc - 0.22678373749043052561124169253807662828500\
104148268707677204189836019757518622`50.*asl^3*ca*cf*nl*psibc*psicc - 
 1.24221880990392881873296553402835402944772161917989366500050588301647962530\
091`50.*asl^3*cf^2*nl*psibc*psicc - 0.000194489210097744834450670028968771506\
42188560539538657080298714029029901797`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00179575409981806181272861551673509598708442581394711935270480555822449763\
434`50.*asl^3*cf*nc*nl*psibc*psicc + 0.00484284660691011506516809810051152697\
553520882262333485386954451112169403605`50.*asl^3*cf*nl^2*psibc*psicc + 
 1.18336948594412544897402705427487088742564450906037890585924458199559119840\
947`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 1.031666693863333936427912533866009\
75453400850941834430407135972015369694273597`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 0.005846860747525868882994285209689344574336819860838454226950710\
75293546198531`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00232247538662949964324041951597303622429645934206294543578618977844098784\
15`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.0214438358568603266867893963013\
4523922100404065379254762659533147788059194328`50.*asl^3*ca*cf*nc*psibc*psicc*
  Log[mu] - 0.215158088353477354358914009868158343168299001647341619247135378\
54465294516543`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 0.33592354753087171385299068918398796273447857727041949744589331115386822320\
693`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.052428275551947264323943724819\
57593090378226019807598403151512427077331049495`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.000422268252114454480589167184722370222599356244011444625552244\
23140162765569`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.00389887924670187757941625387297186167654618920978046329322034747047127109\
595`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.021029242403016609445854321304\
34054550799880102977771919483383502916111819749`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 0.690576711704449985307924047617280228746915938558749784890149775\
57794206966719`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 0.25111880425616363102106329004264735590796943220318174000409069978195046467\
179`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.02282898220510578463827848091296794144617903929119833999442624576568772623\
447`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 2.02781720919512432750181222535\
018808060859013545398175828352872783048772328972`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 1.44326510169114315469395648785590719657182055240711395009\
566351322121912892274`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsit2mb475100mc150100qqf8.m <==
1.815216980753168180388289121584829224148725024493893521248690177626128185544\
33`50.*asl*cf*psibc*psicc + 0.54407198974039395227735885718103373742969065163\
067184480053252619848634184145`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0201951583219536395674991757466040509046542029105494904881981369610824683\
2909`50.142839795726594 + 0.0038305745505582873859430338742809144067723954875\
2270956460792712362174586903`49.42085645250008*I)*asl^3*ca*cf*psibc*psicc + 
 0.34605849110408257932306559438932459072551046514181453044281633944438156259\
263`50.*asl^3*ca^2*cf*psibc*psicc - 0.004752491007220655973736747098275092299\
58121057782853655212202275084146683566`50.*asl^2*cf^2*psibc*psicc + 
 (0.0538537555252097055133311353242774690790778744281319746351437474344981053\
2647`50.142839795726594 + 0.0102148654681554330291814236647491050847263879667\
2722550562000463888435447332`49.4208564525001*I)*asl^3*cf^2*psibc*psicc + 
 4.59548720260883405053901353074073165895511381069877622563176180304572590392\
27`50.*asl^3*ca*cf^2*psibc*psicc - 8.4877532346942651333628222304875743360272\
3728960444150610119255772250654365776`50.*asl^3*cf^3*psibc*psicc + 
 0.00188163923639467279188860843998810552977721918868045343459454363069861994\
858`50.*asl^2*cf*nb*psibc*psicc - 0.00298569657774066902757791861060077257365\
337317099376957957067920788140932682`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.00368379857048355845271713978195805638734898341573914518648074646650226056\
685`50.*asl^3*cf^2*nb*psibc*psicc + 
 1.95049200920921244352633940911225430263457767110366730632626096014917258`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.017299195788654717454625716246859601304881\
00474536894953128920285923302613547`50.*asl^2*cf*nc*psibc*psicc - 
 0.01192147796063720610143747135175819198979758756409546748277059435403503349\
6`50.*asl^3*ca*cf*nc*psibc*psicc + 0.0298081602884639844585067860014959700836\
7444795014896001128721009749905555268`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00003586441279378097780482481425968800114018619857712008039235476827812005\
996`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00016486303186192072866708850962586486\
616039903717640335088804831278017194399`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.08337548548900503010268034709051848002394290505108637113477236563290602606\
504`50.*asl^2*cf*nl*psibc*psicc - 0.19546623878338165058571309749763315310331\
000126256299515494769101336133324536`50.*asl^3*ca*cf*nl*psibc*psicc - 
 1.08788096103761350720669392943472872842611704739158162500097028208582924289\
649`50.*asl^3*cf^2*nl*psibc*psicc - 0.000172852707431673504188823540280849818\
58016939924516610889672909074595403015`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00158915310152066619361976512187130014137770180366594613642094546767545115\
264`50.*asl^3*cf*nc*nl*psibc*psicc + 0.00382955407217653399836933213680987153\
561307152829164441065019588288157729423`50.*asl^3*cf*nl^2*psibc*psicc + 
 1.05930276932777936011561348878910406128644827715898126932117824075722292076\
328`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 0.895559379975102877927380143253640\
14682436686723235556707732989821578499508238`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 0.005546804529192284209645377848612528265875551758215114171251546\
93657526615947`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00219612936097772464955456352582099015144661361342652522697308712396075541\
02`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.0201905184893785780638157386293\
172681168602836554123608721389176728487976855`50.*asl^3*ca*cf*nc*psibc*psicc*
  Log[mu] - 0.192600503514141701839202452507109829324808777665269321694759680\
13767689468423`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 0.28939951894794734220557012512681349836368657405457272625156974530316010911\
554`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.044971473349996818155717653251\
29965113387874167278223649109228153139014994012`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.000399296247450495390828102459240180027535747929713913677953326\
49395075051798`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.00367100336170519601160286156896677602124732430098406564562841509328628308\
506`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.017692827531015654568814917202\
90563717331192118418066657752130489685921374864`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 0.618175330554649472161559372897414823227621097898598122123354876\
52388732047828`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 0.22479102929259980805874886287178720844640767196312658983031462709989940949\
381`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.02043554811750907345988626026107156440421887926937514453513690083305489596\
883`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 1.81521698075316818038828912158\
482922414872502449389352124869017762612818554433`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 1.29195043243472156625502497746930911980078589076645381552\
340108908910296725808`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsit2mb475100mc150100qqf9.m <==
1.634378983711747716357935623777686829843469727011420486233662810462729446239\
93`50.*asl*cf*psibc*psicc + 
 0.46937939329088101168440781757139577634694551607849341137677294994782422566\
9`50.*asl^2*ca*cf*psibc*psicc - (0.018594421298491583416666112584255064720586\
36414687868396060016307454288699078`50.14338338716756 + 
   0.003397620638342364233323113101623108063380390928445700577312198346767877\
87205`49.405175606561606*I)*asl^3*ca*cf*psibc*psicc + 
 0.29458076460078748441166030364017689045316324792308500813853756625792267618\
701`50.*asl^3*ca^2*cf*psibc*psicc - 0.011758431248014308286630119846359014919\
71734023770216502043464812467269876111`50.*asl^2*cf^2*psibc*psicc + 
 (0.0495851234626442224444429668913468392548969710583431572283677214987304503\
4381`50.14338338716756 + 0.00906032170224630462219496827099495483568104247585\
52015394985757039182151091`49.405175606561606*I)*asl^3*cf^2*psibc*psicc + 
 4.04632398028291219754455392725599274308040700849752255666868316254291838036\
32`50.*asl^3*ca*cf^2*psibc*psicc - 7.5097999088364862149977615961508149627816\
2040265059860118818823895260863895734`50.*asl^3*cf^3*psibc*psicc + 
 0.00178445515765836784807082800900643715734172708621886580934572302356325101\
974`50.*asl^2*cf*nb*psibc*psicc - 0.00283812913388845316965622024360244825838\
14298243153226129586280314847587974`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.00322266997471343963855055915231450231132906425787816564769814364033929030\
697`50.*asl^3*cf^2*nb*psibc*psicc + 
 1.94831201418284747116822153674629996453311444885860287541840360626780068`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.016336176127414402172847045394052426121615\
25759212937862400124775478773361917`50.*asl^2*cf*nc*psibc*psicc - 
 0.01132429673542291583573927069998742969900258448520856111988337131229620848\
173`50.*asl^3*ca*cf*nc*psibc*psicc + 0.02660030062240785965530308344880319252\
543276604590608481112645217291749028882`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00003567247748227466036095170820036021262475657167318179484064769317294309\
978`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00016328565964537125874718940418116925\
078922898453098031652876744932083715624`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.07051975915138005823964563865794754762088980456625338227290715023076207022\
173`50.*asl^2*cf*nl*psibc*psicc - 0.16979015496221562091324638121822716293112\
092319285854835458950342631895152938`50.*asl^3*ca*cf*nl*psibc*psicc - 
 0.95974325952621219878489117838581608588612833699800714457304753337877363567\
332`50.*asl^3*cf^2*nl*psibc*psicc - 0.000153990413715084915553274049872427444\
00781786076094799688772257136663505912`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00140973815429698201392936893563821329094589858788476213134241098717206297\
844`50.*asl^3*cf*nc*nl*psibc*psicc + 0.00304276821981316933025499327621836211\
629050855532485499582164726755372221819`50.*asl^3*cf*nl^2*psibc*psicc + 
 0.95377147852518745293346007647927487411340644571156772841972268206222250525\
784`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 0.782425756565535961672403638909583\
38940464401851277375301745943490883569565405`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 0.013723691344936327965427464135927872603743800919439873602352073\
77212993349518`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00208270229982581546420870106443705443422765314219059076017841376908071156\
701`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.019066543333917334241117394331\
71294312581893596716624521709181053031276941625`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 0.173412996095488627806083650268959068020619353765739586985\
40412401131318277414`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 0.25091040684973119948894959421135662544148149581801612609540494242154049162\
452`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.038904086679288599479503233428\
67631570369503654856175784507537003433724096043`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.000378673145422875538947036557170373533495936934943743772170385\
41549299802377`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.00346664424253042440747588987849326238651253381221204456462938315989216982\
517`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.014964757672789411314699154577\
9898581305487025688768070997476022938500069691`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 0.556590633086946639139921717317805266381051449178183320799588607\
26780925087237`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 0.20239659384979877786906244266102009686583689061024848025540310338095498716\
955`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.01839969034998170707900567660554728153325789914638622548254948991293273722\
64`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 1.634378983711747716357935623777\
68682984346972701142048623366281046272944623993`50.*asl^3*ca*cf^2*psibc*psicc*
  Log[muf] - 1.16324200200710790798915471463003897302725885370492834073537227\
763333997120383`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsit2mb475100mc200100qq0.m <==
6.746019073205905251424704608840302291684073956238176691090385711103546776600\
47`50.*asl*cf*psibc*psicc + 2.90483132128985996734393999876554689825510133753\
167966119921418052091215114389`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0321128387145015797318400763918623554435858468018843916430080570000130042\
8183`50.124271998485 + 0.0115096444253869061003622191076609582215750046953724\
1525035573287507997726413`49.6786552073139*I)*asl^3*ca*cf*psibc*psicc + 
 2.25318835912834361621456158968981413468975431839997073992056416549228839837\
136`50.*asl^3*ca^2*cf*psibc*psicc + 0.809320144698719196320499373499220544212\
33047716771776944793256592027628914279`50.*asl^2*cf^2*psibc*psicc + 
 (0.0856342365720042126182402037116329478495622581383583777139030254806775899\
498`50.124271998485 + 0.03069238513436508293429925095376255525753334585432644\
066761690975536934071599`49.6786552073139*I)*asl^3*cf^2*psibc*psicc + 
 31.8370071461195242683580924616286250132547191573955916807258311691489092939\
8804`50.*asl^3*ca*cf^2*psibc*psicc - 56.6666236557410073857318915345435084555\
319405171028924839314945683573591796787`50.*asl^3*cf^3*psibc*psicc + 
 0.00353550149039398448044319622530036255820625668897205405545026785134704660\
2`50.*asl^2*cf*nb*psibc*psicc - 0.0058012592762786162440182429018021966583160\
876921988849776868452719872593752`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.02333231623854268399833533240870470927183252035483514706405928225232147646\
069`50.*asl^3*cf^2*nb*psibc*psicc + 
 1.85291068005205467879636652835222330722342479938908009221416335529767117`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.019470506927766301628107475936234223753996\
07830427470308203082535787523619476`50.*asl^2*cf*nc*psibc*psicc - 
 0.01873720754246114829166249215560692650327183290404486376375269111645377765\
153`50.*asl^3*ca*cf*nc*psibc*psicc + 0.09713298725260326500473483238792232212\
034546202616342672846318332615211201196`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00002040848254795411618865088611121652776918151534547731501836548348101240\
909`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00005619620044211286991493462201212856\
918181191290982154155327474028925810677`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.55580180431600232677298348842045107060036742843791054775219857285091546744\
321`50.*asl^2*cf*nl*psibc*psicc - 1.10988487729167474137905729248113480915406\
138668061930745738606681839581982444`50.*asl^3*ca*cf*nl*psibc*psicc - 
 6.74141364694221725787167305188787016188564659845406334356663732641968457760\
411`50.*asl^3*cf^2*nl*psibc*psicc - 0.000582577098048152553845660136342297325\
89865882248340424158260108268427028499`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00320833450482876426533882020703744086318050923130880259749101466855211926\
241`50.*asl^3*cf*nc*nl*psibc*psicc + 0.04579228761861742073697174459319124531\
200859015122057635701511123285047057854`50.*asl^3*cf*nl^2*psibc*psicc + 
 3.93676169954073000642798425241657518485406544658493821503018349933884285980\
297`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 4.358646336239509632855166881581022\
82410612718935916707453889330605417241381122`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 0.944586878199427116903372058956139591155674412302502604528417001\
23606351858043`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00412641194903641545672574837231514235550624461868931607720274664724995897\
442`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.022724734428432663914171237919\
30037259017103103621277713628463075397524702572`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 0.715774854461950910259633500439377306337102808469988766369\
12432987445557054491`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 1.54991855034594210742814038361822298060728730091812921887772094971882760050\
547`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.342621728106284398138652833017\
61488952285403433500740765028710345848902623154`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.000750256718006620992131954249511844064637499021579875641169542\
03447573481421`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.00413176989607866616621295234896370410730382382476595962282700258520250307\
739`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.117944806048381463645322698281\
07000196253440476879252640426991625824507040977`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 2.297368642274779511433645277566258958537833453764537655810453493\
95369548726848`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 0.83540677900901073143041646456954871219557580136892278444248322976528825719\
36`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 0.07594607081900097558458331496\
086806474505234557899298032795581154321207081347`50.*asl^3*cf*nl^2*psibc*
  psicc*Log[mu]^2 - 6.7460190732059052514247046088403022916840739562381766910\
9038571110354677660047`50.*asl^3*ca*cf^2*psibc*psicc*Log[muf] - 
 4.68396431763290677836690166827800595789769835507438102671273466040728659362\
954`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsit2mb525100mc150100qq0.m <==
4.096`50.*asl*cf*psibc*psicc + 1.56885438604454740062604094230617705398123311\
580889229670861508862045597652099`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0381449661446892474929210058972027944568313575348139113020855717709068035\
8981`50.138402055323006 + 0.0091362826738250064957088748407294715103035890825\
9776810799574829458540379109`49.517734349596296*I)*asl^3*ca*cf*psibc*psicc + 
 1.10453845528712397481257460958028427907309296857064163204670083721334670352\
745`50.*asl^3*ca^2*cf*psibc*psicc + 0.165223196992413889733346653549326099147\
37568445238267969411997726422155819316`50.*asl^2*cf^2*psibc*psicc + 
 (0.1017199097191713266477893490592074518848836200928370968060019791307110278\
0282`50.138402055323006 + 0.0243634204635333506552236662419452573608095708869\
2738162131997239204929063986`49.517734349596296*I)*asl^3*cf^2*psibc*psicc + 
 12.3371798022773748454478390009148364149414757935605908758426025312307280104\
6802`50.*asl^3*ca*cf^2*psibc*psicc - 22.2767814815559863557065040180117843168\
9636482521108451768340293380987805229424`50.*asl^3*cf^3*psibc*psicc + 
 0.00244887393385022115346445049720709987465549842276696521548104608126704615\
693`50.*asl^2*cf*nb*psibc*psicc - 0.00402714715216169233386300798371980668257\
12927838370806891623688687085068814`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.00870121572043818838592046648508981196559584952330752624734110102069833586\
274`50.*asl^3*cf^2*nb*psibc*psicc + 
 1.46410731052027766839146653792898756221978433106951972860594411787352816`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.028141690232949011002077117464442704220890\
31340132543800987818590044084544507`50.*asl^2*cf*nc*psibc*psicc - 
 0.01882234298654663328104018222192800501550860048751203961856138717873593921\
844`50.*asl^3*ca*cf*nc*psibc*psicc + 0.07336810375634231199270819581244082840\
110224838343580134986044268678151913515`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00003365012288376767143135450710927238251929348860017915809557170441355660\
739`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00019334832255060003933577366171916775\
586957985676045730277227403436321612037`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.26518792883543963729654416393411106104298461915787420407428428333018408212\
847`50.*asl^2*cf*nl*psibc*psicc - 0.56052493385041436986930314395823282733257\
132789514587553254326145027727668563`50.*asl^3*ca*cf*nl*psibc*psicc - 
 2.87683016982527621978381294670975353770909961597878290569421554933325989718\
851`50.*asl^3*cf^2*nl*psibc*psicc - 0.000317095608641032988823143405823551682\
84593174157934890991933854932801845757`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00364396315761927199141438265113041566400726439008107979430857694274603924\
782`50.*asl^3*cf*nc*nl*psibc*psicc + 0.01716910097656987242808679793812005567\
159280636107038299377941338120432161486`50.*asl^3*cf*nl^2*psibc*psicc + 
 2.39029503864947874946760894750400236527487126616066858492496666889797104256\
05`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 2.4189998788381344507252440428482758\
7004689437152392132709444190776750895505784`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 0.192837982441783398260532729470686669538700092885117223869379955\
53211800477865`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00285816953826182394457498939637396476458353625721827675731997958709681851\
598`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.032845186788588142034019965803\
62781746408193935109727282927325806740955881118`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 0.434599097936268863539565263182545884595431139301939742713\
63029417682752207315`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 0.81535317208816480789597287784068118030123548862360986894072702008279892925\
176`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.138814343402805404914993066594\
15867851782703851621995371772687365798023708822`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.000519667188774877080831816253886175411742461137676050263187127\
5178100248881`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.00597185214337966218800363014611414862983307988201768666582187219432342163\
188`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.056274626296615980821412984764\
6878269017083956191934319890285693609276607292`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 1.394899993113357692553604556615343707867296624110004044355001885\
48979069240561`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 0.50723636113213007001949256604194316649719877240363783504236676753469394646\
546`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.04611239646655727909268114236744937877247261567305798489684601476664170473\
497`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 4.096`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 2.94136625514403292181069958847736625514403292181069958847\
73662551440329218107`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsit3mb425100mc150100qq0.m <==
21.15699348387794253371369537140657391728020108961517026060692068440162814150\
024`50.*asl*cf*psibc*psicc + 11.361053165524814137566290775554974304304077943\
42617027508054377041714500363578`50.*asl^2*ca*cf*psibc*psicc - 
 (0.1575250753175523336165533244792605093521260952049850182822327353422450449\
4441`50.12759902791648 + 0.05255334945362300352139514726474375108311389028573\
107553535407336319104047061`49.650849732703136*I)*asl^3*ca*cf*psibc*psicc + 
 8.81692179738940826806161037078271062002306562757717490013800845649061303474\
895`50.*asl^3*ca^2*cf*psibc*psicc - 0.618320640396799342303686666452097311173\
04340955098843625590531741694141213703`50.*asl^2*cf^2*psibc*psicc + 
 (0.4200668675134728896441421986113613582723362538799600487521170620600134731\
5546`50.12759902791648 + 0.14014226520966134272372039270598333622163704076194\
953476094325745211917099525`49.650849732703136*I)*asl^3*cf^2*psibc*psicc + 
 77.5722274691807375112705449046842262427804375726617210706190660512429417573\
7747`50.*asl^3*ca*cf^2*psibc*psicc - 
 147.9217357085661189906789077381815892132853301488490931244222`50.*asl^3*
  cf^3*psibc*psicc + 0.012188090138384091841003061727609500791850430581691236\
68387320845565205572208`50.*asl^2*cf*nb*psibc*psicc - 
 0.01423732471654404455660085748749335084778129244707259244254489247743211949\
5`50.*asl^3*ca*cf*nb*psibc*psicc - 0.0175762012224771187333691776404223575625\
6430923512029388584265686364750922755`50.*asl^3*cf^2*nb*psibc*psicc + 
 7.02129729985374857533996433497583233979353431005992038415201821366316`50.*^\
-6*asl^3*cf*nb^2*psibc*psicc + 0.09407125306010964753491852140270394846617674\
044293799060493239074548422398108`50.*asl^2*cf*nc*psibc*psicc - 
 0.04412535825648377568516638660715221022522067831320679557063446820621839136\
694`50.*asl^3*ca*cf*nc*psibc*psicc + 0.07175027471125797694776618654590480569\
869574428934782005862570605382548285787`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00010838486220653706828212387471684197424156142986117219848800280638280370\
614`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00041827307169341481454114867216560983\
678937089430449699703987499728316388717`50.*asl^3*cf*nc^2*psibc*psicc - 
 1.88604367251949917459442006083770595034451911392520540334786268100205804708\
358`50.*asl^2*cf*nl*psibc*psicc - 4.06360042688622317598456028614703888094363\
197813681645860470843929214436410139`50.*asl^3*ca*cf*nl*psibc*psicc - 
 18.6575986262805135213044064407675883474652057879090737184030139726183186090\
8041`50.*asl^3*cf^2*nl*psibc*psicc - 0.00217301860995640887647642240524165283\
674491845932286182770652502120779218906`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.01677199472932672651266839974804411746474419945497303210648002384455711145\
031`50.*asl^3*cf*nc*nl*psibc*psicc + 0.16813167416067260968328158932228818512\
928205069759943357590115242256970647047`50.*asl^3*cf*nl^2*psibc*psicc + 
 12.3465470110480460708956032714238678837253940932165651333153451244665010409\
6709`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 16.2967367781440263303950264294381\
2094606259207622850863769557147387342236048778`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 0.721664433122577116838422896604774672699480230411871673145071454\
87002897421857`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.01422516181073834648787211925898543384066718791272937636580727908087664141\
649`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.109793969467343596697742025762\
11445162806566828990491939406321331020773646615`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 2.244826729281462921981018776622521433404617107857557296966\
42637216962913415174`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 5.50534847394260540341755545216160728898021480929655529805909212873156562393\
222`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.404701190411739313077013688682\
24681072692405368370205997977081268656366831913`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.002586393056497881179613112592542806152848579620496250358347111\
75391102617371`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01996253990315338121777127741129353665964830332543725661156276826422626664\
866`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.400230897824893565442773333858\
62655343270186459570959973818619845014219566102`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 7.205051285390794828084884450650767433038486173865458478319583946\
92873523302968`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 2.62001864923301630112177616387300633928672224504198490100954027849476379350\
904`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.23818351356663784555652510580663693993515656773108953648586891787981892079\
17`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 21.15699348387794253371369537140\
657391728020108961517026060692068440162814150024`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 14.9112143741130930837799422009566811130925676866632438163\
1306917801085133980341`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsit3mb475100mc100100qq0.m <==
12.029609359896969417143400329489363316419489056824096730767559836329733378369\
`50.*asl*cf*psibc*psicc + 6.8048412362753703775300858003121137439169942362397\
9861552006657041060775568602`50.*asl^2*ca*cf*psibc*psicc - 
 (0.1741188818176453877711186024172161220388551594031799844836198134568840108\
3992`50.14110523758343 + 0.03664205822917460384615452467356817140865919622378\
721026530657361118857409995`49.46423922863816*I)*asl^3*ca*cf*psibc*psicc + 
 4.88546753223929968503807157032051769916552279130512565101765908367389055312\
463`50.*asl^3*ca^2*cf*psibc*psicc - 0.689289967716811829760725040480205486866\
32165234771144196811857727994682798891`50.*asl^2*cf^2*psibc*psicc + 
 (0.4643170181803877007229829397792429921036137584084799586218944299513459504\
2453`50.14110523758344 + 0.09771215527779894358974539912951512375642452326343\
256070747502914593947074112`49.46423922863816*I)*asl^3*cf^2*psibc*psicc + 
 25.2975758911638143312981479675946058508957537016518068087081801488919442776\
3113`50.*asl^3*ca*cf^2*psibc*psicc - 60.1131991248614805217046010653660907953\
6761242502881489899184962050735385782416`50.*asl^3*cf^3*psibc*psicc + 
 0.00687778854283593441079316564951313195569011391424179779201951197651539115\
055`50.*asl^2*cf*nb*psibc*psicc - 0.00667876149716146282719869054552438251594\
076325233855801454738371414461142664`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.02384647050005849759451910150696788066962713275017688020018886133571209271\
871`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.93229520799421808130735145770995785699363876813623922107690929603712388`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.138703587194021482961747759207280705124270\
15872725239018223113614484672312938`50.*asl^2*cf*nc*psibc*psicc + 
 0.00013281189465119804119288101780293674849429163542271427960776016742343709\
97`50.*asl^3*ca*cf*nc*psibc*psicc - 0.009996690286529231999200525791024192665\
11470963494694033251095060560289197343`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00015860430946885818660967096803893826114151093436852093741047941898406437\
111`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00159927762614016377563590909557064613\
465299488603836730795884286299585540447`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.93526961139235552032682338546200873766435459728702927406499719692053245865\
963`50.*asl^2*cf*nl*psibc*psicc - 2.17359083694465606729638974564023777333188\
998240731295383453288686623516878298`50.*asl^3*ca*cf*nl*psibc*psicc - 
 7.79112027593232260074314506439491505293723975408280350251711197142280061723\
114`50.*asl^3*cf^2*nl*psibc*psicc - 0.001069458936736754185744048011823978928\
30651903689045929093632181089996521676`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.02156765797003224320922359112394844851994573427568878897576709941493543938\
884`50.*asl^3*cf*nc*nl*psibc*psicc + 0.07271468422824160162020037391365320168\
866240033004811770800517515236613879874`50.*asl^3*cf*nl^2*psibc*psicc + 
 7.02009657467115669743294662588605040941945800522328828877808934016286725396\
32`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 9.6688870782557050866434707835993632\
6529445253645744587278288612970572496350772`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 0.804495307629079439506858047525735902881869995392871431744936077\
69943393818213`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00802731632364304783794730886297943414568489032024666326459933539331044032\
864`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.161885984527712366380035031297\
23078066220679721790731829134965356258517181252`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 1.276381195394755763169626659252009165348992364586052416141\
47088100454125917105`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 3.04347516726594559820908740874766320022771298232363457589877590841712168313\
251`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.158441690660548461848772791272\
96270683457360701275112018000608436094800465232`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.001459512058844190515990419793268988026488161876408483859431350\
87985308707201`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.02943381536867497570546091478131468739312850858507405877275889903207291812\
649`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.198470375702305877928913150452\
14549109611865872819525429784514175639564924116`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 4.096704593085123505872487198843853043376060705242895110115217100\
86154927956343`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 1.48971076112186309304454079957958292486402207463378004474875897490084730571\
664`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.13542825101107846300404916359814390226036564314852545793759614265796660212\
347`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 12.0296093598969694171434003294\
89363316419489056824096730767559836329733378369`50.*asl^3*ca*cf^2*psibc*psicc*
  Log[muf] - 8.87250016115904392108780723734549449393132447448809402858439117\
102958596054249`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsit3mb475100mc150100qq0.m <==
13.58423657769085514338251393499231155054754304308410982404330252432453330722\
213`50.*asl*cf*psibc*psicc + 6.5853694943394881983561737265458789052050875170\
7037658418427942085356100465747`50.*asl^2*ca*cf*psibc*psicc - 
 (0.1229145808275258877323494159120865717235170098141138555219181676716281904\
3032`50.13142702453223 + 0.03725804394032330097120942671740726604707940220764\
496303983616621804785563945`49.61304367065949*I)*asl^3*ca*cf*psibc*psicc + 
 4.61318365725510832416324830076186819191241374563122113263046405843634406614\
425`50.*asl^3*ca^2*cf*psibc*psicc - 0.520509124149824682292348648851918260611\
91023665357969823593520695076340170527`50.*asl^2*cf^2*psibc*psicc + 
 (0.3277722155400690339529317757655641912627120261709702813924893301336513870\
3619`50.131427024532236 + 0.0993547838408621359232251379130860427922117392203\
8656810622461858500991156589`49.61304367065949*I)*asl^3*cf^2*psibc*psicc + 
 45.1151059995059063552522484445654969945866841244618223207911822066657260645\
285`50.*asl^3*ca*cf^2*psibc*psicc - 84.41679693579354525228497292620277224765\
34311967057868167494887869027233688344`50.*asl^3*cf^3*psibc*psicc + 
 0.00804867927759515802652927034217026429124333318310843273171502789721353241\
864`50.*asl^2*cf*nb*psibc*psicc - 0.00994259670279561354367881823250107843156\
275097778905688784900709433279971194`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.01501404478494575230526476768454058084407777142736291801176404644541986275\
401`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.76885379190014733122484696806956125384324172916993182457020637236044165`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.076667756046278354472376626253455293527556\
69730221833469748060655723196439214`50.*asl^2*cf*nc*psibc*psicc - 
 0.03605872740206540393717256126943182037360425286666694071004890615268528469\
544`50.*asl^3*ca*cf*nc*psibc*psicc + 0.04128819922833218298407139981912625542\
016445089098662544860157272220854056916`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00009085150657090457115102534451768063989305786886918509811827732004731060\
714`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00043270336051308861399783912811987120\
092151937423399060706036923345770285601`50.*asl^3*cf*nc^2*psibc*psicc - 
 1.03027886875517271814921159676775575592781123792082693227883974024232135323\
684`50.*asl^2*cf*nl*psibc*psicc - 2.23869945224667928803962593482834154875987\
60819675675228703530866325010720807`50.*asl^3*ca*cf*nl*psibc*psicc - 
 10.9828593588510599344803481763624970804999889985839896375089322506706372271\
4529`50.*asl^3*cf^2*nl*psibc*psicc - 0.00122088335751047975994379579281837332\
89712673047988177152485899802637810365`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.01162953376402170337121685485614806685927564067664112494184759055564643981\
865`50.*asl^3*cf*nc*nl*psibc*psicc + 0.07814016940390148750214342661118114749\
998940794583670264757738888887868746144`50.*asl^3*cf*nl^2*psibc*psicc + 
 7.92732746472051404593623292743692858328466724801537392771983771181891404025\
572`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 9.635882268128169483599130839848693\
14715424959438178209370423850700042511243552`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 0.607505066907769297701482415845327777094932614544636356658921866\
80803579432609`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00939390534419754734165876399900938971218448405580795460454547126357909343\
012`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.089481717237210804386499774551\
56556627980901799959985935877284723255635880298`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 1.441332266312820735624769623170350651506303136002795259585\
42521323005482974507`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 3.17342251118851686416628211132251231064339476611684253385867385265688638901\
368`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.233637265521790766699384895496\
77629535501430763540776411209552452004644636475`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.001707982789854099516665229818001707220397178919237810037936979\
99339069028041`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01626940313403832807027268628210283023269254872719997426189754980860706619\
308`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.218631966300682423322713548036\
46337600119025895144618141354134182700433237478`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 4.626135622234178591117576167078571426005027638207371039965412422\
5088543896933`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 1.68223113535788312404275496984675324582001005025722583289332957487093043674\
427`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.15293010321435301127661408816788665871091000456883871205610269467702213283\
689`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 13.5842365776908551433825139349\
9231155054754304308410982404330252432453330722213`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 9.66835398022850463405011458466519454090970463519773043209\
908651664591450586023`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsit3mb475100mc150100qq1.m <==
16.68770447387705022119201477941571434908860491687058411602725721809955249391\
626`50.*asl*cf*psibc*psicc + 8.4038179789652707727609229898481212777433328330\
4842697195152614095068151707671`50.*asl^2*ca*cf*psibc*psicc - 
 (0.1398758637839859450520712957149659509734970124856266476912064831647355688\
8184`50.12999255945336 + 0.04403744685272664658380321097504053030196338330778\
576490976983989507783971278`49.62807191003798*I)*asl^3*ca*cf*psibc*psicc + 
 6.14651562670087876122305736498189496555622438069110368258099217663929044675\
345`50.*asl^3*ca^2*cf*psibc*psicc - 0.548830159912123878962904596977700746140\
08992305371557051268019601195858737908`50.*asl^2*cf^2*psibc*psicc + 
 (0.3730023034239625201388567885732425359293253666283377320122249827388408694\
7297`50.129992559453356 + 0.1174331916072710575568085626001080808052356888207\
6203975711337246841261795602`49.62807191003798*I)*asl^3*cf^2*psibc*psicc + 
 57.9675162744424982514267418244916882725044441191946405359051199162084656060\
6828`50.*asl^3*ca*cf^2*psibc*psicc - 109.025621465626724410372730195902832158\
47373780148258545944323853358008305896844`50.*asl^3*cf^3*psibc*psicc + 
 0.00895644607097217416002760602406888362179214466149098128464980854238634761\
817`50.*asl^2*cf*nb*psibc*psicc - 0.01111838925168146554669894535654870627789\
24188625158577599588282104698475639`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.01565782016477364929787244465751049612097040818644736712588335921393846103\
633`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.80700783908332749645254023794308270738829127746643549548928528301321548`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.085710486741124441876502258156829832684200\
09219786676011721687927918188296454`50.*asl^2*cf*nc*psibc*psicc - 
 0.04062690366763436938570049680063860130107231100370533280702642611340782142\
612`50.*asl^3*ca*cf*nc*psibc*psicc + 0.05920823455238132509350828888284149718\
645068790916652847847514223004817863356`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00009200322949334996997943191565084723848459350381745749620343294497414184\
59`50.*asl^3*cf*nb*nc*psibc*psicc + 0.000440221574447243767381312928447225460\
96719903842457264518060196229155753312`50.*asl^3*cf*nc^2*psibc*psicc - 
 1.35371103769309488230527617091670899731103768617608011821690828086898673022\
786`50.*asl^2*cf*nl*psibc*psicc - 2.91945828856098810957247099597899151044497\
761344896791699134947463846311840184`50.*asl^3*ca*cf*nl*psibc*psicc - 
 14.0141799565114396046919955867085774831071675431516670722617294165094844074\
3861`50.*asl^3*cf^2*nl*psibc*psicc - 0.00145309858809611533281829056422189918\
550737680786163132586682076354291705392`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.01390571508851166041760326564706114103486387783514102019919198418721125904\
165`50.*asl^3*cf*nc*nl*psibc*psicc + 0.10981340042549085750921262621597090884\
415083986481393213893232202562219906607`50.*asl^3*cf*nl^2*psibc*psicc + 
 9.73841240487232011693622193730895717353909200832294500203735371638272770248\
396`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 12.20372605299658080930004972575340\
50139945673237064485843471396229337025260777`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 0.640559574364819213796961672119142648195447459099246274730596134\
88438803221082`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.01045339287469551031476313077648401957365443169812871639709284109579272643\
861`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.100035816024190275245511882971\
88096870459361492968585242054723337007801921315`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 1.770620437249512748533858534056174031552562183331444545824\
97340297867776408798`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 4.06781827347267937041008251995510410378214867730858477307689381523193299090\
992`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.306239115234449699752463988407\
2442779246677884403163951186159823882878239635`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.001900616886308274602684205595724367195209896672387039204978059\
50851516614712`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01818833018621641368100216054034199430992611180539742773599138411999648396\
489`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.287266404222553463772985274877\
48592002227471779940397095284654733120165850642`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 5.683027064377159597064588820433077321020516277940142957604217274\
32300174860078`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 2.06655529613714894438712320743020993491655137379641562035170152018604745738\
005`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.18786866328519535858064756431183726681059557943603778366832112802389946240\
434`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 16.6877044738770502211920147794\
1571434908860491687058411602725721809955249391626`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 11.8771955308740925440963966523361444260579964061673570681\
8046653736205482833667`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsit3mb475100mc150100qq10.m <==
5118.6458300126180558951471016985911138451374482531813525964664`50.*asl*cf*
  psibc*psicc + 
 5884.7858329134125591807748530916468323361479421811256550430259`50.*asl^2*ca*
  cf*psibc*psicc - (3.0039678808219644768251887182626411783117371154508087538\
6336341135093351839362`50.09315950634836 + 1.65163559639892420843147063481315\
276836940476717330386307606500480443469270658`49.833378455886795*I)*asl^3*ca*
  cf*psibc*psicc + 
 8712.5030044253542018550482535389461273529275351038468820252781`50.*asl^3*
  ca^2*cf*psibc*psicc + 
 457.8757611670609432821768524917364815496313645650896314020379`50.*asl^2*
  cf^2*psibc*psicc + (8.01058101552523860486716991536704314216463230786882330\
874845237841572355170221`50.093159506348364 + 4.40436159039713122248392169283\
507404898507937912881030152338095223707565880917`49.833378455886795*I)*asl^3*
  cf^2*psibc*psicc + 
 76856.6262720706804249230448016940948534437696914839245981404389`50.*asl^3*
  ca*cf^2*psibc*psicc - 
 328678.5637461263913505070027858022467826255369134231239718052515`50.*asl^3*
  cf^3*psibc*psicc + 0.162428165158318958454330471651442185713438422658939421\
47915354619309229670838`50.*asl^2*cf*nb*psibc*psicc - 
 0.20695875704899632114562764509835356478298698420349018609420997353484392001\
241`50.*asl^3*ca*cf*nb*psibc*psicc + 0.04033842919689428602104139249221545281\
174629802501873262114659665559936360729`50.*asl^3*cf^2*nb*psibc*psicc + 
 5.1542751174548647970102183954281203502291742530639072926484740402377094`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 1.624101643368153351188150436945076690783058\
14936239233814188672053922328613465`50.*asl^2*cf*nc*psibc*psicc - 
 0.79468033389056024506361639613371099159300563900778365984696771878895495735\
547`50.*asl^3*ca*cf*nc*psibc*psicc + 16.6302990261929997521412375536638097984\
4845969646885064894208643866275764538319`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00010307407807593882760779050951682184968707219180915193462289022012481752\
088`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00051531327534427872742760045692185523\
048536996293542670346614628133674296133`50.*asl^3*cf*nc^2*psibc*psicc - 
 1184.5923514297496051640699053631815697489579156277609591234662`50.*asl^2*cf*
  nl*psibc*psicc - 
 3499.6854517595715452469151117510294544877006587342572023368416`50.*asl^3*ca*
  cf*nl*psibc*psicc - 
 15995.3804010223301100117878602160696180099899276036838720860182`50.*asl^3*
  cf^2*nl*psibc*psicc - 0.075180494409334222761514125459481712125943379275938\
55179613839045997160070568`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.75172162660594110456172288554697308943602684121512956927178418644844071355\
224`50.*asl^3*cf*nc*nl*psibc*psicc + 
 274.1465390783648328871363632352695878304806948573642126136814`50.*asl^3*cf*
  nl^2*psibc*psicc + 
 2987.0785478718271750584871054310954240620446517680783059316953`50.*asl^2*ca*
  cf*psibc*psicc*Log[mu] + 
 7603.068808568017317742587044426346423205625836751612295782221`50.*asl^3*
  ca^2*cf*psibc*psicc*Log[mu] + 
 534.4033985524801946021968205888902096718697030833359947124411`50.*asl^3*ca*
  cf^2*psibc*psicc*Log[mu] + 0.1895757994701503576172155876148590069802155252\
7975781732351801321851507222026`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 
 1.89554790058855569673395714789652787768899559286642708869868934468134478170\
675`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 543.105190522150395465179473714744622556735391230559691987581`50.*asl^2*cf*
  nl*psibc*psicc*Log[mu] - 
 2847.4657023985053549709819400969281698607544587841187196463264`50.*asl^3*ca*
  cf*nl*psibc*psicc*Log[mu] - 
 226.8210678179678566941255567313127870611170866298825250037261`50.*asl^3*
  cf^2*nl*psibc*psicc*Log[mu] - 0.0344683271763909741122210159299743649054937\
3186831358158640366522782864320134`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.34464507283428285395162857234482325048890828961207716827366390335416813841\
817`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 251.3783043718617050640645941311526154385089125124096679082574`50.*asl^3*cf*
  nl^2*psibc*psicc*Log[mu] + 
 1743.1638264243940420823180346148069579571148904869327876428372`50.*asl^3*
  ca^2*cf*psibc*psicc*Log[mu]^2 - 
 633.8777550634160153026611034962934392571326874497936977762917`50.*asl^3*ca*
  cf*nl*psibc*psicc*Log[mu]^2 + 57.625250460310546845696463954208494477921153\
40452669979763132157787694890729459`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 
 5118.6458300126180558951471016985911138451374482531813525964664`50.*asl^3*ca*
  cf^2*psibc*psicc*Log[muf] - 
 3643.1108587476473576491060305156105820940458265033976080213249`50.*asl^3*
  cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsit3mb475100mc150100qq1100.m <==
13.61092897398183926442562613344502543496679085148919788563305696298257888677\
475`50.*asl*cf*psibc*psicc + 6.6007201834776157825244356876357809759991260764\
1519224915027694309340534960352`50.*asl^2*ca*cf*psibc*psicc - 
 (0.1230676781917583337701889859678229861384399728320578456194622721976783004\
9153`50.13141361648023 + 0.03731813520226813780624434429180492917605214533068\
911368652049910696498832642`49.61318954305165*I)*asl^3*ca*cf*psibc*psicc + 
 4.62591049932815495860363672850737844707624902860891734749903783189197503345\
286`50.*asl^3*ca^2*cf*psibc*psicc - 0.520859015941893328223860926028753344132\
27385021987730426833771599214921748315`50.*asl^2*cf^2*psibc*psicc + 
 (0.3281804751780222233871706292475279630358399275519543979881662507022147100\
3628`50.13141361648023 + 0.09951502720604836748331825144481314446947238754850\
430316406211645424031818625`49.613189543051654*I)*asl^3*cf^2*psibc*psicc + 
 45.2228231570068853197692670299024934674140461132479094092265037675133327148\
807`50.*asl^3*ca*cf^2*psibc*psicc - 84.62175508381156680370011418130994734386\
999877946138291587596928145418331248432`50.*asl^3*cf^3*psibc*psicc + 
 0.00805690496532909946538031191647728522079294543448733051447276764964059959\
843`50.*asl^2*cf*nb*psibc*psicc - 0.00995325336771291293818720252884900272477\
475983603031147591587924893153945336`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.01502042075462654673179757516044523146534594445997110303289418538272597721\
733`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.76923491000734908929398282634632922048539947361428495012403000227553836`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.076749644689595120635607952104079158368195\
26094183397016521152253499369932492`50.*asl^2*cf*nc*psibc*psicc - 
 0.03610009699914938405306382470202847244210014448025150826075806207739371792\
07`50.*asl^3*ca*cf*nc*psibc*psicc + 0.041441383805012197588233065556678318468\
08711092070149190263509673031994393361`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00009086295205402754272680674078455361025668551036795840838564838269385440\
572`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00043277780460387229882353417865504258\
990792388936339565260064010029693417587`50.*asl^3*cf*nc^2*psibc*psicc - 
 1.03298727100010335619603268164753882522342997874146375365140570494216739274\
071`50.*asl^2*cf*nl*psibc*psicc - 2.24438293774189954925441148206036920120832\
813616629664608300634293571261964345`50.*asl^3*ca*cf*nl*psibc*psicc - 
 11.0083470899803851534301612807917698107958226599155240383974151374404103000\
1994`50.*asl^3*cf^2*nl*psibc*psicc - 0.00122294081304102374299027835542763514\
007118324339634085595926287913928716617`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.01164966861111154330929978744976760139462554581847581213686195233118722233\
084`50.*asl^3*cf*nc*nl*psibc*psicc + 0.07839749249209951306007046335113171923\
668917242987385322326775436676448775775`50.*asl^3*cf*nl^2*psibc*psicc + 
 7.94290429636699966430281121901132437981272934081333996012667079074895042092\
275`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 9.657629996221111556507630457384372\
68620992725692544251687748021892908778609788`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 0.607913438301639346241049998260475038280741193830329078978965373\
82384248942802`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00940350584252758645047281499116064939672902490351572603645845905265213143\
232`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.089577292441235122236028636166\
6252578457222010315238973546996579796722285563`50.*asl^3*ca*cf*nc*psibc*psicc*
  Log[mu] - 1.444164417521272666236874767092968069056859880147879992750303780\
13617280380413`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 3.18096798019565956356307153421290133908310987324684307798232497178709874417\
488`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.234239142474063972305596705469\
6974704963778845294407436711631277431021956179`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.001709728335005015718267784543847390799405277255184677424495934\
28790502717847`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01628678044386093131564157021211368324467676382391347037773575592260996804\
916`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.219206707107564953017367602224\
63036388923579442284189208002976427141419084801`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 4.635225764666422918475589035951538308026447810202044849545355929\
32139429759131`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 1.68553664169688106126385055852783211200961738552707883470475794274970902675\
053`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.15323060379062555102398641441162110109178339868427989406423550449062630467\
698`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 13.6109289739818392644256261334\
4502543496679085148919788563305696298257888677475`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 9.68735184841534106580053230671060610291369727536657844180\
123440912013414634715`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsit3mb475100mc150100qq12.m <==
15.01913226581567806755202064867593587039472877883856263756380594143214806754\
478`50.*asl*cf*psibc*psicc + 7.4179445190401968965198677420301782506871568122\
0684375178701637370329329441246`50.*asl^2*ca*cf*psibc*psicc - 
 (0.1309579463755653260749609444034976904843464778386567799804578115197549013\
9657`50.130734185864675 + 0.0404428950174678365180269122522097093558866086535\
6005725199347677994611831242`49.62044456588694*I)*asl^3*ca*cf*psibc*psicc + 
 5.30902889741724592958979392436726893654463654213905982645361349746463405913\
639`50.*asl^3*ca^2*cf*psibc*psicc - 0.536596827756890807682108579598785489293\
22972871795046701307083936296940322594`50.*asl^2*cf^2*psibc*psicc + 
 (0.3492211903348408695332291850759938412915906075697514118665769463620151628\
0888`50.130734185864675 + 0.1078477200465808973814050993392258916156976230761\
6015267200270857264115755238`49.62044456588695*I)*asl^3*cf^2*psibc*psicc + 
 50.9769057015138353667505275133851550880096510571787391723556462273318258224\
8174`50.*asl^3*ca*cf^2*psibc*psicc - 95.6024080341273602090838998489242075212\
8175048659276677601986956488712600737357`50.*asl^3*cf^3*psibc*psicc + 
 0.00848000034925618151691922426240898251530337536569431167967793716953671780\
513`50.*asl^2*cf*nb*psibc*psicc - 0.01050132949651518797857493356484224690096\
773677744833463601095722683920807578`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.01533478981424605899793999410394066648973480162495809005974223349086328886\
065`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.78792014416550309646294746123867898949804438210000094495521661707533126`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.080962993245896925843025152652953954082470\
67738694187885776053758355045435552`50.*asl^2*cf*nc*psibc*psicc - 
 0.03822861016015715126560698008204521827761346447478550290641632029948672591\
492`50.*asl^3*ca*cf*nc*psibc*psicc + 0.04954949935890299008579154119891003286\
595583196066651513671739522494502686769`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00009142554960577742652661488222851296973467702420891535171007141445828240\
674`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00043644374117769004443660079380049621\
309104088636487389481983855164068655199`50.*asl^3*cf*nc^2*psibc*psicc - 
 1.17774647715356631130757522326102376674798267394289959830997079725244263859\
328`50.*asl^2*cf*nl*psibc*psicc - 2.54857236888701731038162695163774129764484\
802919863431701229416839574678221405`50.*asl^3*ca*cf*nl*psibc*psicc - 
 12.3677431421797477316765770087551835310157774439671065674230463756867130062\
3683`50.*asl^3*cf^2*nl*psibc*psicc - 0.00132994241755618193765104433579985380\
77472387117004929966893169213265672197`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.01269765501595500970029142278891966611486922791472805760429848943656956317\
847`50.*asl^3*cf*nc*nl*psibc*psicc + 0.09235465404381031513210766507553685541\
62802192126331254614481074602920860778`50.*asl^3*cf*nl^2*psibc*psicc + 
 8.76468685053699207753066563734021634471220219307509190043398644881858436683\
568`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 10.81357330991111645288295048702788\
600288557345708111976166036171034876086674287`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 0.626281608956223146762787019021761039456382438614186771786320751\
8283800391811`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00989731580203754770167926107984388498382937594800493651336978245459063188\
276`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.094494844272401698881121383854\
25275032521661364937801492926034538078477935637`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 1.593579427370362195914666479516402971765854944195471254624\
36117251246988487921`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 3.58279243075684656569175335655373901029075829393592869378886047068355950604\
659`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.266569681166731700914964695871\
25437427136978105251575857725063999190985296454`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.001799511964006826854850774741789797269787159263273624750388068\
30268017191633`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01718088077680030888747661524622777278640302066352327546823647044978670706\
169`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.249925564730741408655365808534\
93266237477732566314111181261339098893757563651`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 5.114791868690160559943560290988946906097350795207390370294890995\
08551749157945`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 1.85992431588733111270674919672325342039903665280268740137757192512405634727\
155`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.16908402871703010115515901788393212912718515025478976376154623532294654898\
334`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 15.0191322658156780675520206486\
7593587039472877883856263756380594143214806754478`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 10.6896170713232119366123581630176194234889416295253663145\
7541281538197418460721`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsit3mb475100mc150100qq14.m <==
14.27530410206862635333634357633873909810266559283378591024411712038743261425\
895`50.*asl*cf*psibc*psicc + 6.9845021414938606107489657631069703759926041729\
4118711675860545813544851993015`50.*asl^2*ca*cf*psibc*psicc - 
 (0.1268348596398715682588461963586062965434047163794302805620132071956082115\
6727`50.13108641527947 + 0.03880330786501183818287990353542049751743062424534\
992697234380114453635610723`49.616716532111624*I)*asl^3*ca*cf*psibc*psicc + 
 4.94537673936845400475109912595225183634758847241968240866861901896112495909\
701`50.*asl^3*ca^2*cf*psibc*psicc - 0.528937940491715917215711829381221839236\
68488489851854992011863817508477602787`50.*asl^2*cf^2*psibc*psicc + 
 (0.3382262923729908486902565236229501241157459103451475303170749380834513357\
8259`50.13108641527946 + 0.10347548764003156848767974276112132671314833132093\
313859292842925827398645053`49.61671653211162*I)*asl^3*cf^2*psibc*psicc + 
 47.9202986184700363511356198991931357642872280125250405749826108514146993974\
4198`50.*asl^3*ca*cf^2*psibc*psicc - 89.7616012874544831287515003329787664982\
2788535370265418749849756926298189777899`50.*asl^3*cf^3*psibc*psicc + 
 0.00825910945757852935049987169550021022802619837586132670596136745614427636\
292`50.*asl^2*cf*nb*psibc*psicc - 0.01021520233781929421133566644984049198217\
801012626708722195543085175446182203`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.01517396494590661123704824512627132044708928212320816642005185665939733343\
362`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.77838430232659054982263592655832420032259949549934046914331048249431586`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.078762956063427163466374627248174525473301\
49393509080436822702276304584556936`50.*asl^2*cf*nc*psibc*psicc - 
 0.03711719745627681492918634630461851769389432174130948119687894261529998231\
378`50.*asl^3*ca*cf*nc*psibc*psicc + 0.04526059256929758382317578546009601063\
555492296360733887661084480781976274283`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00009113807603384479164862801798776765954677923131758868954204846771349226\
366`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00043456890329575515585259423151528898\
898123502550943168071456106478657230663`50.*asl^3*cf*nc^2*psibc*psicc - 
 1.10083246189094046429761437108453009344062427896115008289356288155375072070\
131`50.*asl^2*cf*nl*psibc*psicc - 2.38684660825877223924100061531450482191916\
206920044059010801920231142700938198`50.*asl^3*ca*cf*nl*psibc*psicc - 
 11.6461293999678860762063685262882291510193905670075047815233536478100623221\
9356`50.*asl^3*cf^2*nl*psibc*psicc - 0.00127379364141117257639697220280323289\
611200155616968449100781725744165008622`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.01214752669493690914409861958653888146557559110740895379581472405897157720\
723`50.*asl^3*cf*nc*nl*psibc*psicc + 0.08489010815379148208574557516718823420\
675972116205661108350711808000947213332`50.*asl^3*cf*nl^2*psibc*psicc + 
 8.33061244394218500105890050736495620089032827028956018183206014825851796750\
772`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 10.20091913660850433200614354428160\
983172731778302603466491965071490068889454299`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 0.617342643999424701739681139566773032304453661710003294130522842\
32868783896271`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00963950603521139955276436104784760088405338513035469706337417680101938426\
2`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.09192710112684415445143410797279\
971510695274852350843319574307980698236615261`50.*asl^3*ca*cf*nc*psibc*psicc*
  Log[mu] - 1.514656807989488182010709183157264763798241503689010942151283663\
31973053954685`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 3.36964165372826598397731180959874513649342295226355429555440545030198218560\
755`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.249353560028173757002465076885\
89315026481284333557836499053066404584775348006`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.001752637460947527191411702008699563797100615478246308465690811\
14513402984344`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01671401838669893717298801963141813001944595427700153338027891474614920640\
633`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.233603903767951560696580351785\
28046610826483215107097172445507990317868059252`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 4.861479881266263115063473263740230876971148289025004522855383373\
30055672716057`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 1.76781086591500476911399027772372031889859937782727432757413318863545039386\
585`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.16071007871954588810127184342942911989987267071157039341593003877882148711\
053`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 14.2753041020686263533363435763\
3873909810266559283378591024411712038743261425895`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 10.1602097729123103298812536013994919074229371912728998918\
5107962515041537265524`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsit3mb475100mc150100qq2.m <==
20.95506245205110679874366068758961607972944366479416838721633358408822275414\
78`50.*asl*cf*psibc*psicc + 11.0006407390881698253937071170634043616825866675\
9692756305635586782627898702576`50.*asl^2*ca*cf*psibc*psicc - 
 (0.1609442525636158846814615518455529926636446771746581559497156499474526097\
2415`50.12834218244206 + 0.05277028871308863980190583720961117913762421001099\
396535364657413744953658355`49.64405618038053*I)*asl^3*ca*cf*psibc*psicc + 
 8.41116696869460245822167164644741362931003317687735548407614285261600438841\
612`50.*asl^3*ca^2*cf*psibc*psicc - 0.553177019508122756121594475612225446680\
37212243263928482338399323322601657773`50.*asl^2*cf^2*psibc*psicc + 
 (0.4291846735029756924838974715881413137697191391324217492125207996657947816\
1475`50.12834218244206 + 0.14072076990156970613841556589229647770033122669598\
39076097082560758901748183`49.64405618038053*I)*asl^3*cf^2*psibc*psicc + 
 76.6154995814740874423260576715989180656800869961050567510045784294476418239\
338`50.*asl^3*ca*cf^2*psibc*psicc - 
 145.2520213832116021859368375487333523893756911361586291389415`50.*asl^3*
  cf^3*psibc*psicc + 0.010076331759085991458124884630550861073382764682475398\
83705855241689721984757`50.*asl^2*cf*nb*psibc*psicc - 
 0.01256834230648981262938220477034430140500797444716175674503245927154148711\
036`50.*asl^3*ca*cf*nb*psibc*psicc - 0.01629578555272539619152740178750471611\
075235938495453627869722817925971591399`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.84524739315328889092996581380997921460102510268338981266485436503139869`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.096879311227494412447029430018728837605032\
6909929370228580312840868583588788`50.*asl^2*cf*nc*psibc*psicc - 
 0.04626900073761512580195661526769796708580430833015154910912526298785741311\
446`50.*asl^3*ca*cf*nc*psibc*psicc + 0.08403382943604280656309309299329169602\
727234514678204484323991925514259851781`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00009316966558831969008111416059854890740021125011801784885886232236293024\
326`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00044789181446677344425835126810310091\
799141542160165120671225013915017607162`50.*asl^3*cf*nc^2*psibc*psicc - 
 1.82267536224192542794059815104057878718109944302420340159473368183683738692\
507`50.*asl^2*cf*nl*psibc*psicc - 3.91389605341948263950047179270076530273670\
836778364216669556043724937170259205`50.*asl^3*ca*cf*nl*psibc*psicc - 
 18.3838445741981565935479012521894878792296825981060454414122891138774973763\
7286`50.*asl^3*cf^2*nl*psibc*psicc - 0.00175288254865250496893507146850209997\
151284083383892815231959777400930665231`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.01685316224557830354316608911264945475385502336241739504037549383309885311\
179`50.*asl^3*cf*nc*nl*psibc*psicc + 0.15853665355211377430206552904088103979\
134244333922603733837090551329309230513`50.*asl^3*cf*nl^2*psibc*psicc + 
 12.2287064974921243310104582034420927957568239317543046702423418381776742296\
7905`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 15.8471015247287094731956350588430\
0013630296910174198773854047637193826808099633`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 0.645632951770103390389006878205075212611289218125505235936747173\
18322722784359`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.01176045205641084968153233326217928494824809210194534285638972364742692306\
468`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.113071355944755193920984493443\
5174962046685537181037910626889074951372983867`50.*asl^3*ca*cf*nc*psibc*psicc*
  Log[mu] - 2.223401181362204423820083309716744144683058896682600849134971243\
30503167812345`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 5.34638217501650170984930102936260736124817848319734540967713185732238414834\
902`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.413410123322485687326649269236\
04879199684908126680693046212268537159659300925`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.002138264010256518123914969684032597263317834927626426006456052\
49523840557373`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.02055842835359185344017899880791227203721246431238250745914121693377964669\
722`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.386783724736817810806706781716\
42776521720337778700804935214685034100398460291`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 7.136283317884782528342523655341506501007455736893861613464363203\
78816418505397`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 2.59501211559446637394273587466963872763907481341594967809900146736593521411\
438`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.23591019232676967035843053406087624796718861940144997073627299942043755947\
973`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 20.9550624520511067987436606875\
896160797294436647941683872163335840882227541478`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 14.9144164492065077455591547667137827511461027043561694467\
9477182291505774155213`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsit3mb475100mc150100qq25249211000000.m <==
23.86604646306918541917508948862145449249741564149775396727795134888693498971\
937`50.*asl*cf*psibc*psicc + 12.825899006752775823438112626055933007312772232\
17267679714912013186897598543185`50.*asl^2*ca*cf*psibc*psicc - 
 (0.1741596417241583671609731434037721141301440115579580762517091300366006733\
7691`50.12737335430421 + 0.05840379074660386469813568587527597056016243787136\
204067241064756866795438462`49.652866867959176*I)*asl^3*ca*cf*psibc*psicc + 
 10.0452113796446214807906583058358894245381129901811264083967822210594667317\
316`50.*asl^3*ca^2*cf*psibc*psicc - 0.537469011987501110277307784878333924791\
0679746641411779131615706013240897968`50.*asl^2*cf^2*psibc*psicc + 
 (0.4644257112644223124292617157433923043470506974878882033372258289760926138\
0296`50.12737335430421 + 0.15574344199094363919502849566740258816043316765696\
544179309965715192005054355`49.652866867959176*I)*asl^3*cf^2*psibc*psicc + 
 89.9064114435822721500034474999041374860607038614182629882570548610273319581\
7606`50.*asl^3*ca*cf^2*psibc*psicc - 
 171.417006317470911221794415228146451047293610689297011974948`50.*asl^3*cf^3*
  psibc*psicc + 0.01077574941370205036300414016692585236094727125700800003776\
283163795027563343`50.*asl^2*cf*nb*psibc*psicc - 
 0.01347362765995546856348393174425261945267794510334278967118025454455327439\
205`50.*asl^3*ca*cf*nb*psibc*psicc - 0.01661362674330564324584027167595149017\
117710203125346405244803859392802995198`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.86535445267742964069857552628447834756681392748156902434918729455801712`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.103860418330323854259109891788751385670924\
09595516187968671038482036052968145`50.*asl^2*cf*nc*psibc*psicc - 
 0.04979559110763083616946626961977268401522353220931263198953825649924910794\
93`50.*asl^3*ca*cf*nc*psibc*psicc + 0.100990783562925602140673509393008088667\
10161628049303089087147931113229052324`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00009378795467122464032423393150594975513112752286341561642833310133957132\
869`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00045198045316981501635513745770550280\
085582062880885118742068456117885645083`50.*asl^3*cf*nc^2*psibc*psicc - 
 2.15597431614059977768919897654730081502139814868084108349414362192290355395\
319`50.*asl^2*cf*nl*psibc*psicc - 4.62571799423235565410126830347675975422296\
426457528863116398714277558103667904`50.*asl^3*ca*cf*nl*psibc*psicc - 
 21.4821712168677067792109903878606807300692453226983261388257779058142757635\
7026`50.*asl^3*cf^2*nl*psibc*psicc - 0.00194688626028268190757141973402206328\
42915886273190231530919260974924172097`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.01876476648365665769593801934604518315130713403587317890119036637725194439\
556`50.*asl^3*cf*nc*nl*psibc*psicc + 0.19476310242882862471886550887664824597\
581175711823270469440360059577893549682`50.*asl^3*cf*nl^2*psibc*psicc + 
 13.9274639777471226000308087334057856240105847309300051307694123318803322120\
5559`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 18.3952644362056878772755835334156\
9543820683024600061489609490829943625706295258`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 0.627299566787871642430943918917949874017406186712327390825864792\
96403381790371`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.01257676775454201193696407372307928114444774201464215814976631047118425812\
732`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.121219259104996332219212405845\
3137343326769774332954783463254410671123739645`50.*asl^3*ca*cf*nc*psibc*psicc*
  Log[mu] - 2.532266177772204109096510678801051931638288132896364569230802242\
1600604021919`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 6.24561277758661030878296923950091009899292723440717975985893304372450056657\
992`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.490479552436595758957833957361\
37414053300621716171368986989494692606149329898`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.002286685046280365806720740676923505662626862184480392164927649\
07900327725407`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.02203986529181751494894771015369340624230490498787190515133651803302712547\
743`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.457511959457260161726356139237\
84780658198161474955775494675053157050896971226`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 8.127624034906806996375408339657907581430743153804284298687554519\
30993008793157`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 2.95549964905702072595469394169378457506572478320155792639027165210429932312\
308`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.26868178627791097508679035833579859773324770756377799330830170172099085529\
61`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 23.86604646306918541917508948862\
145449249741564149775396727795134888693498971937`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 16.9862608026484415690075503587015098774601606259086680903\
1062724004779453001627`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsit3mb475100mc150100qq273100.m <==
25.16695625939029551099055359749894075904652964031202138278307021030765362654\
596`50.*asl*cf*psibc*psicc + 13.654061284178764569316182338272489158097597688\
03667397406179065698072053751362`50.*asl^2*ca*cf*psibc*psicc - 
 (0.1798142396245738467263013150772126798157708133662792368417901458151131266\
6857`50.12697318442367 + 0.06084769346892798473235681047158316386872103260193\
082802145287682502338566858`49.65639322379606*I)*asl^3*ca*cf*psibc*psicc + 
 10.7964368267766414504834565658821946902421386936657577921469813502648687897\
4438`50.*asl^3*ca^2*cf*psibc*psicc - 0.52624600883815532688557158376464804828\
87153702693252657207961730279594155592`50.*asl^2*cf^2*psibc*psicc + 
 (0.4795046389988635912701368402059004795087221689767446315712607469785714151\
9785`50.12697318442367 + 0.16226051591714129261961816125755510364992275360514\
887472389161367123114478107`49.65639322379606*I)*asl^3*cf^2*psibc*psicc + 
 95.9824112112161531540373911559262181996900121896397856810360782613518877875\
6923`50.*asl^3*ca*cf^2*psibc*psicc - 
 183.4677470716419683408977733112933015082327226628322523588811`50.*asl^3*
  cf^3*psibc*psicc + 0.011074476259977797643545054043961846002343621374024948\
68856269999203061708009`50.*asl^2*cf*nb*psibc*psicc - 
 0.01386022438646736273164256489155814734515059460829472119385210683480898330\
88`50.*asl^3*ca*cf*nb*psibc*psicc - 0.016731623104170810881735781711027133184\
78634991293178825302659465757434002026`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.87321641793893476520786397485323436843804070283374826763805659783027075`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.106843211700752252304801436249945091003699\
77697587662013280241876024688475954`50.*asl^2*cf*nc*psibc*psicc - 
 0.05130236929105796288634177091830009192371273948072633942456104191470680226\
255`50.*asl^3*ca*cf*nc*psibc*psicc + 0.10856204377991080545324038043127475239\
40824302622029795202230131563683121355`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00009403064870653757201948628189242470754836398032448883608333394869383626\
917`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00045358968994402816451810642453886539\
150467555633536763999286434792325477018`50.*asl^3*cf*nc^2*psibc*psicc - 
 2.30800239205483850940272764142720816043559537780542790172027901818977280711\
525`50.*asl^2*cf*nl*psibc*psicc - 4.95171986159327750307445374952524098508658\
734918997381295478941367650393147873`50.*asl^3*ca*cf*nl*psibc*psicc - 
 22.8948697057224510996726145857758271147136523515477284747791559526871833607\
4045`50.*asl^3*cf^2*nl*psibc*psicc - 0.00203122836431571746409276182126907543\
535314681055600859407301373929129235006`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.01959667952203384969251504676318067347982111720604194007746212137751948584\
012`50.*asl^3*cf*nc*nl*psibc*psicc + 0.21166147335529669793324879270555869254\
558415869565851812460700503122963190222`50.*asl^3*cf*nl^2*psibc*psicc + 
 14.6866334679514325059885784395815400965187964370260835397056288887962181540\
6358`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 19.5485730877241513497273450516964\
4552433526164157317877041616185037100159603672`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 0.614200792985806847002136307598026575689749549464489763429060752\
90957614891419`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.01292542268548162338372702069341547969483311988606198849701380881020050834\
069`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.124700585371916037634764899219\
09568043285598854560440734581986810860984383446`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 2.670296994172987728361559716287552744821599352186560643582\
84161614476693710244`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 6.65371246623938770435179936701270579330684355731022656257900244943280435319\
701`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.525813577767126668120761223940\
78374159795721956329461290135421694138408052269`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.002350076851905749706132185580620996308151476342920361395219467\
13379938719984`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.02267283370398473411541179985801739644233745246283716497154371103174215154\
153`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.489773319151261507481949826778\
96751208422706945311936777496822067563643785838`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 8.570651150612230830739900762665713044280812628375269215057774539\
67629749373974`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 3.11660041840444757481450936824207747064756822850009789632286321896776171744\
301`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.28332731076404068861950085165837067914977892986364526330213512861119743364\
074`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 25.1669562593902955109905535974\
9894075904652964031202138278307021030765362654596`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 17.9121616683500529916890100137932461029053833626647426855\
0613717101630067446698`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsit3mb475100mc150100qq3.m <==
27.04519228851216299319415756569882871409526014548323129207326452161814639813\
637`50.*asl*cf*psibc*psicc + 14.862295554921364876788691917632150930955426258\
18185124247516018768960869699985`50.*asl^2*ca*cf*psibc*psicc - 
 (0.1877352055029268945091369798689125756807405439347805457045441495987321358\
857`50.12642634706603 + 0.064302884995987706878774497260618368946185410500366\
42580706938117798002747931`49.66111108297505*I)*asl^3*ca*cf*psibc*psicc + 
 11.9023730532203382643448602776130056959923389597544407430606914754929897108\
888`50.*asl^3*ca^2*cf*psibc*psicc - 0.505890428913694921180935045263708364098\
30654820587273443728723084168782369231`50.*asl^2*cf^2*psibc*psicc + 
 (0.5006272146744717186910319463171002018153081171594147885447135853525718411\
8187`50.12642634706603 + 0.17147435998930055167673199269498231718982776133431\
046881885077692753204223648`49.66111108297504*I)*asl^3*cf^2*psibc*psicc + 
 104.894934109385451331184657905255718507838864383619925171771689370290532307\
69723`50.*asl^3*ca*cf^2*psibc*psicc - 
 201.2408129996983980757555224262466372879443961843187154132088`50.*asl^3*
  cf^3*psibc*psicc + 0.011492482911338711631384929294946479728828778775633724\
05807514817293601172336`50.*asl^2*cf*nb*psibc*psicc - 
 0.01440113150979276122110382815828299376969166106565645673251358625786866567\
022`50.*asl^3*ca*cf*nb*psibc*psicc - 0.01687958730323416859273707034789261881\
229110969680095977932714095989375598311`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.88357272739798550795445836346783791451148328784564984979625084848409162`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.111018006661288900362937365927771768804541\
01968614104718954176619301257858457`50.*asl^2*cf*nc*psibc*psicc - 
 0.05341126479880709235806192560435610571267521664336350058358288301230446939\
657`50.*asl^3*ca*cf*nc*psibc*psicc + 0.11947978940866071567220628536126700909\
307327034278209337424795516392569549241`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00009435115349116562052766049832179741507265250677795603688908531517544710\
136`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00045571862353817347129483802345700926\
808890503811616009221645174297711606811`50.*asl^3*cf*nc^2*psibc*psicc - 
 2.53058339236749934151715905107234692079838971461806687041151638895086948519\
452`50.*asl^2*cf*nl*psibc*psicc - 5.43043315597506511224173907083307648015356\
825272153878524373419903494934795493`50.*asl^3*ca*cf*nl*psibc*psicc - 
 24.9633117780729770015106629815869271000531550367107119250006771494450143048\
5964`50.*asl^3*cf^2*nl*psibc*psicc - 0.00215067329396318059615673212797928945\
909823355750408474505067605350282099653`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.02077562037006744264711834554411181973409772055447203286992374552041337371\
683`50.*asl^3*cf*nc*nl*psibc*psicc + 0.23678338972085364361028137047111063533\
157790458936631985286373730742530947801`50.*asl^3*cf*nl^2*psibc*psicc + 
 15.7827121451542395683430476545552831699844991412718577391479144030264505461\
5432`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 21.2283459911130122631788001428922\
7825496210733953492872016140986222728246610944`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 0.590443057779620011466352068499548832395750764982285616985728411\
98780741205475`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.01341329340075041004850899108676458489443682391696801205608945473585420613\
967`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.129573139903922676443733486262\
75730374267290199275616912901960964442880344046`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 2.869584026391679921516917755373687849088090752958519588935\
98443691390009930075`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 7.24918388626702959278455811456717085243764082197371151676587149808427964010\
672`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.577709440394011367905364424664\
11396403008496924952884866175632013602377160784`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.002438780618318256372456180197593560889897604348539638421573817\
87325648533558`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.02355875270980412298976972477504678249866780036231930347640232338560872119\
208`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.537006474402059737712631012863\
81231052130897768157016040301801399705672878865`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 9.210287728758557307645426765705318217816310900978141577850195500\
4841524845939`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 3.34919553773038447550742791480193389738774941853750602825385116339024741055\
881`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.30447232161185313413703890134563035430797721986704600256857363338111622104\
55`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 27.04519228851216299319415756569\
882871409526014548323129207326452161814639813637`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 19.2489648581437234743560550780933796901120664875452651516\
1161146885302206310026`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsit3mb475100mc150100qq32.m <==
18.64323522453115557986928992667567090126651797011998216484531341874540492753\
117`50.*asl*cf*psibc*psicc + 9.5811989234070653977703385209971092383749208161\
0811612817024127392403520314599`50.*asl^2*ca*cf*psibc*psicc - 
 (0.1498122484481777257223125221004355637612753414188846686350999559623233677\
8752`50.129197134211374 + 0.0481158464160644263744411533617585724275391718705\
4933587327831634168691718637`49.63593794202664*I)*asl^3*ca*cf*psibc*psicc + 
 7.16358996482825637333393069414394199102120064953069295506055596375659021034\
622`50.*asl^3*ca^2*cf*psibc*psicc - 0.555272390452704015155037456170507196265\
85596920164456073089855091873463187807`50.*asl^2*cf^2*psibc*psicc + 
 (0.3994993291951406019261667256011615033634009104503591161071940421483504832\
7862`50.129197134211374 + 0.1283089237761718036651764089646895264734377916547\
982289949477755113931159096`49.63593794202664*I)*asl^3*cf^2*psibc*psicc + 
 66.3820591814277272590526169705813064695212796612410969442409884686413591678\
1722`50.*asl^3*ca*cf^2*psibc*psicc - 125.298858684384602834931260879977492263\
95932030868427459620612898713298488525681`50.*asl^3*cf^3*psibc*psicc + 
 0.00948548537436814883460691011020653452708937060954193297906434234672160666\
385`50.*asl^2*cf*nb*psibc*psicc - 0.01180342630725106208826320498771671608888\
007726091361808700943023935950569376`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.01597976078732848097636669441170336921440994422389906546988411735570651125\
635`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.82611691070452385137761365747941557849241462605587243988117395042868541`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.090985130163616108744164447798325525355462\
90181977681628414480999819570013069`50.*asl^2*cf*nc*psibc*psicc - 
 0.04329147095175979369377572519006354190122466024770632593346611139434276823\
4`50.*asl^3*ca*cf*nc*psibc*psicc + 0.0705714238941963582958501363093248842048\
175130860124230267924364957673350848`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00009258458749867184381881193233482345576253332452265439835923903402318958\
174`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00044403741148947233421179087464172017\
169861178039599884174896401337883013797`50.*asl^3*cf*nc^2*psibc*psicc - 
 1.56546056541304912583107413831340203018279953792793108266575045050216247907\
633`50.*asl^2*cf*nl*psibc*psicc - 3.36740827888973142137122011900573297740097\
676254672594755973010548907220116191`50.*asl^3*ca*cf*nl*psibc*psicc - 
 15.9895684280044370788499756096448138982479545928855654425494228748112438920\
9873`50.*asl^3*cf^2*nl*psibc*psicc - 0.00159298030825001299623355328957646102\
231633746564532330457983322822147369742`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.01527992664306431274872817935371647123404571243247352469547346155750950405\
744`50.*asl^3*cf*nc*nl*psibc*psicc + 0.13145072474538674924551142880231992794\
521591471359092739788380329621791604462`50.*asl^3*cf*nl^2*psibc*psicc + 
 10.8795978177666069723209348240397150572874300403787958123298674698587405565\
8248`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 13.8585836771365529926186602264242\
8351190524931702479634567399015097001865562911`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 0.648078535155339159605895955906395008422189830306638539691524443\
51926012317741`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.01107085382301483384943569322263570041589909691927866914748856885259103959\
267`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 
 0.10619204356492608468108286504203056723712852071990305073402990379125994049\
4`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 1.97810869413938308587653360437085\
728314316909825069014769633953997431646483316`50.*asl^2*cf*nl*psibc*psicc*
  Log[mu] - 4.647363773629397029769423984646148701741841321754033788524031268\
58219380522988`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 0.35440620403067097492907847345301201058072070999064142779242279581702444784\
64`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.00201288251327542433626103513138\
830916652710853077793976595889106185737699254`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.019307644284532015396560520916732830406750640130891463778084643\
94845465593229`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.33220104960122683915923094113039564345036989130596578028879544321572114607\
38`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 6.34898649568096105308313403530612\
705172837579729040892068672625940646555858283`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 2.3087223620658040193029578310204098369921366535601486983366230\
3797424555330722`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.20988385109689127448208707554730998518110333214183169984877139624336872935\
311`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 18.6432352245311555798692899266\
7567090126651797011998216484531341874540492753117`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 13.2690119504729744647123026171459641694614230566000619727\
9257107056839620042152`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsit3mb475100mc150100qq335100.m <==
29.80370761430007243215244268562561519528098147547557995532817215896272789431\
039`50.*asl*cf*psibc*psicc + 16.661845431722832383189372540259860528429325667\
7296440690726331203092642971605`50.*asl^2*ca*cf*psibc*psicc - 
 (0.1989001724643582603566490830557607286709843378616165481895255880248220885\
6035`50.12568146212477 + 0.06923287552056978357871807526656760503126358283708\
353126189534367303805569546`49.66735867241535*I)*asl^3*ca*cf*psibc*psicc + 
 13.5695835621051870673783498618445984045659376522181788374745211127461250774\
513`50.*asl^3*ca^2*cf*psibc*psicc - 0.467849428531318578954237321149966040731\
41630602442571842667498974472557542982`50.*asl^2*cf^2*psibc*psicc + 
 (0.5304004599049553609510642214820286097892915676309774618352730212652490505\
9015`50.12568146212477 + 0.18462100138818608954324820071084694675003622089888\
941669838256210512259091488`49.66735867241535*I)*asl^3*cf^2*psibc*psicc + 
 118.269237432526431038776378067357297547441142444564990096737626126026046693\
65813`50.*asl^3*ca*cf^2*psibc*psicc - 
 228.1171783594569344686850605924286826072824950643736327666993`50.*asl^3*
  cf^3*psibc*psicc + 0.012080933827810858826434017039162372716731737657225243\
41161434479527294089716`50.*asl^2*cf*nb*psibc*psicc - 
 0.01516249053125831869960042991158935988767783642840099019688815496874585062\
056`50.*asl^3*ca*cf*nb*psibc*psicc - 0.01705516942892269766701515507747609348\
913545796195097183537339463465029125447`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.89700691070788709711271337707133488027806572022976147603282299445999092`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.116896863576938743743747933441367458426905\
32523444335431475072967147394236239`50.*asl^2*cf*nc*psibc*psicc - 
 0.05638087459552139212440154539896313920205830665476819175801756981315998949\
649`50.*asl^3*ca*cf*nc*psibc*psicc + 0.13547644161136345833485450303892850951\
86933855657674666873254150314261800395`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00009476829472545446665110607846801818434676001282155771927429296696146674\
066`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00045849586537914174885087753662708754\
460077617355817535930224123819528404142`50.*asl^3*cf*nc^2*psibc*psicc - 
 2.86361807969033022024783109220931287971851710674710051234097020967009952487\
378`50.*asl^2*cf*nl*psibc*psicc - 6.14971360012660941906730055406050470784780\
436817693842474657489689202680236694`50.*asl^3*ca*cf*nl*psibc*psicc - 
 28.0596750449989939037419916454220092356736886222589917873285128454665845411\
8323`50.*asl^3*cf^2*nl*psibc*psicc - 0.00232153535906134176030201086238463303\
249535944417120743060184925940169312932`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.02246351201200221862419656967830726130387499649548171134283164654729698263\
937`50.*asl^3*cf*nc*nl*psibc*psicc + 0.27514390533058231534748435376865066000\
139320960869164967765304297035362125582`50.*asl^3*cf*nl^2*psibc*psicc + 
 17.3924937606985243477657327427035976375298622356909373199649737676497080185\
6665`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 23.7246186051888642711547556606939\
2336680742044225808987988744235029319138062196`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 0.546044027272170258131436022785503379109868238581326981268185919\
59314804987361`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.01410009579632273049327698482149090768246614141144442051993752724966420985\
099`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.136434566914864081627573285501\
81013641447537624541408473559204659346595997498`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 3.162271592854277154139224135037017752278156770125624967266\
35886684540145792118`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 8.13621376890060958881994373328988995306068086215688959691907603841004831033\
046`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.655656000871455863089840948071\
90935461258314056894970146155029038720408895651`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.002563653781149587362413997240271074124084752983898985423142532\
29709392319477`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.02480628489361165120501332463669275207535915931734801540564313949779027700\
77`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.6076786300133828117356133882378\
3065760762145368498566355298395811323400574607`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 10.14970496727043390141803857977578958317107347307023416469956975\
322815331656264`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 3.69080180628015778233383221082755984842584489929826696890781258206231771358\
15`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 0.33552743693455979839398474643\
886907712962226357256972444624597815199923300353`50.*asl^3*cf*nl^2*psibc*
  psicc*Log[mu]^2 - 29.803707614300072432152442685625615195280981475475579955\
32817215896272789431039`50.*asl^3*ca*cf^2*psibc*psicc*Log[muf] - 
 21.2122921660178382190439652074492711883213172154784861068722377312724055333\
1051`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsit3mb475100mc150100qq34.m <==
15.82119764475629964333035419703986755840636368970947879630762866701195047241\
093`50.*asl*cf*psibc*psicc + 7.8895739773545759759278193241537018472889448300\
5528941876752156592732168013454`50.*asl^2*ca*cf*psibc*psicc - 
 (0.1352992719315051391514574451754933324988418449143262759093659661711178421\
7886`50.13036976893745 + 0.04218469226916174122971194454261214184929403828129\
559244456629551662860817644`49.6242291946897*I)*asl^3*ca*cf*psibc*psicc + 
 5.70794897187565502775694903983513998269900050206251279832874782397793156995\
032`50.*asl^3*ca^2*cf*psibc*psicc - 0.543300746091957543770588980758936937982\
63623623304105285973422978571029076409`50.*asl^2*cf^2*psibc*psicc + 
 (0.3607980584840137044038865204679822199969115864382034027313952479842323029\
5677`50.13036976893744 + 0.11249251271776464327923185211363237826478410208345\
491318568755897366241414939`49.6242291946897*I)*asl^3*cf^2*psibc*psicc + 
 54.3146174639140631134765801821944578073312040805244409497246181327122333247\
9405`50.*asl^3*ca*cf^2*psibc*psicc - 102.000258845022757059317169613604413416\
8565066139079529771077767882744297235733`50.*asl^3*cf^3*psibc*psicc + 
 0.00871215150024135802459824359447665192408811241112559575250998120488577878\
587`50.*asl^2*cf*nb*psibc*psicc - 0.01080201141036886495145502196435566313841\
948460201903526556016522904412861785`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.01549620190395848005234623423913457256918724476604460209123619744677396502\
397`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.7974613216663907233135657553712557662485285717218019594965791599191984`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.083275884890445994128720193003471475845006\
45158448745049141589763779204233228`50.*asl^2*cf*nc*psibc*psicc - 
 0.03939701971380562848801091897045894555110481272909030100851309605450150296\
408`50.*asl^3*ca*cf*nc*psibc*psicc + 0.05418675576064632960143719594881327551\
986945083151437247131398807313269848976`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00009171393238016793203491529228300871818595031553009685496507593304181003\
835`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00043832794204333019059280373356948118\
905647697207179747022949533259097803822`50.*asl^3*cf*nc^2*psibc*psicc - 
 1.26175816771193383550541162046020474426425593394912362631730375790443250249\
126`50.*asl^2*cf*nl*psibc*psicc - 2.72549166041537823014446267145277661258794\
521966193362803357982362296307427528`50.*asl^3*ca*cf*nl*psibc*psicc - 
 13.1544965315848103346860189046939026735102969351965742941215211745624189816\
9272`50.*asl^3*cf^2*nl*psibc*psicc - 0.00138960760880408498641533548390214663\
99841583876092111313937346268830862475`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.01328268950217991560702935987011388297975911786602000512366495781053865108\
812`50.*asl^3*cf*nc*nl*psibc*psicc + 0.10062662192425314940722537496272305378\
561048185797911117192713058302113990537`50.*asl^3*cf*nl^2*psibc*psicc + 
 9.23274663958833042433835862136316131175020483324944778092096587866911027141\
455`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 11.47915628283315584267637800233766\
962994236361400558983958809243092635963608687`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 0.634105995057698387567446369918456447523695778840076997268883104\
27589677188174`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.01016826782567848200689832715273109395157518280605068112902047372688951924\
946`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.097194303951551831519683801675\
5217900585110897771065599428620369236206971679`50.*asl^3*ca*cf*nc*psibc*psicc*
  Log[mu] - 1.678681207197878258970610658429665693045491787863535960167448341\
57620186752991`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 3.81478932195421674324144036686138890619591192440642095403612982804983417890\
629`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.285463618900119008987211609481\
23222723835356848167545191471270680778789517533`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.001848775968305178546708786755042017082104578692009214607959014\
59204483129457`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01767169162755487845812432757736759819245656177765573818456001265741031676\
305`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.267753399170569280654206499218\
46138847225901978693294715106252510045689379656`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 5.387936642020418290437380542826126815706898768973823928439171111\
7610269826488`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 1.95924968800742483288632019739131884207523591599048142699327524917816919226\
981`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.17811360800067498480784729067193807655229417418095285699936649056183942577\
022`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 15.8211976447562996433303541970\
3986755840636368970947879630762866701195047241093`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 11.2604737370278836661463240938398417369030892500892263752\
920162432679722162306`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsit3mb475100mc150100qq4.m <==
36.15707514101278306223052647559397716151432920050051993059645956301775147007\
972`50.*asl*cf*psibc*psicc + 20.907469629654829844304222864979260310482405559\
35101590574224061073716011700104`50.*asl^2*ca*cf*psibc*psicc - 
 (0.2228364130465408723548718692092310568170645003626498377477836657828963417\
7666`50.12417873004748 + 0.08001793192611986010394066109029882758408519979545\
565905784331997851542682337`49.67937989374632*I)*asl^3*ca*cf*psibc*psicc + 
 17.5849865160870561298747862822018510058957188135551160679477801644539075471\
0923`50.*asl^3*ca^2*cf*psibc*psicc - 0.34840497646053904507312503212840931191\
179826172663979289945061449688659467041`50.*asl^2*cf^2*psibc*psicc + 
 (0.5942304347907756596129916512246161515121720009670662339937115187213346903\
8786`50.12417873004748 + 0.21338115180298629361050842957413020689089386612121\
509082093486713703948088446`49.67937989374632*I)*asl^3*cf^2*psibc*psicc + 
 150.2538686161654251684031762261029106772955097465320960203773`50.*asl^3*ca*
  cf^2*psibc*psicc - 
 293.3159542157120956604947941460225892134565455196123877454234`50.*asl^3*
  cf^3*psibc*psicc + 0.013340335435639185797520974494822267691720712468643252\
3444677537028942101496`50.*asl^2*cf*nb*psibc*psicc - 
 0.01679155137546153709835791759699786916355533567049566892431956128413586918\
929`50.*asl^3*ca*cf*nb*psibc*psicc - 0.01730983589517058875666937484601183429\
092243004031003702892276823126189267179`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.92198411628451324363134036024930698129787221381415783557217293073783102`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.129484667314983187087942920368739622018290\
91009267450044709594417157226519131`50.*asl^2*cf*nc*psibc*psicc - 
 0.06273879919461347451910473350137512235968747748782214005078701142228736901\
283`50.*asl^3*ca*cf*nc*psibc*psicc + 0.17210119277814932612029152116039205042\
038380593189045016402778325785348628973`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00009554804358578637826159689302118918126634376517294491515332357112202529\
796`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00046370672971426197497675892928401893\
240757644135425572057229495213815757532`50.*asl^3*cf*nc^2*psibc*psicc - 
 3.65522799936648477220033203643000676972773759089364968803710255552403027576\
395`50.*asl^2*cf*nl*psibc*psicc - 7.87271818158070744527274614249367055108821\
660583206835431239147188470800916859`50.*asl^3*ca*cf*nl*psibc*psicc - 
 35.4334480092966747946928032518148352586893111679003952545075165288712384139\
6461`50.*asl^3*cf^2*nl*psibc*psicc - 0.00269722965229445768319816454584912473\
511102929487206742717380409207259763812`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.02617999269092005044737311822127522041334653872215896274353742461679477246\
471`50.*asl^3*cf*nc*nl*psibc*psicc + 0.36951804523031652456952838370399174004\
776647498147067863200765824604180618285`50.*asl^3*cf*nl^2*psibc*psicc + 
 21.1001165336033343738309144127240963355942199981520175929206998266361684603\
7592`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 29.5917923580613058919176143360575\
6677997284441668586687846680270390840168213263`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 0.406636077477741655597378780594601854790911535695130623186968323\
96024241865717`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.01556998906529696218085538410911147437862513379304171953475065356443691192\
755`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.151126248957120427222998188716\
60290710902844830114778460851852312923492554382`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 3.836384824291515340696529893222562970108039999664003198712\
8545139338488109774`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 10.2293009707746958996699771706279667936638438132561196116979330499711994446\
2531`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.84193558031441021548094587235\
118146432837384509831191017196446468109664839578`50.*asl^3*cf^2*nl*psibc*
  psicc*Log[mu] - 0.002830907102781265851064615292565722614295478871462130666\
58379078456562601215`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.02747749981038553222236330703938234674709608150929959720020774287233518611\
468`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.775663472302767099124693594520\
43893937425240670863945300437054407845275290007`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 12.31335543583932805514853152528602199879258767135429052464886647\
427580918478829`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 4.47758379485066474732673873646764436319730460776519655429313027382976301054\
755`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.40705307225915134066606715786069494210884587343319968675409208222618164451\
511`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 36.1570751410127830622305264755\
9397716151432920050051993059645956301775147007972`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 25.7341956136968314648248733768960866784217985696362367186\
0318681965183431297141`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsit3mb475100mc150100qq5.m <==
50.66214449731413813140101601659520833333193474069138683529949091068427452343\
686`50.*asl*cf*psibc*psicc + 31.029830843441731745190579236485732924784815407\
55897323124733528633913468021199`50.*asl^2*ca*cf*psibc*psicc - 
 (0.2706733234585954876938615122643989711241657177038410761803229553160953956\
0478`50.121508015375156 + 0.1023256451666136593138208929704111239560389320474\
4880482422315913976813158344`49.699047051488115*I)*asl^3*ca*cf*psibc*psicc + 
 27.5173499063857433518171687306511613946642098259043159158193881143758848316\
5645`50.*asl^3*ca^2*cf*psibc*psicc + 0.05201281458307816136713612594618236097\
879764977200507382632312273286629841148`50.*asl^2*cf^2*psibc*psicc + 
 (0.7217955292229213005169640327050639229977752472102428698128351412749981489\
3384`50.121508015375156 + 0.2728683871109697581701890479210963305494371521265\
3014619796455971234833820168`49.699047051488115*I)*asl^3*cf^2*psibc*psicc + 
 228.5625832757576977578502373719107551625734933050726096312362`50.*asl^3*ca*
  cf^2*psibc*psicc - 
 457.6569852677017876567383894800454010028202877162165609115806`50.*asl^3*
  cf^3*psibc*psicc + 0.015852717354594449369404851680821293230899351075799582\
85898130191738187078336`50.*asl^2*cf*nb*psibc*psicc - 
 0.02003980248768050370829147444808022028555232942672021656402860024536644869\
979`50.*asl^3*ca*cf*nb*psibc*psicc - 0.01737543017935902925839241134335429762\
683088660552889951003869721683712847502`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.96048183546559514465451830669854892275052096634745713905099999643218068`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.154614012924221029057362529998648647885336\
78923522092694642779681614328877567`50.*asl^2*cf*nc*psibc*psicc - 
 0.07542689193635881186040785385468879192597478005165234323949114519294936418\
854`50.*asl^3*ca*cf*nc*psibc*psicc + 0.25437605630913758318066185130582189916\
809665672188366998516998064945931275821`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00009676069855579177593117271119145998961695333023463047405017874304450196\
053`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00047186105581848279292517962860677213\
881072313993203315028446504635354529217`50.*asl^3*cf*nc^2*psibc*psicc - 
 5.56593225294298205284960901364547095479791712582770922191329628315896196856\
415`50.*asl^2*cf*nl*psibc*psicc - 12.0967107683363698298151139652579526662411\
2944630433809523849362825780134700009`50.*asl^3*ca*cf*nl*psibc*psicc - 
 53.3491282265099202395440510453088408257169968936745118874038847943307644665\
1174`50.*asl^3*cf^2*nl*psibc*psicc - 0.00348327737391392877251005970919412423\
073158792700983914073147673389505386953`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.03397294488145831314046183520512059833653340799855627587187944091902251465\
059`50.*asl^3*cf*nc*nl*psibc*psicc + 0.61149408797713505003102127334314774812\
514195604233971894001182250181613327681`50.*asl^3*cf*nl^2*psibc*psicc + 
 29.5648126560725036514153644855728346557391111011097991118592117665215568873\
935`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 43.48800068725006327288815921042649\
340321300571564306742576051581968508435280844`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 0.060706041330140129713738767782013895465349180351432713373449455\
59604373833529`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.01850228107509746185212700724699137795076849964581435590764040174601102423\
753`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.180455619139869097429325817591\
51840301755059812653392688920243670625032009536`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 5.375420482922273391166429906467788119225292927474508929428\
94759391301034316238`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 15.2197477624719581284262115286995372632402979847204592412371597430872860516\
8768`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 1.29432457364177992589765190226\
004135347771457099150765187996762607699105369052`50.*asl^3*cf^2*nl*psibc*
  psicc*Log[mu] - 0.003364051104563174882204910408543886900139727208329882214\
43249672032228834264`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.03281011257088529044169560319845789145773647238664253216076510616156487877\
885`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 1.181127507960646805496476692138\
52165935405078432096476890801821183397257401833`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 17.25308227793247646443484747580674423006286456913787845275528698\
217985675197373`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 6.27384810106635507797630817302063426547740529786831943725483199058886867913\
357`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.57034982736966864345239165209278493322521866344257449429633175694412102881\
341`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 50.6621444973141381314010160165\
9520833333193474069138683529949091068427452343686`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 36.0579369768883825793891497995446962777767823527747497235\
7715766416435432081413`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsit3mb475100mc150100qq50498421000000.m <==
51.59945828902017703991302492065251674761588366129294906022800912453357483120\
495`50.*asl*cf*psibc*psicc + 31.701303097451589459853198241398392166733004667\
93277941786415561852717387988679`50.*asl^2*ca*cf*psibc*psicc - 
 (0.2735132359723328643940718728530004529730066290498492188377257819643157992\
9514`50.12136172020038 + 0.10367751558844761819783908782174656399577458129927\
619365644328590833844955747`49.70006795415954*I)*asl^3*ca*cf*psibc*psicc + 
 28.1907485205692645764813238503611001730954356641307596783136741865628692221\
4828`50.*asl^3*ca^2*cf*psibc*psicc + 0.08278533838661564641309119526682241141\
060907465652617020895960300666422497657`50.*asl^2*cf^2*psibc*psicc + 
 (0.7293686292595543050508583276080012079280176774662645835649871147973140901\
8841`50.12136172020039 + 0.27647337490252698186090423419132417065539888346473\
651641714345239322261752591`49.70006795415954*I)*asl^3*cf^2*psibc*psicc + 
 233.8458778724312249024759193066749748382404669903032623216661`50.*asl^3*ca*
  cf^2*psibc*psicc - 
 468.9567333317683209158876473728659356472557804430784138258905`50.*asl^3*
  cf^3*psibc*psicc + 0.016001790574045464315670048372343692680432918055348071\
09007938047598738447304`50.*asl^2*cf*nb*psibc*psicc - 
 0.02023247401316681100076013636974156667772635511502642842971781986444671059\
645`50.*asl^3*ca*cf*nb*psibc*psicc - 0.01736248389857625199823211556774212149\
768870940884240502029506245274712225271`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.9624029023982326519276871440069673849304822050872337052968634004946477`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.156105654636787042294860236510245659158685\
22124619186505196938202367494518384`50.*asl^2*cf*nc*psibc*psicc - 
 0.07617978597276130508646504406539754600154486479128522576081175925417774485\
357`50.*asl^3*ca*cf*nc*psibc*psicc + 0.25962647672178483209395550493196985814\
356519586454794329047785529740108708572`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00009682155882065441416018651337314781414039650530719133439442471318559597\
553`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00047227192334236760592400128008669704\
535304432438270758742588700063527132886`50.*asl^3*cf*nc^2*psibc*psicc - 
 5.69354800984969478358421518812945814427591065131431953816620139334147660984\
288`50.*asl^2*cf*nl*psibc*psicc - 12.3816761291131438074797508917852483301892\
9779549562576466054715475353764940881`50.*asl^3*ca*cf*nl*psibc*psicc - 
 54.5523162138952483388846789262578055754116317702354192889555051244484788300\
7464`50.*asl^3*cf^2*nl*psibc*psicc - 0.00353131470359931137260305198779864257\
372638646424035271157581754334506869244`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.03444978179054600252594856739476686648173539904556435539639430717408012716\
779`50.*asl^3*cf*nc*nl*psibc*psicc + 0.62823312521793099252253592171845290763\
712377237288918265689184712721134787392`50.*asl^3*cf*nl^2*psibc*psicc + 
 30.1117991077259889411973888724005577808263924890601683174262520130745420887\
3448`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 44.4062407643263042594028235138691\
4896751008728087947917387086958336038503300295`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 0.096621769344944151994124197077980239461264050015211010921565723\
23464900439304`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.01867626983332464251534463024951537820068534786477752594006060177769515186\
116`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.182196568253633332430870827493\
72745423194820230044583714633512693248049703437`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 5.474872565041088898399525249527374141968434998010939694077\
50036601355310704256`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 15.5507543023527601480936306704387656749301906178666860208688933238255898533\
2774`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 1.32459714171309380558926486480\
295625699079652383261904855929438963814697319881`50.*asl^3*cf^2*nl*psibc*
  psicc*Log[mu] - 0.003395685424240844093699023681730068763760972339050458953\
05685330239574928453`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.03312664877338787862379469590795044622399058223644469766195151942572688473\
582`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 1.208208412664802823906854302009\
36658293838844319702742914687621722850699368219`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 17.57228613574395323693670181171579353641539669815691807057093600\
330231699041681`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 6.38992223117961935888607338607847037687832607205706111645324246733399298467\
652`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.58090202101632903262600667146167912517075691564155101058672918456752635163\
501`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 51.5994582890201770399130249206\
5251674761588366129294906022800912453357483120495`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 36.7250544462386273385407636035257512531698115978642349444\
662816942346963265296`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsit3mb475100mc150100qq541100.m <==
59.20626536382459906716730633200158015312788214781390342996803474737490177123\
425`50.*asl*cf*psibc*psicc + 37.217748973002695299503512628268597863923339868\
85880286826489007428902755798456`50.*asl^2*ca*cf*psibc*psicc - 
 (0.2956679277244328067332254167997094830609349742717404740171751908727548937\
6703`50.12026229177133 + 0.11431707760268370437138442606900431839240171534330\
216586851598648048244132372`49.707569187976944*I)*asl^3*ca*cf*psibc*psicc + 
 33.7798839090626251171775682999281190247727249305053809493172244220748709809\
3721`50.*asl^3*ca^2*cf*psibc*psicc + 0.35049688077824383313445244519271068307\
088725580280955653499714268965604331639`50.*asl^2*cf^2*psibc*psicc + 
 (0.7884478072651541512886011114658919548291599313913079307105513258997913532\
5901`50.12026229177134 + 0.30484554027382321165702513618401151571307124091547\
244231610931609418332980578`49.707569187976944*I)*asl^3*cf^2*psibc*psicc + 
 277.6169275331138201283536348040295358311428161164457419331285`50.*asl^3*ca*
  cf^2*psibc*psicc - 
 563.4873568320559043375888116372898048587648600497043739550113`50.*asl^3*
  cf^3*psibc*psicc + 0.017164719649301450046514275667454979073052982453825437\
68517357384397540271974`50.*asl^2*cf*nb*psibc*psicc - 
 0.02173526658301127335762876821455829478340818508268022179919743363662631390\
749`50.*asl^3*ca*cf*nb*psibc*psicc - 0.01720228010281337170236463443617524455\
903843605275694846024238191159615820047`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.97629091834484485832509438553356919967878859031798459491406002682699878`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.167743817529370541327528598259255399390492\
83469952402515549050568304113226913`50.*asl^2*cf*nc*psibc*psicc - 
 0.08205285247423635040064902387688312138950369547342684808357217009844446888\
227`50.*asl^3*ca*cf*nc*psibc*psicc + 0.30194670454303841203204889614972470873\
330212589799227423669664130642270444464`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00009726253068326377054437930964309309725180862908452186637983036533532228\
849`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00047525355883229290349765490671793313\
839093187913432891033051458338950046391`50.*asl^3*cf*nc^2*psibc*psicc - 
 6.74511307762862627990397395701868747767754473540009578115709541547099655763\
95`50.*asl^2*cf*nl*psibc*psicc - 14.74165805995898839016751893593001327374978\
939111551673047579219733917044544944`50.*asl^3*ca*cf*nl*psibc*psicc - 
 64.4987660391569980722807792536016577544033103782059981628048635680115987982\
0404`50.*asl^3*cf^2*nl*psibc*psicc - 0.00391100415703887076106539792492471019\
643172302968640058890828144950970131425`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.03822065149206424824413966339528456778880648481562300984202221028968448010\
211`50.*asl^3*cf*nc*nl*psibc*psicc + 0.76844148419797809770197668285182732714\
613570570127962633482579082147488943065`50.*asl^3*cf*nl^2*psibc*psicc + 
 34.5508892470982458597982546218751067342147443135270736846743991861074128022\
2642`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 51.9365531999978873189582319334550\
8083626669489259487980340885081971399635155985`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 0.409077614837086957282975144177921200523744960611404567181249376\
86372265724913`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.02003356651246800628182536294608836805771670625130026186204841729111692744\
582`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.195779890041297787616437451721\
80765292723282073934691658798520595985872465988`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 6.281979863108771974508773567613655769857226238823104306304\
43621565589323676835`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 18.2698379742541681949123997628961123753774599489950966474125290833773478843\
9034`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 1.57408996957846121142193712781\
918059444494516235693977670418277348271124610307`50.*asl^3*cf^2*nl*psibc*
  psicc*Log[mu] - 0.003642466638630546596695520535652430555948492045690956601\
02638628847211629091`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.03559634364387232502117044576760139144131505831624489392543007218212551733\
517`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 1.431357450691177362418920754246\
17852750995795362643822667774579080320265953018`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 20.16279764361976594686988214380073172403510839019320138383532862\
073183802525538`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 7.33192641586173307158904805229117517237640305097934595774670125328297060243\
846`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.66653876507833937014445891384465228839785482281630417797755094573666414075\
282`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 59.2062653638245990671673063320\
0158015312788214781390342996803474737490177123425`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 42.1390726016127613094052108266965913143195513206707488678\
8924926419829675397979`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsit3mb475100mc150100qq6.m <==
75.80370420281190523861199875051185817431957791828011221805001983842620544474\
236`50.*asl*cf*psibc*psicc + 49.617379945398591930893255893067278313735928954\
52747978110271048591380006579122`50.*asl^2*ca*cf*psibc*psicc - 
 (0.3395054617131035034714419674736480396471741988336280113943932597236950256\
5601`50.11828388902809 + 0.13580697759228012408459837510965434946959961887612\
32732000298998686814058525`49.72035920777036*I)*asl^3*ca*cf*psibc*psicc + 
 46.6571710420157206379130143009713319814575455038266747949473817398611453364\
7632`50.*asl^3*ca^2*cf*psibc*psicc + 1.02759025673148285185302424304533554117\
68892760985482785444921788157676699815`50.*asl^2*cf^2*psibc*psicc + 
 (0.9053478979016093425905119132630614390591311968896746970464279001181184694\
6654`50.11828388902809 + 0.36215194024608033089226233362574493191893231700299\
539520005220841554465808299`49.720359207770365*I)*asl^3*cf^2*psibc*psicc + 
 378.1202731844333657827176732387890990369364123066418607272637`50.*asl^3*ca*
  cf^2*psibc*psicc - 
 786.0534400041254684145135060758624290026432546451303622424741`50.*asl^3*
  cf^3*psibc*psicc + 0.019466579890117332738485068084387463826956933074028957\
92212980953722945573883`50.*asl^2*cf*nb*psibc*psicc - 
 0.02470852976526560099779064935355194147878822784785858151964380986944457061\
732`50.*asl^3*ca*cf*nb*psibc*psicc - 0.01659940797758185085276174468398854875\
348519175285271162293871341677835936713`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.99906616178611026275393461203619522874581051250766011316272465829239479`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.190787664235285341448839144239559697549043\
04844938493821054570277053577142264`50.*asl^2*cf*nc*psibc*psicc - 
 0.09367445448876674048183265271159102389837965622198868464655304303885592634\
044`50.*asl^3*ca*cf*nc*psibc*psicc + 0.39259007647904841997984980349460736766\
619841479337406305228026139754991249852`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00009798949396848326864913793440417417638948426586913282725562822833477086\
039`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00048018672975358027175914613271776701\
197482519384573120452474295876478344129`50.*asl^3*cf*nc^2*psibc*psicc - 
 9.12504860361226001609393163730052267813980577220826943785470904441048637980\
316`50.*asl^2*cf*nl*psibc*psicc - 20.1515173499270568361650873298082692501022\
8309588509736830720168058570264156917`50.*asl^3*ca*cf*nl*psibc*psicc - 
 87.2157601796806848078935348679013230388414952396716393171608177017444027005\
9534`50.*asl^3*cf^2*nl*psibc*psicc - 0.00468667038138836578462822820803785206\
553742618180855426011845213148543129287`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.04593302470968313367108782698256407767534848055768036252357834829311973996\
879`50.*asl^3*cf*nc*nl*psibc*psicc + 1.09844911794161797161025112931768435085\
869338968475016147637334248729060398929`50.*asl^3*cf*nl^2*psibc*psicc + 
 44.2366255046957855834558777969903705228547049322866285547237600331339363735\
1162`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 68.7909808635069417106600811091124\
8440885805074556573548527711226306774181143355`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 1.199337838100491989293669757518067552924584385650144258017875432\
30834626948316`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.02272015104044002717091822243326752451480979128722205817066831209796330648\
068`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.222675198856018139531579649134\
77758596605324756758189745776205540900159938569`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 8.043022819035597378810159599452794640519037260415750646313\
41091511526115882016`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 24.3795271420015947575227918868776447009097051565533164299324894132000735563\
6861`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 2.13819168368481950921108405410\
124804364312690587951249066065326679685328282477`50.*asl^3*cf^2*nl*psibc*
  psicc*Log[mu] - 0.004130936552807277667439676806048640820874507506767643472\
41544120102707376908`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.04048639979200329809665084529723228835746422683046943590515025557271501354\
805`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 1.936395454958250989731921770625\
36017760423834288036764112120491810221411414415`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 25.81508458751692631667560398676150301294194434745753751526455829\
182978477529677`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 9.38730348636979138788203781336781927743343430816637727789688337069699687720\
804`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.85339122603361739889836707394252902522122130074239793435515527997093501739\
219`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 75.8037042028119052386119987505\
1185817431957791828011221805001983842620544474236`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 53.9520230712813266884947799106976398579357209237038985359\
9346913661666876521442`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsit3mb475100mc150100qq7.m <==
125.1526724624019691887655385704846842762621749375232258841397670881716027160\
8321`50.*asl*cf*psibc*psicc + 88.66785949159565057387492773782228569818859005\
090337256757928881451898729843486`50.*asl^2*ca*cf*psibc*psicc - 
 (0.4467656309995631242449816941690781367147557230029010557142075568425978571\
5121`50.114311322358176 + 0.1902971177390961077417849883717701406184439700774\
7736948052766691401383510936`49.74366377670874*I)*asl^3*ca*cf*psibc*psicc + 
 89.1825923983355764691448686509836439115975674277378578090558570061051203052\
248`50.*asl^3*ca^2*cf*psibc*psicc + 3.542129297861312433340585505152866829959\
77289959438074871154379898883958640836`50.*asl^2*cf^2*psibc*psicc + 
 (1.1913750159988349979866178511175416979060152613410694818955004097821687041\
8603`50.11431132235817 + 0.50745898063758962064475996899138704164918392020660\
63186143771636908537745489`49.743663776708736*I)*asl^3*cf^2*psibc*psicc + 
 709.1922196258692988702234862785056107404772444009923820160708`50.*asl^3*ca*
  cf^2*psibc*psicc - 
 1560.763418059520590673444628639024001351699158500464674386247`50.*asl^3*
  cf^3*psibc*psicc + 0.025109486164215365511616535779892289176281044218482407\
26582511275960267791538`50.*asl^2*cf*nb*psibc*psicc - 
 0.03198992235776055865117618950782137482649857505744462161282632903357977743\
058`50.*asl^3*ca*cf*nb*psibc*psicc - 0.01379451469560057602311592750750014109\
145888570938904856567237660731658841597`50.*asl^3*cf^2*nb*psibc*psicc + 
 5.03773737328966646352817594375331150026013562140667385041044651797210246`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.247306987978313854805643980017893554139087\
79771970619607191707199246793976882`50.*asl^2*cf*nc*psibc*psicc - 
 0.12212860328795721887227972011625702208644237087372951401014605792185000575\
946`50.*asl^3*ca*cf*nc*psibc*psicc + 0.65062817143043713007842412057214038120\
938816860635714039240288232602711531149`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00009923481889403143755394674912211021172135071244698587648678147662376424\
772`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00048868909548279619175413961673432599\
786407521264477963978708439768953186338`50.*asl^3*cf*nc^2*psibc*psicc - 
 16.7082266438391132781960865397502109879348182705713360506309846290915366426\
5965`50.*asl^2*cf*nl*psibc*psicc - 37.860332579639069935332206067893485304843\
60845533318723697475493486128275362861`50.*asl^3*ca*cf*nl*psibc*psicc - 
 161.2726094185890539120700699725630761185459119402157609120383`50.*asl^3*
  cf^2*nl*psibc*psicc - 0.006704371189006584318003434598454871758124981893493\
91074042499087752234263083`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.06603232874612734454951742085415281659564655023757676524522455498126349174\
626`50.*asl^3*cf*nc*nl*psibc*psicc + 2.23059429806232217900194703800142627219\
786794836110842619094455565368997982909`50.*asl^3*cf*nl^2*psibc*psicc + 
 73.0351103663580736613147563773779457446832705867713660730098532677233193582\
9371`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 121.451680253091438701753865378870\
67045343343082555245303057988426258101119294601`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 4.134147503385183998246705187784096476155161746990568130868755479\
70884157286337`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.02930619150457115186498152411626147860560165723802410659135628045221166335\
274`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.288640950384721626970380635614\
65024966967814233228894093019246147054271764156`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 13.27911097570146793842086479588689922630604919759479383145\
633722435010726454788`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 43.6002715326310867778123095202941015014525773797711667528866250042073467905\
9547`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 3.92181740990676463273312179291\
729063618579215671940641945134675092128338341541`50.*asl^3*cf^2*nl*psibc*
  psicc*Log[mu] - 0.005328398455376573066360277112047541564654846770549843057\
26323449054583024374`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.05248017279722211399461466102084549993994148042405253471714125954396696993\
641`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 3.545595814222271296666728637407\
62960688218279967036945154545012121363481774741`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 42.62096239158271917769780253463800494478525472547285306734209333\
917841126031547`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 15.4985317787573524282537463762320017981037289910810374777831608324136078032\
88`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 1.40895743443248658438670421602\
109107255488445373463977070975719519108733337487`50.*asl^3*cf*nl^2*psibc*
  psicc*Log[mu]^2 - 125.15267246240196918876553857048468427626217493752322588\
413976708817160271608321`50.*asl^3*ca*cf^2*psibc*psicc*Log[muf] - 
 89.0753287472402282039507259852329659555583319755331973026049737481637292506\
1686`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsit3mb475100mc150100qq8.m <==
243.476577016004374046421849071702430824629733502386200942981`50.*asl*cf*
  psibc*psicc + 
 190.5195841144434787694152642610661899531964472618551896063774`50.*asl^2*ca*
  cf*psibc*psicc - (0.6368388222520104596344517297954410228533612785046043753\
4023236585491113973208`50.109278153467244 + 0.2912324071489059060976642566426\
7716099996831147368297136418297952832036831732`49.76948832279924*I)*asl^3*ca*
  cf*psibc*psicc + 
 207.9477714829785679636466528739094233684385930871597915271194`50.*asl^3*
  ca^2*cf*psibc*psicc + 11.12959882088822311694015610877543812115621348092349\
261182003889794812354027362`50.*asl^2*cf^2*psibc*psicc + 
 (1.6982368593386945590252046127878427276089634093456116675182432373403152825\
3225`50.109278153467244 + 0.7766197523970824162604380177138057626665821639298\
2125697091149962835409101188`49.76948832279924*I)*asl^3*cf^2*psibc*psicc + 
 1638.9887914967503748065307999855455302712059843461352638926069`50.*asl^3*ca*
  cf^2*psibc*psicc - 
 3952.7891601261665464741323663862531960706529880168188410115871`50.*asl^3*
  cf^3*psibc*psicc + 0.035156902711383045064865795440109628911306450701773230\
99226851334297709252992`50.*asl^2*cf*nb*psibc*psicc - 
 0.04492905664996016559128003985754930670644327005347531565848184097042486384\
68`50.*asl^3*ca*cf*nb*psibc*psicc - 0.005544261341387724350774766277051742755\
10255220339203727589615110725791271782`50.*asl^3*cf^2*nb*psibc*psicc + 
 5.07649574922521754059449719225408211113363512736134537042756768010743175`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.347992603364557339933647978978193963554467\
08278541694795351500773203501864086`50.*asl^2*cf*nc*psibc*psicc - 
 0.17261202718798438858573030621645003304611584462763378246922958191928603620\
06`50.*asl^3*ca*cf*nc*psibc*psicc + 1.221847081801704157706261909936593040821\
03823246466046153713853672503883698746`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00010049707656243626353444462024370687603656971761296618636902065039067518\
115`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00049737372473608403544253754191533082\
583049547849387411276306313395633318594`50.*asl^3*cf*nc^2*psibc*psicc - 
 36.7606219657115813838627221266259420423069678243407903316807091565707685165\
8613`50.*asl^2*cf*nl*psibc*psicc - 86.785578791898711719539850852286428041738\
97630681974302929160045987147919997703`50.*asl^3*ca*cf*nl*psibc*psicc - 
 366.0763739231987265188962865471143823126674796912052217517413`50.*asl^3*
  cf^2*nl*psibc*psicc - 0.010616130930520682934152328899036706812849803252126\
03407954636703012312606119`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.10508135686750207467255836567611177778101841836782791944347177016098625282\
255`50.*asl^3*cf*nc*nl*psibc*psicc + 5.55019847850550879579123090454827010601\
971792579986599562049549172132377103708`50.*asl^3*cf*nl^2*psibc*psicc + 
 142.0851694503693761314615789173350427915878463347322386521685`50.*asl^2*ca*
  cf*psibc*psicc*Log[mu] + 
 257.3105373735550335190643168598642381152510364230070703002968`50.*asl^3*
  ca^2*cf*psibc*psicc*Log[mu] + 12.989758224476664254553519091480380391293675\
00515577168394688601895947073031841`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.04103289556899477536329226045865584256677758213683409828023705743841636653\
95`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.4061547818891686111167325978845\
9823423843868641099920850308853988201209103744`50.*asl^3*ca*cf*nc*psibc*psicc*
  Log[mu] - 25.83366717279443202390210525769728050756142660631495248221244052\
181901861372963`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 93.6130554398407797503225361118304339423051755026242854249960379014929608200\
5052`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 8.52910796574371452125575827091\
685285130380560099194784543609532938048208922076`50.*asl^3*cf^2*nl*psibc*
  psicc*Log[mu] - 0.007460526467089959156962229174301062284868651297606180918\
77554144515857877324`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.07384632397984883838486047234265422440698885207472712874539442650399858069\
259`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 7.800846262634005850934136407264\
60845140664440767420557296086298407938973787998`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 82.91637587961142705241881452981898071103329195628874586499235005\
699063453149919`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 30.1514094107677916554250234653887202585575607113777257684934128364269782021\
3783`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 2.74103721916070833231136576958079275077796006467070234258975595918297012765\
432`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 
 243.476577016004374046421849071702430824629733502386200942981`50.*asl^3*ca*
  cf^2*psibc*psicc*Log[muf] - 
 173.2903957481908464879733107126330100989164689914316720844843`50.*asl^3*
  cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsit3mb475100mc150100qq9.m <==
659.115550555940332239633634821694133150126972260815114676372`50.*asl*cf*
  psibc*psicc + 
 591.7904376808970006345549829221028022572493872204120949523307`50.*asl^2*ca*
  cf*psibc*psicc - (1.0668287030070573794398185797717838554204129609425860915\
1405451547967998912223`50.102629510845375 + 0.5299099119451347819996189597125\
4554238830154720540841464220220899897832305371`49.79873686203751*I)*asl^3*ca*
  cf*psibc*psicc + 
 721.0916761954200503646187754101657145419969230554131862147578`50.*asl^3*
  ca^2*cf*psibc*psicc + 43.67861308449910270473471824967018504387370918510583\
674644701678302626487330294`50.*asl^2*cf^2*psibc*psicc + 
 (2.8448765413521530118395162127247569477877678958468962436981311521596185424\
4616`50.10262951084537 + 1.41309309852035941866565055923345477970213745921442\
243904743520061557423541862`49.7987368620375*I)*asl^3*cf^2*psibc*psicc + 
 5761.1552807797135064248204246271810309314668665221698951997769`50.*asl^3*ca*
  cf^2*psibc*psicc - 
 16382.4815155755345136179777975070531900948891344855133916201428`50.*asl^3*
  cf^3*psibc*psicc + 0.058065490398580542495531024725619250171438210016807610\
13914793723335199188023`50.*asl^2*cf*nb*psibc*psicc - 
 0.07432124325808681430139778032084582234507272583383711684559553024636410915\
196`50.*asl^3*ca*cf*nb*psibc*psicc + 0.02008763747816362070752687614022115157\
054221256042747290278128597001900989441`50.*asl^3*cf^2*nb*psibc*psicc + 
 5.1153415700537249892363112290143823158742513354183642364830025829795899`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.577645993750471110012515420662613914569153\
2938435284971865445917653944414962`50.*asl^2*cf*nc*psibc*psicc - 
 0.28676762460057825653405597506515087578771687047230268192127831934110316404\
188`50.*asl^3*ca*cf*nc*psibc*psicc + 2.97124739655418068931849890887061141911\
672229634377082078249167875902107092497`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00010177668506108106306883681108095402512036706533553250839040335855963409\
559`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00050624642949863115879240451871526638\
647869971463918926298718336873385098513`50.*asl^3*cf*nc^2*psibc*psicc - 
 116.812821765657215876802078199896521252465713761617509072264288267319612016\
8726`50.*asl^2*cf*nl*psibc*psicc - 
 295.7173554539873510913361723113482798950348898959639394676229`50.*asl^3*ca*
  cf*nl*psibc*psicc - 
 1254.8238315766972155736619971296807515141257863845997144703501`50.*asl^3*
  cf^2*nl*psibc*psicc - 0.020581501301080898322168355443091417866569511743964\
21644105503916027555491005`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.20474849502399313929806612649639420681205568410686579041962071019671012183\
898`50.*asl^3*cf*nc*nl*psibc*psicc + 20.7023416718751871203474818280356867627\
7714436866843941575443118828583353402551`50.*asl^3*cf*nl^2*psibc*psicc + 
 384.63882577895113796537949575996714902534782918551938876381`50.*asl^2*ca*cf*
  psibc*psicc*Log[mu] + 
 785.3084261279758765473962340067268767140202112075236457893653`50.*asl^3*
  ca^2*cf*psibc*psicc*Log[mu] + 50.978892651840044392177634251799551453757686\
82129857526909159140704121493588077`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.06777033867991992922935033717970011497280595565578471153883885590299054949\
908`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.674191578592528760781883768441\
14254175206577154420323302443690657614613047922`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 69.93433195980929781188718104726675436824505985191261613887\
452272701859253628894`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 289.7442964704480802808006265960820538631151705430941513751663`50.*asl^3*ca*
  cf*nl*psibc*psicc*Log[mu] - 25.96448150791157525513348121772107964632261697\
029670830651340460107703014560064`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 
 0.01232187975998544167806369766903638454051017375559723452040374326116350439\
842`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 0.122580287016823411051251594262\
02591668219377664440058624993974170309298616495`50.*asl^3*cf*nc*nl*psibc*
  psicc*Log[mu] + 24.78845066735584937156929751425786298619723080080271312272\
776724179359114480559`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 
 224.4629582352021810270270304227400561358186159263703425896156`50.*asl^3*
  ca^2*cf*psibc*psicc*Log[mu]^2 - 81.6228939037098840098280110628145658675704\
0579140739722919265427059526186201808`50.*asl^3*ca*cf*nl*psibc*psicc*
  Log[mu]^2 + 7.4202630821554440008934555511649605334154914355824906572012134\
5215568451686223`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 
 659.115550555940332239633634821694133150126972260815114676372`50.*asl^3*ca*
  cf^2*psibc*psicc*Log[muf] - 
 469.1145078490145991326885790237604377007170370570974776189965`50.*asl^3*
  cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsit3mb475100mc150100qqf1.m <==
11.25832834950676870335754819644377978648828637569107429647682870930529049656\
85`50.*asl*cf*psibc*psicc + 5.26955432054314116460061298049607747631471293237\
858188622347681486282376430354`50.*asl^2*ca*cf*psibc*psicc - 
 (0.1089992151049865699240869216137909989318000352685314718298036117330967891\
6088`50.13268344525908 + 0.03188728742991065216043838973778284742979295097578\
134651369538387153690339299`49.59887765112058*I)*asl^3*ca*cf*psibc*psicc + 
 3.53838579257951442830672463053553510750692427695506570166435458590957083163\
706`50.*asl^3*ca^2*cf*psibc*psicc - 0.481876160344267837486481317746222025208\
73353791990731652695206636096671056693`50.*asl^2*cf^2*psibc*psicc + 
 (0.2906645736132975197975651243034426638181334273827505915457922127464701900\
4156`50.13268344525908 + 0.08503276647976173909450237263408759314611453593541\
692403652144001573465855058`49.59887765112058*I)*asl^3*cf^2*psibc*psicc + 
 35.9347475707527334120219778784919015354548873056514905730775740690425492905\
1937`50.*asl^3*ca*cf^2*psibc*psicc - 67.0320582706910748694302719693625354045\
4920770819162713143399307157624793382594`50.*asl^3*cf^3*psibc*psicc + 
 0.00729799497464859267780682453948516537026903088126735868806385035831125333\
312`50.*asl^2*cf*nb*psibc*psicc - 0.00896984996790728366555485667176550283673\
159488579999987435414461055554732273`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.01438804074165628561239851111539761491004823170907856816566887922708977305\
581`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.73078497948849431910601816283322279096356042498854443256830888683372663`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.069199251326602591938795283222825859017458\
20226157407720842850662788387529972`50.*asl^2*cf*nc*psibc*psicc - 
 0.03228545019307390027366546590934882747704012370995309455498652233011272515\
451`50.*asl^3*ca*cf*nc*psibc*psicc + 0.02804066521908557143591441969793378961\
276208204091448921195676683262214049406`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00008971416941363512359068714567952041167003086270597460647410542601899037\
649`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00042533280567999227270413644685541986\
696280164457862348488957564935149122238`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.79984578715901343566272105812801945818262996365864404345588284436555815233\
747`50.*asl^2*cf*nl*psibc*psicc - 1.75613338155948737927853692731363792126503\
963747343228269816070930756335068708`50.*asl^3*ca*cf*nl*psibc*psicc - 
 8.80453782333370342877313865918666558718562449018542780385761453384270724206\
121`50.*asl^3*cf^2*nl*psibc*psicc - 0.001036969317995785897262044733984577509\
79540522052082574488848052243383901955`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00983249518576453706985893852418195643033339351811361101793548971007747940\
237`50.*asl^3*cf*nc*nl*psibc*psicc + 0.05682489117170309186815612671933693996\
101425731591627518129906216926190153449`50.*asl^3*cf*nl^2*psibc*psicc + 
 6.57000156184394628822818050987835956344806888877435704737823854456191610825\
341`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 7.766289667167088534159773677461579\
67051342203976970047157541093554512191746308`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 0.562415134430841850442175182844728518711200801124282134371495372\
76756989112317`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00851775448241765601621115617931908650918896382533065508532323990024984064\
514`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.080764954650506121154754783251\
3618758349649676835638290238424885669668599363`50.*asl^3*ca*cf*nc*psibc*psicc*
  Log[mu] - 1.194545738517081143314214638159701738808739797958974008614225175\
74285826750143`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 2.52705781700243019676458125033693586813625317193954025111233721943539239376\
637`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.182919491382284230626629374434\
41491629477042797430652826853219066835886391202`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.001548682633166846548402028396239833910761629786423755537586625\
43857265868237`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01468453720918293111904632422752034106090272139701160521958220981260796922\
857`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.169732547650113349951252285492\
61959350343683660404118324117223157107819470965`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 3.834043490526101401727778703238692475923737712180588518515480385\
69809683864786`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 1.39419763291858232790101043754134271851772280442930491534136854777384837858\
637`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.12674523935623475708191003977648570168342934585720953782839943702235218043\
696`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 11.2583283495067687033575481964\
437797864882863756910742964768287093052904965685`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 8.01292756395561751180301230301558620003659635645852727927\
910822003621875609102`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsit3mb475100mc150100qqf10.m <==
3.3383694677602291642980852519566979256374259328585548157231340728987972243644\
`50.*asl*cf*psibc*psicc + 1.2466484005593463252000480629449094235012027010619\
6533047577553065192180172085`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0473923728254727155388752202801571281588911164602689088214911916124259926\
9065`50.13936135633402 + 0.01088028639602607034984039799279340551396142723642\
468636219532555660416771295`49.500293230196036*I)*asl^3*ca*cf*psibc*psicc + 
 0.56140109823784359542398577763752089255198894730390744710983484278484941815\
848`50.*asl^3*ca^2*cf*psibc*psicc - 0.176462531609247708830820583212373082166\
84653899955336948467325327132117542494`50.*asl^2*cf^2*psibc*psicc + 
 (0.1263796608679272414370005874137523417570429772273837568573672568676764809\
5803`50.13936135633402 + 0.02901409705606952093290772798078241470389713929713\
249696585308518210794673129`49.500293230196036*I)*asl^3*cf^2*psibc*psicc + 
 8.56681198254126133084153535037317697246945498181842019749701104522346239358\
974`50.*asl^3*ca*cf^2*psibc*psicc - 16.13704156299283711401723850753447692330\
885359049599502276140454794014889782591`50.*asl^3*cf^3*psibc*psicc + 
 0.00382909582513557855329986115019092813484120109445754643657059970476558422\
066`50.*asl^2*cf*nb*psibc*psicc - 0.00446369839625673053018540140520718158912\
558391028732507327313273121843321524`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.01016191755876327984158269345394660388898221568052754309381806579347331534`\
50.*asl^3*cf^2*nb*psibc*psicc + 
 4.39195690580877920594828086181295950699824500955401183712269286042489361`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 
 0.03490703218087309857100370678860000704364309007659580407425733683839298322\
6`50.*asl^2*cf*nc*psibc*psicc - 0.0149207818057171400986666322930492486196480\
0324959846615250770696967682660299`50.*asl^3*ca*cf*nc*psibc*psicc - 
 0.01232104001585766945187896954380259940901205899978557825773993197380321723\
022`50.*asl^3*cf^2*nc*psibc*psicc + 0.000080076440000112335670060600995342511\
43630787114323502588752450114394560329`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00036499881377540389811598146996154144262736476864185679750013224587801239\
974`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.13521355542008229471994489325873191981945895499116822476788872279857135241\
4`50.*asl^2*cf*nl*psibc*psicc - 0.3627212364930477600208378357417087453230076\
6951055653339001836564185363279168`50.*asl^3*ca*cf*nl*psibc*psicc - 
 2.19361850956213332880294718674888584430205594611219856919669302738260112161\
985`50.*asl^3*cf^2*nl*psibc*psicc - 0.000310178765748262112394307651428539721\
60055953731489063561242010134590781422`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00282767020003076380012612383508743675585347293315403964154886325949328222\
315`50.*asl^3*cf*nc*nl*psibc*psicc + 0.00547653749709311086719505633915914316\
480299137646695496904553734802014840786`50.*asl^3*cf*nl^2*psibc*psicc + 
 1.94816600975736737606112325034999219505881455038220126124800495369882789020\
85`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 1.9341925618462031861986886078424630\
7757912232960327397610070579179033088252713`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 0.205955817291558407074532147931177321014842400235294500301916788\
43698851816312`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00446907653971435813540653047669061976919043989848952779869705740958298639\
949`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.040741262615194658999225631534\
48881685054111588467591577354148235404222688997`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 0.354212001774066795647476954609089490010693554614945683863\
27362794524143458339`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 0.56329612639054254839930991607392585238048303090402702365597107742512044325\
848`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.047115374242398094577516171037\
04816056917294566486980305333591645322239947641`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.000812559370857156024619369177580112685307352708816277786213054\
20454260719707`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.00740750229367175618167738755172523942737111197903198469040990309470094286\
104`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.028693207624181378329726754667\
95138929115498883339766270156958474462033193368`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 1.136887584860494933279907105552080943466273247847302799788475720\
02381180145544`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 0.41341366722199815755632985656439307035137209012629192720377782418804984197\
103`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.03758306065654528705057544150585391548648837182966290247189665240635690146\
036`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 3.33836946776022916429808525195\
66979256374259328585548157231340728987972243644`50.*asl^3*ca*cf^2*psibc*psicc*
  Log[muf] - 2.37602882918721377053642387665931380360701061727986208084401195\
748450394448762`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsit3mb475100mc150100qqf2.m <==
9.471379288342115393051562920453981737826658388716338083446898882570088332034\
91`50.*asl*cf*psibc*psicc + 4.29130339244766471817641461470097252986644688580\
441091298879403510234109222409`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0974036799255789989120329388090301978946977285411265770970967663156663760\
6971`50.13379131647986 + 0.02756002790719059846262290964018329223127661614567\
122610233430010828483336955`49.585495604581816*I)*asl^3*ca*cf*psibc*psicc + 
 2.76312003482355183558145369258260507610617151506574598662385321561289129115\
57`50.*asl^3*ca^2*cf*psibc*psicc - 0.4398490767686056894307153589741078559403\
7042783896650437965038221823923297338`50.*asl^2*cf^2*psibc*psicc + 
 (0.2597431464682106637654211701574138610525272761096708722588922701253777219\
7679`50.13379131647986 + 0.07349340775250826256699442570715544595007097638845\
660293955435028766315106538`49.585495604581816*I)*asl^3*cf^2*psibc*psicc + 
 29.1808669409080632200117928837451793671794404092801536759554096136057872676\
0543`50.*asl^3*ca*cf^2*psibc*psicc - 54.3490740037976482328162903509644996352\
0274713229905623002450212691735969788906`50.*asl^3*cf^3*psibc*psicc + 
 0.00666688078755793996107231234008431783503400042365298940505358931380562421\
687`50.*asl^2*cf*nb*psibc*psicc - 0.00815166169319488578845409861491698482169\
747010504866918234490443653086173761`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.01379084226431551207424606567998998853583988584738248727707040544468065167\
174`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.69280113089941523619889887966678315050298833411726015080741978896044954`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.062928830957218047851004740333959529039636\
98958208985488481948568930991474169`50.*asl^2*cf*nc*psibc*psicc - 
 0.02911681490379437539134625260702904555050254669311633938121609093992705955\
988`50.*asl^3*ca*cf*nc*psibc*psicc + 0.01805841025883194823248978999268196866\
255279123902438027187338762788950893693`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00008859090135024992278906822910858297779071986970514150639614761171459570\
486`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00041810571038120632057172316119011545\
198785843156682076055501355496479659274`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.63121271781224581762837843856970184234030483367361017078768487752795975010\
622`50.*asl^2*cf*nl*psibc*psicc - 1.40404331404964522264689088204392905299030\
720419983938255404990343547754799178`50.*asl^3*ca*cf*nl*psibc*psicc - 
 7.19296111974345892585377175107090473180357321154090213422278905720967202128\
723`50.*asl^3*cf^2*nl*psibc*psicc - 0.000888618186038520757015551445669975554\
79057734793198732914225379939719989232`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00838768614538419617506118559443168860334142473668563864861636934926586557\
805`50.*asl^3*cf*nc*nl*psibc*psicc + 0.04206668141970941722101320657365863312\
265556910762361134596499188642718030131`50.*asl^3*cf*nl^2*psibc*psicc + 
 5.52719504933876690584971182051552176557082582525278198914467737691994723643\
607`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 6.368041839889303514126952174554353\
78954452268133129398239728691589137567947988`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 0.513363801735621036112775545332186111426234027126843792753680326\
01543416992396`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00778115823719105147617471682852963390258444449145145638528909729595578427\
713`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.073446519738793959227468617570\
70148210588645290869222487839928585813169315719`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 1.004944554425230346518129421911913048285604695500505816208\
12315943999040662479`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 2.04720884038201429148100680633251130349617208660708032897717498877395284164\
579`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.146573967012246287845830435873\
25746772481167366496931950730721741736259058372`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.001414756043125645722940857605187206164106262634809355716496432\
85203502301503`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01335391267978071985953974864921845129197935507430767760564844403295592404\
446`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.133947498909718096602105296061\
8281799823885022361980486097500835861719973641`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 3.225494849629495958202949415330249782897706790027983462590259399\
24853048975286`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 1.17290721804708943934652706012009083014462065091926671352752981025323055093\
553`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.10662792891337176721332064182909916637678369553811515579613357086626901514\
944`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 9.47137928834211539305156292045\
398173782665838871633808344689888257008833203491`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 6.74109635215602826241456571591778060220249366386237502525\
860616468788420218698`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsit3mb475100mc150100qqf3.m <==
8.069615016134350891225982715182617366843807469197276052193863979559020369088\
92`50.*asl*cf*psibc*psicc + 3.54727443384996024649763676727323578399720301989\
80080694070480071143430917234`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0876143198999433179177196274826150307025835397319236185147979491585607922\
4906`50.13477398244464 + 0.02402328303864252952718922159215691856953996607551\
500938704264290147174259304`49.57283124642687*I)*asl^3*ca*cf*psibc*psicc + 
 2.19030392679422462297351518345485214404896232639056770373230424790339400673\
054`50.*asl^3*ca^2*cf*psibc*psicc - 0.397942898553179787686023536475655014192\
00053053624869157350757330462551108409`50.*asl^2*cf^2*psibc*psicc + 
 (0.2336381863998488477805856732869734152068894392851296493725655187884596408\
0868`50.13477398244464 + 0.06406208810304674540583792424575178285210657620137\
335836544651765299063508265`49.57283124642687*I)*asl^3*cf^2*psibc*psicc + 
 24.0873815899425530917628092994469208836674279814915858331469892868167588575\
3346`50.*asl^3*ca*cf^2*psibc*psicc - 44.8440267465174538616748487478995938047\
8186656085046964372893269899914096594086`50.*asl^3*cf^3*psibc*psicc + 
 0.00612888789968769231051818272768852796271605992992786059999421678803525849\
276`50.*asl^2*cf*nb*psibc*psicc - 0.00745383783408578940394878337073557062526\
060685071578632011537800070744321211`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.01322695587572797532524166806038149809394704621801406747879067516408389786\
768`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.65490197634390122840056070803429798301574606210500460230296692351334523`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.057591295369502819551032398658699927476791\
81705708159156935383844181659797387`50.*asl^2*cf*nc*psibc*psicc - 
 0.02641866721471695975408426400274475573574442075534105987622985787804889746\
199`50.*asl^3*ca*cf*nc*psibc*psicc + 0.01041968948699521300138619861258659933\
283695914758720867101016265691337302833`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00008748139598029345533112079987041069743159201853575300868167577326918991\
033`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00041101803440508719623045365568828233\
888431100652608848618485715901034009128`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.50500351238452716525923295849806726328952972153847545799520896890465119117\
191`50.*asl^2*cf*nl*psibc*psicc - 1.14083533101903256670799113606425713587172\
125556449004876487237207942108356723`50.*asl^3*ca*cf*nl*psibc*psicc - 
 5.97117413098016513988853220230117162854172303685496930932445288528592724277\
981`50.*asl^3*cf^2*nl*psibc*psicc - 0.000767102249652545698295171648457157089\
57090287574198668346547729525416336093`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00720822651048994312798681186555548900873224629402165905164810762179506116\
877`50.*asl^3*cf*nc*nl*psibc*psicc + 0.03160355816365543897135227594996310662\
647016365236804628914022629561125055342`50.*asl^3*cf*nl^2*psibc*psicc + 
 4.70917010177667781885066441357234882122456859593053410223933423710397955934\
185`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 5.298451750150001218047581653613335\
71671803853429437820488238251269413229320387`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 0.464453582069071524286928876770761106257035413654624202771976674\
73336896173301`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00715324723587027105870053227316720697591090779735302429521924233850069967\
518`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.067216888472226215135081308251\
08930398794896593758745498198957400071523566127`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 0.856212745777577785245575347922245240222648835623733473134\
42440674617810169857`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 1.68283914662122116475268572138768597269343757434010302512427308822186357911\
356`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.119959630412438484134403337083\
48850271168756307553484882442668449918992583725`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.001300590406521867465218278595121310359256528690427822589474695\
81039282270041`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01222125244949567547910569240928896436144526653410681012857580188030776547\
128`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.107165073699688909871768767360\
17632867274329164942933645312287948427355909384`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 2.748121565047181123841693230673205907307663803615716572867670251\
58861700886232`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 0.99931693274442949957879753842662032993005956495116966298093530845712836479\
731`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.09084699388585722723443613985696548453909632408646996934447990095929433174\
762`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 8.06961501613435089122598271518\
261736684380746919727605219386397955902036908892`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 5.74341399415002200764857276448597486722829923607667460888\
144612305147343069289`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsit3mb475100mc150100qqf4.m <==
6.950340001863933655790388598080775519620572754545714401336837298756567290197\
16`50.*asl*cf*psibc*psicc + 2.97030240990305838470321216093896119394822764766\
667351252020617288989508927857`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0792575139650811696112029162099098450189307237566853897043108015232550146\
8471`50.13565017531644 + 0.02109686678602558267924135883988932853208142741348\
949615696352158117419683386`49.56082769000326*I)*asl^3*ca*cf*psibc*psicc + 
 1.75831712692691467467946403537203817849477239533542206832342011924618780554\
845`50.*asl^3*ca^2*cf*psibc*psicc - 0.357898434211675697804446844404944255170\
01987609754462204430916379977639969859`50.*asl^2*cf^2*psibc*psicc + 
 (0.2113533705735497856298744432264262533838152633511610392119230104442300018\
1534`50.135650175316435 + 0.0562583114294015538113102902397048760855504731026\
3865641856859395358722948066`49.56082769000326*I)*asl^3*cf^2*psibc*psicc + 
 20.1640810204712451216447832907243191795863236733022229955371216029177344195\
4166`50.*asl^3*ca*cf^2*psibc*psicc - 37.5563739535589555204250036524884032156\
4083076748776839213935196012681617401143`50.*asl^3*cf^3*psibc*psicc + 
 0.00566483240583661699042076451404146548379534805405232527093124944303127353\
024`50.*asl^2*cf*nb*psibc*psicc - 0.00685157401343026048554083299671668470116\
429524129069649624071232155059360406`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.01269745528013952947216965628452867423596772717273183418742438359306537304\
343`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.61708724718657357622310838423971453112772475128704385886326739272156365`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.052994295106106040209065112179370932653988\
69779841582802956096304888136377304`50.*asl^2*cf*nc*psibc*psicc - 
 0.02409372091644624030030314034904261009662909630869097673929996687334347757\
609`50.*asl^3*ca*cf*nc*psibc*psicc + 0.00450097615777307032924771882918463997\
194468217408509303953433542493713762492`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00008638535673392382264228097040434345606290794738683109407694992642377571\
381`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00040406588930036553510717222905158229\
608140081359243048249598992164294580783`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.40872666680872940096406805956485625169764864940133713459870810579409434867\
014`50.*asl^2*cf*nl*psibc*psicc - 0.93994965068434272270194604017268133748194\
740575641157589184071979383181187118`50.*asl^3*ca*cf*nl*psibc*psicc - 
 5.02540827093877957409797773862242911847363498105595248742681374355552985883\
758`50.*asl^3*cf^2*nl*psibc*psicc - 0.000666260374786483352844810060203852346\
59785788481821613078783727715619533875`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00623284086614124824454461603119019277981650797693858150373977543533078845\
534`50.*asl^3*cf*nc*nl*psibc*psicc + 0.02403587279410400468340508116850549942\
771689474502870310453210758910925504544`50.*asl^3*cf*nl^2*psibc*psicc + 
 4.05599688070858630404840144192689260134576962297165531760139087249785036822\
259`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 4.464387904684350403634065718927607\
26622278125507120230279026889265325353835049`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 0.417716236150676410945005483425137990462553837580427925879888980\
61661170364922`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00661163124729104301650175760277844016051166552818542618087105356921954110\
787`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.061851562826587705042962890662\
04773565142403728740460213907585889639993228808`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 0.737453978310652055281527534895798654790139931449391875927\
52561318142733967667`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 1.40078107180037510878127137159514485617883484779233145254731574168514006761\
211`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.100105762353535211117725745482\
06467713932936975530236553418890870278433801618`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.001202114772234735093909410473232443665547575550579168383420362\
11997573475021`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01124573869574321909872052557491777011844073405225538221149385114877354074\
554`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.086734492528111191995927018747\
60970057781174120814632919275379295945362280739`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 2.366950493343626842892770648742540191559448685240111173670574224\
35808187904998`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 0.86070927030677339741555296317910552420343588554185860870449477984159677504\
772`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.07824629730061576340141390574355504765485780777653260077741044615598270013\
889`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 6.95034000186393365579038859808\
077551962057275454571440133683729875656729019716`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 4.94678865732662371394787924487402396316461564850200312991\
147166676834082600966`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsit3mb475100mc150100qqf5.m <==
6.042868909011656898460807295482011180175392310221352014428706944903079838631\
62`50.*asl*cf*psibc*psicc + 2.51532631062178523751943335801909058651224290914\
182273752087786797104632813622`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0720550283630971673586050046204952587926161426875339988793421071188526677\
3233`50.136435107360484 + 0.0186493954103074418688810071697371404001357060437\
6910834993628508625133538684`49.54943557099264*I)*asl^3*ca*cf*psibc*psicc + 
 1.42673904433395784180746006732320706475501734570990280632811431642689517351\
559`50.*asl^3*ca^2*cf*psibc*psicc - 0.320511862799875030776744580683382846701\
22421400129254681912596477273392625853`50.*asl^2*cf^2*psibc*psicc + 
 (0.1921467423015924462896133456546540234469763805000906636789379633446389271\
5484`50.136435107360484 + 0.0497317210941531783170160191192990410670285494500\
5095559982788514743596533166`49.54943557099264*I)*asl^3*cf^2*psibc*psicc + 
 17.0865651053663428872294136155411377954203656548563223946913686951903420682\
7453`50.*asl^3*ca*cf^2*psibc*psicc - 31.8584604987001000571622795521299251496\
4413207384402057905401857112809568200035`50.*asl^3*cf^3*psibc*psicc + 
 0.00526046120414448436981175883839016507672559969754476961061756145051575869\
513`50.*asl^2*cf*nb*psibc*psicc - 0.00632644074124716355899717074348742997793\
692921910937157315277595456595869999`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.01220162525463665617870100871016361129841583745927200940014777333629659277\
986`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.57935667593941137474242076105386095856224287263543942202207227922001841`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.048994924939605737493395396492319735875162\
86217346281672085728952736645052194`50.*asl^2*cf*nc*psibc*psicc - 
 0.02206972444310460659609160593316069239466494513208359319172974113079055628\
515`50.*asl^3*ca*cf*nc*psibc*psicc - 0.00013118578121678819589530197290102429\
053621256170702418300616423197281148899`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00008530249645508894315942304611930509291470788143717086453728487822065485\
064`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00039724553121742552581049989688432898\
140034456375005988380392863884754829434`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.33406985458058049910058396570573929418629702078552277397785470213756853893\
686`50.*asl^2*cf*nl*psibc*psicc - 0.78385820789822477080883345812753707081514\
240031966046078764323464734401877282`50.*asl^3*ca*cf*nl*psibc*psicc - 
 4.28004241095916640294360088201434404157595231565661678002129521741340413295\
883`50.*asl^3*cf^2*nl*psibc*psicc - 0.000581631518391736559828791451766464566\
38394249295584495275038147099451525118`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00541720421085142279630385325720679185988375564197595817305602332031072432\
617`50.*asl^3*cf*nc*nl*psibc*psicc + 0.01846849061594874259364769260361679566\
295094886508511584913070910981265079352`50.*asl^3*cf*nl^2*psibc*psicc + 
 3.52642567686029099384055733279833891753806008788960614722626745154243163515\
209`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 3.803111909193523182738622915072861\
84095348574627894354276240302974630900760794`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 0.374081013417404158655540304771725589795860413984797837100967708\
5652171434584`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00613967495960674989683605283020883264067215846047426453842894032894250703\
055`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.057183752930733987591224645621\
14938633229213807889413357947743827774929358919`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 0.641168304883689271607374060508788894097829106889019299495\
68499118953302457325`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 1.17878662088256307513001789254137643593101755893493023282899172097141333764\
292`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.085052927901880544897319095898\
96427171793843805951555619689328095760495386234`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.001116304538110318163061100514583424116485846992813502675641979\
62562602999276`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01039704598740617956204084465839079751496220692343529712688503016256099383\
107`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.070891824925986719597612811742\
86879198685669825187067269970352774422246445391`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 2.057909619034493046999721923194737761486608901429659413693466387\
30466737642478`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 0.74833077055799747163626251752535918599513050961078524135215659999789924837\
781`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.06803007005072704287602386522957810781773913723734411284894529704344746012\
735`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 6.04286890901165689846080729548\
201118017539231022135201442870694490307983863162`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 4.30091123150722993653117191243773009063683255359487694040\
272502291901869048208`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsit3mb475100mc150100qqf6.m <==
5.297270517537520604965932640130340023914955115422368150359743089635833742007\
61`50.*asl*cf*psibc*psicc + 
 2.15127805403159516341436120986450005240242705275188035892411809401921226506\
1`50.*asl^2*ca*cf*psibc*psicc - (0.065795442907810300648949917539683293805864\
00797686946444472621601473911502092`50.137141263096474 + 
   0.016583118153160770464285458967861467382207605039471584419437630068910204\
09295`49.53861164339101*I)*asl^3*ca*cf*psibc*psicc + 
 1.16829439587636195739270223797456325534049096026659110144250767151674945812\
653`50.*asl^3*ca^2*cf*psibc*psicc - 0.286072191739132563655036397986030837426\
39748957344081354268901036372084292835`50.*asl^2*cf^2*psibc*psicc + 
 (0.1754545144208274683971997801058221168156373546049852385191095447047172996\
4018`50.137141263096474 + 0.0442216484084287212380945572476305796858869467719\
2422511850103171003764486222`49.53861164339101*I)*asl^3*cf^2*psibc*psicc + 
 14.6338715123126350413134050262941370945382086320277912527663252311019010447\
325`50.*asl^3*ca*cf^2*psibc*psicc - 27.32730504498432506386784394302232868001\
54704154335627458116972139469423856104`50.*asl^3*cf^3*psibc*psicc + 
 0.00490496345168542651748720902541910030812974412334716292156705948016411890\
596`50.*asl^2*cf*nb*psibc*psicc - 0.00586445989981993823124284609329910056948\
298877807499371617352730898966862758`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.01173785501394884030202884305678718740183012633194210277944184919611461077\
787`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.54170999625552079955154451183028305823246428804730014515059690317330835`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.045484797113955860637841778744479723709433\
12943286565955232984250179681001986`50.*asl^2*cf*nc*psibc*psicc - 
 0.02029190711506306337975084456136866069322933680449350955994610512466162394\
312`50.*asl^3*ca*cf*nc*psibc*psicc - 0.00378524691493248921126463308237372008\
511913210659618252473315191543425241895`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00008423253700662080135768434745553576496475265699750360622901210974574316\
071`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00039055335415633200027745536081496591\
748283391531754597576956917538647045122`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.27534908142021657807716308197363526160627907396708701972477460218833766947\
372`50.*asl^2*cf*nl*psibc*psicc - 0.66066080815255015943644553647218211485444\
364250634026194975960302044519695164`50.*asl^3*ca*cf*nl*psibc*psicc - 
 3.68335265348877656403705398812791167544240453237962095555424467986953650054\
436`50.*asl^3*cf^2*nl*psibc*psicc - 0.000509914370561216445224441569348265560\
9684712846246743209929192729734101006`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00472854730089738344999841275541755126856772392954145213209568365121189468\
193`50.*asl^3*cf*nc*nl*psibc*psicc + 0.01431248723053722075392352917785902467\
215927615239087860562668700938194658234`50.*asl^3*cf*nl^2*psibc*psicc + 
 3.09131822179054983207879137772717052357556482672807042977699832608228991073\
877`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 3.271196034394401457824144109759304\
7066682649811817127942760278228616976493372`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 0.333885224907046370447774665084246850287484071926970921997559353\
49206031529981`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00572476064615268421408607105235611881279386109409422343933775001237134872\
886`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.053086955505599034854986659998\
14333902343250939405702674848627406886345481645`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 0.562057858507372696741598432314031004286466332132376441777\
63605928768907467953`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 1.00152099204655112772998394125772594809960401934915717358252058415161201526\
546`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.073475025199086307852151209449\
1770896511479440611668340558109691613859302087`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.001040865572027760766197467464064748875053429289835313362794499\
83662930491434`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.00965217372829073360999757454511697073153318352619218668953697240129366610\
023`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.058430889845120299763053941455\
61839874708803614660089758495896607937103474583`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 1.803994777449384822217926552800428728234838979310505249024190020\
38348134425271`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 0.65599810089068538989742783738197408299448690156745645415900109629327395539\
103`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.05963619099006230817249343976199764390858971832431422310986228562911080587\
78`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 5.297270517537520604965932640130\
34002391495511542236815035974308963583374200761`50.*asl^3*ca*cf^2*psibc*psicc*
  Log[muf] - 3.77024400301537133190775312440210067302107072081661349154937448\
166347740197821`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsit3mb475100mc150100qqf7.m <==
4.6774702569687950963893153098254338366636814039213986711342518160663744885446\
`50.*asl*cf*psibc*psicc + 1.8562229644830884424111350936515745312366516936950\
9368710707150254965768390881`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0603152749720306264750000156724081662248180155023935742147448718066113881\
6394`50.13777898462541 + 0.01482402145140639582448541136881838674180154778509\
410340917934002662422093402`49.52831770731808*I)*asl^3*ca*cf*psibc*psicc + 
 0.96412001415100448384409877671551981670660314662532694039450872652761901310\
507`50.*asl^3*ca^2*cf*psibc*psicc - 0.254598062764678352061128538463751478085\
67195543014550627920831290874545529077`50.*asl^2*cf^2*psibc*psicc + 
 (0.1608407332587483372666667084597551099328480413397161979058276143807966563\
8545`50.13777898462541 + 0.03953072387041705553196109698351569797813746076025\
094242447464450363501524218`49.52831770731808*I)*asl^3*cf^2*psibc*psicc + 
 12.6516704330585774702914210208346836116986530979570125230854112976207758670\
1838`50.*asl^3*ca*cf^2*psibc*psicc - 23.6701312454598257331770982723851718160\
0325414087214822536346962613303301431348`50.*asl^3*cf^3*psibc*psicc + 
 0.00458999056192264989803572426321279048955867931895242568710971958754514436\
506`50.*asl^2*cf*nb*psibc*psicc - 0.00545483790617169448613888268413988078213\
747912498663071427510175105202471612`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.01130413013304887418350754565418841192664078829971875703422008796429825244\
583`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.50414694292294563258336226925894998805677707169288358055544671772105802`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.042380214128878208003529429945880243818607\
02200628515535427316565538548732055`50.*asl^2*cf*nc*psibc*psicc - 
 0.01871800254450874292199184183085598852527585209408417982733926713006852928\
356`50.*asl^3*ca*cf*nc*psibc*psicc - 0.00668519063513557879117402768101334354\
56219273887533423102228440422336993199`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00008317520889587546539806188076720428511117153247537667961200352426749937\
359`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00038398588359458815247089773338284963\
985651616993828320045607258603085334169`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.22858461101657079044869360959865218180489057501974468150553735897800179176\
464`50.*asl^2*cf*nl*psibc*psicc - 0.56207654557312539350549053425810655814239\
101605233836704871487408114326685774`50.*asl^3*ca*cf*nl*psibc*psicc - 
 3.19906989934209773948610468058782515438840239293687798503697331540243300705\
382`50.*asl^3*cf^2*nl*psibc*psicc - 0.000448619082335650506908562156217987497\
66129330392137505260420124300199364793`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00414218123440361659297796032394509147124775559370962353810185358973292631\
625`50.*asl^3*cf*nc*nl*psibc*psicc + 0.01117076571801823838836591443350839746\
227923947754800420034972817280738771813`50.*asl^3*cf*nl^2*psibc*psicc + 
 2.72962254606030599924466323641989448981029642994280747619715564183806327367\
017`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 2.837861441131154642711022352661541\
48081951773142914987131753868902344358192106`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 0.297150628064540653329595570224653229712783555212105878669710226\
53760552588837`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00535714436895099761782795312468208667537821546781463192097613457902997080\
405`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.049463484164628965611211715584\
91173163348021435630526448278210033777485590977`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 0.496295008374601090771756952076344452692781169080510450217\
66466215237514066748`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 0.85816164213304792913878103510824198647332356294318104804632981665020156025\
476`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.064454318801151460194128885300\
33970631658654530375580422319432744230037920038`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.000974026248900181385059627840851288486432402812329933081207901\
86048485608142`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.00899336075720526647476576646998395120608731170114641169194860066772576686\
87`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.0485071610107004743870589802227\
9799426429245268718997805960114419878993153188`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 1.592920710262135672971188629587052835332023355157864628415700575\
66161905290137`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 0.57924389464077660835315950166801921284800849278467804669081618409435672832\
362`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.05265853587643423712301450015163811025890986298042527697259027431824016004\
212`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 4.67747025696879509638931530982\
54338366636814039213986711342518160663744885446`50.*asl^3*ca*cf^2*psibc*psicc*
  Log[muf] - 3.32911149755992376327015534984642210934809751121765681420195149\
255497426931348`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsit3mb475100mc150100qqf8.m <==
4.156884624323523390223909495687503930145157202661171961861605469137588765856\
72`50.*asl*cf*psibc*psicc + 1.61434904042589774616158810527426394096662478300\
576985996449632823805625904161`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0554861631522431083991635275991800323524428196911522556449470572604106181\
6767`50.13835691124385 + 0.01331519586172528061530330401374616727925819306139\
889165338808191323448779651`49.51851977583198*I)*asl^3*ca*cf*psibc*psicc + 
 0.80088596721459987014053154663524681222763234937473993175727245349701964898\
664`50.*asl^3*ca^2*cf*psibc*psicc - 0.225968316468897218443142994982908275671\
14708913078647907738228934369971614791`50.*asl^2*cf^2*psibc*psicc + 
 (0.1479631017393149557311027402644800862731808525097393483866711598742448773\
0183`50.13835691124384 + 0.03550718896460074830747547736998977941135518149706\
371107569912604141855541223`49.518519775831976*I)*asl^3*cf^2*psibc*psicc + 
 11.0297731282347540636743888025315993961251892230727115576093288756759129781\
8122`50.*asl^3*ca*cf^2*psibc*psicc - 20.6794872956720086009188639614774286426\
063889705608205321949939069244400260715`50.*asl^3*cf^3*psibc*psicc + 
 0.00430899297066264465751622078304968449282662564725887621248767947702599289\
606`50.*asl^2*cf*nb*psibc*psicc - 0.00508910810816261585944453763885391405436\
183566222173308757530506297889395963`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.01089830398472550764045884701595210018587205377908323839828649468114243654\
508`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.46666725185851872462424710839323932297710458361889978407753928997194953`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.039615518006659399742765543546602600493402\
13456761725136946997286786939353053`50.*asl^2*cf*nc*psibc*psicc - 
 0.01731487899430232631322940968331748948458646748490912940401150326490120917\
714`50.*asl^3*ca*cf*nc*psibc*psicc - 0.00899656563385076304623237431971033454\
701833096529036187373926846043234097999`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00008213025091964604376718198109573042256947005765633631944897003951426035\
827`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00037753977046965838383949686767752629\
953363729615344759041586700157958321349`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.19093159514789821342640832083202932587603557154630278129927600986412887257\
93`50.*asl^2*cf*nl*psibc*psicc - 0.482217029729218141421160321830925573762300\
49498901692176801069867350432696659`50.*asl^3*ca*cf*nl*psibc*psicc - 
 2.80120134618138193030944095938766173175238067488297187288049559286951596774\
841`50.*asl^3*cf^2*nl*psibc*psicc - 0.000395836293629913440465673866152507432\
77766443506975149469942911358694399732`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00363919364100834472405856815330818525099280361068199515440286335926979691\
926`50.*asl^3*cf*nc*nl*psibc*psicc + 0.00876975844179303991518465561059474739\
392473656634770544351601973262992362254`50.*asl^3*cf*nl^2*psibc*psicc + 
 2.42582536468721198579490282307941397818507853906573361363259424572574022291\
216`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 2.480837617237440181317643621350078\
7892210915196222880358366377143267071677945`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 0.263735813353310704187581570072953681006066147330935814217030828\
46394041098611`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00502918189421406174944771668127197640710695404405263516517918003925884200\
639`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.046236707101976099245931467983\
76917012624033772647965844812827973464881320687`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 0.441059157215856724689982331468984359670014279830133384296\
83531740468004052949`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 0.74091055472123791082731905674731474290308414437648690481176907114300094791\
464`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.057343151536035182738451756304\
98661531006047633136526354375892648920179785891`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.000914396708038920318081403032958541164928537098918660948570421\
48454354740263`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.00840667401854110895380572145159439456840733413208721062091314343486792285\
803`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.040516942880278053030248713719\
33588221705422283653847034332588180504279688439`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 1.415634358848121400386606339389817937183419208597309421184098507\
50942901046652`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 0.51477613049022596377694775977811561352124334858083978952033734475697181568\
819`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.04679783004456599670699525088891960122920394078007634450198190987925752502\
05`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 4.156884624323523390223909495687\
50393014515720266117196186160546913758876585672`50.*asl^3*ca*cf^2*psibc*psicc*
  Log[muf] - 2.95859334995186238093536385173065279721531321970737812432229999\
923419317761909`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsit3mb475100mc150100qqf9.m <==
3.715578833032840182614142629107901348095289285835734514961559840417868294102\
64`50.*asl*cf*psibc*psicc + 1.41404613840354431206951991405788181568864221738\
471384194981370460245319533351`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0512059542950789335094782332570968242315681367977683082382800850093360960\
122`50.13888231441846 + 0.012012283331517552325357332801524404769217694991548\
00018106658013881641042538`49.509187417449915*I)*asl^3*ca*cf*psibc*psicc + 
 0.66899102299464771122621546463457120029699189846573751606650629310194840175\
196`50.*asl^3*ca^2*cf*psibc*psicc - 0.199994723007390606882076642687794545706\
71455660438040503885495536206189886347`50.*asl^2*cf^2*psibc*psicc + 
 (0.1365492114535438226919419553522581979508483647940488219686588871152929214\
5811`50.13888231441846 + 0.03203275555071347286761955413739841271791385331079\
466714950923732018220662439`49.509187417449915*I)*asl^3*cf^2*psibc*psicc + 
 9.68796082742943154197371442382248075688249861926590989078357533389864135302\
483`50.*asl^3*ca*cf^2*psibc*psicc - 18.20531106153627675154195022638115933149\
763474420339379451064441680453822675719`50.*asl^3*cf^3*psibc*psicc + 
 0.00405676032203622711406538550488261752921658746108176665804844071553207445\
58`50.*asl^2*cf*nb*psibc*psicc - 0.004760536082956911376671601197554730443297\
06965475937201949917712043291681329`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.01051824563353123054172162349072678087651341392049297353638168067526492153\
657`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.42927066010175407426704833769662996095002214101223053131257879214148331`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.037138479408165589970911110474836440673568\
15837212780774500075762964737362273`50.*asl^2*cf*nc*psibc*psicc - 
 0.01605620252858915785800871371252345186801625467623940803159136374698254407\
693`50.*asl^3*ca*cf*nc*psibc*psicc - 0.01084365083376518610022799042086998949\
380284800557295519201368756163293327753`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00008109740982716702932370206427670247922073037655847046205083624717324332\
844`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00037121178549316730029116759557610930\
506865258749402697738938489317492959606`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.16031882875682763759886175857061464308408108376964256448113091221899859415\
275`50.*asl^2*cf*nl*psibc*psicc - 0.41681420730660153135900370176238563314332\
685463008329369329478292538852580421`50.*asl^3*ca*cf*nl*psibc*psicc - 
 2.47075609191687539257960958327736998774448576084335025423724287180977148467\
027`50.*asl^3*cf^2*nl*psibc*psicc - 0.000350080077749366642739095994876298149\
73502875414157304489823604025963177682`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00320488289339656929777913707093635391611089419096047274557638081336710134\
604`50.*asl^3*cf*nc*nl*psibc*psicc + 0.00691739511094740262501836829011388560\
11718733996834281453865561540625704098`50.*asl^3*cf*nl^2*psibc*psicc + 
 2.16829337165757272304103657719352822212683980953347050109556497470902351247\
285`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 2.183712537183169890770281093306678\
74051747216473754617315428461571537897367591`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 0.233421090898751234158690108006004210215453711032627595680084549\
28318927303521`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00473479202673498796281125699368382333436161894175761117000903446766989011\
437`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.043345665562658222437966467155\
35988213738670785882804364096287998302599110015`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 0.394235158483195040552915741307914222204879965369721909290\
10272267436791135866`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 0.64404501227619996594146547863108471836566091975752980402117140756407814383\
671`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.051676512974598370976929620763\
62337376658797386539451114586766674253471031144`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.000860871277588179629602046726124331515338476171228656579764072\
9435731802962`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.00788103010230149498872117584642906947952485597433237158299916197368934951\
737`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.034020712089802954828739138318\
15365876456342257602242944609981382044632887994`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 1.265346896633214448855518498725613427833014053381171437299007660\
51448824301827`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 0.46012614423025979958382490862749579193927783759315324991964690028431332683\
976`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.04182964947547816359852953714795416290357071250846847726646126757161057944\
351`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 3.71557883303284018261414262910\
790134809528928583573451496155984041786829410264`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 2.64450130809724011930590578055706365281768722770548677878\
197419042007746052265`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsit3mb475100mc200100qq0.m <==
19.93141998901744733375480907157362040724840032524915840549432141916957002177\
41`50.*asl*cf*psibc*psicc + 9.26854528304496090739720198054764960013887149106\
117931339319632080332904339652`50.*asl^2*ca*cf*psibc*psicc - 
 (0.1012008847682964192858343685619164587960647742882026688892887809124960245\
4472`50.12036129711068 + 0.03905968638375988703992197882067688849685602688071\
389937488740703640792951091`49.706905739635374*I)*asl^3*ca*cf*psibc*psicc + 
 6.88456711262917138856698262636169671216072114436735420341262770303403776474\
464`50.*asl^3*ca^2*cf*psibc*psicc - 0.256765912687174361665687197793763638027\
43247290365016568131107823266431899516`50.*asl^2*cf^2*psibc*psicc + 
 (0.2698690260487904514288916494984438901228393981018737837057106933106812565\
7875`50.12036129711068 + 0.10415916369002636543979194352180503599161607168190\
373166636984588485822943534`49.706905739635374*I)*asl^3*cf^2*psibc*psicc + 
 93.9200957848258790910049584867841826632854924003628413733184916907973963723\
1721`50.*asl^3*ca*cf^2*psibc*psicc - 
 173.6758973137895702761006192954040846032718155368299589308219`50.*asl^3*
  cf^3*psibc*psicc + 0.010445799857982226874036716120205616649245758399235614\
25472055096768994737919`50.*asl^2*cf*nb*psibc*psicc - 
 0.01452075907494794670387565314791684218086140670677338204626830293806786446\
272`50.*asl^3*ca*cf*nb*psibc*psicc - 0.00792267077447837188529167424307326642\
715135840102533530971874973316837096915`50.*asl^3*cf^2*nb*psibc*psicc + 
 5.47450882742652518735290110649520522588739145274045097920876278336238308`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.057526497741127709355772087993419297454988\
41317172071365145471128463137966591`50.*asl^2*cf*nc*psibc*psicc - 
 0.04608614273646930651175652961001246751523452708225425508389596530641667007\
634`50.*asl^3*ca*cf*nc*psibc*psicc + 0.06872563103418461176626518080791353788\
078839791417667797194240915992318184432`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00006029778934622807055737761805586701386349084079345570981883349245114024\
128`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00016603422857896984293048865594492531\
803717156086992728194905580934750577928`50.*asl^3*cf*nc^2*psibc*psicc - 
 1.64214169457000687455654212487860543586472194765746298199513214705952297199\
122`50.*asl^2*cf*nl*psibc*psicc - 3.38664509891414511588152469174591906964917\
765818353835449359598469977346283843`50.*asl^3*ca*cf*nl*psibc*psicc - 
 20.6215831379658524434431534776209550174759741833812760435008157565712338490\
2816`50.*asl^3*cf^2*nl*psibc*psicc - 0.00172125051696045072727126858464769664\
470058288461005798648483017454387246183`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00947917012790316714759196879351971164121514091068509858349773732612457811\
586`50.*asl^3*cf*nc*nl*psibc*psicc + 0.13529539523682419763196197266170140660\
366174362860624832754461528917880529206`50.*asl^3*cf*nl^2*psibc*psicc + 
 11.6313413850067022917190443821398812279779206376373174534982694147640225031\
7141`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 13.6785781871893365848937678786805\
2918479623326401388253056035288080821601372926`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 0.299680804292215882230607809908503915893747669460560370289367362\
24386951900821`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.01219167166760759112214425655456746605035935910067297896586088025437062349\
095`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.067141260811278325200960475670\
66019174368713715244684487549629998533276048326`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 2.114789342728491325767098978570887495995985570479512264272\
41279281089145842821`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 4.72489743810968249700526638984892457905557086428256820508436907067648498522\
319`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.450381347277728597741949026063\
31540024495067559479462992304867227987279451635`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.002216667575928652931298955737194084736428974381940541667085799\
99043354701001`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01220750196568696821835645012193821668067038857317215343108018630985419144\
398`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.348473290597490688042998881284\
97955125294255954415973710352490178805236871358`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 6.787680079448212192872133774627583286589053386122497616111612025\
63474814527494`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 2.46824730161753170649895773622821210421420123131727185999393218720736584549\
776`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.22438611832886651877263252147529200947401829375611562369623307556610497353\
13`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 19.93141998901744733375480907157\
36204072484003252491584054943214191695700217741`50.*asl^3*ca*cf^2*psibc*psicc*
  Log[muf] - 13.8389854839154063906294822017304721483341087763561257607421705\
8756698311754182`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsit3mb525100mc150100qq0.m <==
9.4208`50.*asl*cf*psibc*psicc + 4.1636881082878199321383554475825179549054047\
3225757964075170316004991294817173`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0989352439541238630445167138472170022974113701881440394442009423353043943\
3603`50.13440325675554 + 0.02745685477970567300432745885706888190118030565122\
910466557257438138842435173`49.57770301448787*I)*asl^3*ca*cf*psibc*psicc + 
 2.63608046183499127163728267232486443315179483373593411836492238708630935644\
72`50.*asl^3*ca^2*cf*psibc*psicc - 0.4268454521162790478320996877199841831925\
0616477349890848072761546372834597642`50.*asl^2*cf^2*psibc*psicc + 
 (0.2638273172109969681187112369259120061264303205017174385170444915628895587\
6876`50.13440325675554 + 0.07321827941254846134487322361885035173648081506994\
427910819225069232199823289`49.57770301448787*I)*asl^3*cf^2*psibc*psicc + 
 28.9178075410143823494940305456387486878511999569254862914239555982281610972\
1562`50.*asl^3*ca*cf^2*psibc*psicc - 53.6040463330832922454030513324575266386\
5174982216738282926490603152073431780021`50.*asl^3*cf^3*psibc*psicc + 
 0.00563241004785550865296823614357632971170764637236401999560336559548721884\
618`50.*asl^2*cf*nb*psibc*psicc - 0.00727962120814496407416946651118004567188\
117397178704546663913995416003129885`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.01265957951706903052749402361193830601101309645688438148574599978032277088\
032`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.36744681419663863730037303723667139310550396145989928627319641142675611`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.064725887535782725304777370168218219708047\
72082304850742271982757101394452285`50.*asl^2*cf*nc*psibc*psicc - 
 0.03048683372750704908026347885064791822678042224123028748702396063356856386\
767`50.*asl^3*ca*cf*nc*psibc*psicc + 0.02339408507707905404501248255600287714\
481635201596698996466019001931771741481`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00007739528263266564429211536635132647979437502378041206384866674245605075\
315`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00044470114186638009047227942195408583\
85000336705490517964606334197613599801`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.60993223632151116578205157704845544039886462406311066937085385165942338889\
553`50.*asl^2*cf*nl*psibc*psicc - 1.35924086194778441899952833710859641579382\
924836478033628441986678563297416843`50.*asl^3*ca*cf*nl*psibc*psicc - 
 7.11316179708904217533863105874418007119727857256257471470712509982338387275\
071`50.*asl^3*cf^2*nl*psibc*psicc - 0.000729319899874375874293229833394168870\
54564300563250249287732285674470206126`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00838111526252432558025308009759995602721670809718648352691412628974336496\
853`50.*asl^3*cf*nc*nl*psibc*psicc + 0.03948893224611070658459963525767612804\
466345463046188088569243061546831363979`50.*asl^3*cf*nl^2*psibc*psicc + 
 5.49767858889380112377550057925920544013220391216953774532742334338543743310\
404`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 6.211837348512753930765792171483384\
60496675796261528157738871817484103447890635`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 0.498186800031072000738696099516745253093532073633487408919710723\
43842391091418`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00657378993800219507252247561166011895854213339160203525211122991617538427\
568`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.075543929613752726678245921348\
34398016738846050752373980095351185947929446988`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 0.999577925253418386141000105319855534569491620394461408241\
34967660670330076824`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 1.99315550074551445708759777774853946084900542530889588377582712561088788049\
776`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.148052233526966282806680166384\
8695800396308636292591831797330507359826688278`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.001195234534182217285913177383938203447007660616654915605294476\
67540548946419`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01373525992977322303240834933606254184861608372864067933138525920137012760\
032`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.129431640482216755889249864958\
78200187392930992414489357476583289460128620401`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 3.208269984160722692873290480215290528094782235453009298362730916\
06888014475529`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 1.16664363060389916104483290189646928294355717652836701708794364440876581411\
03`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 0.10605851187308174191316662744\
513357117668701604803336526274583690214781062094`50.*asl^3*cf*nl^2*psibc*
  psicc*Log[mu]^2 - 9.4208`50.*asl^3*ca*cf^2*psibc*psicc*Log[muf] - 
 6.76514238683127572016460905349794238683127572016460905349794238683127572016\
461`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsit4mb425100mc150100qq0.m <==
11.03843138289283958280714541116864726118967013371226274466448035707911033469\
578`50.*asl*cf*psibc*psicc + 5.7853647826335665294134456856680579095822803102\
8431682379767491646896689017837`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0626582055480272194662987527299555069502613787560421083115743282608017254\
578`50.14814407593099 + 0.006565169739064129923766406286823849057222101161965\
36027596717279458316554318`49.16841208188298*I)*asl^3*ca*cf*psibc*psicc + 
 4.53205643482517655766087934320043882470757813295250368629639774046197189827\
147`50.*asl^3*ca^2*cf*psibc*psicc + 0.747693923154206778448022545114913331669\
83081496186561873068584623483806500267`50.*asl^2*cf^2*psibc*psicc + 
 (0.1670885481280725852434633406132146852006970100161122888311985529839018919\
4434`50.148144075931 + 0.0175071193041710131300437500981969308192589364319076\
2740257577876062256748009`49.16841208188298*I)*asl^3*cf^2*psibc*psicc + 
 41.9979971075656863410708278798360133585330375074335200897510061019464076393\
2013`50.*asl^3*ca*cf^2*psibc*psicc - 79.6183507394956896853835059745518352907\
4283968583286109388814838160931478287885`50.*asl^3*cf^3*psibc*psicc + 
 0.00635900355046126530834942351005713084792196378175194957419620898865756915\
915`50.*asl^2*cf*nb*psibc*psicc - 0.00785606675819853160953419853988416565063\
183401853995859616872227979582801653`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.00721645208836752555474692568518748543496387569405930402787807966516386502\
797`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.66328554774978186539476400085695600337053964003126280867611642600795011`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.049080653770491990018218358992715103547570\
47327457634292431255169329611685956`50.*asl^2*cf*nc*psibc*psicc - 
 0.02534644281333305930083940276049120312592752049251364957154878710203656800\
929`50.*asl^3*ca*cf*nc*psibc*psicc + 0.04917167143686233313970638759616623891\
298059933083154894173363162515093655336`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00005654862375993238345154289115661320395211900688408984268927572680904006\
985`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00021822942870960772932581669852118774\
09335848144197375636729782594520855064`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.98402278566234739544056698826315093061453171161315064522497183356629115500\
014`50.*asl^2*cf*nl*psibc*psicc - 2.09242592582680424431451875432947789790617\
238313414982363464214425211412576996`50.*asl^3*ca*cf*nl*psibc*psicc - 
 9.99717250386134608757759327793670669383505108917104659563672657371329201215\
102`50.*asl^3*cf^2*nl*psibc*psicc - 0.001133748839977256805118133428821731914\
82343571790758008402078436989966477009`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00875060594573568339791394769463171345986653884607288631642436026672544945\
231`50.*asl^3*cf*nc*nl*psibc*psicc + 0.08772087347513353548692952486380253137\
17993307987475305613397316987320207672`50.*asl^3*cf*nl^2*psibc*psicc + 
 6.44167670141637186307596692422114846107411865733038180868626701941240712934\
061`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 8.336747108934964209155324223511555\
97701073392812273952501332630012188987375606`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 0.872660681124934123801268726325843445643156733958740631882191983\
60276352319838`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00742182355342870251541154048294892200382635891098924015520214302612483591\
518`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.057283810156874920016213230832\
40753997986034867299386125931270533964266889332`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 1.171213945712067611468357622585663356558930664969160328852\
0485420015456352096`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 2.84219242251373768752087588798556851534537512130951426706488506176057253847\
315`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.438272311703709129743661335318\
41885241235853904440973001150196160671737473886`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.001349422464259764093711189178717985818877519801998043665224263\
53227233762466`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01041523821034089454840240560589227999633824521327161214516318344220500868\
629`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.208816120604292295013620869839\
28341918227923370210935638514062527833505860574`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 3.759157192377805997261678843817791704193992786364587032830587711\
72156165572244`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 1.36696625177374763536788321593374243788872464958712255764618532903252897296\
259`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.12426965925215887594253483781215840344442951359882932338393160932860117606\
523`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 11.0384313828928395828071454111\
6864726118967013371226274466448035707911033469578`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 7.77976402127639639153736114832522492857003531478082286068\
507957113609635120178`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsit4mb475100mc100100qq0.m <==
4.1842119512685111016150957667789089796241701067214249498321947256799072620414\
`50.*asl*cf*psibc*psicc + 2.1558096418612529070443066037004897321259582434253\
8338404833822837426376571019`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0389846521541744132705968404750830169597559421433580591710983976534581783\
9126`50.14551517652256 - 0.00594974639648937634698838517377470195859362223631\
014143330124350023789537587`49.32911996764386*I)*asl^3*ca*cf*psibc*psicc + 
 1.61782654607679798183779762233915636428918081607975721704759279778714584206\
129`50.*asl^3*ca^2*cf*psibc*psicc + 0.663832266348544966618173849049922466593\
22620145924949032913105873989255565145`50.*asl^2*cf^2*psibc*psicc + 
 (0.1039590724111317687215915746002213785593491790489548244563281337794322422\
5002`50.145515176522544 - 0.0158659903906383369253023604633992052229163259634\
9371048880488121342912423728`49.32911996764385*I)*asl^3*cf^2*psibc*psicc + 
 10.0899381720191054653560965953530621503847730261707039946394533871010685103\
9258`50.*asl^3*ca*cf^2*psibc*psicc - 22.4198031179971127260661455250274391853\
7234369752617332752488376679606488118013`50.*asl^3*cf^3*psibc*psicc + 
 0.00239227427576902066462370979113500241937047440495366879722510502718908296\
996`50.*asl^2*cf*nb*psibc*psicc - 0.00288709506250131010032083346848014977677\
109686969731059484550454263940936968`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.00637735147755135106511178578065771704958117097005221558078938981167612471\
946`50.*asl^3*cf^2*nb*psibc*psicc + 
 1.36775485495451063697647007224694186330213522369956146753039621903886478`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.048244725980529211464955742332967201782354\
83781817474441121082996342494717502`50.*asl^2*cf*nc*psibc*psicc - 
 0.00674187650619404444369297983865055397368210350227429800968274699188291943\
81`50.*asl^3*ca*cf*nc*psibc*psicc + 0.021264212141957072045256678229621571246\
17382613994042498845575768358080585651`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00005516671633699415186423338018745678648400380325861597822998917474958938\
382`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00055627047865744826978640316367674648\
161843300383943210711674023335561587896`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.32531116917994974620063422103026390875281899036070583445739032936366346388\
161`50.*asl^2*cf*nl*psibc*psicc - 0.72090915705339746562630864628140890541318\
138060701850913570154027749470577478`50.*asl^3*ca*cf*nl*psibc*psicc - 
 2.90000966051613825585526569037697159001843604643756636523282613902031426154\
845`50.*asl^3*cf^2*nl*psibc*psicc - 0.000371985717125827542867494960634427453\
32400662152711627510864962100191316776`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00750179407653295415972994473876467774606808148719610051330967447201179100\
567`50.*asl^3*cf*nc*nl*psibc*psicc + 0.02529206407938838317224360831779241797\
866518272349499746365397396604039610391`50.*asl^3*cf*nl^2*psibc*psicc + 
 2.44177272162475015562885100030819144675459408877331766566194414468731971295\
5`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 3.11671843200417126257245063580803509\
964395212047665374243675748391837414499775`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 0.774782701537288262906053848770140955828069948037452585080576747\
95931407534775`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00279211002561497316102515090886241187675996185052057728431001450336726904\
367`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.056308168531378214393055663059\
90635849120236424970689099664455574828717795446`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 0.443958676659045482841609272783307535773562561595148666483\
9898716537534814508`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 1.01380501715218896970133157580780301960059011621773433227012872505152239307\
446`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.246856908975924093946562100536\
99200243337397214676230838047120524373601142379`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.000507656368293631483822754710702256704865447609185559603280273\
16669320833166`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01023784882388694807146466601089206518021861168176489000791613879376449326\
148`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.069033174157323783627448052331\
18104038125866390545921888620700582831153017084`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 1.424940728029608175955647721336992362913412419214920027307577374\
76566588089736`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 0.51816026473803933671114462594072449560487724335088000467686117409395836153\
032`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.04710547861254903061010405690370222687317065848644363754351170179407533986\
904`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 4.18421195126851110161509576677\
89089796241701067214249498321947256799072620414`50.*asl^3*ca*cf^2*psibc*psicc*
  Log[muf] - 3.08608701257705875516097643038104156310654764330020661863804910\
296681250801477`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsit4mb475100mc150100qq0.m <==
6.520433557291610468823606688796309544262820660680372715540785211675775987466\
62`50.*asl*cf*psibc*psicc + 3.04049802031147348958365351228424652890612828276\
768737387445126703367342544088`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0429483672896638308735587778928701938052274953251975254023622312530381154\
638`50.15016725134491 + 0.001719391489794488549496176649139687343897101285299\
73992647578307486869128482`48.75259536570074*I)*asl^3*ca*cf*psibc*psicc + 
 2.17301693956216983783076446413936297808636625430870210623874178031578263917\
733`50.*asl^3*ca^2*cf*psibc*psicc + 0.523350440093261653167343329423020657478\
94623503813653970883590791749383992816`50.*asl^2*cf^2*psibc*psicc + 
 (0.1145289794391035489961567410476538501472733208671934010727822961302121324\
8971`50.15016725134492 + 0.00458504397278530279865647106437249958372560342746\
597313727111412794787852286`48.75259536570074*I)*asl^3*cf^2*psibc*psicc + 
 22.6750998999446115794590007484347644170051045654552306330510013012705601184\
9171`50.*asl^3*ca*cf^2*psibc*psicc - 42.1376569415226596118482839468222430185\
4849513981140907659045951370905472885654`50.*asl^3*cf^3*psibc*psicc + 
 0.00386336605324567585273404976424172685979679992789204771122329772791192830\
593`50.*asl^2*cf*nb*psibc*psicc - 0.00512657258555237166470033339511288321399\
740136246521259550466821147630796321`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.00570845710662377838544837865595974313665739428687639477921904360217315221\
332`50.*asl^3*cf^2*nb*psibc*psicc + 
 2.28904982011207071898792654467338940184475603000156727492383596716841435`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.036800522902213610146740780601658540893227\
21470506480065479069114747134290831`50.*asl^2*cf*nc*psibc*psicc - 
 0.01960086336076569437727444671132772123890057282309052034353036226176461875\
721`50.*asl^3*ca*cf*nc*psibc*psicc + 0.03050157229519936706054196565227153823\
817006337005373507237701662705483114356`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00004360872315403419415249216536848670714866777705720884709597934301437255\
365`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00020769761304628253471896278149753817\
644232929963231549138903269512974448577`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.49453385700248290471162156644852276284534939420199692749384307531631424955\
368`50.*asl^2*cf*nl*psibc*psicc - 1.05444698718870866112935051844076367651345\
90537470047075265289224796331464979`50.*asl^3*ca*cf*nl*psibc*psicc - 
 5.43896889159457122268011444990392499446487611756809892369162265486184230185\
551`50.*asl^3*cf^2*nl*psibc*psicc - 0.000586024011605030284773021980552819197\
90620830630343250332016516762832350632`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00558217620673041761818409033095107209245230752478773997208678800364024399\
806`50.*asl^3*cf*nc*nl*psibc*psicc + 0.03750728131387271400102884477336695079\
999491581400161727083714666666176998149`50.*asl^3*cf*nl^2*psibc*psicc + 
 3.80511718306584674204939180516972571997664027904737948530552213268129830075\
626`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 4.484607687225589036733087276155636\
88937426750597480944146117630412994451248664`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 0.610821269741183875081382868290434685985493381071447537385942089\
99780567467138`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00450907456521482272399620671952450706184855234678781861358536182866544215\
29`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.0429512242738611861055198917847\
5147181430832863980793163598535547062040906316`50.*asl^3*ca*cf*nc*psibc*psicc*
  Log[mu] - 0.691839487830153953099889419121768312723025505281341724601004102\
35042631827763`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 1.49767629601122767381899804489449030524341634240363969642601641866981804449\
846`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.276222924151716502193540100365\
0329888596906924018817259189326840746918108404`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.000819831739129967767999310312640819465790645881234148818209732\
49990735267391`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.00780931350433839747373088941540935851169242338905598764571082390813139177\
266`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.104943343824327563194902503057\
50242048057132429669416707849984407696207953989`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 2.220545098672405723736436560197714284482413266339538098638574407\
30748319363332`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 0.80747094497178389954052238552644155799360482412346839923577158660166658603\
562`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.07340644954288944541277476232058559618123680219304258178692929344497062376\
171`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 6.52043355729161046882360668879\
630954426282066068037271554078521167577598746662`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 4.64080991050968222434405500063929337963665822489491060740\
756152799003896281291`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsit4mb475100mc150100qq1.m <==
8.0100981474609841061721670941195428875625303600978803756930834646877851970798\
`50.*asl*cf*psibc*psicc + 3.9043583437133341031120197090785514709598022468413\
3077598089509075877708875462`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0502038957776552638847071848661840115389146860150389182230957487448749369\
2187`50.14946193217262 + 0.00350037628153475702565864350114618203514852787536\
721003169231581009036001099`48.99283924526487*I)*asl^3*ca*cf*psibc*psicc + 
 2.89940343296681876164006418167580123594067938744457153765191204081437908849\
89`50.*asl^3*ca^2*cf*psibc*psicc + 0.6289828549599514520736993810603542019201\
6186544302367689281209864897521997492`50.*asl^2*cf^2*psibc*psicc + 
 (0.1338770554070807036925524929764906974371058293734371135960053627181317458\
2862`50.14946193217262 + 0.00933433675075935206842304933638981876039607433431\
256008603729424542054256029`48.99283924526487*I)*asl^3*cf^2*psibc*psicc + 
 29.0355767646811103540265725552266376655960834236778928374825076341200760829\
3535`50.*asl^3*ca*cf^2*psibc*psicc - 54.2576787876071322056831805644821643093\
8777054388884513880931155125492955319663`50.*asl^3*cf^3*psibc*psicc + 
 0.00429909411406664359681325089155306413846022943751567101663190810034544685\
672`50.*asl^2*cf*nb*psibc*psicc - 0.00569878078843332271348847390226795043516\
866481238284290143527866762718221542`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.00594575584338696186268036609278621941305958501712668098357143824957672670\
773`50.*asl^3*cf^2*nb*psibc*psicc + 
 2.30736376275999719829721931421267969954637981318388903783485693584634343`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.041141033635739732100721083915278319688416\
04425497604485626410205400730382298`50.*asl^2*cf*nc*psibc*psicc - 
 0.02184535746020093675227537804405659365905708155295472351785698387093461072\
516`50.*asl^3*ca*cf*nc*psibc*psicc + 0.03970115994333406599857816278080035847\
116488687572649607085127487048158330173`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00004416155015680798559012731951240667447260488183237959817764781358758808\
603`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00021130635573467700834303020565466822\
126425553844379486968668894189994761589`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.64978129809268554350653256204002031870929808936451845674411597481711363050\
937`50.*asl^2*cf*nl*psibc*psicc - 1.37828952384400929693114538125366522107163\
820208318492571677825891083724035292`50.*asl^3*ca*cf*nl*psibc*psicc - 
 6.92997130677104224162947611562845634371318873025553086295911325952488854103\
538`50.*asl^3*cf^2*nl*psibc*psicc - 0.000697487322286135359752779470826511609\
04354086777358303641607396650060018588`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00667474324248559700044956751058934769673466136086768969561215240986140433\
999`50.*asl^3*cf*nc*nl*psibc*psicc + 0.05271043220423561160442206058366603624\
519240313511068742668751457229865555171`50.*asl^3*cf*nl^2*psibc*psicc + 
 4.67443795433871365612938652990829944329876416399501360097792978386370929719\
23`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 5.7066743726685199966879782363907676\
9138968191434567082729911472252169976062777`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 0.734108690237478829437799885669766127674719960705107990170686839\
86816751554904`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00501762857985384495108630277271232939535412721510178370540762287775907261\
065`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.048017191691611332117845703826\
50286497820493516624920917045442314903509488054`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 0.849897809879766119296252096346963535145229847999093381995\
98723342976532676223`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 1.92507747439964268111028585831101965793766583764749805595252798544379960264\
776`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.336372463663916228983062985033\
10536227811958228275229847622760108311159793413`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.000912296105427971809288418685947696253700750402745778818389468\
56408727975062`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.00873039848938387856688103705936415726876453366659076531327586437759831230\
315`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.137887874026825662611032931941\
19324161069186454371390605736634271897679608308`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 2.727852990901036606591002633807877114089847813411268618173780828\
57358301609732`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 0.99194654214583149330581913956650076875994465942227949776892519935796653681\
277`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.09017695837689377211871083086968188806908587812929813616079414145147174195\
408`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 8.01009814746098410617216709411\
95428875625303600978803756930834646877851970798`50.*asl^3*ca*cf^2*psibc*psicc*
  Log[muf] - 5.70105385481956442116627039312134932450783827496033139272662393\
79337863176016`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsit4mb475100mc150100qq10.m <==
2456.9499984060566668296706088153237346456659751615270492463039`50.*asl*cf*
  psibc*psicc + 
 2825.0275689761262391562640775784180534387058342874653393288442`50.*asl^2*ca*
  cf*psibc*psicc - (1.4165118289690845609475404054998729217533495304046950211\
388959146591355565424`50.097716405352834 + 0.74316998530280877084977382307531\
241211499244924302857571987155551931005327965`49.81758436110498*I)*asl^3*ca*
  cf*psibc*psicc + 
 4182.2170970086535740379736987892064109738333661117244735161707`50.*asl^3*
  ca^2*cf*psibc*psicc + 
 281.9770921201481280618258371042350871510571101574398970631644`50.*asl^2*
  cf^2*psibc*psicc + (3.77736487725089216252677441466632779134226541441252008\
267748625465880849205464`50.097716405352834 + 1.98178662747415672226606352820\
083309897331319798140953525923092912632337922449`49.81758436110498*I)*asl^3*
  cf^2*psibc*psicc + 
 37031.6434609844119944242716692923898746357018987562979350840587`50.*asl^3*
  ca*cf^2*psibc*psicc - 
 158255.6660252522412429302373659781018107405339757244705036427768`50.*asl^3*
  cf^3*psibc*psicc + 0.077965519275993100058078626392692249142450442876290922\
30999370217268430242002`50.*asl^2*cf*nb*psibc*psicc - 
 0.10097763343319946514216551370288629439508143022976736419978782583257638640\
048`50.*asl^3*ca*cf*nb*psibc*psicc + 0.02710091244522605484030463311911362691\
087052581836104241825085471535281667583`50.*asl^3*cf^2*nb*psibc*psicc + 
 2.47405205637833510256490482980549776811000364147067550047126753931410051`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.779568788816713608570312209733636811575867\
91169394832230810562585882717734463`50.*asl^2*cf*nc*psibc*psicc - 
 0.39216692063570831480885133877812214078786726809086887913858061267701672231\
497`50.*asl^3*ca*cf*nc*psibc*psicc + 8.03813652782345947264725826746272266452\
603220864170348371928556406741238977534`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00004947555747645063725173944456807448784979465206839292861898730565991241\
002`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00024735037216525378916524821932249051\
063297758220900481766375021504163662143`50.*asl^3*cf*nc^2*psibc*psicc - 
 568.6043286862798104787535545743271534794997995013252603792638`50.*asl^2*cf*
  nl*psibc*psicc - 
 1679.9522884794897827956327911480723120755162316944271091154078`50.*asl^3*ca*
  cf*nl*psibc*psicc - 
 7711.1453301627008824087446727836296909939632509821708359252148`50.*asl^3*
  cf^2*nl*psibc*psicc - 0.036086637316480426925526780220551221820452822052450\
50486214642742078636833873`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.36082638077085173018962698506254708292929288378326219325045640949525154250\
508`50.*asl^3*cf*nc*nl*psibc*psicc + 
 131.5903387576151197858254543529294021586307335315348220545671`50.*asl^3*cf*
  nl^2*psibc*psicc + 
 1433.7977029784770440280738106069258035497814328486775868472137`50.*asl^2*ca*
  cf*psibc*psicc*Log[mu] + 
 3649.8586139555930577439793418828330239026534701893706408283731`50.*asl^3*
  ca^2*cf*psibc*psicc*Log[mu] + 
 329.1056856970688962401745267701550009618663112730852909628847`50.*asl^3*ca*
  cf^2*psibc*psicc*Log[mu] + 0.0909963837456721716562634820551323233505034521\
2782589856718179225555657777583`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 
 0.90986299228250673443229943099033338129071788457588209773674922277472999935\
778`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 260.6904914506321898232861473830774188272329877906686521540389`50.*asl^2*cf*
  nl*psibc*psicc*Log[mu] - 
 1366.8536436681816149728963422571049289447899708615763868951653`50.*asl^3*ca*
  cf*nl*psibc*psicc*Log[mu] - 122.0726678966024626370202768469369923928578113\
629043824403923152787680052952599`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 
 0.01654479704466766757386608764638769515463699129679051916147375930935774873\
664`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 0.165429634960455769896781714725\
51516023467597901379704077135867361000070644072`50.*asl^3*cf*nc*nl*psibc*
  psicc*Log[mu] + 120.6615860984936184307510051829532554104842780059566405959\
6360903346304209737709`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 
 836.7186366837091401995126566151073398194151474337277441380765`50.*asl^3*
  ca^2*cf*psibc*psicc*Log[mu]^2 - 
 304.2613224304396873452773296782208508434236899759009749335472`50.*asl^3*ca*
  cf*nl*psibc*psicc*Log[mu]^2 + 27.660120220949062485934302698020077349402153\
63417281590286303435738093547550141`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 
 2456.9499984060566668296706088153237346456659751615270492463039`50.*asl^3*ca*
  cf^2*psibc*psicc*Log[muf] - 
 1748.6932121988707316715708946474930794051419967216308518502359`50.*asl^3*
  cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsit4mb475100mc150100qq1100.m <==
6.533245907511282846924300544053612208784059608714814985103867342231637865651\
88`50.*asl*cf*psibc*psicc + 3.04778243578913920001741371124543541533107331061\
920853244586618340284079723683`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0430132651481092163641191108968328742242776765382895314330063048211170768\
5448`50.15016223695433 + 
   0.001734370447876565789257591433794942421283442584066405294207060305957984\
487`48.75570169067342*I)*asl^3*ca*cf*psibc*psicc + 
 2.17903920977558968532280232022827968844707362213110439339607776496132405642\
8`50.*asl^3*ca^2*cf*psibc*psicc + 0.52423691528365427725563352133951580829405\
374888864667375841508989941677262118`50.*asl^2*cf^2*psibc*psicc + 
 (0.1147020403949579103043176290582209979314071374354980244100136644147811562\
7203`50.15016223695433 + 0.00462498786100417543802024382345317979008918022417\
708078455631124990459178088`48.75570169067342*I)*asl^3*cf^2*psibc*psicc + 
 22.7284788155486631117933450450718977422944570092472142407807191657160119718\
7022`50.*asl^3*ca*cf^2*psibc*psicc - 42.2387045869435021992865702017969876306\
1684976728160705820678742148128682612622`50.*asl^3*cf^3*psibc*psicc + 
 0.00386731438335796774338254971990909690598061380855391864694692847182748780\
725`50.*asl^2*cf*nb*psibc*psicc - 0.00513175973632116923888915266357429425852\
221313036691028130016492659502931152`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.00571085351819387473098558486397393359329943025213142273843486408649314629\
272`50.*asl^3*cf^2*nb*psibc*psicc + 
 2.28923275680352756286111175664623802583299174733485677605953440109225841`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.036839829451005657905091817009957996016733\
72525208030567930153081679697567596`50.*asl^2*cf*nc*psibc*psicc - 
 0.01962120009755882394411326265504017637261034112701144230101529968767856429\
347`50.*asl^3*ca*cf*nc*psibc*psicc + 0.03058064751495773233363481855256045227\
018101742784558467300097450438729377438`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00004361421698593322050886723557658573292320904497662003602511122369305011\
475`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00020773334620985870343529640575442044\
315580346689442991324830724814252840442`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.49583389008004961097409568719081863610724638979590260175267473837224034851\
554`50.*asl^2*cf*nl*psibc*psicc - 1.05714847550927050075660809493693424330976\
818703128324028557046429893316748092`50.*asl^3*ca*cf*nl*psibc*psicc - 
 5.45151535905613041455647415638536488517577585464406772663228494470344453165\
05`50.*asl^3*cf^2*nl*psibc*psicc - 0.0005870115902596913966353336106052648672\
3416795683024361086044618198685783976`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00559184093333354078846389797588844866942026199286838982569373711896986671\
88`50.*asl^3*cf*nc*nl*psibc*psicc + 0.037630796396207766268833822408543225233\
61080276633944954716852209604695412373`50.*asl^3*cf*nl^2*psibc*psicc + 
 3.81259406225615983886534938512543570231011008359040318086080197955949620204\
292`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 4.494948656111618103291497442145333\
91243560410185593537314155847143709463819411`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 0.611855907070032186325586765597331147801174980132772011015168142\
24367777565393`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00451368280441324149622695119575711171042993195368754836880292910792822148\
989`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.042997100371792858673293745359\
98012376594665649513147170707981430676296222709`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 0.693198920410210879793699888204624673147292742470982396520\
14581446536294582598`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 1.50128031375309560072260794053143537422440892434570878811404337209580941097\
722`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.276735580652063265346921103127\
70190696115788514695865212010525457299804270406`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.000820669600802407544768536581046747583714533082488645163758048\
45819441304567`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.00781765461305324703150795370181456795744484663547846578131316284285278466\
36`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.1052192194116311774483364490678\
2257466683318132296410819841428685027881160705`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 2.224908367039883000868282737256738387852694948894935437667584393\
13118456755447`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 0.80905758801450290940664826809335941376461634505299784065959392991569814336\
992`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.07355068981950026449151347891757812852405603136845434915083304215550062624\
495`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 6.53324590751128284692430054405\
361220878405960871481498510386734223163786565188`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 4.64992888723936371158425550722109092939857469217595765206\
459251637766439024663`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsit4mb475100mc150100qq12.m <==
7.2091834875915254724249699113644492177894698138425100660306268518874310724215\
`50.*asl*cf*psibc*psicc + 3.4357941176679631219724718799883765531179299803944\
7437211578902117330148237519`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0463730935810036035884110612122133344504798049115174522290963647409684848\
5427`50.14986756019927 + 0.00253402957974066430514113688901172022169523092065\
856369964589120330716968663`48.8874131713519*I)*asl^3*ca*cf*psibc*psicc + 
 2.50246738404095235861658052280646423387900870364966468199289586240699392303\
961`50.*asl^3*ca^2*cf*psibc*psicc + 0.571562177890055800341422494787826468565\
80345982619827269104370718928477099417`50.*asl^2*cf^2*psibc*psicc + 
 (0.1236615828826762762357628298992355585346128130973798732186229097662986966\
9081`50.149867560199255 + 0.0067574122126417714803763650373645872578539491217\
5616986574803296333877991909`48.8874131713519*I)*asl^3*cf^2*psibc*psicc + 
 25.5780397428500805530469606338148606019857614353059836306639205476987854426\
3508`50.*asl^3*ca*cf^2*psibc*psicc - 47.6496204517363971516135304373168890862\
9813741938280015237411142102931674436946`50.*asl^3*cf^3*psibc*psicc + 
 0.00407040016764296712812122764595631160734562017553326960624540984137762454\
646`50.*asl^2*cf*nb*psibc*psicc - 0.00539851041324265763662957518872993959173\
08555133969748618178077236479966305`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.00582795582167609227783704142726509173704461874919973822769181661865496986\
064`50.*asl^3*cf^2*nb*psibc*psicc + 
 2.298201669199441486302214781394565914959061303408000453578503976196159`50.*^\
-6*asl^3*cf*nb^2*psibc*psicc + 0.03886223675803052440465207327341789795958592\
514573210185172505804010421809065`50.*asl^2*cf*nc*psibc*psicc - 
 0.02066727284175173979140404790663382766261058453623751218108356223602648517\
939`50.*asl^3*ca*cf*nc*psibc*psicc + 0.03475458904390416320930171957956814613\
338614775682860996569459108445182428816`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00004388426381077316473277514346968622547264497162027936882083427893997555\
523`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00020949299576529122132956838102423818\
228369962545513946951352250478752954496`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.56531830903371182942763610716529140803903168349259180718878598268117246652\
477`50.*asl^2*cf*nl*psibc*psicc - 1.20179446161024457120620397405124485072693\
759850259488829005320145065495834143`50.*asl^3*ca*cf*nl*psibc*psicc - 
 6.12042801002286297041331954110316201087730700093389269741312952384450342099\
534`50.*asl^3*cf^2*nl*psibc*psicc - 0.000638372360426967330072501281183929827\
71867458161623663841087212223675226545`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00609487440765840465613988293868143973513722939906946765006327492955339032\
566`50.*asl^3*cf*nc*nl*psibc*psicc + 0.04433023394102895126341167923625769059\
981450522206390022149509158094020131734`50.*asl^3*cf*nl^2*psibc*psicc + 
 4.20704968825775619721471950592330384546185705267604411220831349543292049608\
113`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 5.044834115749589282052455935724431\
28780152903538669089178882239833518336521353`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 0.667090936567524989081170597819886567158349222602091002422567899\
34697263278074`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00475071158497802289680604531832506479223810045504236938442998850904276320\
985`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.045357525250752815462938264250\
04132015610397455170144715475582292374228847373`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 0.764918125137773854039039910167873426447610373213826202219\
69336280598554474201`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 1.69325289894369605783543064786416672610619194035974638818887838890288521181\
888`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.303900012208487961807784575281\
89880257705982093009856010352746653592103290843`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.000863765742723276890328371876059102689497836446371339880186272\
78528648251984`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.00824682277286414826598877531818933093747344991849117222475350581589761938\
961`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.119964271070755876154575588096\
76767793989311631830773367005442767469003630553`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 2.455100096971277068772908939674694514926728381699547364262101039\
90015328428081`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 0.89276367162591893409923961442716164179153759334528995266156940900184731329\
031`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.08116033378417444855447632858428742198104887212229908660554219295501434351\
2`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 7.2091834875915254724249699113644\
492177894698138425100660306268518874310724215`50.*asl^3*ca*cf^2*psibc*psicc*
  Log[muf] - 5.13101619423514172957393191824845732327469198217217583099619815\
138334760861146`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsit4mb475100mc150100qq14.m <==
6.852145968992940649601444916642594767089279484560217236917176217785967654844\
29`50.*asl*cf*psibc*psicc + 3.22994910957698083860004367169679400063753474080\
646589847776137084631207472623`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0446137566563962863306593147964677264128249411435352854791964526801426284\
5853`50.15003007263818 + 0.00210946108517841840511509158797057007926698006304\
717644273256529446671920241`48.824732796561406*I)*asl^3*ca*cf*psibc*psicc + 
 2.33025051915838618590768757300798434235616656383433068553475931548449503183\
681`50.*asl^3*ca^2*cf*psibc*psicc + 0.546429647302920725980333024443992093771\
78623167506271777277589784055555558296`50.*asl^2*cf^2*psibc*psicc + 
 (0.1189700177503900968817581727905806037675331763827607103966100696816704839\
2025`50.15003007263818 + 0.00562522956047578241364024423458818687804528016812\
580384728744374286512879263`48.824732796561406*I)*asl^3*cf^2*psibc*psicc + 
 24.0647761535939574869863686393729224572939522366851319624265391133769179324\
2847`50.*asl^3*ca*cf^2*psibc*psicc - 44.7721046751347662349418651259676533446\
0474615205652600962279034596580138936678`50.*asl^3*cf^3*psibc*psicc + 
 0.00396437253963769408823993841384010090945257522041343681886145637894925265\
42`50.*asl^2*cf*nb*psibc*psicc - 0.005259257537704369505040588475503404636089\
10250706708521900454140109217280313`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.00576831635462463814525768568814731324345451958999812135415458599936851287\
828`50.*asl^3*cf^2*nb*psibc*psicc + 
 2.29362446511676346391486524474799561615484775783968342518878903159727161`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.037806218910445038463859821079123772227184\
71708884358609674897092626200587329`50.*asl^2*cf*nc*psibc*psicc - 
 0.02012112679346699081319493018326309568255713135940124959316927361658451465\
651`50.*asl^3*ca*cf*nc*psibc*psicc + 0.03254944749126009003026936474861452108\
581721856578225796748883989389920745605`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00004374627649624549999134144863412847658245403103244257098018326450247628\
656`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00020859307358196247480924523112733871\
471099281224452720674298931109755470719`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.52839958170765142286285489812057444485149965390135203978891018314580034593\
663`50.*asl^2*cf*nl*psibc*psicc - 1.12487807727082339562794968765329519647873\
277035684506943644321759910211249898`50.*asl^3*ca*cf*nl*psibc*psicc - 
 5.76540780220780958389581496361056836981332157116672207110826448751297095282\
616`50.*asl^3*cf^2*nl*psibc*psicc - 0.000611420947877362836670546657345551790\
13376074696144855568375228357199204139`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00583081281356971638916733740153866310347628373155629782199106754830635705\
947`50.*asl^3*cf*nc*nl*psibc*psicc + 0.04074725191381991140115787608025035241\
924466615778717332008341667840454662399`50.*asl^3*cf*nl^2*psibc*psicc + 
 3.99869397309224880050827224353517897642735756973898888727938887116408862440\
371`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 4.753336371076198416263200572858348\
70977954236165973686674783098888091480879682`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 0.637757849081619110459216446939544671567542253023182895959270887\
18460171147467`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00462696289690147178532689330296684842434562486257025453935945346549343401\
11`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.0441250085408851941366883718269\
4386325133731929128404792008879119087105102769`50.*asl^3*ca*cf*nc*psibc*psicc*
  Log[mu] - 0.727035267834954327365140407915487086623155921770725252232616158\
39347065898248`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 1.59140893660849791538188269980797511834419389450600425702001802303862617660\
988`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.289522857577403942869231126710\
97338977687016673634739480862979866248076556588`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.000841265981254813051877616964175790622608295429558228063531589\
34966433432486`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.00802272882561548984303424942308070240933405805296073602253387907815161907\
504`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.112129873808616749134358568856\
93462373196711943251406642773843835352576668441`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 2.333510343007806295230467166595310820946151178732002067448563627\
71916410765678`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 0.84854921563920228917471533330738575307132770135709167723523560033571006747\
202`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.07714083778538202628861048484612597755193888194155378883964641861383431381\
306`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 6.85214596899294064960144491664\
259476708927948456021723691717621778596765484429`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 4.87690069099790895834300172867175611556300985181099194808\
851822007219937887451`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsit4mb475100mc150100qq2.m <==
10.05842997698453126339695713004301571827013295910120082586384012036234692199\
095`50.*asl*cf*psibc*psicc + 5.1404324083157779655504371847882189748364351772\
8311476738941500499799057071217`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0593753892285943897299438261548828922172464223693265642557146943346217513\
9205`50.14829206092604 + 0.00602289506310232091031005355977513240788608790060\
210449982516556118643600695`49.15449088783978*I)*asl^3*ca*cf*psibc*psicc + 
 3.97449351157756688276749556378368375691507917065513564639712984339866236208\
249`50.*asl^3*ca^2*cf*psibc*psicc + 0.781722616022379222223419154759753601504\
49348510826360180289440461073363807888`50.*asl^2*cf^2*psibc*psicc + 
 (0.1583343712762517059465168697463543792459904596515375046758136710380642553\
3916`50.148292060926046 + 0.0160610535016061890941601428260670197543629010682\
7227866620308881817217212218`49.15449088783979*I)*asl^3*cf^2*psibc*psicc + 
 38.2402976247072422715207724771702527125310690479376728021161447794708958632\
2868`50.*asl^3*ca*cf^2*psibc*psicc - 72.0635355179383462758850477917488763527\
86823846858383163633380498680944394512`50.*asl^3*cf^3*psibc*psicc + 
 0.00483663924436127589989994462266441331522372704758819144178810516011066552\
683`50.*asl^2*cf*nb*psibc*psicc - 0.00640417314142611881154858179161584691156\
58890256108857677603466884176273956`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.00616738100260067949601725858849006863297053860888648287256388276248331424\
087`50.*asl^3*cf^2*nb*psibc*psicc + 
 2.32571874871357866764638359062879002300849204928802711007913009521507138`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.046502069389197317974574126408989842050415\
69167660977097185501636169201226182`50.*asl^2*cf*nc*psibc*psicc - 
 0.02461501861281534437951768886651850800000756709799957946844290891340912559\
522`50.*asl^3*ca*cf*nc*psibc*psicc + 0.05232002538634331270515089158584223691\
943271101780260412844861550246729632516`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00004472143948239345123893479708730347555210140005664856745225391473420651\
676`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00021498807094405125324400860868948844\
063587940236879257922188006679208451437`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.87488417387612420541148711249947781784692773265161763276547216728168194572\
403`50.*asl^2*cf*nl*psibc*psicc - 1.85206004408392472121314186331415036031129\
481502786286691613742781559195304333`50.*asl^3*ca*cf*nl*psibc*psicc - 
 9.07587194611496169506457090264416695302380538273574892302490419065180375539\
66`50.*asl^3*cf^2*nl*psibc*psicc - 0.0008413836233532023850888343048810079863\
2616360024268551311340693152446719311`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00808951787787758570071972277407173828185041121396034961938023703988744949\
366`50.*asl^3*cf*nc*nl*psibc*psicc + 0.07609759370501461166499145393962289909\
984437280282849792241803464638068430646`50.*asl^3*cf*nl^2*psibc*psicc + 
 5.86977911879621967888501993765220454196327548724206624171632408232528363024\
594`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 7.443355378070199337886878950349748\
67558258755830092417604653568587107863953956`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 0.912376802089054970175635173822242436971451861663962914669352606\
2568856058107`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00564501698707720784713551996584605677515908420893376427746263706874381611\
389`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.054274250853482493082072556852\
8883981782409057846898197006617267145182193404`50.*asl^3*ca*cf*nc*psibc*psicc*
  Log[mu] - 1.067232567053858123433639988664037189447868270407648407584786196\
78641520549925`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 2.53658101604436060086456887993134400797315519729195671671047743421868716320\
517`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.420669699001830329473584099298\
88133634482768380155922890660367501533614005337`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.001026366724923128699479185448335646686392560765260684483098905\
19771443467539`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.00986804560972408965128591942779789057786198286994360358038778412821423041\
466`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.185656187873672549187219255223\
88532730425762133776386368903048816368191260939`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 3.425415992584695613604411354563923120483578753709053575009691519\
01760227843967`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 1.24560581548534385949251321984142658926675591043965584548759513948918328962\
436`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.11323689231684944177204665634922059902425053731269598595341103972181002855\
027`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 10.0584299769845312633969571300\
4301571827013295910120082586384012036234692199095`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 7.15891989561912371786839428802261572055012929809096133446\
149047499922771594502`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsit4mb475100mc150100qq25249211000000.m <==
11.45570230227320900120404295453829815639875950791892190429341664746572879506\
529`50.*asl*cf*psibc*psicc + 6.0104213340157128787209447269225406408426794767\
734448184696857501316516414023`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0652023098380173204758738081199333703461884975021462738733422248788976708\
3254`50.14746095030128 + 0.00775983582093471001430236329664307697230327992396\
472251999883934569731350807`49.223050501858076*I)*asl^3*ca*cf*psibc*psicc + 
 4.75137114177634480779184649946540592603965441059089885600140281654047038369\
692`50.*asl^3*ca^2*cf*psibc*psicc + 0.890141653081921677214562556816446546227\
40716173841248593287522311948901209545`50.*asl^2*cf^2*psibc*psicc + 
 (0.1738728262347128546023301549864889875898359933390567303277300194993608424\
4851`50.147460950301294 + 0.0206928955224925600381396354577148719261420797972\
392600533289569469508070347`49.223050501858076*I)*asl^3*cf^2*psibc*psicc + 
 44.7879766570687338152829288966780445493714106162355931193231832644155299162\
7002`50.*asl^3*ca*cf^2*psibc*psicc - 84.9044665268496775594514589670508306543\
7719998084010552475315339393547929968647`50.*asl^3*cf^3*psibc*psicc + 
 0.00517235971857698417424198728012440913325469020336384001812615918621613230\
405`50.*asl^2*cf*nb*psibc*psicc - 0.00684449523277263740598859823607618461882\
372361192182269153169503435566085149`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.00626897166701320664261970971681231716943439745214965965293183638423056902\
988`50.*asl^3*cf^2*nb*psibc*psicc + 
 2.33537013728516622753531625261654960683207068519115313168760990138784822`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.049853000798555450044372748058600665122043\
56605847770224962098471377305424709`50.*asl^2*cf*nc*psibc*psicc - 
 0.02634522617117924078480637905115358867254035751994143858251087567046162510\
519`50.*asl^3*ca*cf*nc*psibc*psicc + 0.06088112330433630504710417822072214400\
221937975723716831882408796749195390171`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00004501821824218782735563228712285588246294121097443949588559988864299423\
777`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00021695061752151120785046597969864134\
44107939018282485699619285893658510964`50.*asl^3*cf*nc^2*psibc*psicc - 
 1.03486767174748789329081550874270439121027111136680372007718893852299370589\
753`50.*asl^2*cf*nl*psibc*psicc - 2.19154321089901318748905610552264073343695\
616360562774284013374791313021041553`50.*asl^3*ca*cf*nl*psibc*psicc - 
 10.5955729716170052511783565686246537711387811998745559465980049595509835475\
9467`50.*asl^3*cf^2*nl*psibc*psicc - 0.00093450540493568731563428147233059037\
645996254111313111348412452679636026066`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00900708791215519569405024928610168791262742433721912587257137586108093330\
987`50.*asl^3*cf*nc*nl*psibc*psicc + 0.09348628916583773986505544426079115806\
838964341675169825331372828597388903847`50.*asl^3*cf*nl^2*psibc*psicc + 
 6.68518270931861884801478819203477709952508067084640246276931791930255946178\
668`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 8.659313144760434327604073549804526\
45856443946548071342030501287224251968668481`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 1.038916590359845156368790638603198900890988281905560885419381486\
34101872411779`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00603684852218016572974275538707805494933491616702823592972652868113933392\
405`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.058185244370398239465221954805\
75059247968494916798182959415554209761873976162`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 1.215487765330657972366325125824504927186378303790254993230\
78507623682899305211`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 2.96690980876551915667251495382679914719390706295188597026479125590393287056\
28`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.4790702547001156997062409758396\
0774025935993906080039326588444454336754814031`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.001097608822214575587225955524923282718060893848550588239165271\
55792157308196`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01057913534007240717549490087377283499630635439417851447264152865585302022\
917`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.219605740539484877628650946834\
16694715935117507978772237444025515384430546189`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 3.901259536755267358260196003035795639086756713826056462717406290\
74645444036661`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 1.41863983154736994845825309201301659603154789593674780466717303589498397190\
161`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.12896725741339726804165937200118332691195889963061343678798481682607561054\
213`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 11.4557023022732090012040429545\
3829815639875950791892190429341664746572879506529`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 8.15340518527125195312362417217672474118087710043616068334\
910107522294137440781`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsit4mb475100mc150100qq273100.m <==
12.08013900450734184527546572679949156434233422734977026373587370094767374074\
206`50.*asl*cf*psibc*psicc + 6.4053987062109400682782288870513348612243090861\
618276898124889770083756031608`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0677106021901759188482058430153006359148664584497201399864522542891083700\
0803`50.14709095258739 + 0.00853617948294441783269265013705718427550485533141\
945690465958294279028780424`49.24769781438774*I)*asl^3*ca*cf*psibc*psicc + 
 5.10877642867518086794403330687731132459704243551558687378144588685768348121\
297`50.*asl^3*ca^2*cf*psibc*psicc + 0.939569729986932848126097377751827627457\
91931898621133079926390157668482891122`50.*asl^2*cf^2*psibc*psicc + 
 (0.1805616058404691169285489147074683624396438891992537066319340227304255417\
3729`50.14709095258739 + 0.02276314528785178088718040036548582473467961421711\
85517457490512750981119284`49.24769781438775*I)*asl^3*cf^2*psibc*psicc + 
 47.7784293863448165848912726303805756478116803373023089561813459804653199511\
9152`50.*asl^3*ca*cf^2*psibc*psicc - 90.8141508594052608516468806999628640924\
4346530731886975661120036075137240922518`50.*asl^3*cf^3*psibc*psicc + 
 0.00531574860478934286890162594110168608112493825953197537051009599617469619\
844`50.*asl^2*cf*nb*psibc*psicc - 0.00703251571644897319626678238614049555987\
107020930829397732289429422304366942`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.00630422972782948430245132596315429454306527383933953016879728881925669904\
612`50.*asl^3*cf^2*nb*psibc*psicc + 
 2.33914388061068868729977470792955249685025953736019916846626716695852996`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.051284741616361081106304689399973643681775\
89294842077766374516100491850468458`50.*asl^2*cf*nc*psibc*psicc - 
 0.02708430793057983870008328459529501189013110570069197048303530943100490308\
207`50.*asl^3*ca*cf*nc*psibc*psicc + 0.06469186941743981501113749047513250274\
767661352922337126497128826445993860829`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00004513471137913803456935341530836385962321471055575464132000029537304140\
921`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00021772305117313351896869108377865538\
792224426704097646719657488700316228969`50.*asl^3*cf*nc^2*psibc*psicc - 
 1.10784114818632248451330926788505991700908578134660539282573392873109094741\
532`50.*asl^2*cf*nl*psibc*psicc - 2.34709652812988910876499137906158793229182\
885834230797091230422022333506915428`50.*asl^3*ca*cf*nl*psibc*psicc - 
 11.2880665964323020643317172695453458151961868570448499771700673881276500148\
5089`50.*asl^3*cf^2*nl*psibc*psicc - 0.00097498961487154438276452567420915620\
896951046906688412515504659485982032803`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00940640617057624785240722244632672327031413625890013123718181826120935320\
325`50.*asl^3*cf*nc*nl*psibc*psicc + 0.10159750721054241500795942049866817242\
188039617391608869981136241499022331307`50.*asl^3*cf*nl^2*psibc*psicc + 
 7.04958406461668760287451765099913924632902228977252009905870186662218471395\
052`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 9.209936163373878315167826337716212\
44078397743499580151039796976903113829283018`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 1.096605890650876936027612453827519165832253982339631640058919971\
08636221016048`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00620420288903117922418896993283943025351989754530975425796466831231132098\
579`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.059856280978519698064687151625\
16592660777087450189011553389573015438665605623`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 1.281742557203034109613548663818025317514367689049549108919\
76397574948812980917`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 3.16225854402513985577953655305735670607874887969812251376212153391275447952\
162`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.505376384834414295714081365941\
49836363308015013266990985029236773812177397374`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.001128036888914759858943449078698078227912708644601773469705344\
22422370585593`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01088296017791267237539766393184835029232197718216183918634098129523623273\
994`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.235091193192605523591335916853\
90440580042899333749729653198474592430549017202`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 4.113912552293870798755152366079542261254790061620129223070136885\
69678835920786`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 1.49596820083413483591096449675619718591083274968004699023483245698304445349\
75`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 0.13599710916673953053736040879\
601792599189388633454972638502486173337476814755`50.*asl^3*cf*nl^2*psibc*
  psicc*Log[mu]^2 - 12.080139004507341845275465726799491564342334227349770263\
73587370094767374074206`50.*asl^3*ca*cf^2*psibc*psicc*Log[muf] - 
 8.59783760080802543601072480662075812939458401407907648904294584208782432374\
415`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsit4mb475100mc150100qq3.m <==
12.98169229848583823673319563153543778276572486983195102019516697037671027110\
545`50.*asl*cf*psibc*psicc + 6.9818735180744968505393292403098097051310400695\
7753277339310174606483446576911`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0712380685792836901097228240411381030668916135098983042739230350679549424\
7543`50.14656236568175 + 0.00965511590769444836282784098505515428207240768071\
940159086162604687231090597`49.27860772117276*I)*asl^3*ca*cf*psibc*psicc + 
 5.63518024375683430829482058183875767688900415663400094680354272033436141388\
487`50.*asl^3*ca^2*cf*psibc*psicc + 1.011910063320318315081211221353579936617\
33302866175130777509941555628911974996`50.*asl^2*cf^2*psibc*psicc + 
 (0.1899681828780898402925941974430349415117109693597288113963411977976114604\
6091`50.146562365681746 + 0.0257469757538518623008742426268137447521930871485\
8507090896712374216255307285`49.278607721172754*I)*asl^3*cf^2*psibc*psicc + 
 52.1621312816384565021813379504589370842027172780414431608265405285631485157\
2997`50.*asl^3*ca*cf^2*psibc*psicc - 99.5256338290478501947376807951068335603\
0525222475355903729536687192392870057221`50.*asl^3*cf^3*psibc*psicc + 
 0.00551639179744258158306476606157431026983781381230418754787607112300928562\
721`50.*asl^2*cf*nb*psibc*psicc - 0.00729557101147600803992915887013785129266\
703231245661865715176221440044278513`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.00634570205284805340122197785005333432074355935619188721513148218427385058\
179`50.*asl^3*cf^2*nb*psibc*psicc + 
 2.34411490915103304381814001446456219896551197816591192790220040727236398`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.053288643197418672174209935645330449026179\
68944934770265098004777264603772059`50.*asl^2*cf*nc*psibc*psicc - 
 0.02811858954653561992481985258683106844084332032694780438019300808365571115\
899`50.*asl^3*ca*cf*nc*psibc*psicc + 0.07017603474137786974212707562543627433\
72951077768632643367243822663734994962`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00004528855367575949785327703919446275923487320325341889770676095128421460\
865`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00021874493929832326622152225125936444\
868267441829575684426389683662901571269`50.*asl^3*cf*nc^2*psibc*psicc - 
 1.21468002833639968392823634451472652198322706301667209779752786669641735289\
337`50.*asl^2*cf*nl*psibc*psicc - 2.57558986256376173833563125696531738688441\
500677061809557165713145619879830696`50.*asl^3*ca*cf*nl*psibc*psicc - 
 12.3015787523669404563667543936609056280181316169331276102541822591778398415\
5487`50.*asl^3*cf^2*nl*psibc*psicc - 0.00103232318110232668615523142143005894\
036715210760196067762432450568135407833`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00997229777763237247061680586117367347236690586614657577756339784979841938\
408`50.*asl^3*cf*nc*nl*psibc*psicc + 0.11365602706600974893293505782613310495\
915739420289583352937459390756414854944`50.*asl^3*cf*nl^2*psibc*psicc + 
 7.57570182967403499280466287418653592159255958781049171479099891345269626215\
407`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 10.01216827952023044734974542860168\
987685581130770455895411197928442758959669201`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 1.181036915973650759579154821616229052666540727300037084231858229\
16542722398515`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00643838083236019682328431572164700074932967548014464552373638489492309456\
986`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.062195107153882884692992073406\
12350579648299295652296118396495244004381319409`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 1.377400332668006362328120522579370167562283561420089402689\
27252971867204766436`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 3.44734684791471685199548268772195042998352210086152574048918931237015816786\
776`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.543564092063283341155121071928\
95879222835007514732551611379783996990876097423`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.001170614696792763058778966494844909227150850087299026442355432\
57916311296108`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01130820130070597903508946789202245559936054417391326566867311522509218617\
22`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.2577631077129886741020628861746\
2990905022830928715367699344864671858722981855`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 4.420938109804107507669804847538552744551829232469507957192439061\
09745502939723`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 1.60761385811058454824356539910492827074611972089800289356189395430808039670\
746`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.14614671437368950438577867264590257006782906553618208123291534402293578610\
184`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 12.9816922984858382367331956315\
3543778276572486983195102019516697037671027110545`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 9.23950313190898726769090643748482225125379191402172727277\
357350504945059028812`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsit4mb475100mc150100qq32.m <==
8.948752907774954678337259164804322032607928625657591439125750440997794365214\
96`50.*asl*cf*psibc*psicc + 4.46449595560866804668074312794076801174934570501\
714314721537460717141205416161`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0545096797605205217761724522767493986268504972249371991923308252634737158\
7169`50.14894047404281 + 0.00465006285949652874997836639534718313151602516272\
781131304764732175511627223`49.079925667166215*I)*asl^3*ca*cf*psibc*psicc + 
 3.38196295662491816997387966251409273630208274425429390213026187756245764525\
818`50.*asl^3*ca^2*cf*psibc*psicc + 0.697986483386564364498539881710938071479\
67328744881697834725935799143770095696`50.*asl^2*cf^2*psibc*psicc + 
 (0.1453591460280547247364598727379983963382679925998325312642928311612269591\
8119`50.14894047404281 + 0.01240016762532407666660897705425915501737606710060\
749683486809987045910841327`49.079925667166215*I)*asl^3*cf^2*psibc*psicc + 
 33.1920097664220025442551748683410622818214018446498244144919769101179817420\
5826`50.*asl^3*ca*cf^2*psibc*psicc - 62.2607286012503277962077206619988081134\
2419804570883834072306391908498722448867`50.*asl^3*cf^3*psibc*psicc + 
 0.00455303297969671144061131685289913657300289789258012782995088432642637119\
865`50.*asl^2*cf*nb*psibc*psicc - 0.00603207355877795035182506032108299371358\
165415440213294402697784396687445107`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.00605983307037763486204517715354333323901759035524383920815171903525295819\
222`50.*asl^3*cf^2*nb*psibc*psicc + 
 2.316536117138171448661254555590119477676359020506818771142963496205769`50.*^\
-6*asl^3*cf*nb^2*psibc*psicc + 0.04367286247853573219719893494319625217062219\
287349287181638950879913393606273`50.*asl^2*cf*nc*psibc*psicc - 
 0.02315365239899524311625015760097952783086190109929718896346719771777625925\
848`50.*asl^3*ca*cf*nc*psibc*psicc + 0.04549185526768916620936685397713653588\
404337791620103462891973219520532276169`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00004444060199936248503302972752071525876601599577087411121243473633113099\
923`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00021313795751494672042165961982802568\
241533365459007944403950272642183846622`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.75142107139826358039891558639043297448774377820540691967956021624103798995\
664`50.*asl^2*cf*nl*psibc*psicc - 1.59161681748684880988933228048077214163666\
19329101112198653083912783580874115`50.*asl^3*ca*cf*nl*psibc*psicc - 
 7.90049563562243690405937651988924788807057436585495919839453828775779191585\
453`50.*asl^3*cf^2*nl*psibc*psicc - 0.000764630547960006238192105578996701290\
71184198350975518619831994954630737476`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00733436478867087011938952608978390619234194196758729185382726154760456194\
758`50.*asl^3*cf*nc*nl*psibc*psicc + 0.06309634787778563963784548582511356541\
370363906252364515098422558218459970142`50.*asl^3*cf*nl^2*psibc*psicc + 
 5.22220695252797134671404871553906322749796641938182198991833638553219546715\
959`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 6.495164233538200552966138615397361\
3848389667472819864190583195789078226095912`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 0.814645326310205871437345248647297418101066850409659397297242575\
02958153274722`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00531400983504712024772913274686513619963156652125376090760963607286310913\
857`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.050972180911164520646919775220\
17467227382168994555346435860671020111287945455`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 0.949492173186903881220736130098011495908721167160331270894\
24297918767190311992`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 2.20219716925350241365462927748718870394961966628013334066990803883131721926\
307`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.374791891241043643974716814072\
42158728669466242402567477781500803340025936357`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.000966183606372203681405296863066388399933012094773411087660267\
70969154095641`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.00926766925657536739034905004003175859524030726282790261348062909525823484\
75`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.1594565038085888827964308517425\
8990885617754782686357453862181274354615011543`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 3.047513517926861305479904336946940984829620382699396281609371339\
92535591694677`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 1.10818673379158592926541975888979672175622559370887137520167301759637164648\
252`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.10074424852650781175140179626270879288692959942807921592741027019681699008\
949`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 8.94875290777495467833725916480\
432203260792862565759143912575044099779436521496`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 6.36912573622702774306190525623006280134148306716802974694\
043411387283017620233`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsit4mb475100mc150100qq335100.m <==
14.30577965486403476743317248910029529373487110822827837855752263630210938926\
899`50.*asl*cf*psibc*psicc + 7.8409097005721871650360396617002772460544815951\
0011974600176389199264947457332`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0762354820611057983001664858264914962460884479620269760159310179727788648\
6841`50.14580296230398 + 0.01129131567581738717846220577598000130549470526945\
063545762084960144341475728`49.31639036079652*I)*asl^3*ca*cf*psibc*psicc + 
 6.42920473507880560086801832178226049673552515103948070654140741815401668444\
508`50.*asl^3*ca^2*cf*psibc*psicc + 1.120089579300970554899276497261596029191\
22722918874634309214748098446018719199`50.*asl^2*cf^2*psibc*psicc + 
 (0.2032946188296154621337772955373106566562358612320719360419971165670876597\
9539`50.14580296230398 + 0.03011017513551303247589921540261333681465254738520\
169455366047173003339290554`49.31639036079652*I)*asl^3*cf^2*psibc*psicc + 
 58.7348431016686366313308634301095073232581596298719600324372648041376273294\
7974`50.*asl^3*ca*cf^2*psibc*psicc - 112.690260037341361530113453194639457007\
42345394283394927083649904179440606932147`50.*asl^3*cf^3*psibc*psicc + 
 0.00579884823734921223668832817879793890403123407546811683757488550173101163\
064`50.*asl^2*cf*nb*psibc*psicc - 0.00766581414818612344292293455967929208153\
964793612250272704456155503104142839`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.00638906440080900398884883984007405079840000351411593236357029836278557536\
073`50.*asl^3*cf^2*nb*psibc*psicc + 
 2.35056331713978580661410242099424074253347154571028550849575503734079564`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.056110494516930596996999008051856380044914\
55611253281007108035024230749233394`50.*asl^2*cf*nc*psibc*psicc - 
 0.02957476266771535423033072123908997571077623792225941327960460669183272524\
155`50.*asl^3*ca*cf*nc*psibc*psicc + 0.07819110065567956218567042295233159428\
924343693842988460964974100530764647546`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00004548878146821814399253091766464872848644480615434770525166062414150403\
551`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00022007801538198803944842121758100202\
140837256330792417246507579433373633988`50.*asl^3*cf*nc^2*psibc*psicc - 
 1.37453667825135850571895892426047018226488821123860824592366570064164777193\
942`50.*asl^2*cf*nl*psibc*psicc - 2.91904819019192475296341017879068910903580\
921114873156590021494541689253150528`50.*asl^3*ca*cf*nl*psibc*psicc - 
 13.8179206332070668748130535335691681047992498810617032406452821726838483521\
2013`50.*asl^3*cf^2*nl*psibc*psicc - 0.00111433697234944404494496521394462385\
559777253320217956668888764451281270207`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.01078248576576106493961435344558748542585999831783122144455919034270255166\
69`50.*asl^3*cf*nc*nl*psibc*psicc + 0.132069074558679511366792489808952316800\
66874061217199184527346062576973820279`50.*asl^3*cf*nl^2*psibc*psicc + 
 8.34839700513529168692755171649772686601433387313164991358318740847185984891\
199`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 11.20483785338338729840214413415964\
715857054137711550819987123869779831506694097`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 1.307297150510787014265596562970390200939813444887502083381218340\
24342503229302`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00676804598223491063677295271431563568758374787749332090280152309320031556\
897`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.065488592119134759181235177040\
86886547894818059779876067517454012188440117379`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 1.517890364570053033986827584817768521093515249660299984287\
85225608579269980216`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 3.87211368596188032049682052234761334883330491653196610777349789687721766953\
384`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.600060022891285857586521083057\
68591256177630736519386288027975225094064331645`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.001230553814951801933958718675330115579560681432271513003108415\
50260508313349`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01190701674893359257840639582561252099617239647232704739470870695893933296\
369`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.291685742406423749633094426354\
15871565165829776879311850543229989435232275812`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 4.871858384289808272680658518292378999922115267073712398863240472\
50060706803927`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 1.77158486701447573552023946119722872724440555166316814507575001617692038260\
838`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.16105316972858870322911267829065715702221868651483346773419806951295963184\
169`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 14.3057796548640347674331724891\
0029529373487110822827837855752263630210938926899`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 10.1819002396885623451411032995756501703942322634296733312\
9867411101075465598905`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsit4mb475100mc150100qq34.m <==
7.594174869483023828798570014579136428035054571060549822227661760165736226757\
25`50.*asl*cf*psibc*psicc + 3.65989021274383419464014417272038149042988804567\
176198415411611460408592064094`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0482337569261448956437988908744330552612351126882196987834356958348887604\
1776`50.14967857998322 + 0.00299642851782270049264897802216488538175960582699\
39844214943915623065943569`48.942931411274294*I)*asl^3*ca*cf*psibc*psicc + 
 2.69148746310394706929710444014272331759049753374845352301977521289015674540\
957`50.*asl^3*ca^2*cf*psibc*psicc + 0.598988300476085457420884274169089965668\
04071513883988301418964333255635702626`50.*asl^2*cf^2*psibc*psicc + 
 (0.1286233518030530550501303756651548140299603005019191966377007163844246628\
5384`50.14967857998322 + 0.00799047604752720131373060805910636101802561553865\
062512408910644680381296029`48.942931411274294*I)*asl^3*cf^2*psibc*psicc + 
 27.2294170823600853609137430954332359507093380697790885817084659795787806399\
2818`50.*asl^3*ca*cf^2*psibc*psicc - 50.8000120495453873660795612914117478469\
3563056786475749336154371034294598423862`50.*asl^3*cf^3*psibc*psicc + 
 0.00418183272011585185180715692534879292356229395734028596120479097834517381\
722`50.*asl^2*cf*nb*psibc*psicc - 0.00554483330658163845023592987841351167843\
79519431129749099855744741518418558`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.00588717929006772897308615284551043326796234661754200384915571623334569610\
422`50.*asl^3*cf^2*nb*psibc*psicc + 
 2.30278143439986754719051156257820276779929371442646494055835799676121523`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.039972424747414077181785692641666308405603\
0967605539762358796308661401803195`50.*asl^2*cf*nc*psibc*psicc - 
 0.02124128581038367640038937775807113504354816071522468160432422895586360157\
048`50.*asl^3*ca*cf*nc*psibc*psicc + 0.03713262661195817185996772725557682986\
030748780413544085711037062542092380861`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00004402268754248060737675934029584418472925615145444649038323644786006881\
841`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00021039741218079849148454579211335097\
074710894659446278571015775964366945835`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.60564392050172824104259757782089827724684284829557934063230580379412760119\
58`50.*asl^2*cf*nl*psibc*psicc - 1.285969125389248121643555004023410242833865\
04339072386398938991041143601991598`50.*asl^3*ca*cf*nl*psibc*psicc - 
 6.50734813754772781783059264684362852122193465029381538557394200422675782059\
733`50.*asl^3*cf^2*nl*psibc*psicc - 0.000667011652225960793479361032273030387\
1923960260524213430689926209038813988`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00637569096104635949137409273765466383028437657568960245935917974905855252\
229`50.*asl^3*cf*nc*nl*psibc*psicc + 0.04830077852364151171546817998210706581\
709303129182997336252502267985014715457`50.*asl^3*cf*nl^2*psibc*psicc + 
 4.43171838700239860368241213825431742964009831995973493484206362176117293027\
898`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 5.361645816864214969086852329174853\
70080824067326198828776827785353527578500766`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 0.699100958416538222107439616296020235552508321411846892693800616\
1949211234792`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00488076855632567136331119703331092509675608774690432691143649479738204883\
864`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.046653265896744879129448224804\
25045922808532309301114876165407614883479902282`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 0.805766979454981564305893116046239532661836058174497260880\
37520395657689641435`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 1.80412629292062406668356244664851618014420247617677390512241811075965616467\
914`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.319471961807372296702918640524\
96952914057013019031021435823179628986593348972`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.000887412464786485702420217642420168199410197772164423011820327\
00418151902139`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.00848241198122634165989967723713644713237914965327475432858880607555695204\
626`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.128521631601873254714019119624\
86146646668432949772781463251001204821930902235`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 2.586209588169800779409942660556540871539311409107435482094751914\
99300399611254`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 0.94043985024356391978543369474783304419611323967543108495692486881195465807\
703`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.08549453184032399270776669952253027674510120360685737135969591546968292436\
971`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 7.59417486948302382879857001457\
913642803505457106054982222766176016573622675725`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 5.40502739377338415975023556504312403371348284004282866014\
016779676862666379069`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsit4mb475100mc150100qq4.m <==
17.35539606768613586987065270828510903752687801624024956668630059024852070563\
827`50.*asl*cf*psibc*psicc + 9.8691987351111524722156486101107136780308441588\
4731373605019500112497650510487`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0870363242853145058275595250290467792003365731577444177142589388038451421\
2393`50.14414957510796 + 
   0.015011617675214054015384772528299191200594352911978354238106091264152177\
082`49.3808765284867*I)*asl^3*ca*cf*psibc*psicc + 
 8.34336692327753120402883101930985490180843635445696812089245319415901239313\
221`50.*asl^3*ca^2*cf*psibc*psicc + 1.376911062435810989608078346593059321014\
94948362896557025912296043869963184398`50.*asl^2*cf^2*psibc*psicc + 
 (0.2320968647608386822068254000774580778675641950873184472384974824663493696\
815`50.14414957510796 + 0.040030980467237477374359393408797843201584941098608\
94463494016001030021323758`49.380876528486716*I)*asl^3*cf^2*psibc*psicc + 
 74.4314175945738145257564505689312082211469964119931352381202959193619413506\
0111`50.*asl^3*ca*cf^2*psibc*psicc - 
 144.5901155312694492792406050214859027229254190694315041089416`50.*asl^3*
  cf^3*psibc*psicc + 0.006403361009106809182810067757514688492025941984948761\
1253445217773892208718`50.*asl^2*cf*nb*psibc*psicc - 
 0.00845794734851070431523854641480536862629773704236482343535998981891604180\
019`50.*asl^3*ca*cf*nb*psibc*psicc - 0.00642616723848526021394778230468138001\
760277099351656120334944649980628910487`50.*asl^3*cf^2*nb*psibc*psicc + 
 2.36255237581656635694304337291966735102297866263079576107464300675415889`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.062152640311191929802212601776995018568779\
63684448376021460605320235468729183`50.*asl^2*cf*nc*psibc*psicc - 
 0.03269174327467030440182384660376166526227452633207819445719478497452132367\
549`50.*asl^3*ca*cf*nc*psibc*psicc + 0.09646888501620100225119241018464813624\
058399532802013508278921136250772183413`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00004586306092117746156556650865017080700784500728301355927359531413857214\
302`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00022257923026284574798884428605632908\
755563669185004274587470157702631563615`50.*asl^3*cf*nc^2*psibc*psicc - 
 1.75450943969591269065615937748640324946931404362895185025780922665153453236\
669`50.*asl^2*cf*nl*psibc*psicc - 3.74232240267728955471116854128519895098087\
144372489441959763204383940847516567`50.*asl^3*ca*cf*nl*psibc*psicc - 
 17.4256054708711520239923708288257455870798716099762513890564388053309446339\
3624`50.*asl^3*cf^2*nl*psibc*psicc - 0.00129467023310133968793511898200757987\
285329406153859236504342596419484686629`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.01256639649164162421473909674621210579840633858663630211689796381606149078\
306`50.*asl^3*cf*nc*nl*psibc*psicc + 0.17736866171055193179337362417791603522\
292790799110592574336367595810006696777`50.*asl^3*cf*nl^2*psibc*psicc + 
 10.1280559361296004994388389181075662410852255991129684446019359167853608609\
8044`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 14.0098643979202928189025990996305\
3395103189173302256814893945142703904666154707`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 1.607042813086866053186028605283187445939149218435675594096956840\
33900653451843`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00747359475134254184681058437237350770174006422066002470086266639585619819\
014`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.072540599499417805067039130583\
96939541233365518455093661378993767572415094483`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 1.841464715659927363534334348746830225651859199838721535382\
17016668824742926915`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 4.87475611434473875743834253614195167853044983272900142220398744036018533519\
686`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.731806920419313639407721367813\
7664367392170375688875877779967347897149796103`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.001358835409335007608511015340431546854861829858301822719960219\
57659150048584`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01318919990898505546673438737890352643860611912446380665609971657872088933\
504`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.372318466705328207579852925369\
81069089964115522014693744209786115765732139203`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 5.910410609202877466471295132137290559420442082250059451576461278\
24041027730369`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 2.14924022152831907871683459350446929433470621172729434606050450283354604287\
245`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.19538547468439264351971223577313357221224601924793584964196419946856718936\
725`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 17.3553960676861358698706527082\
8510903752687801624024956668630059024852070563827`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 12.3524138945744791031159392209101216056424633134253936249\
2952967343288047022628`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsit4mb475100mc150100qq5.m <==
24.31782935871078630307248768796569999999932867553186568094375563712845177124\
969`50.*asl*cf*psibc*psicc + 14.710796004584699759790961434901687407476333404\
62735370415163749891163074407451`50.*asl^2*ca*cf*psibc*psicc - 
 (0.1089011313560875775179207855089868681838018691987349307788737857118162836\
6194`50.14088972664845 + 0.02318420099563719522389256620840511124671711146137\
282703072010057719199334374`49.469049468318026*I)*asl^3*ca*cf*psibc*psicc + 
 13.0851587789686238273083201691307919397824450306252341446949836113847819824\
2765`50.*asl^3*ca^2*cf*psibc*psicc + 1.99450429418062669084791427028850774793\
818255010312398121920445499818371500154`50.*asl^2*cf^2*psibc*psicc + 
 (0.2904030169495668733811220946906316484901383178632931487439240469218338937\
8216`50.14088972664845 + 0.06182453598836585393038017655574696332457896389699\
420541522699406280288434997`49.469049468318026*I)*asl^3*cf^2*psibc*psicc + 
 112.770199996957207631997482888259309166056900978585096268304466337242238152\
6457`50.*asl^3*ca*cf^2*psibc*psicc - 
 224.8419318569410816019788913818630396011617595823115232403999`50.*asl^3*
  cf^3*psibc*psicc + 0.007609304330205335697314328806794220750831688516383799\
77231102492034329797601`50.*asl^2*cf*nb*psibc*psicc - 
 0.01003726458095805782961133971235772110090444006362718280200246992004676424\
599`50.*asl^3*ca*cf*nb*psibc*psicc - 0.00629618259175499773195946083373220949\
193500631074247840923294628494804236606`50.*asl^3*cf^2*nb*psibc*psicc + 
 2.38103128102348566943416878721530348292025006384677942674447999828744673`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.074214726203626093947534014399351350984961\
65883290604493428534247174877861233`50.*asl^2*cf*nc*psibc*psicc - 
 0.03891060783450649491395961462354119162402277760349977588077833479251901434\
138`50.*asl^3*ca*cf*nc*psibc*psicc + 0.13727459287834037880871928706443276990\
513046049716412497645249536607849319458`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00004644513530678005244696290137190079501613759851262262754408579666136094\
106`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00022649330679287174060408622173125062\
662914710716737591213654322224970174024`50.*asl^3*cf*nc^2*psibc*psicc - 
 2.67164748141263138536781232654982605830300022039730042651838221591630174491\
079`50.*asl^2*cf*nl*psibc*psicc - 5.76265542489139203362188672963793260328875\
808393977240029030147785445368195026`50.*asl^3*ca*cf*nl*psibc*psicc - 
 26.1766935565143983975822901995722385883683069217643021309284665823058457537\
0355`50.*asl^3*cf^2*nl*psibc*psicc - 0.00167197313947868581080482866041317963\
075116220496472278755110883226962585737`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.01630701354309999030742168089845788720153603583930701241850213164113080703\
228`50.*asl^3*cf*nc*nl*psibc*psicc + 0.29351716222902482401489021120471091910\
006813890032306509120567480087174397286`50.*asl^3*cf*nl^2*psibc*psicc + 
 14.1911100749148017526793749530749606347547733285327035736924216479303473059\
4888`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 20.6600442171075393241390353171918\
4387460922483030969684060710273995288022539481`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 2.327858261203629106277509252891572248228921679983914252052882691\
72397896096767`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00888109491604678168902096347855586141636887982999088654200192107588956072\
054`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.086618697187137166766076392443\
92883344842428710073628490941690600743277641085`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 2.580201831802691227759886355104538297228140605187764286125\
89484507824496471794`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 7.26653417820972334767234860580980098473115795753873397695840230754863219525\
892`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 1.039224770141720154251766484785\
94813665213100742414668147670988618429018034931`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.001614744530190323943458356996101065712067069059998343462927598\
42575469840447`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01574885403402493941201388953525978789971350674558841543716725095755114181\
384`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.566941203821110466638308812226\
49039648994437647406308907584874168030683552879`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 8.281479493407588702928726788387237230430174993186181657181069660\
82886176747561`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 3.01144708851185043742862792304990444742915454297679332988204604119954543602\
269`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.27376791713744094885714799300453676794810495845243575726223924333317809383\
044`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 24.3178293587107863030724876879\
6569999999932867553186568094375563712845177124969`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 17.3078097489064236381067919037814542133328555293318798673\
1703567879889007399078`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsit4mb475100mc150100qq50498421000000.m <==
24.76773997872968497915825196191320803885562415742061554890944437977611591897\
837`50.*asl*cf*psibc*psicc + 15.032164417959559478408306011805342802375642054\
84961504443569380779745066179289`50.*asl^2*ca*cf*psibc*psicc - 
 (0.1102086159001902941622690443265952205674337647084233027999525880311632526\
6622`50.140701389228234 + 0.0236961636449509483797773159028344378325470557542\
2194156409142808340768964746`49.47316388147915*I)*asl^3*ca*cf*psibc*psicc + 
 13.4068950347720049529731397419471373676659845804853746419351353156156979510\
1654`50.*asl^3*ca^2*cf*psibc*psicc + 2.03562226877572104054286406718711139586\
69042783077225080670176912772292092341`50.*asl^2*cf^2*psibc*psicc + 
 (0.2938896424005074510993841182042539215131567058891288074668073395791935742\
3072`50.140701389228234 + 0.0631897697198691956794061757408918342201254820112\
5851083762112125770131643881`49.47316388147915*I)*asl^3*cf^2*psibc*psicc + 
 115.353337317624386826931307417244294884698065530714910198701448137240773426\
86513`50.*asl^3*ca*cf^2*psibc*psicc - 
 230.353835886730538284945730039101275425461050568689595161733`50.*asl^3*cf^3*
  psibc*psicc + 0.00768085947554182287152162321872497248660780066656707412323\
810262847394454706`50.*asl^2*cf*nb*psibc*psicc - 
 0.01013093940758954594587573238914481242947576496008783430580205472040370438\
002`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.00628069123333747686063676145852712041844301084556966878461351990464935187\
8`50.*asl^3*cf^2*nb*psibc*psicc + 
 2.38195339315115167292528982912334434476663145844187217854249443223743089`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.074930714225657780301532913524917916396168\
90619817209522494530337136397368824`50.*asl^2*cf*nc*psibc*psicc - 
 0.03927959749312635379303784271774175934825758036166508344548307086208571142\
699`50.*asl^3*ca*cf*nc*psibc*psicc + 0.13986988221171733143106060551454443844\
188646395525778278014875176579191638733`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00004647434823391411879688952641911095078739032254745184050932386232908606\
826`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00022669052320433645084352061444161458\
176946127570369964196442576030493023785`50.*asl^3*cf*nc^2*psibc*psicc - 
 2.73290304472785349612042329030213990925243711263087337831977666880390877272\
459`50.*asl^2*cf*nl*psibc*psicc - 5.89902707155234903678015317447696335545609\
198015221178338844459415201626101499`50.*asl^3*ca*cf*nl*psibc*psicc - 
 26.7638448064564731298271473086611708789345546425771151633718460402953300253\
6221`50.*asl^3*cf^2*nl*psibc*psicc - 0.00169503105772766945884946495414334843\
538866550283536930155639242080563297238`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.01653589525946208121245531234948809591123299154187089059026926744355846104\
054`50.*asl^3*cf*nc*nl*psibc*psicc + 0.30155190010460687641081724242485739566\
581941073898680767530808662106144697948`50.*asl^3*cf*nl^2*psibc*psicc + 
 14.4536635717084746917747466587522677347966683947488807923646009662757802025\
9255`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 21.0997043668679631981638875885353\
1186142529541893340025499774610375514112623063`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 2.375848539853028195114588406107682107192777425512599099319591177\
10559854073718`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00896460951999582840736542251976738153632896697509321042033759265568267906\
986`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.087454352761743999566817997196\
98917803133513710421400183964313077830068880333`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 2.627938831219722671231772119773139588144848799045251053157\
20017568650549138043`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 7.42521821058229526265776677669753849797021031914169115363055319465464572330\
172`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 1.059346644489095027075103279016\
3738383103770008042567459665818232409201512507`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.001629929003635605164975531367230433006605266722744220297467289\
58514995965658`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01590079141122618173942145403581621418751547947349345487773672932434890467\
32`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.5799400380791053554752900649644\
9595981042645273457316599050058426968335696745`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 8.434697345157097553729616869623580897479390415115320673378924665\
56649502598939`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 3.06716267096621729226531522531766578090159651458738933589758123089804058666\
765`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.27883297008783793566048320230160598008196331950794448508163000859241264878\
48`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 24.76773997872968497915825196191\
320803885562415742061554890944437977611591897837`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 17.6280261341945411224995665296923606015215095669748327733\
4381521323265423673421`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsit4mb475100mc150100qq541100.m <==
28.41900737463580755224030703936075847350138343095067364638465667873995285019\
244`50.*asl*cf*psibc*psicc + 17.673019120082850986060606174074764842531505578\
68530832282694122229638818729387`50.*asl^2*ca*cf*psibc*psicc - 
 (0.1204383910930528074341271479805697936784309284956080487926203847206028374\
4156`50.13925872361383 + 0.02778034075076876237851694528136501895324802717954\
159530504247282162525554351`49.50223134681308*I)*asl^3*ca*cf*psibc*psicc + 
 16.0781549542550216125351101963274347264421729913532506664203950567435252165\
7122`50.*asl^3*ca^2*cf*psibc*psicc + 2.37377131173544483361132400299583601644\
644647127745847933672025879918907005776`50.*asl^2*cf^2*psibc*psicc + 
 (0.3211690429148074864910057279481861164758158093216214634472086111874604999\
3219`50.13925872361383 + 0.07408090866871669967604518741697338387532807247877\
758748006319176551223260181`49.50223134681308*I)*asl^3*cf^2*psibc*psicc + 
 136.741109276763568984355330051994176870359601303226163363961`50.*asl^3*ca*
  cf^2*psibc*psicc - 
 276.4417245920487629371437000725630162491053633208705900882706`50.*asl^3*
  cf^3*psibc*psicc + 0.008239065431664696022326852320378389955065431577836210\
08888331544510819330548`50.*asl^2*cf*nb*psibc*psicc - 
 0.01086157680374906160211114285184016629810959960700269441961425208951197015\
132`50.*asl^3*ca*cf*nb*psibc*psicc - 0.00613245026712190212935840328091176874\
501512082880706404510026627717273670117`50.*asl^3*cf^2*nb*psibc*psicc + 
 2.38861964080552553199604530505611321584581852335263260555874881287695941`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.080517032414097859837213727164442591707436\
56065577153207463544272785974348919`50.*asl^2*cf*nc*psibc*psicc - 
 0.04215792711102674998454067734339097566951864948459087540601003209395059959\
488`50.*asl^3*ca*cf*nc*psibc*psicc + 0.16075959969986662357379309407398592075\
051278477524301977285367715344177932944`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00004668601472796660986130206862868468668086814196057049586231857536095469\
848`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00022812170823950059367887435522460790\
642764730198447787695864700002696022267`50.*asl^3*cf*nc^2*psibc*psicc - 
 3.23765427726174061435390749936896998928522147299204597495540579942607834766\
696`50.*asl^2*cf*nl*psibc*psicc - 7.02866346384030270407183467884792127183340\
898231044601720637525469443224368699`50.*asl^3*ca*cf*nl*psibc*psicc - 
 31.6155583219938042779344401894349490055182311883784664994312610655858590202\
7008`50.*asl^3*cf^2*nl*psibc*psicc - 0.00187728199537865796531139100396386089\
428722705424947228267597509576465663084`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.01834591271619083915718703842973659253862711271149904472417066093904855044\
901`50.*asl^3*cf*nc*nl*psibc*psicc + 0.36885191241502948689694880776887711703\
014513873661422064071637959430794692671`50.*asl^3*cf*nl^2*psibc*psicc + 
 16.5844268386071580127031622185000512324230772704929953686437116093315581450\
6868`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 24.7060384926170420323459180497523\
1181000422523261535215870053372124172644113738`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 2.770514545571142078892532138261448382534626280280439147096587617\
97496638647619`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00961611192598464301527617421412241666770401900062412995949030797917805629\
696`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.093974347219822938055889976826\
46767340507175395488651997390960568967934065797`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 3.015350334292210547764211312454554769531468594635090067026\
12938351482875364881`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 8.72888458339073820978449129013447448719867380900306636396181001426569896197\
811`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 1.223591783661177806827385106636\
12417738506980505623381170762510961303867636362`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.001748383986542662366413849857113166666855276181931659168492665\
41846661581964`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01708624494905871601016181396844866789183122799179754908420643464742024832\
088`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.687051576331765133961081962038\
16569320477981774069034880531797958553727657449`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 9.678142868937487654497543429024351227536852027292736663976741709\
75625881637673`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 3.51932467961363187436274306509976408274067346447008605971834695942615398119\
504`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.31993860723760289766934027864543309843097031495182600542922445395359878756\
135`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 28.4190073746358075522403070393\
6075847350138343095067364638465667873995285019244`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 20.2267548487741254285145011968143638308733846339219594565\
868396468151824419103`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsit4mb475100mc150100qq6.m <==
36.38577801734971451453375940024569192367339740077445386466401065789059714401\
872`50.*asl*cf*psibc*psicc + 23.612282148759867657071363770556329913820017934\
94543185618326830002057808310639`50.*asl^2*ca*cf*psibc*psicc - 
 (0.1408119930596300588701471249511003368457228080969010323426996102631169957\
9228`50.13655674984315 + 0.03628226995405250061030355665548666980300172355166\
205690375294634975682101736`49.5476115546053*I)*asl^3*ca*cf*psibc*psicc + 
 22.2372083023486019687076069425149429442731934389960232140894776820549768549\
4454`50.*asl^3*ca^2*cf*psibc*psicc + 3.13460980713180954950047888055870980117\
522938732100303883393452367418047665658`50.*asl^2*cf^2*psibc*psicc + 
 (0.3754986481590134903203923332029342315885941549250694195809266451433745260\
8071`50.13655674984315 + 0.09675271987747333496080948441463111947467126280443\
215174336138647481173237967`49.5476115546053*I)*asl^3*cf^2*psibc*psicc + 
 185.7803100358927272560244455949143764195703289133678396515565`50.*asl^3*ca*
  cf^2*psibc*psicc - 
 384.8243773359392348387751922049704378361563398600452864570976`50.*asl^3*
  cf^3*psibc*psicc + 0.009343958347256319714472832680505982636939327875533899\
80262230857787013875464`50.*asl^2*cf*nb*psibc*psicc - 
 0.01230713853970187710865531157968294675083137766314071021650396401872443668\
398`50.*asl^3*ca*cf*nb*psibc*psicc - 0.00570669285865690612563341540264726143\
424183227594728202175631262889978364782`50.*asl^3*cf^2*nb*psibc*psicc + 
 2.3995517576573329261218886137773737097979890460036768543181078359803495`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.091578078832936963895442789234988654823540\
66325570477034106193732985717028287`50.*asl^2*cf*nc*psibc*psicc - 
 0.04785363618744514302965203624294785190800268918161632429233023625185910659\
022`50.*asl^3*ca*cf*nc*psibc*psicc + 0.20536250367231992751051369039687470783\
89056750251103955754604713739300354599`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00004703495710487196895158620851400360466695244761718375708270154960069001\
299`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00023048963028171853044439014370452816\
574791609304595097817187662020709605183`50.*asl^3*cf*nc^2*psibc*psicc - 
 4.38002332973388480772508718590425088550710677065996933017026034131703346230\
552`50.*asl^2*cf*nl*psibc*psicc - 9.61945140694413264808320268790667104661640\
64691937033747356887602333803330185`50.*asl^3*ca*cf*nl*psibc*psicc - 
 42.6850763101914545361767198339234772496841860433011064412134003373684649501\
8324`50.*asl^3*cf^2*nl*psibc*psicc - 0.00224960178306641557662154953985816899\
145796456726810604485685702311300702057`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.02204785186064790416212215695163075728416727066768657401131760718069747518\
502`50.*asl^3*cf*nc*nl*psibc*psicc + 0.52725557661197662637292054207248848841\
217282704868007750865920439389948991486`50.*asl^3*cf*nl^2*psibc*psicc + 
 21.2335802422539770800588213425553778509702583674975817062674048159042894592\
8557`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 32.7815047288005260771014008205181\
1228348224116008328204396368430901046304175984`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 3.658516733441974529168398722601431940591802728205123542893317416\
04017194289714`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.01090567249941121304204074676796841176710869981786657323362823555104480675\
486`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.106884095450888706975158231584\
69324126370555883243931077340463875811473737145`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 3.860650953137086741828876607737341427449137884999560310230\
43723925532535623368`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 11.6588701034911644028808604490002003232058178937295426150724557848480277738\
7366`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 1.58684738474212034156812711669\
455533643742859174817586792792471906617950603964`50.*asl^3*cf^2*nl*psibc*
  psicc*Log[mu] - 0.001982849545347493280371044866903347594019763603248468866\
75941177649299540916`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01943347190016158308639240574267149841158282887862532923447212267490320650\
307`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.929469818379960475071322449900\
17288525003440458257646773817836068906277478919`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 12.39124060200812463200428991364552144621213328677961800625955279\
996019577870915`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 4.50590567345749986618337815041655325316804846791986109339092080175204551062\
304`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.40962778849613635147121619549241393210618622435635100849047453438604880834\
825`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 36.3857780173497145145337594002\
4569192367339740077445386466401065789059714401872`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 25.8969710742150368104774943571348671318091460433778712972\
7686518557600100730292`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsit4mb475100mc150100qq7.m <==
60.07328278195294521060745851383264845260584397001114842438705361345137515570\
411`50.*asl*cf*psibc*psicc + 42.332406121922240377213546657898868385885822032\
7446117360441460796674940732428`50.*asl^2*ca*cf*psibc*psicc - 
 (0.1911673675185779634177250894154491186436885385264433595555097200927824048\
2204`50.13082349053773 + 0.05889741500377222249589774701002396685510796844748\
150041923337215650134437197`49.619505964924166*I)*asl^3*ca*cf*psibc*psicc + 
 42.6000578773337551703011757827528793079142946374886691969453659066989562825\
4069`50.*asl^3*ca^2*cf*psibc*psicc + 
 5.51966877890496357273026882220309587791319035623274230023293795383654172528\
1`50.*asl^2*cf^2*psibc*psicc + (0.5097796467162079024472669051078643163831694\
360705156254818258016583040129458`50.13082349053772 + 
   0.157059773343392593322393992026730578280287915859950667784905675984756496\
79657`49.61950596492415*I)*asl^3*cf^2*psibc*psicc + 
 346.9169817487116500551557359746868567551709642380912535961423`50.*asl^3*ca*
  cf^2*psibc*psicc - 
 761.2789790052534254824060917500822307938607333505901127481864`50.*asl^3*
  cf^3*psibc*psicc + 0.012052553358823375445575937174348298804614901224871555\
48759605412460928539938`50.*asl^2*cf*nb*psibc*psicc - 
 0.01584743778729171725442824681804824260645603409372837948455045168643935268\
584`50.*asl^3*ca*cf*nb*psibc*psicc - 0.00404755202098803353568869903585050179\
785618600749861732014965119551040881318`50.*asl^3*cf^2*nb*psibc*psicc + 
 2.41811393917903990249352445300158952012486509827520344819701432862660918`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.118707354229590650306709110408588905986762\
14290545897411452019455638461108903`50.*asl^2*cf*nc*psibc*psicc - 
 0.06180117589166346885967101913862350643991969746892459887150845407975402499\
883`50.*asl^3*ca*cf*nc*psibc*psicc + 0.33169619722681634855674770175037104723\
665930810899117881439893149137784475964`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00004763271306913509002589443957861290162624834197455322071365510877940683\
89`50.*asl^3*cf*nb*nc*psibc*psicc + 0.000234570765831742172041987016032476478\
97475610206949422709780051089097529443`50.*asl^3*cf*nc^2*psibc*psicc - 
 8.01994878904277437353412153908010127420871276987424130430287262196393758847\
663`50.*asl^2*cf*nl*psibc*psicc - 18.1067924599788975404665368535532815121895\
9527795806141131150539668852809424052`50.*asl^3*ca*cf*nl*psibc*psicc - 
 78.7030123426197840373054970486777508018482186592309326833820681801820295728\
9743`50.*asl^3*cf^2*nl*psibc*psicc - 0.00321809817072316047264164860725833844\
38999913088770771554039956212107244628`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.03169551779814112538376836200999335196591034411403684731770778639100647603\
82`50.*asl^3*cf*nc*nl*psibc*psicc + 1.070685263069914645920934578240684610654\
97661521333204457165338671377119031796`50.*asl^3*cf*nl^2*psibc*psicc + 
 35.0568529758518753574310830611414139574479698816502557150447302722842831784\
0714`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 58.0305052054287477721877425316443\
5873596860602121696949567209725115778987507691`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 6.442205516213359901106696053466817267437521413029314253435836616\
58774768575759`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.01406697192219415289519113157580550973068879547425162302553833293749776925\
528`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.138547656184666380945782705095\
03211984144550831949869158657838937226499284209`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 6.373973268336704610442015102025711628626903614845501039099\
04186768805148698298`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 20.8797119145619865979582516878841572513009751831904858671770509063431665497\
62`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 2.6929841230440600386115852902967\
4513425700637603874081533813693766994546770906`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.002557631258580755071852933013782819951034326449863924667486352\
555461998517`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.02519048294266661471741503729000583997117191060354521666422780458110414556\
947`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 1.701885990826690222400029745955\
66221130344774384177733674181605818254471251876`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 20.45806194795970520529494521662624237349692226822696947153293915\
871559025016037`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 7.43929525380352916556179826059136086308978991571889798933924738880986381751\
479`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.67629956852759356050561802369012371482634453779262708994068345369172192001\
994`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 60.0732827819529452106074585138\
3264845260584397001114842438705361345137515570411`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 42.7561577986753095378963484729118236586679993482559347052\
5041229181379207748648`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsit4mb475100mc150100qq8.m <==
116.8687569676820995422824875544171667958222720811453764526309281597813451759\
0282`50.*asl*cf*psibc*psicc + 91.19689798541975426485390554217899778391137612\
717883556374805375250772213636964`50.*asl^2*ca*cf*psibc*psicc - 
 (0.2813362046471688419500549472276327367971450813143223821751032421298698585\
389`50.12318291783111 + 0.103037229640060651399886490480585973522946815813957\
09763095752231161046905394`49.686951466804004*I)*asl^3*ca*cf*psibc*psicc + 
 99.5365812334876755877286915002477681864092239715903978985985283200312434695\
551`50.*asl^3*ca^2*cf*psibc*psicc + 11.60440318355924726877832944498165300565\
900989955339488716706419618533578128961`50.*asl^2*cf^2*psibc*psicc + 
 (0.7502298790591169118668131926070206314590535501715263524827394352501438381\
3345`50.12318291783111 + 0.27476594570682840373303064128156259606119150883721\
892701607211630477847284712`49.686951466804004*I)*asl^3*cf^2*psibc*psicc + 
 798.0365126197843390040241467106399057144284228451181648783075`50.*asl^3*ca*
  cf^2*psibc*psicc - 
 1920.4608660283077209793104794536972962262286131870330238534088`50.*asl^3*
  cf^3*psibc*psicc + 0.016875313301463861631135581811252621877427096336851150\
87628888640462900441437`50.*asl^2*cf*nb*psibc*psicc - 
 0.02213952321869825602518632158092938525184845830000964938157985048536060888\
692`50.*asl^3*ca*cf*nb*psibc*psicc + 0.00041710607204088327691052687091160174\
867067893908353869821145238074791014979`50.*asl^3*cf^2*nb*psibc*psicc + 
 2.43671795962810441948535865228195941334414486113344577780523248645156724`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.167036449614987523168151029909533102506144\
19973700013501768720371137680894761`50.*asl^2*cf*nc*psibc*psicc - 
 0.08655776248881508773350831330359716107709953697908373111011117854303054421\
599`50.*asl^3*ca*cf*nc*psibc*psicc + 0.60978054524729051317362536520598132452\
167710421858652831228918375835022860197`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00004823859674996940649653341771697930049755346445422376945712991218752408\
695`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00023873938787332033701241802011935879\
639863782967705957412627030429903992925`50.*asl^3*cf*nc^2*psibc*psicc - 
 17.6450985435415590642541066207804521803073445556835793592067403951539688879\
6135`50.*asl^2*cf*nl*psibc*psicc - 41.573593478701076266694929217274989863468\
80872028914052616956199881010571223293`50.*asl^3*ca*cf*nl*psibc*psicc - 
 178.0604842181166441605084315095248260441208503067453888750132`50.*asl^3*
  cf^2*nl*psibc*psicc - 0.005095742846649927808393117871537619270167905561020\
49635818225617445910050937`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.05043905129640099584282801552453365333488884081655740133286644967727340135\
482`50.*asl^3*cf*nc*nl*psibc*psicc + 2.66409526968264422197979083418316965088\
94646043839356778978378360262354100978`50.*asl^3*cf*nl^2*psibc*psicc + 
 68.2008813361773005431015578803208205399621662406714745530408429776022091402\
4818`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 123.214353247460547799094755743627\
36778962670796351634112243639230105050733827358`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 13.54391960749506112966401036955712369447472312028208963558351494\
236644452925821`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.01969578987311749217438028502015480443205323942568023975189455565596003613\
798`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.194954295306800933336031646984\
60715243445056947727961946650298998596558918712`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 12.40016024294132737147301052369469464362948477103117719146\
197145047312893459022`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 44.8806839398788709546900689065681598367257952377092838005078224599325187851\
8242`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 5.42285103441993974974427691652\
127866074469198262292027568977804032320458782066`50.*asl^3*cf^2*nl*psibc*
  psicc*Log[mu] - 0.003581052704203180395341870003664509896736952622850966841\
01225989367611781116`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.03544623551032744242473302672447402771535464899586902179778932472191931873\
244`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 3.744406206064322808448385475487\
01205667518931568361867502121423235810707418239`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 39.79986042221348498516103097431311074129598013901859801459353749\
094912943239948`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 14.4726765171685399946040112633865857241076291414613083688760124846839878568\
3174`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 1.31569786519713999950945556939878052037342083104193712444308286040782566127\
408`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 116.868756967682099542282487554\
41716679582227208114537645263092815978134517590282`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 83.1793899591316063142271891420638448474799051158872026005\
5254161469091622439317`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsit4mb475100mc150100qq9.m <==
316.3754642668513594750241447144131839120609466851912550446585`50.*asl*cf*
  psibc*psicc + 
 283.8131105985183179453893227257438632418760032622073794698559`50.*asl^2*ca*
  cf*psibc*psicc - (0.4868762222122920242695774876548154491703619588793279088\
9410687724965749101856`50.11276100536927 + 0.21216477396571635513197321511473\
99991582918690246085036472174225817711791424`49.75201571912486*I)*asl^3*ca*cf*
  psibc*psicc + 
 345.7607567036114335603453561330926646520487868733686124984996`50.*asl^3*
  ca^2*cf*psibc*psicc + 34.18272469858654471146284972540638672211873064295676\
455214782986254297294015108`50.*asl^2*cf^2*psibc*psicc + 
 (1.2983365925661120647188733004128411977876318903448744239298666322186320426\
6945`50.11276100536927 + 0.56577273057524361368526190697263999775544498406562\
267639158566534351573077667`49.75201571912486*I)*asl^3*cf^2*psibc*psicc + 
 2791.2502951718398717763698086960891478950317751696671413626584`50.*asl^3*ca*
  cf^2*psibc*psicc - 
 7925.657432899122979909314951068496859865846652257801680768781`50.*asl^3*
  cf^3*psibc*psicc + 0.027871435391318660397854891868297240082290340808067652\
86679100987200895610251`50.*asl^2*cf*nb*psibc*psicc - 
 0.03643606028517620463145558576674905908318643515663728049078608171581518731\
154`50.*asl^3*ca*cf*nb*psibc*psicc + 0.01372712131183663591951243652620496660\
767677235530483305724025097930376692042`50.*asl^3*cf^2*nb*psibc*psicc + 
 2.45536395362578799483342938992690351161964064100081483351184123983020315`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.277270077000226132806007401918054678993193\
58104489367864954140404738933191818`50.*asl^2*cf*nc*psibc*psicc - 
 0.14258085353640102263012133819866530649159538428363155248927064824659697079\
842`50.*asl^3*ca*cf*nc*psibc*psicc + 1.45697315683178665599697539796879102315\
680840282475459498701765515665847054778`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00004885280882931891027304166931885793205777619136105560402739361210862436\
589`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00024299828615934295622035416898332786\
550977586302681084623384801699224847286`50.*asl^3*cf*nc^2*psibc*psicc - 
 56.0701544475154636208649975359503302011835426055764043546868834022347734920\
6336`50.*asl^2*cf*nl*psibc*psicc - 
 141.8447231064475237666745062196036201497636312511150748673288`50.*asl^3*ca*
  cf*nl*psibc*psicc - 
 607.9676942412233945695769958287450294071004337327474087395389`50.*asl^3*
  cf^2*nl*psibc*psicc - 0.009879120624518831194640810612683880575953365637102\
82389170641879693226635683`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.09827927761151670686307174071826921926978672837129557940141794089442085848\
271`50.*asl^3*cf*nc*nl*psibc*psicc + 9.93712400250008981776679127745712964613\
302929696085091956212697037720009633224`50.*asl^3*cf*nl^2*psibc*psicc + 
 184.6266363738965462233821579647842315321669580090493066066287`50.*asl^2*ca*
  cf*psibc*psicc*Log[mu] + 
 376.6605794804251696736556049150690449196818946512071471654816`50.*asl^3*
  ca^2*cf*psibc*psicc*Log[mu] + 39.895897096949422230472817610613831531027520\
39443557898183474900913567965851381`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.03252976256636156603008816184625605518694685871477576916691099176723195343\
834`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.323611957724413805175304208851\
74842004099157034121754218522601784248764620173`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 33.56847934070846294970584690268804209675762872891805574665\
977758139548831501537`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 139.0249959310872147040398303282721393264684079100662465822854`50.*asl^3*ca*
  cf*nl*psibc*psicc*Log[mu] - 15.26768360090050174468726246991521765445737082\
214464994528713948617643470546393`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 
 0.00591450228479301200547057488113746457944488340268667256979379676535848211\
124`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 0.058838537768075237304600765245\
77244000745301278931228139997107601748463335918`50.*asl^3*cf*nc*nl*psibc*
  psicc*Log[mu] + 11.89845632033080769835326280684377423337467078438530229890\
932827606092374950668`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 
 107.742219952897046892972974602915226945192935644657764404457626913713052420\
74874`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 39.1789890737807443247174453101509916164337947798755506700253040913981119861\
7001`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 3.56172627943461312042885866455918105603943588907959551545658245703472856809\
387`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 
 316.3754642668513594750241447144131839120609466851912550446585`50.*asl^3*ca*
  cf^2*psibc*psicc*Log[muf] - 
 225.1749637675270075836905179314050100963441777874067892571183`50.*asl^3*
  cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsit4mb475100mc150100qqf1.m <==
5.403997607763248977611623134293014297514377460331715662308877780466539438352\
88`50.*asl*cf*psibc*psicc + 2.41676026323399073721363652896648935799460343565\
078578301706320268897887691306`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0371010327320319697012273575730196238010683408925366838297949663049025610\
441`50.15048325871689 + 0.000448561626389358055937156430715665143678451012389\
7295378870123863552463269`48.23291937780956*I)*asl^3*ca*cf*psibc*psicc + 
 1.66496318016790323929549092898765650469218822881431624181381760566688767511\
817`50.*asl^3*ca^2*cf*psibc*psicc + 0.447714069758181556755392915591307955482\
49875483287681823805577307279416730019`50.*asl^2*cf^2*psibc*psicc + 
 (0.0989360872854185858699396201947189968028489090467644902128532141254554907\
1621`50.15048325871688 + 0.00119616433703828814916575048190844038314253603303\
927876770685649525708303836`48.23291937780955*I)*asl^3*cf^2*psibc*psicc + 
 18.1203325813606724109682744233055622234088422101224638751152508036349266101\
8783`50.*asl^3*ca*cf^2*psibc*psicc - 33.5587985119734944770410047862695698817\
9289699132638881891368482372504015580758`50.*asl^3*cf^3*psibc*psicc + 
 0.00350303758783132448534727577895287937772913482300833217027601161881262379\
669`50.*asl^2*cf*nb*psibc*psicc - 0.00465298938309240739847815601329310438265\
381515891028509503557522672223812104`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.00546979830100045629473931151366073337686506508702332291799949077496637246\
391`50.*asl^3*cf^2*nb*psibc*psicc + 
 2.27077679015447727317088871815994693966250900399450132543177012359704528`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.033215640636769244130621735946956412328379\
93708555555706004568318138426014389`50.*asl^2*cf*nc*psibc*psicc - 
 0.01774495688314859195264817116282333475690586244399898648035849173050891626\
215`50.*asl^3*ca*cf*nc*psibc*psicc + 0.02362563893874312955079564259213723182\
691075558949820467324395932877650125671`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00004306280131854485932352982992616979760161481409886781110684756536098044\
423`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00020415974672639629089798549449060153\
614214478939773927274716235841492070458`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.38392597783632644911810610790144933992766238255614914085882376529546791312\
198`50.*asl^2*cf*nl*psibc*psicc - 0.82524694497561643417028967174067717751898\
584964509307004183220653240590600041`50.*asl^3*ca*cf*nl*psibc*psicc - 
 4.36593072903070003361504364300328270348588245245141547005245605538158425826\
525`50.*asl^3*cf^2*nl*psibc*psicc - 0.000497745272637977230685781472312597204\
70179450584999635754689825295579227328`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00471959768916697779353229049160733908656002888869453328860886901411098519\
53`50.*asl^3*cf*nc*nl*psibc*psicc + 0.027275947762417484096714940825281731181\
28684351163981208702354984124571273655`50.*asl^3*cf*nl^2*psibc*psicc + 
 3.15360074968509421834952664474161259045507306661169138274155449865275377373\
08`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 3.5963693740463951535893065637775931\
2490641480320003491662204087072437080889531`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 0.522543320154564457598207353914540089968564057366266292222664440\
43413307769249`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00408852215156047488778135496607316152441070263615871482541729536333971190\
093`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.038767178232242938154282295960\
65370040078318448811063770633311016643385336108`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 0.573381954488198948790823026316656834628195103020307524134\
82808435657196840069`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 1.18908781285320152302747449081555374089812374509653908187449076615176334683\
397`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.231892734896472529939045998215\
79366508511534031965289469052404205808826380603`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.000743367663920086343232973630195120277165582297483402658040442\
05174964105347`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.00704857786040780693714223562920976370923330627056557050539946071005182522\
97`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.0814716228720544079766010970364\
5740488164968156993976795576267115411753346063`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 1.840340875452528672829333777554572388443394101846682490238135291\
35525413848519`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 0.66921486380091951739248501001984450488850694612606636067087861024262053964\
712`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.06083771489099268339931681909271313680804608601146057815763172977072904660\
974`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 5.40399760776324897761162313429\
301429751437746033171566230887778046653943835288`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 3.84620523069869640566544590544748137601756625110009309405\
397194561738500292369`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsit4mb475100mc150100qqf10.m <==
1.602417344524909998863080920939215004305964447772106311547104354991422667694\
91`50.*asl*cf*psibc*psicc + 0.52789378557788380842683861378131651240832283392\
456117699323697416740610334949`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0130372397681372838239128404786279863413928399749923621707386502666395856\
6849`50.14298203124466 - 0.00244945173918446334830355645558500154887318936915\
819086677489244813888076527`49.41686526562873*I)*asl^3*ca*cf*psibc*psicc + 
 0.26899969379205137587180671757927919739817000661142624730848271744818457602\
907`50.*asl^3*ca^2*cf*psibc*psicc + 0.215794562214499298341183381310091563487\
37228030319246448451846717398014710515`50.*asl^2*cf^2*psibc*psicc + 
 (0.0347659727150327568637675746096746302437142399333129657886285748836384169\
9058`50.14298203124466 - 0.00653187130449190226214281721489333746366183831775\
517564473394538016053183417`49.41686526562873*I)*asl^3*cf^2*psibc*psicc + 
 4.42633967116956312574672951366129011753910535876706225364228825993894759548\
285`50.*asl^3*ca*cf^2*psibc*psicc - 8.280779196338116356589006206028377435189\
26221418199793917938016338283424772586`50.*asl^3*cf^3*psibc*psicc + 
 0.00183796599606507770558393335209164550472377652533962228955328232679215007\
636`50.*asl^2*cf*nb*psibc*psicc - 0.00245403595567970052818580701871205891148\
030347218201184380174766060510257375`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.00377211128082895663134620536095778027625189399931301448526274775858320967\
905`50.*asl^3*cf^2*nb*psibc*psicc + 
 2.10813931478821401885517481367022056335915760458592568216583325446358488`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.016755375446819087314081779258528003380948\
6832367659859556435216824286319485`50.*asl^2*cf*nc*psibc*psicc - 
 0.00915057427751255196354953581299058985183962470021928085062134449343280402\
168`50.*asl^3*ca*cf*nc*psibc*psicc + 0.00146845529824030187068989919714235037\
502639607606334727281161637852083684728`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00003843669120005392112162908847776440548942777814875281242621058447911492\
376`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00017519943061219387109567110558153989\
246113508894809126280006347802144595187`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.06490250660163950146557354876419132151334029839576074788858658694331424915\
872`50.*asl^2*cf*nl*psibc*psicc - 0.16745543496422261848751503137102845840908\
312166748387834214232502492257426842`50.*asl^3*ca*cf*nl*psibc*psicc - 
 1.09458151111314453466749114078010158722082804807308027664819598539894366804\
685`50.*asl^3*cf^2*nl*psibc*psicc - 0.000148885807559165813949267672685699066\
36826857791114750509381492607993840863`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00135728169601476662406053944084196964280966700791393902794345436455677546\
712`50.*asl^3*cf*nc*nl*psibc*psicc + 0.00262873799860469321625362704279638871\
910543586070413838514185792704967123577`50.*asl^3*cf*nl^2*psibc*psicc + 
 0.93511968468353634050933916016799625362823098418345660539904237777543738730\
01`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 0.8461323041676213293725983621626403\
320705930167477680392560134720138000140318`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 0.251861655971120091254099321023336101563241602962057470313024456\
98624605342839`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00214515673906289190499513462881149748921141115127497336891736644534715692\
769`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.019555806055293436319628303136\
55463208825973562464443958657046679509914326465`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 0.170021760851552061910788938212362955205132906215173928254\
37134141371588860002`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 0.25542211784590475050389200160607678274856172729542324960817239960234103889\
718`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.086382733867454381151730444285\
11061082781500575095547454949092513746256005739`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.000390028498011434891817297205238454088947529300231813337382394\
51595469099069`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.00355560110096244296720514602482811492513813374993535265139675348545645257\
33`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.0137727396596070615982688422406\
1666685975439464003087809675340067741775932817`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 0.545706040733037567974355410664998852863811158966705343940656781\
41473727029842`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 0.19843856026655911562703833115090867376865860326062012509944423652188858568\
609`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.01803986911514173778427621192280987943351441847823819318651039315505131270\
097`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 1.60241734452490999886308092093\
921500430596444777210631154710435499142266769491`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 1.14049383800986260985748346079647062573136509629433379880\
512573959256189335406`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsit4mb475100mc150100qqf2.m <==
4.546262058404215388664750201817911234156796026583842280054511463633642399376\
76`50.*asl*cf*psibc*psicc + 1.95411548128605892669950511430905570790127982161\
885439731584748491396306184762`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0323157325105414895632309100489217244694558782544099092670892537621157793\
3355`50.15047039967945 - 0.00046314564065121717670299812624781005289907917070\
040634445708081167447928553`48.306773975642805*I)*asl^3*ca*cf*psibc*psicc + 
 1.29932304419489915441949782094334405896224089347033675252979030188069542355\
961`50.*asl^3*ca^2*cf*psibc*psicc + 0.391912233823311516118259012014543829957\
56217261566982254287980342748131252014`50.*asl^2*cf^2*psibc*psicc + 
 (0.0861752866947773055019490934637912652518823420117597580455985466134985944\
7165`50.15047039967945 - 0.00123505504173657913787466166999416014106421112186\
775025187925948273886344365`48.306773975642805*I)*asl^3*cf^2*psibc*psicc + 
 14.7611173425976893483254104607005281202321502034747882101346956940341216077\
7824`50.*asl^3*ca*cf^2*psibc*psicc - 27.2882007551669973476906515264825453369\
8962210797672517260350733706870177112087`50.*asl^3*cf^3*psibc*psicc + 
 0.00320010277802781118131470992324047256081632020335343491442325064244800907\
178`50.*asl^2*cf*nb*psibc*psicc - 0.00425447196368665005508167387895670058635\
590228947450090337433450670804369285`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.00523718322535642244031893918845495152284193782442057217949002847242056307\
495`50.*asl^3*cf^2*nb*psibc*psicc + 
 2.25254454283171931337547146224005591224143440037628487288468497254619845`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.030205838859464662968482275360300573939025\
75499940313034471335313086875907592`50.*asl^2*cf*nc*psibc*psicc - 
 0.01618455045620521800930187931359586212966360748159619571539315408031615011\
981`50.*asl^3*ca*cf*nc*psibc*psicc + 0.01838104557351969171852114504700982125\
517413693849929410444147454126951811028`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00004252363264811996293875274997211982933954553745846792307004325478353388\
244`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00020069074098297903387442711737125541\
695417204715207396506640650638310236455`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.30298210454987799246162165051345688432334632016333288197808874121342068005\
099`50.*asl^2*cf*nl*psibc*psicc - 0.65829186313815657492229610689506242924854\
499849574412007279440455167952167503`50.*asl^3*ca*cf*nl*psibc*psicc - 
 3.57095142344808090224147478767844464232735901657058663569602348570170585916\
035`50.*asl^3*cf^2*nl*psibc*psicc - 0.000426536729298489963367464693921588266\
2994771270073539179886021389175402261`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00402608934978441416402936908532721052960388387360910655133585728764761547\
744`50.*asl^3*cf*nc*nl*psibc*psicc + 0.02019200708146052026608633915535614389\
887467317165933344606319610548504654463`50.*asl^3*cf*nl^2*psibc*psicc + 
 2.65305362368260811480786167384745044747399639612133535478944514092157467348\
93`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 2.9332819385563806207002084306049692\
1399978192034485318770778245237605692385245`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 0.457414974655222633413258327790521423190624287371987427786650392\
73251281024888`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00373495595385170470856386407769422427324053335589669910429753344977989768\
048`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.035254329474621100429184936433\
93671141082549739617226997212926746264797679981`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 0.482373386124110566328702122517718263177090253840242791779\
8991165311953951799`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 0.96022785345782412062347806464303804295423733489973166150340367721928309416\
199`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.198324522254663805574615080046\
43099481249444343061662746532339858363071836503`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.000679082900700309947011611650489858958771006064708490743918812\
39209026394709`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.00640987808629474553257907935162485662015009043566768525071125313581884354\
136`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.064294799476664686369010542109\
67752639154648107337506333268004012136255873477`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 1.548237527822158059937415719358519895790899259213432062551739713\
55983567459323`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 0.56299546466260293088633298885764359846941791244124802298132403629325366320\
914`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.05118140587841844826239390807796759986085617385829527478214411401580912727\
173`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 4.54626205840421538866475020181\
791123415679602658384228005451146363364239937676`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 3.23572624903489356595899154364053468905719695865394001212\
413095905018441704975`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsit4mb475100mc150100qqf3.m <==
3.873415207744488427788471703287656336085027585214692505053054710188329777162\
68`50.*asl*cf*psibc*psicc + 1.60311785285256302499276783046094654356868992121\
179631319979921418261941222414`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0283486564594129525084020210311423032485369938769505434645363905459249403\
9324`50.150177898401914 - 0.0011173851719579185520687923317670648614966137191\
8919498811001597031412432973`48.74584832124051*I)*asl^3*ca*cf*psibc*psicc + 
 1.02978919078435194807882501277729182894672856146273844683726464254742590163\
985`50.*asl^3*ca^2*cf*psibc*psicc + 0.349648815006626626649424004786967298261\
44986540063676760050315043077057091132`50.*asl^2*cf^2*psibc*psicc + 
 (0.0755964172251012066890720560830461419960986503385347825721938885978458325\
5591`50.150177898401914 - 0.0029796937918877828055167795513788396306576365845\
0451996828216102173339995322`48.74584832124051*I)*asl^3*cf^2*psibc*psicc + 
 12.2215786976692049246052874649730004132613450494381263814445736345745579112\
1614`50.*asl^3*ca*cf^2*psibc*psicc - 22.5800750778705728485580499114855191567\
4323040223732128649183759371276959945047`50.*asl^3*cf^3*psibc*psicc + 
 0.00294186619185009230904872770929049342210370876636537308799610100992802377\
865`50.*asl^2*cf*nb*psibc*psicc - 0.00391440861435713514390425967002987182084\
104253039112182129565315344053105066`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.00501430536113045951140714052316971948153588315340724792890151536914250745\
856`50.*asl^3*cf^2*nb*psibc*psicc + 
 2.2343529486450725896322691398564630318475581098104022093863601009697127`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.027643821777361353384495551356175965188860\
07218739916395328984245207196702744`50.*asl^2*cf*nc*psibc*psicc - 
 0.01485403450364661256963840158681230598117477035565868448408485162480220797\
796`50.*asl^3*ca*cf*nc*psibc*psicc + 0.01431303698612853556629669910540698970\
858106850401333115785150167940524355467`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00004199107007054085855893798393779713476716416889716144416721060257501333\
667`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00019728865651444185419061775473037552\
266446928313252247336873143632496324381`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.24240168594457303932443182007907228637897426633846821983770030507423257176\
252`50.*asl^2*cf*nl*psibc*psicc - 0.53369511217524926581086160817663629915449\
847588120966650256990884195843281751`50.*asl^3*ca*cf*nl*psibc*psicc - 
 2.96744826006714069894174482932638944541062264944281373927058531084633737415\
188`50.*asl^3*cf^2*nl*psibc*psicc - 0.000368209079833221935181682391259435402\
99403338035615360806351950005410277624`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00345994872503517270143366969546663472419147822113039634479109165846162936\
101`50.*asl^3*cf*nc*nl*psibc*psicc + 0.01516970791855461070624909245598229118\
070567855313666221878730862189340026564`50.*asl^3*cf*nl^2*psibc*psicc + 
 2.26040164885280535304831891851472743418779292604665636907488043380991018848\
418`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 2.427040560610687696759887797921722\
26756226639210529856612183098079902481039932`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 0.408087806533207538047915999398439672358795992364430461087590291\
01691660690611`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00343355867321773010817625549112025934843723574272945162199967567098933246\
963`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.032264106466668583264839027960\
52286591421550365004197901575540216323869941119`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 0.410982117973237336917876167002677715306871441099392067104\
52371523816548881532`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 0.78663255774885654309893434702742038026332419852761254854877572092715978121\
685`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.172312536402763539603721212754\
32993645836875589782946985113445892167533078316`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.000624283395130496383304773725658228972443133771405354842948092\
30724572232961`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.00586620117575792422997073235645870289349372793637126886171638490254772742\
622`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.051439235375850676738449008332\
88463776291677999172608149749898215245130836504`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 1.319098351222646939444012750723138835507678625735543954578346899\
41760238874942`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 0.47967212771732615979782281844477775836642859117656143784707919957026167217\
458`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.04360655706521146907252934713134343257876623556150558528535035246046127923\
886`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 3.87341520774448842778847170328\
765633608502758521469250505305471018832977716268`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 2.75683871719201056367131492695326793626958363331680381226\
309413906470724673258`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsit4mb475100mc150100qqf4.m <==
3.336163200894688154779386527078772249417874922181942912641681903403152299294\
63`50.*asl*cf*psibc*psicc + 1.33165305222891695777950693360699304694429093516\
665225480211878520857430638369`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0250233636553005389210441092583329770704112101967919918326408483820628962\
5689`50.14964627463242 - 0.00158432306862667341409024282117457945293308674952\
023105061988519844327257278`48.9511443330545*I)*asl^3*ca*cf*psibc*psicc + 
 0.82700089740960061228000391686941817307047022462929165654833321372350000565\
27`50.*asl^3*ca^2*cf*psibc*psicc + 0.3168812777594685620943843794177816663874\
7801605953121385955526993693995068487`50.*asl^2*cf^2*psibc*psicc + 
 (0.0667289697474681037894509580222212721877632271914453115536587302450628141\
3597`50.14964627463242 - 0.00422486151633779577090731418979887854115489799872\
061613498653412216495925145`48.9511443330545*I)*asl^3*cf^2*psibc*psicc + 
 10.2608168699350646322155878847275931592210735817883754027633935982526537592\
045`50.*asl^3*ca*cf^2*psibc*psicc - 18.96372776082207676965003774673875491316\
146014481950519455928957167496405569988`50.*asl^3*cf^3*psibc*psicc + 
 0.00271911955480157615540196696673990343222176706594511613004289773971195072\
025`50.*asl^2*cf*nb*psibc*psicc - 0.00362075099449406287386796824275039248112\
705955157270685882462644739687390791`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.00480282096979455638957124445757488581438118776575957374731514694501590457\
423`50.*asl^3*cf^2*nb*psibc*psicc + 
 2.2162018786495553165870920244350629749413078806177810537147232002179534`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.025437261650930899300351253846098047673914\
57494323959745418926226346305461112`50.*asl^2*cf*nc*psibc*psicc - 
 0.01370584975351464590198649203585294859122105960675835936089303228001234250\
642`50.*asl^3*ca*cf*nc*psibc*psicc + 0.01111308221633313129634953126315184260\
545808112868874914834770219376509475065`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00004146497123228343486829486579408485891019581474567892515739294667370285\
985`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00019395162686417545685144266994475950\
211907239052436663159807516238861398774`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.19618880006819011246275266859113100081487135171264182460737989078116528736\
167`50.*asl^2*cf*nl*psibc*psicc - 0.43876693176985923413779970301935412882652\
609180542201300130623566664590066172`50.*asl^3*ca*cf*nl*psibc*psicc - 
 2.49969523850103360039928650501590655290531038713527739689713549341176260177\
154`50.*asl^3*cf^2*nl*psibc*psicc - 0.000319804979897512009365508828897849126\
36697178471274374277805785623215399796`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00299176361574779915738141569497129253431192382893051912179509220895877845\
857`50.*asl^3*cf*nc*nl*psibc*psicc + 0.01153721894116992224803443896088263972\
530410947761377749017541164277244242182`50.*asl^3*cf*nl^2*psibc*psicc + 
 1.94687850274012142594323269212490844864596941902639455244866761879896817674\
687`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 2.033087888281143180698670901511966\
58545335972041065483360130948958940081426136`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 0.369843626010432186279355251551636210891316934039808797896272886\
78809046973476`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00317358299869970064792084364933365127704559945352900451046639005123697215\
913`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.029688750156762098420622187517\
78291311268353789795420891787284858204349060272`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 0.353977909589112986535133216749983354299267167095708100445\
21229432708512304481`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 0.65240794974284459529761377771598136690519067566331504826170604766702770191\
646`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.151750296722925421978864336666\
97330799294042040589317306827742389600652001595`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.000577015090672672845076517027151572959462836264278000824042644\
28752624089605`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.00539795457395674516738585227596052965685155234508258346151704855141129955\
784`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.041632556413493372158044968998\
85265627734963577991023801252182062053773894755`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 1.136136236804940884588529911396419291948535368915253363025529738\
26818364240035`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 0.41314044974725123075946542232597065161764922506009213184193799244093850934\
326`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.03755822270429556643267867475690642287433174773273564837315701415487169606\
667`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 3.33616320089468815477938652707\
877224941787492218194291264168190340315229929463`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 2.37445855551677938269498203753953150231901551128096150235\
750640004880359648463`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsit4mb475100mc150100qqf5.m <==
2.900577076325595311261187501831365366484188308906248966925779333553478322543\
18`50.*asl*cf*psibc*psicc + 1.11819141244983390721616345890526771829793160602\
042291338161800797655121334907`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0222092128023058596734834606002219944364455952736509498583820894868749110\
1253`50.14890916445848 - 0.00191341713494870377502546068587638819242401754289\
521265737797489190747791047`49.084185657870336*I)*asl^3*ca*cf*psibc*psicc + 
 0.67172046581312136658013356251674876487206069979910684961496408342788249558\
264`50.*asl^3*ca^2*cf*psibc*psicc + 0.290934033731819577114286254741847097415\
1586973966557235981119422222824629984`50.*asl^2*cf^2*psibc*psicc + 
 (0.0592245674728156257959558949339253184971882540630691996222397951196649715\
5316`50.148909164458466 - 0.0051024456931965434000678951623370351797973801143\
872337530160986645028079694`49.084185657870336*I)*asl^3*cf^2*psibc*psicc + 
 8.71916661322759150821509380817672701275597856340976875690114558791921821567\
797`50.*asl^3*ca*cf^2*psibc*psicc - 16.13121852063396741291869981281657839371\
83864109570474264025184189417989922044`50.*asl^3*cf^3*psibc*psicc + 
 0.00252502137798935249750964424242727923682828785482148941309943423085907262\
449`50.*asl^2*cf*nb*psibc*psicc - 0.00336454852747291426838772384348265914385\
040140340410155082574256521270280481`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.00460325645104048345861879437180306311478555005814092055246212224212957501\
917`50.*asl^3*cf^2*nb*psibc*psicc + 
 2.1980912044509174598763619653058532601098765788650109215904700358605767`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.023517563971010753996829790316313473220078\
17384326215202601149897313589625053`50.*asl^2*cf*nc*psibc*psicc - 
 0.01270468901875840889694974946175566106698147451843760449487309053281325197\
265`50.*asl^3*ca*cf*nc*psibc*psicc + 0.00856604221903255121461253545545121399\
364165288684418918802093203743515171123`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00004094519829844269271652306213726644459905978308984201497765159357025688\
662`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00019067785498436425238903995050447791\
107216539060002874422588574664682318128`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.16035353019867863956828030353875486120942256997705093150937025702603289868\
969`50.*asl^2*cf*nl*psibc*psicc - 0.36513890400956441912379518211805320592590\
284530348503381052603586280036598665`50.*asl^3*ca*cf*nl*psibc*psicc - 
 2.13061321290552337835821838317658825464051290055410357571411359851112363476\
114`50.*asl^3*cf^2*nl*psibc*psicc - 0.000279183128828033548717819896847902991\
86429239661880557732016971957101089383`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00260025802120868294222584956345926009274420270814845992306689119374914767\
656`50.*asl^3*cf*nc*nl*psibc*psicc + 0.00886487549565539644495089244973606191\
821645545524085560758274037271007238089`50.*asl^3*cf*nl^2*psibc*psicc + 
 1.69268432489293967704346751974320268041826884218701095066860837674036718487\
298`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 1.72142575988197829759964758353431240234526919839205380486574502526323286168\
8`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 0.339559656935277553854124087580745\
52180272440147688136567350133414758327204619`50.*asl^3*ca*cf^2*psibc*psicc*
  Log[mu] + 0.002947043980611239950481305358500239667522636061027647090323256\
60009985117863`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 
 0.02744820140675231404378782989815170543950022627786918477961918364176630667\
998`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 0.307760786344170850371539549044\
21866916695797130672926375792879577097585179516`50.*asl^2*cf*nl*psibc*psicc*
  Log[mu] - 0.546896131381646125132428331019740456280996799230250312391649235\
09828848510827`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 0.13521059509756294337049197218989808768001725030303734547862961296365706591\
805`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0005358261782929527182693282470\
0004357591320655655048128430751259581235989555`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.004990582073954966189779605436027582807181859323248942620904814\
47802927703891`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.03402807596447362540685414963657702015369121516089792289585769331722678293\
788`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 0.9877966171365566625598665231334\
7412551357227268623651847894005373049415189695`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 0.3591987698678387863854060084121724092776626446131769157570125\
3951903079323752`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.03265443362434898058049145531019749175251478587392517416749374258085478086\
113`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 2.90057707632559531126118750183\
136536648418830890624896692577933355347832254318`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 2.06443739112347036953496251797011044350567962572554093139\
33080110011289714314`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsit4mb475100mc150100qqf6.m <==
2.542689848418009890383647667262563211479178455402736712172676683025200196163\
65`50.*asl*cf*psibc*psicc + 0.94790062267442842575054903175066555677832524171\
537231293340402016240471037492`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0198075635992248726803182567893463843191060059384170098497169398417079477\
5597`50.14799466842745 - 0.00214014864224959886342368519989272475403058878350\
026519715138028358238792096`49.18160754732967*I)*asl^3*ca*cf*psibc*psicc + 
 0.55098198789757958247103928099440316807020916312615945929495999489589945791\
857`50.*asl^3*ca^2*cf*psibc*psicc + 0.269989139498773684394933266829612335640\
71058118739500658230141976530387057096`50.*asl^2*cf^2*psibc*psicc + 
 (0.0528201695979329938141820181049236915176160158357786929326111248748322901\
8095`50.14799466842745 - 0.00570706304599893030246316053304726601074823675600\
070719239877944509645249616`49.18160754732967*I)*asl^3*cf^2*psibc*psicc + 
 7.48770627345121081325520896566476471284848559695019483638525514767468663857\
58`50.*asl^3*ca*cf^2*psibc*psicc - 13.874780423848949710837614314380810515247\
017243811388432620750801378742488657`50.*asl^3*cf^3*psibc*psicc + 
 0.00235438245680900472839386033220116814790227717920663820235007041288523754\
688`50.*asl^2*cf*nb*psibc*psicc - 0.00313901340812716347583284067510964682199\
789863037113310323448100969645682418`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.00441551444905945282465289018662567136050078791109701429078467679373754731\
692`50.*asl^3*cf^2*nb*psibc*psicc + 
 2.18002079820264998378474136567853586795158285826270407031985984696637024`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.021832702614698813106164053797350267380527\
90212777551658511832440086246880955`50.*asl^2*cf*nc*psibc*psicc - 
 0.01182379714334745826638376441839587900382157037255865522641906769230670214\
272`50.*asl^3*ca*cf*nc*psibc*psicc + 0.00651833238042870687676346441191030127\
195879534167415686091420416431160132886`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00004043161776317798465168848677865716718308127535880173099005527644670435\
025`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00018746560999503936013317857319118364\
039176027935242206836939320418550581658`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.13216755908170395747703827934734492557101395550420176946789180905040208134\
739`50.*asl^2*cf*nl*psibc*psicc - 0.30713391484253677152368714995224923369032\
107804261399838174884143449493320564`50.*asl^3*ca*cf*nl*psibc*psicc - 
 1.83481503899952412651741409440597680481652070770056972951338204258936993663\
578`50.*asl^3*cf^2*nl*psibc*psicc - 0.000244758897869383893707731953287167469\
26486621661984367407665403683337094794`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00226970270443074405599923812260042460891250748617989702340592815258170944\
733`50.*asl^3*cf*nc*nl*psibc*psicc + 0.00686999387065786596188329400537233184\
263645255314762173070080976450333435952`50.*asl^3*cf*nl^2*psibc*psicc + 
 1.48383274645946391939781986130904185131627111682947380629295919651949915715\
461`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 1.471302666355000596812458873376142\
50485867393469728761297019066532994548245387`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 0.315114111637285524211760926258509410489108913139236116802258531\
12067153901864`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00274788511015328842276131410513093703014105332516522726251673480470098514\
36`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.0254817386426875367303935967991\
0880273124760450914737299547573728372076186565`50.*asl^3*ca*cf*nc*psibc*psicc*
  Log[mu] - 0.269787772083538894435967247510734882057503839423540692053265308\
45809075584617`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 0.46275345251792415895709587374764959066197479178397098341669022695381407841\
162`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.121700561112410115410249446989\
95916641929669817921138155222140701451660847931`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.000499615474573325167774784382751079460025646059120950414141809\
40433961380916`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.00463304338957955213279883578165614595113592809257224961097774675262095972\
811`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.02804682712565774388626589189869683139860225735036843084078030371809809667\
8`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 0.865917493175704714664604745344205\
78955272271006904251971358803629463896279427`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 0.3148790884275289871507653619433475598373537127523790981783012\
4566760543749793`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.02862537167522990792279685108575886907612306479567082709273389710197318682\
135`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 2.54268984841800989038364766726\
256321147917845540273671217267668302520019616365`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 1.80971712144737823931572149971300832305011394599197447594\
369975119846915294954`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsit4mb475100mc150100qqf7.m <==
2.245185723345021646266871348716208241598567073882271362144440871711859754501\
41`50.*asl*cf*psibc*psicc + 0.81031756765296947774383483384349778386920652845\
181228639973138576240861958014`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0177426679516081308255177602443327712227788285943197414503890409140549028\
5432`50.14692637006705 - 0.00229035476959500233625265768508753263089174420535\
480740392200973838308200598`49.25781020368699*I)*asl^3*ca*cf*psibc*psicc + 
 0.45582958957859626305620300830596462887805087784826182529644539664573266638\
269`50.*asl^3*ca^2*cf*psibc*psicc + 0.252782701664473647544364629728690095617\
04368362615424425801557659766668031905`50.*asl^2*cf^2*psibc*psicc + 
 (0.0473137812042883488680473606515540565940768762515193105343788385776928412\
8942`50.14692637006706 - 0.00610761271892000623000708716023342034904465121427\
948641046175413765895476563`49.257810203686994*I)*asl^3*cf^2*psibc*psicc + 
 6.49024478875309793749816049352018279766153860746649107775144496539832867888\
941`50.*asl^3*ca*cf^2*psibc*psicc - 12.05043800290571201419469429839134403936\
409122925383917276089068426222937969966`50.*asl^3*cf^3*psibc*psicc + 
 0.00220319546972287195105714764634213943498816607309716432981260027831864926\
427`50.*asl^2*cf*nb*psibc*psicc - 0.00293890488234562434975666622089698141890\
681903509423711861368114837260907728`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.00423916202875874043553699924679716773399407054086563965315535616380235408\
486`50.*asl^3*cf^2*nb*psibc*psicc + 
 2.16199053260301390364001388924429599426725299441258411890162081234434591`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.020342502781861539841694126374022517032931\
37056301687457005111951458503391385`50.*asl^2*cf*nc*psibc*psicc - 
 0.01104253409325713348278931419145625985787260952063191580977876709523661774\
978`50.*asl^3*ca*cf*nc*psibc*psicc + 0.00485805344772524518346949664813513257\
500880997785125709495680516085993285008`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00003992410027002022339106970276825805685336233558818080621398076837542365\
244`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00018431322412540231318603091202376782\
713112776157037593621891484129480960401`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.10972061328795397941537293260735304726634747600947744712265793230944086004\
703`50.*asl^2*cf*nl*psibc*psicc - 0.26080466498023987519684129447012324912403\
157185460740183830773199581761420516`50.*asl^3*ca*cf*nl*psibc*psicc - 
 1.59448179004080846289008752909324503875595944171198483401525920413165167219\
779`50.*asl^3*cf^2*nl*psibc*psicc - 0.000215337159521112243316109834984633998\
87742078588226002524980312331157171856`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00198824699251373596462942095549364390619892268498061929828888972307180463\
18`50.*asl^3*cf*nc*nl*psibc*psicc + 0.005361967544648754426415638928084030781\
8940349492230420161678695229475461047`50.*asl^3*cf*nl^2*psibc*psicc + 
 1.31021882210894687963743835348154935510894228637254758857463470808227037136\
168`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 1.268021246249034508305849261397812\
68660370330415085108059025760176200168728396`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 0.295031854318848971470284020862460367522528932770961209322395947\
24463198436906`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00257142929709647885655741749984740160418154342455102332759477120437466135\
664`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.023742472399021903493381623480\
75763118407050289102652658824788148682509626569`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 0.238221604019808523570443336996645337292534961158645016104\
47903783314006752039`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 0.39479899813405942049653462996473302183634709076997401968831531549666722487\
631`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.110513374077248789087452754866\
03468044735518524994315534457110020148046058289`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.000467532599472087064828621363608618473487553349918367878979806\
71271172836778`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.00431681316345852790788756790559229657892190961655027761213532832050836809\
698`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.023283437285136227705788310506\
94303724686037728985118946860854921541916713531`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 0.764601940925825123026170542201785360959371210475775021690656236\
48880679406936`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 0.27803706942757277200951656080064922216704407653664546246911313852681118771\
825`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.02527609722068843381904696007278629292427673423060413294684333167275527682\
021`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 2.24518572334502164626687134871\
620824159856707388227136214444087171185975450141`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 1.59797351882876340636967456792628261248708680538447527081\
693671642638764927047`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsit4mb475100mc150100qqf8.m <==
1.995304619675291227307476557930001886469675457277362541693570625186042607611\
23`50.*asl*cf*psibc*psicc + 0.69790644122635256875292899028571239537880611660\
663485210796916553715121596392`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0159554919261093180094331755581541471241475851087834682580910158345609030\
773`50.14572411908732 - 0.002383090162248378388073538918530124158637497707873\
78614715716475157876930357`49.31995439438495*I)*asl^3*ca*cf*psibc*psicc + 
 0.37994266900065779033585860506425488688730223087020575956337844120234143583\
273`50.*asl^3*ca^2*cf*psibc*psicc + 0.238418003685979296420041059991716848323\
01889664203869749186925921096054537099`50.*asl^2*cf^2*psibc*psicc + 
 (0.0425479784696248480251551348217443923310602269567559153548818044201948116\
7693`50.14572411908732 - 0.00635490709932900903486277044941366442303332722099\
676305909072870632281167928`49.31995439438495*I)*asl^3*cf^2*psibc*psicc + 
 5.67230157391024619062297364969559043655558054179409616741357424832310830605\
288`50.*asl^3*ca*cf^2*psibc*psicc - 10.55606071516323402658788866254517629282\
362156669572339572755069301142925344676`50.*asl^3*cf^3*psibc*psicc + 
 0.00206831662591806943560778597586384855655678031068426058199337773223623063\
314`50.*asl^2*cf*nb*psibc*psicc - 0.00276011247432807982336417796497549906421\
434033778374892898857106921180719159`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.00407359695274694830754008322221762985218885653354172785229711449297960129\
66`50.*asl^3*cf^2*nb*psibc*psicc + 
 2.14400028089208898781963861202875487502901020013707189653472987680687278`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.019015448643196511876527460902369248236833\
0245924562806573455869765773088947`50.*asl^2*cf*nc*psibc*psicc - 
 0.01034472545491046360026594281195322643557162779812160179261538729918142092\
626`50.*asl^3*ca*cf*nc*psibc*psicc + 0.00350221044428908102219793443881534044\
404264101815101272527524117300191359996`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00003942252044143010100824735092595060283334562767504143333550984686633411\
432`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00018121908982543602424295849648521262\
377614590215365484339961616075819994247`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.09164716567099114244467599399937407642049707434222533502365248473478185883\
807`50.*asl^2*cf*nl*psibc*psicc - 0.22334667257276241705440563824120756948685\
964395991088397821401813735362925413`50.*asl^3*ca*cf*nl*psibc*psicc - 
 1.39683122176440984192634452188109914864611805049946681111331829889612430682\
323`50.*asl^3*cf^2*nl*psibc*psicc - 0.000190001420942358451423523455753203567\
73327892883348071745578270047595665344`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00174681294768400546754811271358792892047654573312735767411337441244950252\
125`50.*asl^3*cf*nc*nl*psibc*psicc + 0.00420948405206065915928863469308547874\
908387355184689861288768947166236333882`50.*asl^3*cf*nl^2*psibc*psicc + 
 1.16439617504986175318155335507811870952883769875155213454364523794835530699\
78`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 1.1009546260762910593300925770764164\
5664655813733161573432439813940522834325865`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 0.278266294597319067035199669679128752472747905214672057135293422\
130893319471`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00241400730922274963973490400701054867541133794114526491556287619577118107\
994`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.022193619408948527638047104632\
20920166059536210871023592540778606710632285794`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 0.211708395463611227851191519105112492641606854318464024462\
48095235424641945415`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 0.33930116986661597397849926338932537437901388164851689197534730078948328751\
11`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.1011355281930983795408639018107\
8385159531260244515009905598295300343426279947`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.000438910419858681752679073455820099759165697807480957255313952\
64328135951528`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.00403520352889973229782674629676530939283552038340186109803830884873660297\
185`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.019448132582533465454519382585\
2812234641860269615384657647964232664205425045`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 0.679504492247098272185571042907112609848041220126708522118358471\
07754656098662`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 0.24709254263530846261293492469349549449019680731880309892658266724617338077\
42`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 0.02246295842139167841935772042\
668140859001789157443664536095131674204361200984`50.*asl^3*cf*nl^2*psibc*
  psicc*Log[mu]^2 - 1.9953046196752912273074765579300018864696754572773625416\
9357062518604260761123`50.*asl^3*ca*cf^2*psibc*psicc*Log[muf] - 
 1.42012480797689394284897464883071334266335034545954149967470399963241272525\
716`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsit4mb475100mc150100qqf9.m <==
1.783477839855763287654788461971792647085738857201152567181548723400576781169\
27`50.*asl*cf*psibc*psicc + 0.60513920062265749943860572113933334685046236770\
638790243773494191317289901667`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0143994253464131197486686337608976499744605237409885289812705501867975989\
5672`50.14440464300322 - 0.00243255999134909141792569402910440634328358611131\
431182436821641065386734228`49.37212304198959*I)*asl^3*ca*cf*psibc*psicc + 
 0.31877477021656086997477368268524821303388242761144999443959981883934166789\
469`50.*asl^3*ca^2*cf*psibc*psicc + 0.226247203708756783584828725470960739545\
34691299489747883669108303770678716341`50.*asl^2*cf^2*psibc*psicc + 
 (0.0383984675904349859964496900290603999318947299759694106167223117809473425\
1888`50.14440464300322 - 
   0.006486826643597577114468517410945083582089562963504831531647006630393353\
768`49.37212304198959*I)*asl^3*cf^2*psibc*psicc + 
 4.99415533386890381124218050198457311340170835575062737851012837829053790040\
666`50.*asl^3*ca*cf^2*psibc*psicc - 9.317690574084908747152653443199170642983\
52290023157456468421697083901349051683`50.*asl^3*cf^3*psibc*psicc + 
 0.00194724495457738901475138504234365641402396198131924799586204121616857596\
084`50.*asl^2*cf*nb*psibc*psicc - 0.00259936701069401733948146843979901736745\
519674594508627415330484891193154098`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.00391814412661861351991333033970803618415820631897873971958953677489247883\
079`50.*asl^3*cf^2*nb*psibc*psicc + 
 2.12604991684884195564818320209438238125601062768587065554957124298747182`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.017826470115919483186037333027921491523312\
71601862134771760036366223073933891`50.*asl^2*cf*nc*psibc*psicc - 
 0.00971751886683280373554779728337849956293679330182554069777132192664582038\
667`50.*asl^3*ca*cf*nc*psibc*psicc + 0.00238827054763275231678957776281737100\
852288694591675719147044982089201004607`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00003892675671704017407537699085281719002595058074806582178462487852075197\
07`50.*asl^3*cf*nb*nc*psibc*psicc + 0.000178181657036720304139760445876532466\
43295324199713294914690474872396620611`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.07695303780327726604745364411389502868035892020942843095094283786511932519\
332`50.*asl^2*cf*nl*psibc*psicc - 0.19272895812047632172231773193285060944966\
523776004007044742092511015757233358`50.*asl^3*ca*cf*nl*psibc*psicc - 
 1.23251580755801704001264555760431593894389099703602618532338757543552717524\
05`50.*asl^3*cf^2*nl*psibc*psicc - 0.0001680384373196959885147660775406231118\
7281380198795506155103395887317464152`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00153834378883035326293398579404944987973322921166102691787666279041620864\
609`50.*asl^3*cf*nc*nl*psibc*psicc + 0.00332034965325475326000881677925466508\
85624992318480455097855469539500337967`50.*asl^3*cf*nl^2*psibc*psicc + 
 1.04078081839563490705969755705289354662088310857606584052587118786033128598\
697`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 0.962277351733603012861584341254262\
80595565058542073299361411811294084651272393`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 0.264061312760429339788555999767097336368869536155497793952141764\
4146366615096`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00227270017283279422214940335696823520049357709204365338040491999863324880\
451`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.020805919470075946770223904234\
57274342594561977223746102023573952182001974642`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 0.189232876071933619465399555827798826658342383377466516459\
24930688369659745215`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 0.29352257568997261370496696000965830308956523172847082056646911954099445636\
852`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.093187169208139933011603900077\
44455709383264881014555461767312486359539850299`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.000413218213242326222208982428539679127362468562189755158287011\
85234240170197`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.00378289444910471759458616440628595335017193086767953835983959774737088776\
834`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.016329941803105418317794786392\
71375620699044283649076613412791063381423786237`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 0.607366510383942935450648879388294445359846745622962289869694363\
46169703275531`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 0.22086054923052470380023595614119798013085336204471355992372517610300018678\
907`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.02007823174822951852729417783101799819371394200406486908790140843437307813\
289`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 1.78347783985576328765478846197\
179264708573885720115256718154872340057678116927`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 1.26936062788667525726683477466739055335248986929863365381\
534761140163718105087`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsit4mb475100mc200100qq0.m <==
11.81121184534367249407692389426584913022127426681431609214478306321159704994\
021`50.*asl*cf*psibc*psicc + 5.4159770471360658290313428024046779563660718849\
6412016689399064988247174448802`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0492184406927534607744697730712342131451917510364292306619378208247871063\
4367`50.140970839681124 + 
   0.010432996551422967546818239627299113629917533553923099680512463585078472\
198`49.46725205296531*I)*asl^3*ca*cf*psibc*psicc + 
 4.05032239241644362895546595864145445763091576721253112286547062590041368638\
812`50.*asl^3*ca^2*cf*psibc*psicc + 0.641932532927973873253876303572863692226\
0125851889502066575299746161571201018`50.*asl^2*cf^2*psibc*psicc + 
 (0.1312491751806758953985860615232912350538446694304779484314100714470070794\
9776`50.140970839681124 + 0.0278213241371279134581819723394643030131134228104\
6159914802920159312273288786`49.46725205296531*I)*asl^3*cf^2*psibc*psicc + 
 56.6637022441759553426979409700016567624789022535697989905763547395757432750\
5238`50.*asl^3*ca*cf^2*psibc*psicc - 105.066796405478746663079644582292566250\
31590933047338188657330124906150338789411`50.*asl^3*cf^3*psibc*psicc + 
 0.00619010361954502333276249844160332838473822719954703066947280499131510461\
523`50.*asl^2*cf*nb*psibc*psicc - 0.00884621859666850605130573671367883630380\
19099797856768743826955728679955585`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.00343563668009111703551213073587987482611607894138367221873385176408755966\
368`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.24415337921571862954245991496012161534067641643878576104779141888876718`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.034089776439186790729346422514618842936289\
43002768634883049168076126303980195`50.*asl^2*cf*nc*psibc*psicc - 
 0.02829981792993688169124695654245518965328223153840371609620875379436051651\
565`50.*asl^3*ca*cf*nc*psibc*psicc + 0.04644229722190268824942645673700966252\
569813881018944164823704530533821567006`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00003573202331628330107103858847755082303021679454427005026021387073709195\
848`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00009839065397272286988473401833773352\
17998053694044013522661071462800034248`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.97312100418963370344091385177991433236427967268590398933044867973897657599\
48`50.*asl^2*cf*nl*psibc*psicc - 1.992844287731649545591212311158256968355230\
57933813241084074617775657390472566`50.*asl^3*ca*cf*nl*psibc*psicc - 
 12.4076357498087417653254104669450322601908362400490042025847889164480721841\
7191`50.*asl^3*cf^2*nl*psibc*psicc - 0.00102000030634693376430889990201344986\
352627133902818251051103687444328075872`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00561728600172039534672116669245612541701637979892450286429495545251826851\
307`50.*asl^3*cf*nc*nl*psibc*psicc + 0.08017504902922915415227376157730453724\
661436659472962863854495720840225498789`50.*asl^3*cf*nl^2*psibc*psicc + 
 6.89264674667063839509276704126807776472765667415544737985082633656419047171\
153`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 8.016544920238194293923585039147233\
3380894405398769554947947697985056190038257`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 0.749222728811244677422371395064764697598529968238736299723074536\
69001560592089`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00722469432154523918349289277307701691873147205965806154679660518343063628\
584`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.039787413814090859378346948545\
57640992218497016441294430168041357670853001958`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 1.253208499394661526380503098412377775405028486210081341791\
05943277682456795746`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 2.78370664245827555767070674952722017594993534282371501306324137899115007212\
413`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.435403805434472572440304827736\
40716977115105256671228076206482172547407418335`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.001313580785735498033362344140559457621587540374483283950863797\
18569303164543`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.00723407523892561079606308155374116544039726730262053536656603633176544678\
163`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.206502690724438926247703040761\
4693637054474426928353997650517936521791814599`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 4.022328935969310929109412607186716021682402006591109699466197121\
02060221597941`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 1.46266506762520397422160458443153309879360072966949443651038932884053091874\
051`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.13296955160229127038378223494832119079941824815177222144961960033546961394\
447`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 11.8112118453436724940769238942\
6584913022127426681431609214478306321159704994021`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 8.20088028676468526852117463806250201382762001561844489525\
461960744710110669146`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsit4mb525100mc150100qq0.m <==
4.187022222222222222222222222222222222222222222222222222222222222222222222222\
22`50.*asl*cf*psibc*psicc + 1.74731650808180703713033853164385332046047422303\
760029579610291319704395434105`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0307793300709445071954140233048812178865381769676357409442713296879010738\
338`50.15046593350221 - 0.000462689317942516657479253106659535002434324082635\
6064543024500028034186693`48.327496243668875*I)*asl^3*ca*cf*psibc*psicc + 
 1.14801560416901636190221338520937084160606780953756645992368234320718060441\
761`50.*asl^3*ca^2*cf*psibc*psicc + 0.396237532759252990042272385077000533927\
42979887973695384189712004825780237428`50.*asl^2*cf^2*psibc*psicc + 
 (0.0820782135225186858544373954796832476974351385803619758516686254839800129\
6863`50.15046593350221 - 0.00123383818118004441994467495109209333982486422036\
161721147231279562545393422`48.327496243668875*I)*asl^3*cf^2*psibc*psicc + 
 13.5708968525871551395050410785899646477109630250177920006480711755457154426\
7037`50.*asl^3*ca*cf^2*psibc*psicc - 24.9703133924998764795280846952096694846\
9955348379107304597202088598979624898693`50.*asl^3*cf^3*psibc*psicc + 
 0.00250329335460244829020810495270059098298117616549511999804934855840084751\
5`50.*asl^2*cf*nb*psibc*psicc - 0.0035323419701764954810786024128585654356778\
9189963321531103196390885856840914`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.00444619955583540931610249951360431878175392484048137126433219836612527587\
162`50.*asl^3*cf^2*nb*psibc*psicc + 
 1.49664302853183939435572134988296506360244620509328856982319221176768902`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.028767061127014544579901053408096986536910\
09814357711441009770114267286423248`50.*asl^2*cf*nc*psibc*psicc - 
 0.01579721119999346061404004009915343888376049564788714507605399411009113867\
883`50.*asl^3*ca*cf*nc*psibc*psicc + 0.02018413056829729454359890342130247291\
607373267120732478295651012622122034788`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00003439790339229584190760682948947843546416667723573869504273984949712601\
476`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00019764495194061337354323529864626037\
266668163135513413176011719148123859533`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.27108099392067162923646736757709130684393983291693807527593504518196595062\
024`50.*asl^2*cf*nl*psibc*psicc - 0.58927031591218698248846700829470164603248\
792108476580131221960281060960687612`50.*asl^3*ca*cf*nl*psibc*psicc - 
 3.27367642159034050202146169245887307118015911201638029342528998565991597547\
504`50.*asl^3*cf^2*nl*psibc*psicc - 0.000324142177721944833019213259286297275\
79806355805888999683502016406979724838`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00372494011667747803566803559893331378987409248763843712307310934607641693\
739`50.*asl^3*cf*nc*nl*psibc*psicc + 0.01755063655382698070426650455896716801\
985042428020528039364108027354147272879`50.*asl^3*cf*nl^2*psibc*psicc + 
 2.44341270617502272167800025744853575116986840540868344236774370358962134488\
308`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 2.640354669600917891439850736943559\
55275927125284408316669124252209127411142724`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 0.462463187832594105445955790086074755297243137803061074076140398\
33103272873716`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00292168441688986447667665582740449731490761484071201612633795854430334106\
264`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.033575079828334545190331520599\
26399118550598244778832505843678293413547203463`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 0.444256855668185949396000046808824682030885164619760625885\
04430071409035589699`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 0.86394472017694067385500280923285587259887936933194609437003505700002347480\
257`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.190142727842644306539704043824\
41989032164031383040809959769467835565733814143`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.000531215348525429904850301059528090420892293607402184713463488\
59334082896446`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.00610455996878809912551482192713890748827381499050696859172678186727561226\
679`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.057525173547651891506333273315\
01422305507969329961995269989592573093390497956`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 1.425897770738098974610351324540129123597680993534670800552537213\
24220301230851`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 0.51850828026839962713103684528731968130824763401260756438094085980011745158\
417`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.04713711638803632973918516775339269830074978491023705122788703862317680472\
042`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 4.18702222222222222222222222222\
222222222222222222222222222222222222222222222222`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 3.00672994970278920896204846822130772748056698673982624599\
90855052583447645176`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsit6mb425100mc150100qq0.m <==
6.213152167271554443539109624707498823915238306256171281719042306250668828739\
58`50.*asl*cf*psibc*psicc + 0.90013172482901844378610831581743349039045880713\
789682530035200380454049018615`50.*asl^2*ca*cf*psibc*psicc + 
 (0.1960552507098011515759611316216608910578085609624446228115786311453835326\
7757`49.97825951834411 + 0.21571459852176042905981053207120940850045575184162\
488311708946121750621502478`50.01976057741944*I)*asl^3*ca*cf*psibc*psicc + 
 1.90322443721985970531816292111606628113819991434646033640520481363288822687\
719`50.*asl^3*ca^2*cf*psibc*psicc + 15.78122818209251603224896771383311005031\
591790251744161060370834065384403977236`50.*asl^2*cf^2*psibc*psicc - 
 (0.5228140018928030708692296843244290428208228292331856608083061984278904142\
1575`49.97825951834411 + 0.57523892939136114415949475218989175600121533824433\
302164569130018775995285856`50.01976057741944*I)*asl^3*cf^2*psibc*psicc + 
 43.2801590012665762988994466310741076644195093114872453084141243079115641025\
8236`50.*asl^3*ca*cf^2*psibc*psicc - 91.9002895257947550996756247041610894057\
8408394949221207705825227136923651706523`50.*asl^3*cf^3*psibc*psicc + 
 0.00357926369433857769548907609849706926381572522803289559368576039163875520\
422`50.*asl^2*cf*nb*psibc*psicc - 0.01322166713752190380493094455585456471519\
463368481253757926350522484263035468`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.10745199129715901317014024847264483584123717717314823555472615831144209430\
127`50.*asl^3*cf^2*nb*psibc*psicc + 
 2.06193704076559359382600020516071353990885637633337776260444174852995388`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.027625806581344175668149222532449290739495\
07633145013454073148011976462717803`50.*asl^2*cf*nc*psibc*psicc - 
 0.06268237438940467478729663828421382615611803676903137805724493400444745724\
101`50.*asl^3*ca*cf*nc*psibc*psicc + 0.46461682629915990781588860210321741288\
454213888849613998997389922545224542997`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00003182926922159936787842691972996503438825411937189267528876834630262175\
314`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00012283381586724996460590559785183812\
903425461045555403792988591932354038233`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.55387247438597039070850627263349869632543086106880555323335402912722528461\
275`50.*asl^2*cf*nl*psibc*psicc - 0.83379530972100331407141505756419720937236\
874163009388112231846619822389034267`50.*asl^3*ca*cf*nl*psibc*psicc - 
 8.37748987974062806583793439750491338613159247332195679915050018202228362814\
635`50.*asl^3*cf^2*nl*psibc*psicc - 0.000638148104373163552588423055696442671\
35529642016727826368536628136431479033`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00492541416536292121081413722577954631878452844406149302898698580422849448\
658`50.*asl^3*cf*nc*nl*psibc*psicc + 0.04937505305252399292758460098328066458\
792798590280380009666049763260653990697`50.*asl^3*cf*nl^2*psibc*psicc + 
 3.62579755854576486445065389740517859285604632028098976073715321191502305217\
763`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 1.942401935191434131461381947783854\
07223044945362242754532200161581104502348588`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 18.41884347043509466483817896603211529777218258818354886819237489\
946755041583142`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00417748840361118489537053082739084060156893008878781457620131845003317493\
985`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.032243080278357959365851014430\
52178785416116116827821145020805191624672273499`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 0.659235919735593611718300708619123380519281149141998138315\
8460360681214467188`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 1.09976016517911198264759173818225637041475988392434389148169310492873150130\
627`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 3.506261613922676553779380337763\
76104654086303938595702793882107757555287951344`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.000759543346111124526431005604980152836648896379779600601015525\
3160184121238`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.00586237823242871988470018444191305233712021112150522028638717045241049933\
431`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.117535389521421832719655021766\
2633280485051242329124301290628886433321753059`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 2.115899881674642264540564846300950008939601202851412322550166161\
26824079128627`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 0.76941813879077900528747812592761818506894589194596813392523761813292891925\
421`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.06994710352643445502613437508432892591535871744963346418540010298020144387\
56`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 6.213152167271554443539109624707\
49882391523830625617128171904230625066882873958`50.*asl^3*ca*cf^2*psibc*psicc*
  Log[muf] - 4.37896074296990147769281292705440292032085321080499532363122168\
843186709826416`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsit6mb475100mc100100qq0.m <==
3.987005240450527996416023630229903023617293236937423364081906859510567370592\
72`50.*asl*cf*psibc*psicc + 0.14984467197742653705529745475217470296888978314\
564977547390949271341946932014`50.*asl^2*ca*cf*psibc*psicc + 
 (0.1022586520460015677705506993508553274584973809838437597701715936374652755\
2638`50.02997540006542 + 0.08809240295247334200261473102331866500700999358355\
314876537877227083384063387`49.965213793098435*I)*asl^3*ca*cf*psibc*psicc + 
 1.08682468750156232085106613285955523378095581231939296923235704359069723033\
124`50.*asl^3*ca^2*cf*psibc*psicc + 5.792246996683879515201562358410207722380\
75988102259696956264762660065910403306`50.*asl^2*cf^2*psibc*psicc - 
 (0.2726897387893375140548018649356142065559930159569166927155848896860082601\
0353`50.02997540006542 + 0.23491307453992891200697261606218310668535998288947\
506337434288270564358298409`49.96521379309842*I)*asl^3*cf^2*psibc*psicc + 
 15.0402425321543223006556484365789588935776129612715870215901375358425070270\
7549`50.*asl^3*ca*cf^2*psibc*psicc - 31.7932288018674871065770344795172617687\
7836874485832874642057766301083740643379`50.*asl^3*cf^3*psibc*psicc + 
 0.00227952364391925124805333002638888550206407909488413112850162123852963220\
95`50.*asl^2*cf*nb*psibc*psicc - 0.009247851122337313386238102009018667975809\
1763016286355944567302940028649855`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.05344422749129286078326968945844000605137144153942599908685753086225011354\
893`50.*asl^3*cf^2*nb*psibc*psicc + 
 1.30329099908575296351241513031727042302355098159897949408346685382169195`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.045970896682266564203287746280388829567202\
8680029738855557644178954766402352`50.*asl^2*cf*nc*psibc*psicc - 
 0.07896435293345986759185390289703560755211043862741743104628453949048531785\
816`50.*asl^3*ca*cf*nc*psibc*psicc + 0.43367274960884730056864118269983316371\
262775362414499121090538426538248553046`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00005256664568996368978866500366222829039971673876077136788975305263723915\
475`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00053005281265515050297269973588050638\
105035112046175395445274352779897474744`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.30997888046859965570347318192432933928291153794616437094812808023381866947\
716`50.*asl^2*cf*nl*psibc*psicc - 0.42571549608816476273164983330422451744624\
353865708279775110933005368467265615`50.*asl^3*ca*cf*nl*psibc*psicc - 
 2.92755778678498334643172953707720567361266205451971203617236075801055871189\
276`50.*asl^3*cf^2*nl*psibc*psicc - 0.000354453603408831572609395812899608126\
63045712911907595881759288035243758091`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00714822591308980263170988586788027695065913502366021872681418148926824531\
822`50.*asl^3*cf*nc*nl*psibc*psicc + 0.02410002007564671757191245464707679172\
147399583283847094385072937086508055468`50.*asl^3*cf*nl^2*psibc*psicc + 
 2.32668917122030496386765515398219062037066854770408343141968044222382296911\
674`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 0.747177276148823255880824463146375\
10417729531134546457797924698746323610904629`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 6.760341434963779783100537018045850522121572752315078979820649876\
63359556822845`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00266051467604705434400962125537094574322414397641815494823816604176536383\
077`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.053654299932563257567153449432\
08290307051044954121656167704831225828214562059`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 0.423034394767328175248664573451307385521939735946196987530\
85100475203969031699`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 0.56190565247593494850402693647285802985566005892019369452572889997829985491\
864`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 1.330145010712895440450849328335\
17755460455622617648602453490141102534014878327`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.000483729941099464426183567500976535589677117086621486097419977\
77743580623024`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.00975532726046604683039153626037870964918371809840302019196875957000125680\
086`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.065779561440892539726974066258\
19504872394524327057077209443907870228360022668`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 1.357781636339688118482328259060863624497411424047003419692793584\
51622070332669`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 0.49373877685079567944811936693122313618087688147163741724366097170599999170\
34`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 0.04488534335007233449528357881\
192937601644335286105797429863305895347796665318`50.*asl^3*cf*nl^2*psibc*
  psicc*Log[mu]^2 - 3.9870052404505279964160236302299030236172932369374233640\
8190685951056737059272`50.*asl^3*ca*cf^2*psibc*psicc*Log[muf] - 
 2.94063619026297606793002877075242689927160789781679524112027219852370454144\
851`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsit6mb475100mc150100qq0.m <==
4.148582726266223062836183620781778956071979811887909095469732389968317790967\
52`50.*asl*cf*psibc*psicc + 0.27386412147355355287618413231474763731007236140\
948933405092348573370207392559`50.*asl^2*ca*cf*psibc*psicc + 
 (0.1305505577363875994170844035245354165685065506000537335192516623327936061\
1385`49.992478453503914 + 0.1350734497641675518302918993764611449615544131052\
6746099737591776591875037828`50.007269713802756*I)*asl^3*ca*cf*psibc*psicc + 
 1.11569299082831448895038409239156379045332142164491010489953519882139377129\
658`50.*asl^3*ca^2*cf*psibc*psicc + 9.234198526586697004315803030183200810690\
04215677938217240305719376360150754074`50.*asl^2*cf^2*psibc*psicc - 
 (0.3481348206303669317788917427320944441826841349334766227337195529863424623\
2451`49.9924784535039 + 0.360195866037780138214111731670563053230811768280713\
22932630559412932200967544`50.00726971380275*I)*asl^3*cf^2*psibc*psicc + 
 24.5439306789612811003266479905309882563959824750973722674786924335672957530\
1391`50.*asl^3*ca*cf^2*psibc*psicc - 51.3784187970588616554516662396981454827\
0323141742136621922761563110878008989396`50.*asl^3*cf^3*psibc*psicc + 
 0.00245804110001477524492735176798977595180193222925406739296813482349263364\
155`50.*asl^2*cf*nb*psibc*psicc - 
 0.00938975321830842873222303208327486358923625309430578566428553539806964267\
6`50.*asl^3*ca*cf*nb*psibc*psicc + 0.0677319151872246574230829945518260019477\
1792920253724427129081666769586943801`50.*asl^3*cf^2*nb*psibc*psicc + 
 1.45639280882791801036136596294695807180863445824172865903279284391549526`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.023414089306831675238865496652642537261431\
60089039175808856391857398639674621`50.*asl^2*cf*nc*psibc*psicc - 
 0.05186906048627240517482133762632999773870681718635978989242459228972724055\
149`50.*asl^3*ca*cf*nc*psibc*psicc + 0.33855199496902958388138013300432840491\
392536634372268507297203699151186937716`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00002774576168927307855469408934159008748480053011179557522993316277258086\
985`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00013214623263923531640187975912740193\
501158782159145998851188379512282856282`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.31464389579126227138398144637796223403255695583486841550864883495654385454\
403`50.*asl^2*cf*nl*psibc*psicc - 0.46510402282449236225415963330847209776638\
910732631590117632374866593464284508`50.*asl^3*ca*cf*nl*psibc*psicc - 
 4.64467851353597579504210063941188941558176751867753085913234181692807565340\
092`50.*asl^3*cf^2*nl*psibc*psicc - 0.000372853901563517945735216365933738140\
46678068165601988638721053818077410915`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00355162269237742179146368710209982232337243375585040069652284897644370961\
788`50.*asl^3*cf*nc*nl*psibc*psicc + 0.02386375967192166062763872266665278218\
888565410917298664983169737417199938725`50.*asl^3*cf*nl^2*psibc*psicc + 
 2.42098064160670936894941462736327787210153964844152054554491564000638228350\
443`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 0.915117435938813624168565827592750\
90797448013414308115093560199994987938932545`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 10.77756783398657648320736993774294886276238928017683156661625636\
068992346858636`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00286886887019620334688118443398318504860999163863087875604262510624256857\
847`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.027327432375300569466607232736\
06542055910357946527458618193531021507990489903`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 0.440178298473947157990802659520595976745734481534821917371\
80287464359134800475`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 0.60048944807886906789104860836883897190022661011715126791624844575361788748\
987`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 2.064642616063421929760374422511\
22295053334673070406364818712770003269753641347`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.000521612521853855153978397169815124554292725752478340716367766\
45456878139558`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.00496862406823646717574676958837553101074610535732265880633521538326486200\
319`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.066769508438494124202047756574\
94532308353810447977499254597668619888453532228`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 1.412807132885485652271462943723678003751376694589044722256322127\
9780052003551`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 0.51374804832199478264416834317224654681868243439601624939390807569059074704\
185`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.04670436802927225296765166756111332243806203949054693365014945685018178533\
592`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 4.14858272626622306283618362078\
177895607197981188790909546973238996831779096752`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 2.95268461237454649458927308903108480900163043144768783354\
899086635345071575795`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsit6mb475100mc150100qq1.m <==
5.061628913874560933729088828790140064264676637503975892849375316753604358487\
05`50.*asl*cf*psibc*psicc + 0.49947214817716599758591838324822081061064235816\
047124952906090549590896318384`50.*asl^2*ca*cf*psibc*psicc + 
 (0.1520454550941160444138917273564513194911275274134993760466425501082879969\
2451`49.985275290308024 + 0.1623631526346203565089914053726406700604745234062\
2735877931928187759587443822`50.01378932296063*I)*asl^3*ca*cf*psibc*psicc + 
 1.44719277376486165158692827810385428312194607536143432221819729457108360871\
35`50.*asl^3*ca^2*cf*psibc*psicc + 11.831638505115161764915682561677956768762\
4545992782820822091570287525738506544`50.*asl^2*cf^2*psibc*psicc - 
 (0.4054545469176427851037112729505368519763400731026651450145210258013258891\
346`49.985275290308024 + 0.43296840702565428402397708099370845349459872908327\
295662342021259367591885853`50.01378932296063*I)*asl^3*cf^2*psibc*psicc + 
 31.8976715676167658511553529211935331744709558477149599348517499292606087497\
2426`50.*asl^3*ca*cf^2*psibc*psicc - 67.2135537259421669495102479584555478860\
6791305928341976673968620570591458203464`50.*asl^3*cf^3*psibc*psicc + 
 0.00271662327609870956158519479182537574464481974504567522663677277594972012\
886`50.*asl^2*cf*nb*psibc*psicc - 0.01052145959905064488743825181606926244605\
543030124437689485782164070470756216`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.08178089535511128881646476185058165730921829363319177667316135543756209226\
044`50.*asl^3*cf^2*nb*psibc*psicc + 
 1.45803695802583688886861284388023933435687123758108483192539940659201015`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.025997265147537992195587740748480622620889\
80044048461405719827525405368506383`50.*asl^2*cf*nc*psibc*psicc - 
 0.05868118587409571672283027967856437999176225019331684438490591064032081357\
163`50.*asl^3*ca*cf*nc*psibc*psicc + 0.40677725676218772734881685946961756621\
370940403884638198476359016523166215903`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00002790594759766765088579377593247768731675007392312383570400504681218240\
19`50.*asl^3*cf*nb*nc*psibc*psicc + 0.000133525749645293520717259926503200196\
48629299168030880896939366208611588269`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.41060068747889236677268001727830711589509224884321598404612384618023616255\
416`50.*asl^2*cf*nl*psibc*psicc - 0.61224945999361397572493097358458312687093\
784105178001122989095599256491778298`50.*asl^3*ca*cf*nl*psibc*psicc - 
 6.09332246678873892375006634078264643284018663384488642793471732013976646087\
063`50.*asl^3*cf^2*nl*psibc*psicc - 0.000440746409413661092086359048512264845\
41073344779741717437497757356239104915`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00421781016498069059142880815885380702168679052121013611393301649049507928\
699`50.*asl^3*cf*nc*nl*psibc*psicc + 0.03330803727946247620096220040503850472\
431789513547666894378489194870043931451`50.*asl^3*cf*nl^2*psibc*psicc + 
 2.95380529304665839149746811790860691636088999526414064254382248130316838382\
793`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 1.309489879348978513168222340028575\
05002595200960375017384882843734506226529858`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 13.80913418841352859653334175204919302601234901483979854761807936\
050871591588691`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00317066950133712819892355242316295008695914650075155735653806412191038487\
017`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.030342350537409703085545376757\
57248572706693762085418560986308101354391708536`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 0.537055507826665162090448748710655802974707271866207389553\
42226932784879705963`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 0.79890582508295828872624324491294487994351433414829369955429862335825595052\
912`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 2.638964228798654328962338499405\
66689480403819605712526409754276343002067127565`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.000576485363879477854349736804211445470356208454682098623451121\
00678388431053`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.00551679100680176419737188668319499740492126138560985123847360312200387601\
403`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.087132172065594955172864404550\
39824318085084197146983333698866643124662831596`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 1.723746615504393853412159987000383077668549266271848679811155903\
68526714603627`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 0.62681695109250685578623999527286657369765427864430862881230923591332252453\
953`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.05698335919022789598056727229753332488160493442220987534631633771523372360\
307`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 5.06162891387456093372908882879\
014006426467663750397589284937531675360435848705`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 3.60253001896832083523278348907756902173931251879949644213\
732872544409867541385`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsit6mb475100mc150100qq10.m <==
1462.8107561097481098477066715203504785724915482386490330334695`50.*asl*cf*
  psibc*psicc + 
 1312.6161557897610317019519788295371071677854310122431161212299`50.*asl^2*ca*
  cf*psibc*psicc + (4.1489255307567090316048255020992743395508014863639388348\
5624553981832542173496`49.82121693675355 + 7.82392112746186702316448733469755\
730474870143408888051452530340971978116103915`50.09670576072675*I)*asl^3*ca*
  cf*psibc*psicc + 
 2192.9355546283535329164049281836537807492818295667056416175005`50.*asl^3*
  ca^2*cf*psibc*psicc + 
 11661.4598983440502147271390782168538952184112975370128952392571`50.*asl^2*
  cf^2*psibc*psicc - (11.0638014153512240842795346722647315721354706303038286\
1109259599534885758163539`49.82121693675355 + 20.8637896732316453951052995591\
9348614599653715757034803084922494800478199680038`50.096705760726756*I)*asl^3*
  cf^2*psibc*psicc + 
 51546.2764638832823970572599357953385041032470160836325940192032`50.*asl^3*
  ca*cf^2*psibc*psicc - 
 237378.0023486659894289456484051631144548633417355681852375047341`50.*asl^3*
  cf^3*psibc*psicc + 0.046418852755079927797859805764443461728495601895803209\
69995175691045304864743`50.*asl^2*cf*nb*psibc*psicc - 
 0.62356751743611551879064946680131864327989082157605904089503379369367221051\
206`50.*asl^3*ca*cf*nb*psibc*psicc + 19.9034703802331242120831890848764468761\
8635386261957323567241863714677002082589`50.*asl^3*cf^2*nb*psibc*psicc + 
 1.47299292276747055467508401097445616817388380861948387133303721387572082`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.464137084657134085766286845866102446661839\
99814054590834060470438276285545304`50.*asl^2*cf*nc*psibc*psicc - 
 5.02941712135423381797796563704647031022911003939612818942724255414304337831\
438`50.*asl^3*ca*cf*nc*psibc*psicc + 85.9131007593430951437523055361337273292\
795545936167493925558670094537382069187`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00002945659361730202031209711277191294193305216856888762714546089518364315\
406`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00014726664570537340043402658100101577\
738977325139079548842371746879084728194`50.*asl^3*cf*nc^2*psibc*psicc - 
 338.5337628004055194396620169530075053684817988667565120757981`50.*asl^2*cf*
  nl*psibc*psicc - 
 883.164540860568119288199308375283617292520931554825272083188`50.*asl^3*ca*
  cf*nl*psibc*psicc - 
 10744.6726832134892556984407592607585195696984058122580712761137`50.*asl^3*
  cf^2*nl*psibc*psicc - 0.021485142657614149538123916351704472592620061356465\
32968793054893642897756338`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.21482761603702824308125222310846214488467233549748150854002317408627698721\
942`50.*asl^3*cf*nc*nl*psibc*psicc + 78.3458202485372770918083638136988013587\
9670696710575498812833091905028559154315`50.*asl^3*cf*nl^2*psibc*psicc + 
 853.6497296904842751427682860755873988282972086313366456951648`50.*asl^2*ca*
  cf*psibc*psicc*Log[mu] + 
 1741.9713296684857283258457794864494265724087449844180907128012`50.*asl^3*
  ca^2*cf*psibc*psicc*Log[mu] + 
 13610.5125675886904476700580845100562277968644557892269685995466`50.*asl^3*
  ca*cf^2*psibc*psicc*Log[mu] + 0.0541771257032559761463442121683122560775093\
6082829631390801661396169072301238`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 
 0.54171121616659214347289017039124057228793343341884663524256218358354948974\
308`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 155.2090417619062318441396883773795270596904015693339355809391`50.*asl^2*cf*
  nl*psibc*psicc*Log[mu] - 
 735.41654114738598866006155985939380098703373057517984808086`50.*asl^3*ca*cf*
  nl*psibc*psicc*Log[mu] - 
 2511.6920779659348616650107932678449041036935096606480310170676`50.*asl^3*
  cf^2*nl*psibc*psicc*Log[mu] - 0.0098503864915010865720625840306022283777289\
7544858092029696067491063294039429`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.09849294839392584426779821279840737677962426062185688259761375331985757301\
37`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 71.839095670911646166602289550415\
46522616046753887362279828594483789223982238851`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 
 498.1627718807698236361142362431107094462107379525701321009475`50.*asl^3*
  ca^2*cf*psibc*psicc*Log[mu]^2 - 
 181.1500988657344813222233586338584397986220865282051938071118`50.*asl^3*ca*
  cf*nl*psibc*psicc*Log[mu]^2 + 16.468190805975861938383941693987130890783826\
04801865397508542159970254612128658`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 
 1462.8107561097481098477066715203504785724915482386490330334695`50.*asl^3*ca*
  cf^2*psibc*psicc*Log[muf] - 
 1041.1311754818447213822744283434174472826613179330544717776879`50.*asl^3*
  cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsit6mb475100mc150100qq1100.m <==
4.156449200397309380548445723106455458503131089825722040024906308793921591790\
02`50.*asl*cf*psibc*psicc + 0.27568578861633442650134450682152471972003189320\
090097537106542453565019570125`50.*asl^2*ca*cf*psibc*psicc + 
 (0.1307428806343105097101322591286123783510308565475340009879380787701687715\
7653`49.992409953945355 + 0.1353137028985247378717576502066434055826322089771\
4454018707810414261982916683`50.00733368327728*I)*asl^3*ca*cf*psibc*psicc + 
 1.11843770371889709911716398181754764924383186878645856552023007382054958760\
703`50.*asl^3*ca^2*cf*psibc*psicc + 9.256062266040031592816633708596496925015\
42162319001511185456399687837978140992`50.*asl^2*cf^2*psibc*psicc - 
 (0.3486476816914946925603526910096330089360822841355150675617734032199639801\
2436`49.992409953945355 + 0.3608365410627326343246870672177157482203525572723\
8544049961730948067253403373`50.00733368327728*I)*asl^3*cf^2*psibc*psicc + 
 24.6052936311518915454081665363398709228023044220633774272165705700881961336\
4687`50.*asl^3*ca*cf^2*psibc*psicc - 51.5095455948606235137034839789663570745\
8234486521883660637723070766151027372652`50.*asl^3*cf^3*psibc*psicc + 
 0.00246038431798695899355468369700142838886137459286485734425902719436939122\
245`50.*asl^2*cf*nb*psibc*psicc - 0.00939987753248100557903978864632895117149\
379198121638138089380783605292804278`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.06785348029531420800587220693779540936335017015659944412223847639458793500\
113`50.*asl^3*cf^2*nb*psibc*psicc + 
 1.45640923305823352737975964516353439724392413102341202246705265962864422`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.023437489087676939582901469201535660898072\
5657437811075521245983382570542886`50.*asl^2*cf*nc*psibc*psicc - 
 0.05192960903385645496751051886062284798723667187497474005764412469748412688\
148`50.*asl^3*ca*cf*nc*psibc*psicc + 0.33914418236859489221374227032323102827\
697924131519821002333366275725754362734`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00002774735252330218737296418205087082142346697829438658511709851347487992\
001`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00013215989616388605333246002466623986\
294533745361108379397953966034050923193`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.31544938077161309271299771161621250317440902094514028078268445462097416030\
829`50.*asl^2*cf*nl*psibc*psicc - 0.46632404635772287015433579724429726635567\
556432828539584641093880656759754516`50.*asl^3*ca*cf*nl*psibc*psicc - 
 4.65672233863962847385623980765367943863266588362345386731559640265365648983\
363`50.*asl^3*cf^2*nl*psibc*psicc - 0.000373456607863743364745414023774354786\
24970998443220848356195201462004999565`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00355752762181835886469583069791029362240516891043796270697390424746716648\
916`50.*asl^3*cf*nc*nl*psibc*psicc + 0.02394070203472768980130191040100364123\
020911823700586773648305949768025512834`50.*asl^3*cf*nl^2*psibc*psicc + 
 2.42557126516315470453503202293698484853081116831886290551269513998110932996\
722`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 0.918372710361294957645202666868547\
26773218914194870924681126523133170468870872`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 10.80308579684870076719474532939416967757640784361807568939395461\
221382088569019`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00287160372483164529348589866671847624896766341577358313802998643909008492\
695`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.027354743107751702507500156795\
02787820450450439709014372652349012307962079732`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 0.441012957302391764460914913261269972460147485148884164638\
67184363292896908495`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 0.60214822876751372896042198107065203197729966941263209683721587221695864421\
082`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 2.069481505792230628183766193625\
48375057627190950596203088876664746691350858935`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.000522109768151208235179254303039722954357756984686108274399940\
67368770515444`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.00497358965595485500136366487182325058263718261765280859850998212314366412\
208`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.066940437660106272737179622450\
48382069247463809165080309113556709515191328818`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 1.415486074465387681327923575779088990338658722261092066640666462\
65876427785369`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 0.51472220889650461139197220937421417830496680811656723727598518308928518883\
681`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.04679292808150041921745201903401947075499698255605156702519259550472170669\
257`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 4.15644920039730938054844572310\
645545850313108982572204002490630879392159179002`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 2.95828344422944499644901376932563456499862850099862723328\
705998351226046093001`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsit6mb475100mc150100qq12.m <==
4.571107258396265456489496562368287827027190903411541671837931668912662490946\
47`50.*asl*cf*psibc*psicc + 0.37483075908332057767546825616799447472678038287\
102144450691570553144125151234`50.*asl^2*ca*cf*psibc*psicc + 
 (0.1406980248514625727661088033030384741515569995882818167986225089635331713\
0511`49.98896867671926 + 0.14784860549967183399141776860962788445181905158448\
898072747334048133897321845`50.01049790859779*I)*asl^3*ca*cf*psibc*psicc + 
 1.26592314987922207410887429377186926284415095453911633326595239501741164426\
045`50.*asl^3*ca^2*cf*psibc*psicc + 10.42160508033557004629680234954262238758\
451841109451536958568329134804408991351`50.*asl^2*cf^2*psibc*psicc - 
 (0.3751947329372335273762901421414359310708186655687514673384239505313553310\
9193`49.98896867671926 + 0.39426294799912489064378071629234102520485080422530\
394860885423390731064424158`50.0104979085978*I)*asl^3*cf^2*psibc*psicc + 
 27.8901892363990534403573064258919590802780952017868976903984073183120125931\
3014`50.*asl^3*ca*cf^2*psibc*psicc - 58.5543700526041127272851744763404260657\
5703594233163150444828031832772615226608`50.*asl^3*cf^3*psibc*psicc + 
 0.00258090750262013274829604846854369665369566774490400453122237277137657061\
612`50.*asl^2*cf*nb*psibc*psicc - 0.00992385040687131290858327916581123626568\
214344686902694860576467796378983923`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.07424795584461875068311377436458488344442339767804656712495280232659963130\
446`50.*asl^3*cf^2*nb*psibc*psicc + 
 1.45721444729736568803336598491089816119874640219296651248170996381512904`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.024641272181226636840159361124662189325450\
71646781367452811567827916968680915`50.*asl^2*cf*nc*psibc*psicc - 
 0.05507304693804469557916293748622343300296011444006504351626013686442469509\
264`50.*asl^3*ca*cf*nc*psibc*psicc + 0.37024717669138496533831351068248896365\
628595903505570750638064342883687078109`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00002782557514038513655227302366859077079723038905251930764231108957869263\
776`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00013283265090618810980484282731539001\
461105181110963079446102893037279689724`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.35844983418387378610245260792435126082623082767271114409786319416334709942\
787`50.*asl^2*cf*nl*psibc*psicc - 0.53184121134722811942652988002075678861510\
738015810062292322230407078576108291`50.*asl^3*ca*cf*nl*psibc*psicc - 
 5.30261274709146882979389572061030510571306256579750476957079509967133961216\
94`50.*asl^3*cf^2*nl*psibc*psicc - 0.0004047710167635291995617894150359982593\
6686801799288027126258697304572752131`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00386456034748099713785526210131514831716678322699299258116631409153704174\
241`50.*asl^3*cf*nc*nl*psibc*psicc + 0.02810835020124313259352065182298981472\
156543927023910617934830215426794794231`50.*asl^3*cf*nl^2*psibc*psicc + 
 2.66755249044902690044999155789215614000586682223441488759339301974560660071\
094`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 1.093607730094438119838541323287719\
98667875460287092399404257451716946787184882`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 12.16343306557144311112612463289417532308375065970627419213569051\
570904268710012`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00301227070250298822482746146965338385732725786655227600195171490812029959\
309`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.028759721992576879606452625369\
03182894464095892463412572148925040461993598555`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 0.485009543718004890990907555980392025455612149497166343198\
79873086283756376563`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 0.69088051837777424807334781371321715244737397971683945621146036214129838139\
399`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 2.327320784143551079987710071263\
80694401032043857124594922605044870911965290298`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.000547685582273270586332265721755160701332228703009503201071508\
36396407045054`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.00522904036228670538299138643073305980811653798629711386931516827011293759\
002`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.076065417281111669086610436844\
74042911131102291281611572345584471022012883459`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 1.556698604310881359304241855472087013045139839286975717688083120\
22422802627862`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 0.56607221974941140338336067471712255019823266883162766451865237542280626085\
188`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.05146111088631012758030551588337477729074842443923887859194935186049559182\
996`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 4.57110725839626545648949656236\
828782702719090341154167183793166891266249094647`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 3.25340940604256866756545768665625605608948600565477459256\
945056648743898355629`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsit6mb475100mc150100qq14.m <==
4.3521642330537960292989619979117865478189831187265591065458595698764049376611\
`50.*asl*cf*psibc*psicc + 0.3217308927393346451455171493369803700856381803776\
3911377237383371707328193404`50.*asl^2*ca*cf*psibc*psicc + 
 (0.1354855008823820748120749099724858855980302570769038032499745143372878113\
0091`49.99074550159318 + 0.14126138967936483581785510896473454934301292742321\
346091109139329926171087046`50.00887615472935*I)*asl^3*ca*cf*psibc*psicc + 
 1.18737033431921027584759277294518152978216704068086099882117480899497469460\
552`50.*asl^3*ca^2*cf*psibc*psicc + 9.803037033832175840473521474401485142961\
17527756399173587940872386838654836341`50.*asl^2*cf^2*psibc*psicc - 
 (0.3612946690196855328321997599266290282614140188717474944227408834584518001\
8089`49.99074550159318 + 0.37669703914497289551428029057262546491470113979523\
589576375456867296681163834`50.00887615472935*I)*asl^3*cf^2*psibc*psicc + 
 26.1435637509874449931767026646234738082042590339155776821885606022071633443\
3175`50.*asl^3*ca*cf^2*psibc*psicc - 54.8024037195718715291201618606928104187\
4579276359642191509700804804161642021256`50.*asl^3*cf^3*psibc*psicc + 
 0.00251798494246723917517509578697759728356629126330113972395707848594432011\
017`50.*asl^2*cf*nb*psibc*psicc - 0.00964950489603386573043055018077916543907\
602785965843973910833679200713294507`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.07087484911913268891779254859473275988346047022585162347875504068414019688\
4`50.*asl^3*cf^2*nb*psibc*psicc + 
 1.45680351911788149062429895648751170523582532285056552170181578855591159`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.024012750819028920397620029826736822781127\
99464775693439556893060580602849846`50.*asl^2*cf*nc*psibc*psicc - 
 0.05342479492769841718989852243343766172805571960899861614033954968915215073\
52`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.35385152008751722191894254514810531183211704119720028948947737180671603965\
5`50.*asl^3*cf^2*nc*psibc*psicc + 0.00002778559895801859969114574451611650598\
636453926782228535811283220380337158`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00013248861279579536631620761521674686315887005993989474298376091254829340\
199`50.*asl^3*cf*nc^2*psibc*psicc - 0.335614823542151048275882534684220677909\
42681443548758929775997606872979145732`50.*asl^2*cf*nl*psibc*psicc - 
 0.49695588873040123472883757617988854844654208398862310486781824433282863545\
337`50.*asl^3*ca*cf*nl*psibc*psicc - 4.95890827517788433801768413377792286044\
42660345632373236961823483936280396682`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00038834613166928716646058953821480318376197501833236616507864880052572242\
543`50.*asl^3*cf*nb*nl*psibc*psicc - 0.00370346094372234984218455045450334001\
615158535226650365231888041246282072046`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.02588075811242872816582465098501839835850454402605775601632849987957051093\
031`50.*asl^3*cf*nl^2*psibc*psicc + 2.539784319740283793813194900720755897340\
38838931637349132445695003951767482197`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 1.00020623207216078018278226051802467437892786151280032460744655990651125584\
008`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 11.441479875813550913059237315039\
1119254301602458167405236469292762120337977681`50.*asl^3*ca*cf^2*psibc*psicc*
  Log[mu] + 0.002938831501647233881636785157491113540616669724452648597661097\
46436374851516`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 
 0.02802615192727101356354899905082512256545504180681592323536923599924994026\
974`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 0.461778967225506144329671800131\
04652678916152533024972569535580909809412269491`50.*asl^2*cf*nl*psibc*psicc*
  Log[mu] - 0.643717655396384060390421735067217908536726664992593914261045334\
15048630797282`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 2.19051067620445097733383647688421519323139193807324826832147480628476785219\
742`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0005343330002994970693885063922\
7111155283939449535502444135159513404625831475`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.005095663986776547920645272554695476830082734873966531727089059\
45588381030259`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.07121967752219672677887863847062332257522551122556933762364243352525689042\
407`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 1.4821371725378275744545547524588\
4178017054434432167564892097448219410352276447`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 0.5389589718319372998016562736213970109711070342987923119025101\
082970423940149`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.04899627016653975452742329760194518281555518493625384653744422955283402151\
788`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 4.35216423305379602929896199791\
17865478189831187265591065458595698764049376611`50.*asl^3*ca*cf^2*psibc*psicc*
  Log[muf] - 3.09758035680548842725304788598041554563436425170164966809890645\
120003327429799`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsit6mb475100mc150100qq2.m <==
6.312945348441024929280421993347988106152262529028215231270234258079019895989\
31`50.*asl*cf*psibc*psicc + 0.84843854283194633132622352021891076748486962591\
86887326241419495723374519817`50.*asl^2*ca*cf*psibc*psicc + 
 (0.1792037420912133620866315905457478066822975856539086774104327893587823712\
7754`49.97726430793745 + 0.19799854334826584323423348192349345288241979010605\
503714266704869826616415193`50.020579228899884*I)*asl^3*ca*cf*psibc*psicc + 
 1.93991923143697783897899043370380122799505398633877825742102858197855098482\
383`50.*asl^3*ca^2*cf*psibc*psicc + 15.56452982966454491401884488796623387983\
033451908647293614355169054028109871176`50.*asl^2*cf^2*psibc*psicc - 
 (0.4778766455765689655643509081219941511527935617437564737027646785776793158\
6622`49.97726430793745 + 0.52799611559537558195795595179598254101978610694948\
009904673652703941335771579`50.02057922889989*I)*asl^3*cf^2*psibc*psicc + 
 42.6604045278516047243566709227604085187664299310605765901958056854957746140\
4345`50.*asl^3*ca*cf^2*psibc*psicc - 90.7902884203357268321032792211002441290\
6402373913749327177967126478446713893271`50.*asl^3*cf^3*psibc*psicc + 
 0.00303560687797635869623780908624483579387207893447337576137335687454117345\
116`50.*asl^2*cf*nb*psibc*psicc - 0.01195772442211372125601340344729326248514\
087276052040807245810688018637371958`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.10086774990897510177561103945712592380783837576480120814435649144552352488\
302`50.*asl^3*cf^2*nb*psibc*psicc + 
 1.45968460187810549965096236290099365352948698692266252214974884696510881`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.029185968716305003103170254186090852693301\
17311216758689469966589748316907263`50.*asl^2*cf*nc*psibc*psicc - 
 0.06744753164972202071816978095366981026040583674541311674526760714252564203\
611`50.*asl^3*ca*cf*nc*psibc*psicc + 0.49887083951576685051640535083686505337\
917772442722621968212073503006269056515`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00002806839675794033896527445985903300727890917678121648169515315702231179\
922`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00013493238463081112124360351279612165\
954283910720684869277795879350750204903`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.54910120053862965452490605660718037537811302221754969002423149108167913626\
924`50.*asl^2*cf*nl*psibc*psicc - 0.83013218288267966037915086071960068481205\
98529810733973655127859559006238206`50.*asl^3*ca*cf*nl*psibc*psicc - 
 8.22855808516546341404954917900938100445755977820270708512713489435693553397\
229`50.*asl^3*cf^2*nl*psibc*psicc - 0.000528075340133197307357384120608241611\
39253539263362512614188542672947322034`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00507720234421594698531911786606554966152108084267359085118176324583428334\
88`50.*asl^3*cf*nc*nl*psibc*psicc + 0.047760928028217839039422094292688275330\
79173024305045766417244190300596129927`50.*asl^3*cf*nl^2*psibc*psicc + 
 3.68403367813571454454495344302427296633236048266494050302671109088528257749\
63`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 1.8963930965558858813066936508810885\
5028649713007524815115425370862711323605559`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 18.16592696814403236441855796223277038759183058026072504591702576\
610432109698819`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00354296682603375187104919060629716012228474473361525599809212774672974034\
11`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.0340640020609193091191157178131\
9138180202261956023856414960556302213984037985`50.*asl^3*ca*cf*nc*psibc*psicc*
  Log[mu] - 0.669824305115584462644536989640776902969520087757261909641220198\
34277865045388`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 1.08743478927917473492021472732254440911669127970004381308163101385375911064\
779`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 3.462804586133182840740868820915\
11842769131407006520675442690250615021330981694`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.000644175786551591249281671019326756385869953587930046612558584\
27859090823523`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.00619345492016714711256649414785297850945865810186155709268448984799790727\
499`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.116522893764556014878154220807\
57113732662832864114062216369289031771219490441`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 2.149884624771823523604094684623153469292081079128227780027830286\
7470836610938`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 0.78177622718975400858330715804478307974257493786481009600061993192301311151\
112`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.07107056610815945532575519618588937088568863071498273599988913365527765122\
405`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 6.31294534844102492928042199334\
798810615226252902821523127023425807901989598931`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 4.49313363599709214299985234673220806808543698399368172060\
273472928344109397213`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsit6mb475100mc150100qq25249211000000.m <==
7.164447251408879774406003860314042532288446090691270864464957700072600224444\
68`50.*asl*cf*psibc*psicc + 1.10758891275238409775945737520241709173790973951\
920707865228146523540756370569`50.*asl^2*ca*cf*psibc*psicc + 
 (0.1964542935591383576284048283792546215657391553236455883460808959016982588\
4422`49.972678581388635 + 0.2212319188558311772663954066917382340526993051049\
7719041243021283832665615169`50.02426484272761*I)*asl^3*ca*cf*psibc*psicc + 
 2.29762940342520115781884269874873509601403359280135493055316733352876355935\
514`50.*asl^3*ca^2*cf*psibc*psicc + 18.20299832564874306683992889609282244019\
426941055506247468917243464359913201719`50.*asl^2*cf^2*psibc*psicc - 
 (0.5238781161577022870090795423446789908419710808630549025494459544167844495\
7733`49.972678581388635 + 0.5899517836155498060437210845113019574738648136132\
7250776664176193558719480568`50.02426484272761*I)*asl^3*cf^2*psibc*psicc + 
 50.3829213624249591648647383636181368972493747439724740296131368664035289197\
621`50.*asl^3*ca*cf^2*psibc*psicc - 107.9669069038363476464772981445296378189\
2022255363165670828523753390864408244793`50.*asl^3*cf^3*psibc*psicc + 
 0.00323481680924123407832304221234567436267333131548015426912271264128060251\
186`50.*asl^2*cf*nb*psibc*psicc - 
 0.01287723106967305916582956226181559296348139929052073686260212219435138365\
9`50.*asl^3*ca*cf*nb*psibc*psicc + 0.1137675899765578217730376425422058807972\
6557110380975823906097323585292558589`50.*asl^3*cf^2*nb*psibc*psicc + 
 1.46055088720094882121101963244505771131770709466026271722432909791766088`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 
 0.03117828877892719993841438471888277856930486507122800410878492968291699969\
5`50.*asl^2*cf*nc*psibc*psicc - 0.0731258932764891591927990574227554074136658\
9775421148699034171200494075002027`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.56078618451803096317090644591013414670060271160205628078540007538215467884\
537`50.*asl^3*cf^2*nc*psibc*psicc + 0.000028154594230732269798264601571608289\
70044077014976038556132627043013403945`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00013568188264503144858001444654198100823869275657590001485985312822229839\
049`50.*asl^3*cf*nc^2*psibc*psicc - 0.647210851922361052376552741581832615178\
31597346474977227018769970976175049635`50.*asl^2*cf*nl*psibc*psicc - 
 0.98771312369099424376549287758472400469764770453588300753963334197594063109\
14`50.*asl^3*ca*cf*nl*psibc*psicc - 9.768696578955205271491858160090798001537\
58166132448327200636714779996223986868`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00058444384317578365967465974067029544491647907836949534505574618400357533\
261`50.*asl^3*cf*nb*nl*psibc*psicc - 0.00563307290401857643588807125520144705\
92821141562156076801499138593781025682`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.05846674169646454655311327553103172158613349014508688589342827211160456172\
289`50.*asl^3*cf*nl^2*psibc*psicc + 4.180943046803842791839091256535489133372\
23565858156553073752218227503132780532`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 2.32108005995345443608322702394959756745420772966483080649511280159822015803\
925`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 21.245379192550273082376811293725\
99488157948675084695678481222755558880081599215`50.*asl^3*ca*cf^2*psibc*psicc*
  Log[mu] + 0.003775471958041630438688900777918639601193351814868964269250132\
81048610970784`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 
 0.03638931102629414110483565994156873886296365416263525631612211584440342175\
943`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 0.760171463055244143970743864824\
63438788586102883301191467954948768636933232824`50.*asl^2*cf*nl*psibc*psicc*
  Log[mu] - 1.292883528272870520817973767576366677797619848612839867118464275\
46465836181635`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 4.04427378574128267775016490913793847157247583819592278760397109554829513619\
672`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0006864494469166600797616183232\
5793447294424578452162149350521321453586749809`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.006616238368417116564515574534830679793266118938660955682964250\
53730455816725`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.13734240840821396302277459272485632991818423230698524526475617064443519436\
825`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 2.4398650931765773550533450604131\
8529616898532256373516682459779351521692127787`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 0.8872236702460281291103072946957037440614492082049946140398007\
8085776339005971`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.08065669729509346628275520860870034036922265529136314673160634400419911924\
427`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 7.16444725140887977440600386031\
404253228844609069127086446495770007260022444468`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 5.09917592373608003143723314751418120498076336428133384993\
519256039833866641142`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsit6mb475100mc150100qq273100.m <==
7.544533504276266094111187736868776402525832331238449720373107964573674121846\
12`50.*asl*cf*psibc*psicc + 1.22820262940865803039149921389106050895431504003\
299924106304322563890908193621`50.*asl^2*ca*cf*psibc*psicc + 
 (0.2038795584762225813382620723510868986872074025658944048318337535576168182\
7804`49.9708068660688 + 0.231364276386004158876314872838898259297458816916814\
31369938369912467436296899`50.02572948456779*I)*asl^3*ca*cf*psibc*psicc + 
 2.46264605084980739086359107151842220018453130283298519554176125547393245379\
313`50.*asl^3*ca^2*cf*psibc*psicc + 19.40377907097167502166236565533448638094\
824472370396895601998018564000298105032`50.*asl^2*cf^2*psibc*psicc - 
 (0.5436788226032602169020321929362317298325530735090517460250110433732165259\
7336`49.9708068660688 + 0.616971403696011090336839660903728691459890178444838\
16986550262778512478906626`50.02572948456779*I)*asl^3*cf^2*psibc*psicc + 
 53.9251839445992782776451183674125536589773614733597247585456803346483772803\
1298`50.*asl^3*ca*cf^2*psibc*psicc - 115.911796965352496221491422389394768715\
17774138360672682535249333243869445548303`50.*asl^3*cf^3*psibc*psicc + 
 0.00331989916955252690319826379672863667195090588363100732410851772463100530\
891`50.*asl^2*cf*nb*psibc*psicc - 0.01327523373658205161693545788176643527865\
202173648992182493291354921528207395`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.11950600422882433800148236971638309891571768778614029712101863674839041406\
773`50.*asl^3*cf^2*nb*psibc*psicc + 
 1.46088959506222686031641071909416025831003436906584833188731944129879105`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.032029387347150569074882530040936425701026\
57925850516631299349211979911075286`50.*asl^2*cf*nc*psibc*psicc - 
 0.07559886803457332931692520969469796993092458413177154909261334150488691560\
797`50.*asl^3*ca*cf*nc*psibc*psicc + 0.58825461360863358725360948011707377270\
264930568614260289204799422404833277059`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00002818844568582291793809350916905827345559374328894718978178271236384193\
377`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00013597681728795238506120807919413457\
598680598440380241361283215928024264566`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.69189143078477876516988131174693051074287551903925076838842801028725363667\
071`50.*asl^2*cf*nl*psibc*psicc - 1.06025124776515363304696164274187834368521\
746772597194197100502352371604013502`50.*asl^3*ca*cf*nl*psibc*psicc - 
 10.4769425118846015054318507085183162767225906087791453490389750098172989584\
0139`50.*asl^3*cf^2*nl*psibc*psicc - 0.00060892029578262037341383061520921952\
470193800912064421225120732929349857587`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00587467962763212597870349330847653487493685756255037996797199410709172249\
729`50.*asl^3*cf*nc*nl*psibc*psicc + 0.06345173650856899174824445843281331465\
685921930208086389852326828946710729806`50.*asl^3*cf*nl^2*psibc*psicc + 
 4.40274926860261836220591794244669040203724325281306464460291201061037772647\
875`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 2.516409651951848403436094646342562\
31012171855553014736239753743654751451021755`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 22.64685392792684902772878005555113083184222844883990721478235420\
072989601521817`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00387477466494039536038859614399776461887824944181526377812089613261548501\
036`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.037382659017029489813969223834\
82820126776724490282685072428666757471836949043`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 0.800499867018657884037439625899398254915862409602375389927\
80218374734140481433`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 1.38667303921321998280223761999814847608191215932039366035365367531424180731\
852`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 4.308715071248245333432163986689\
37217472281568901983208410179104648172694921589`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.000704504484534617338252472026181411748886954443966406787452976\
51187069742442`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.00679684709400536178435804069724149113959404452778670010272648820442190225\
183`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.146823921723095339981071320214\
68635458357318299825097088097949068277497068347`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 2.569304134071889637250964574143239426770185832991302675790087306\
9808453284292`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 0.93429241238977804990944166332481433700734030290592824735196205560873813192\
642`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.08493567385361618635540378757498312154612184571872074975976719193985683505\
153`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 7.54453350427626609411118773686\
877640252583233123844972037310796457367412184612`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 5.36969597944356112138206935192073712489105239788677928098\
022004198590299498861`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsit6mb475100mc150100qq3.m <==
8.092867375513257079274929334959933663299761997632031396469573580348686867551\
63`50.*asl*cf*psibc*psicc + 1.40712522533869500871744854895070332914301244058\
47220507666378469552570797055`50.*asl^2*ca*cf*psibc*psicc + 
 (0.2143215442759046569959320906608859144719034789781042923592976901391892375\
5076`49.96826878388938 + 0.24574073388144949123642897060167482658008999330575\
999433033330420499023283708`50.027680104924634*I)*asl^3*ca*cf*psibc*psicc + 
 2.70618402235218757437783800726492752140031374932755362401491102053751497851\
52`50.*asl^3*ca^2*cf*psibc*psicc + 21.159481884684513664826529952947078019763\
21914941425183592900052797002710119102`50.*asl^2*cf^2*psibc*psicc - 
 (0.5715241180690790853224855750956957719250759439416114463514343428883905216\
1622`49.96826878388937 + 0.65530862368386530996381058827113287088023998214869\
331821419389944932401018117`50.02768010492463*I)*asl^3*cf^2*psibc*psicc + 
 59.1331088077746886289432756780092044274108719516473308025108315646725443411\
2507`50.*asl^3*ca*cf^2*psibc*psicc - 127.663442392109459132721825217236547754\
71166989540551778636871965993528233655666`50.*asl^3*cf^3*psibc*psicc + 
 0.00343895280997217403789420070049873896147903784564864879464587493961735520\
203`50.*asl^2*cf*nb*psibc*psicc - 0.01383745706559644157431086943247423456863\
683705735571611709181898651818733361`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.12776520073580751122724432678611292293527676914796568457562571402413658820\
814`50.*asl^3*cf^2*nb*psibc*psicc + 
 1.46133575165198735746221934417212461310737062755425019549094369651906479`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.033220470190011913573084427094015202512222\
21987985291663442244326081622296881`50.*asl^2*cf*nc*psibc*psicc - 
 0.07910723712840440790468371971912315159598738267883438109922474866811139628\
096`50.*asl^3*ca*cf*nc*psibc*psicc + 0.62771559622497536286976111435173307083\
877345068648985322256255695748887890716`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00002823316483702857584751196113716735764687678290251842939916017409293706\
705`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00013636694986311682671095808833063293\
727075650211607063743045299150506489557`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.75723905227346592317748431495476348296677497689882700450128217190682848638\
936`50.*asl^2*cf*nl*psibc*psicc - 1.16713808583969905554975690622643785643218\
182532474446135410549665071863833222`50.*asl^3*ca*cf*nl*psibc*psicc - 
 11.5199975649821291829982950393790682934939632354889313736820728918509363623\
4598`50.*asl^3*cf^2*nl*psibc*psicc - 0.00064355666435750693686088880507183546\
874436759349138623299986350103723758344`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00621679219379723037899563170489378824393000643476988262271597980709200188\
379`50.*asl^3*cf*nc*nl*psibc*psicc + 0.07085387115362811761802736528414217699\
867325713286174685870392489046234943725`50.*asl^3*cf*nl^2*psibc*psicc + 
 4.72273943753358556700800704679479402398006105451391764915704804759414443665\
241`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 2.803943635046541983840496659404555\
94057795634513043740449550914890882923836728`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 24.69599832488032961051048482706056827293867974369559237807964815\
49198505520355`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00401372648429012270085438443667338070393093157209384415137128181374626023\
379`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.038772814978900577934747790752\
72453526201512630122037080194242251247713712594`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 0.858679897733379194001455826689962549814556555366166845301\
28146319893535211863`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 1.52406026985203438079085246477058429927591622057424717631905623093808509986\
161`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 4.695176239001471092237510005010\
88637028946914657257471352971975721840346582329`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.000729768451689113218337160806667887400714714831289784699264383\
97125423572118`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.00704960272343646871540868922776809732036638660022188556485131818904881733\
595`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.160691117695392301842315159914\
8762957603654623925835081074823303086274670408`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 2.756040196867861192167560490109416533374979152664278862115126288\
8499293060765`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 1.00219643522467679715184017822160601213635605551428322462881243384179972398\
442`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.09110876683860698155925819802014600110330509595584392951177645991229466811\
175`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 8.09286737551325707927492933495\
993366329976199763203139646957358034868686755163`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 5.75996347339863550522260970533548345262588393911463781258\
061116958683873319875`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsit6mb475100mc150100qq32.m <==
5.635561058020908294775944846285297919827434739944379152233580346724619473380\
42`50.*asl*cf*psibc*psicc + 0.65438450869701695098287914594123739949705618222\
033266611728704382402723002893`50.*asl^2*ca*cf*psibc*psicc + 
 (0.1647968428560030045041366456375220820031873628335482801742614292689444048\
3006`49.98138061014903 + 0.17894371874397631789623338764490054001957657795150\
872694000446718799470810781`50.01714818128526*I)*asl^3*ca*cf*psibc*psicc + 
 1.66802519951082784934408218791629265692138091681504909068976918059946818929\
423`50.*asl^3*ca^2*cf*psibc*psicc + 13.52087525657124220570583583280442352403\
125785196334724146615061526921713762502`50.*asl^2*cf^2*psibc*psicc - 
 (0.4394582476160080120110310550333922186751663008894620720192762642904367744\
1396`49.98138061014903 + 0.47718324998393684772328903371973477338553754120402\
327182535427780606050258387`50.01714818128526*I)*asl^3*cf^2*psibc*psicc + 
 36.7423160805921034917100396661807404386312427526513566835607945187923678680\
6705`50.*asl^3*ca*cf^2*psibc*psicc - 77.7707553369653414930324863989751840031\
7024692781016735351237342161709780930465`50.*asl^3*cf^3*psibc*psicc + 
 0.00286731521371770606895115378736892900175982214417015339666085946063022392\
861`50.*asl^2*cf*nb*psibc*psicc - 0.01119443349220636063016844338886297815461\
648710867816181301192414417197713338`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.09055659680700522896934991883874052161125374998173288514625528815630635496\
55`50.*asl^3*cf^2*nb*psibc*psicc + 
 1.45886034241712799971069877303033815796907860891577684607329516425952126`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.027503394675530800633883561400709968148639\
88558278671761204119207707666879364`50.*asl^2*cf*nc*psibc*psicc - 
 0.06277251460416963049185769556740666445941113507245676551650352506080384920\
687`50.*asl^3*ca*cf*nc*psibc*psicc + 0.44919743785908846651059783150365009711\
742464420961287905421361893581832944119`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00002798688583802739370604494199172574169351686754190539834563697814880178\
32`50.*asl^3*cf*nb*nc*psibc*psicc + 0.000134225627384766694385855493774924737\
08229628629651959892324946999750386353`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.47321446594744858246141191404778965488175428240345459835587873915222056288\
953`50.*asl^2*cf*nl*psibc*psicc - 0.71002397058337057049559951842093481109330\
50797915473416376639685835583731759`50.*asl^3*ca*cf*nl*psibc*psicc - 
 7.05258724801806577069712695780441882728869797940663784390036065235858637374\
592`50.*asl^3*cf^2*nl*psibc*psicc - 0.000481533257680262951914540091627894298\
3297470552202092373946036851406805502`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00461888500155610316754336149398033186500741476281496932493148527115068609\
275`50.*asl^3*cf*nc*nl*psibc*psicc + 0.03973551674384115458721642290267325278\
371138232115121418089406449703253081692`50.*asl^3*cf*nl^2*psibc*psicc + 
 3.28873379809413680316595629831736405731710220685556567425961191271466676323\
558`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 1.572674980030942269693024116205747\
33155239872999048412109404149266827070876439`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 15.78070363475621986872083073437061748087013222757361845633590258\
798567665821799`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00334654752421562629330627655682798403909564718254612064820507108751390599\
343`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.032100208905732306226228989369\
90264127590957593634164906916892446411938973082`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 0.597951599653479418757446599694066192239473128519193758956\
2930750390303205883`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 0.92908784461185277492986809154387707988640734422238306564036667418399251506\
699`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 3.011969271904785016541719336250\
37364922230217463728010501515746103313836751108`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.000608463186221022962419323010332360734381026760462929834645781\
47308493823076`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.00583640161922405567749617988543684386834719562478939075768275852824879000\
64`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.1004192285308370965013474829604\
6966057726085699485813998810518051652126092018`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 1.919200215093572209965529281126847441861739347165645977868671624\
66077447794265`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 0.69789098730675353089655610222794452431335976260568945026664391471754222507\
025`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.06344463520970486644514146383890404766485088750960813184218402613916319789\
89`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 5.635561058020908294775944846285\
29791982743473994437915223358034672461947338042`50.*asl^3*ca*cf^2*psibc*psicc*
  Log[muf] - 4.01101665702874779700186581192945603947184621890974612194971358\
544213583318729`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsit6mb475100mc150100qq335100.m <==
8.897367850569460522939143210200101880909429293282544602280893733339925661914\
65`50.*asl*cf*psibc*psicc + 1.67936667762291381469389850171530949273353293536\
593064649112551428382190105964`50.*asl^2*ca*cf*psibc*psicc + 
 (0.2291144734116211101623128395859551550812809187100864715103410467962021170\
5782`49.96484565884594 + 0.26635144957895775371712980987387676493891306327029\
619422127945023110908356178`50.03024819864474*I)*asl^3*ca*cf*psibc*psicc + 
 3.07458918701813143121640607651380430378108900563573207079098405643048073516\
915`50.*asl^3*ca^2*cf*psibc*psicc + 23.78243705461506764305501812517709282912\
295012886538604651203868686997102461769`50.*asl^2*cf^2*psibc*psicc - 
 (0.6109719290976562937661675722292137468834157832268972573733501025269465151\
3237`49.96484565884594 + 0.71027053221055400991234615966367137317043483538745\
651792306695924801660412605`50.03024819864474*I)*asl^3*cf^2*psibc*psicc + 
 66.9723360883116441703782397015274353142014931711910630269125604513147610521\
7355`50.*asl^3*ca*cf^2*psibc*psicc - 
 145.502653604460777681767591751240457506439926777537428200241`50.*asl^3*cf^3*
  psibc*psicc + 0.00360654834074561527357286255549732025898976323216703274337\
835266831288315268`50.*asl^2*cf*nb*psibc*psicc - 
 0.01463941012854382331910271808296088153386676190757741707730775668219779986\
534`50.*asl^3*ca*cf*nb*psibc*psicc + 0.13984503302108953798692807403318666259\
474391029166357370962048006268753518245`50.*asl^3*cf^2*nb*psibc*psicc + 
 1.46191448443962537393801828351486281748400126852183284389761219210608837`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.034897483537344272790530604234773406988570\
56232822927747613216029461078171976`50.*asl^2*cf*nc*psibc*psicc - 
 0.08414098250007029803815331825510957051612509441675612360076864092403392042\
329`50.*asl^3*ca*cf*nc*psibc*psicc + 0.68528522117777143686387545312709894458\
096526876042676116179424026625586545849`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00002829139211991802638580449347471810159891450051472385691394098688271783\
249`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00013687580166321539384884789934332428\
132617652538479991393947810645242757838`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.85488234444768610131260001590286238900193657550579800080738483303696655613\
82`50.*asl^2*cf*nl*psibc*psicc - 1.328474661551647551143092280774319116817491\
39577891732841673267575252849937751`50.*asl^3*ca*cf*nl*psibc*psicc - 
 13.0935536231167232500342319107612125567908982091890447912530269805271553826\
5337`50.*asl^3*cf^2*nl*psibc*psicc - 0.00069305317093373646411297303225462239\
502339867529841447022429105543188681745`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00670608275228723450230355364530461007171120209058270597615323011997390589\
672`50.*asl^3*cf*nc*nl*psibc*psicc + 0.08213932874559042969452619381062946902\
700318630220389649103734304694092757678`50.*asl^3*cf*nl^2*psibc*psicc + 
 5.19222027105848591490709964978438190313040272093586532724006773702695384729\
385`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 3.237163168109723615867384182320732\
00726107604314243149472082302214927542277114`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 27.75734438410152278552357624763738152795887645017927833101485769\
795908061979618`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00420933330348327827876961333335693506709468956973035935854736330680218044\
55`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.0407301180472001352130490943902\
6612426014288804897482975987219150641869408421`50.*asl^3*ca*cf*nc*psibc*psicc*
  Log[mu] - 0.944040049283361075437654481778978527841891403806520968589103224\
9139916085989`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 1.72975845126988410364520791427771115467953471707700999339616308752896864678\
994`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 5.272162848498703788453813824589\
64062656441721183457593379576209659457397424857`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.000765333327906050596139929696973988194017216285405522831093980\
49637474714581`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.00740547600858184276600892625277565895638961600890451447075787895063614123\
804`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.181411667841116730696279652276\
58596348977336259719348912610006713983436383902`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 3.030014246456628569043643925258235799911022303115507123243508824\
35509269631346`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 1.10182336234786493419768870009390392724037174658745713738903279506194497080\
1`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 0.100165760213442266745244427281\
26399338548834059885973976297642662368750062507`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu]^2 - 8.8973678505694605229391432102001018809094292932825446022808937\
3333992566191465`50.*asl^3*ca*cf^2*psibc*psicc*Log[muf] - 
 6.33255327817863736952655286080641917870593780900562974493005476647580309110\
672`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsit6mb475100mc150100qq34.m <==
4.806997088924077930044392891928613281040683817085097637864052366825636919462\
18`50.*asl*cf*psibc*psicc + 0.43382432130146311677635912022011041316982700112\
502560227779426522781343775388`50.*asl^2*ca*cf*psibc*psicc + 
 (0.1462099686270397733614924741331383299586375219582245884822759623007907975\
0602`49.987145983676776 + 0.1548697013077553272621531100679334420398664948245\
3408997614155467696862258288`50.01213546049667*I)*asl^3*ca*cf*psibc*psicc + 
 1.35220332454535004468244249557632540347868809191896385941688938131350233569\
882`50.*asl^3*ca^2*cf*psibc*psicc + 11.09562336233229673090559386517896014488\
082899375668217579916725292971526033361`50.*asl^2*cf^2*psibc*psicc - 
 (0.3898932496721060622973132643550355465563667252219322485695860599336287895\
3361`49.987145983676776 + 0.4129858701540142060324082935144891787729773195320\
9090661674225086182211995221`50.01213546049667*I)*asl^3*cf^2*psibc*psicc + 
 29.8014593967212763253788186121836243214932701723345225272110803893520693156\
6126`50.*asl^3*ca*cf^2*psibc*psicc - 62.6755302083011221605466497995983986146\
2495962265571492762353501593544222434058`50.*asl^3*cf^3*psibc*psicc + 
 0.00264703645326155268909560292361760092689707446147336282727136381567822799\
919`50.*asl^2*cf*nb*psibc*psicc - 0.01021403773919108648838199383683041608682\
773632352138414454149908993151079596`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.07787452710945402682364912711503319727971096896431781690556349618799170581\
272`50.*asl^3*cf^2*nb*psibc*psicc + 
 1.45762559354155792919866034568232588769825118209019051597371949311279512`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.025301936378920484123070137001840065823535\
29353562310126155746871975731928959`50.*asl^2*cf*nc*psibc*psicc - 
 0.05682208861886369199635410938289794652267697776046637511163314342260933811\
588`50.*asl^3*ca*cf*nc*psibc*psicc + 0.38784804405899601043349388212617081842\
935736159872409838534452218546666568047`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00002786569107246860753607148880513369453786355553545256044069067657439339\
74`50.*asl^3*cf*nb*nc*psibc*psicc + 0.000133178359104483950524628733185421369\
55421460814275338587578879102213634052`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.38336338217275777158326607954469080381853969878775165476003508287537661539\
628`50.*asl^2*cf*nl*psibc*psicc - 0.57013035009007557346777789717453607769311\
348697664808879772513705632653415133`50.*asl^3*ca*cf*nl*psibc*psicc - 
 5.67937576116770722938280387654073616187616043619359282192073926081160249088\
733`50.*asl^3*cf^2*nl*psibc*psicc - 0.000422208222174755450332628691540870742\
66834087621478669236729483832075605543`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00403571532343655071375674805989614640018391840651400821486752461210680961\
869`50.*asl^3*cf*nc*nl*psibc*psicc + 0.03057365753966595475886282540694122387\
063610321171923587753797939370084894402`50.*asl^3*cf*nl^2*psibc*psicc + 
 2.80521027647893327463849369841058782527048050221665253362442048216259761844\
408`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 1.196320490557840577009311883341108\
69540792084201682119849393874550941202633063`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 12.95010423520807449656173282608734829795498874781814611474518861\
609079302250377`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00308945219792744249725598853328476788828311614851532512721909848096738783\
662`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.029530807126346870602745413886\
79916854752576807107410053700122423770574330202`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 0.510038232087078777206998854256470513685541909493936824295\
34917857501774880802`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 0.74243544473472055826883163747729390114945800003201401473835434099942779393\
702`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 2.476327065105232982907200778831\
06007267816105598864019848450187936693807987029`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.000561718581441353181319270642415412343324202936093691717931653\
14032645091847`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.00536923765933579465504462070669075791773195783110438194572111899725021608\
932`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.081352236364295714687202954615\
29589979753809261883133863333264633739362080918`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 1.637031300350616889712574673848511804338637258069605432920416729\
34909526523892`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 0.59528410921840614171366351776309520157768627566167474103986637549070551561\
226`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.05411673720167328561033304706937229105251693415106134009419932449900224089\
514`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 4.80699708892407793004439289192\
861328104068381708509763786405236682563691946218`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 3.42130006142356373207692923428199169255935602874670015878\
910820454869998347855`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsit6mb475100mc150100qq4.m <==
10.74718106529610856214641636219033004665503994624313575289895934602132647871\
413`50.*asl*cf*psibc*psicc + 2.3439716816580145775246393445164277849038363755\
1671278327977988295924026823948`50.*asl^2*ca*cf*psibc*psicc + 
 (0.2610859222332460242232575591708780199949254280119526975590440060644492676\
5829`49.958047465504464 + 0.3118034186459946677430850649252843080612836998006\
9775956450987065622079397417`50.0351448827617*I)*asl^3*ca*cf*psibc*psicc + 
 3.96739209743111484503338228917394492491026459863101805589045239952047401678\
861`50.*asl^3*ca^2*cf*psibc*psicc + 30.00530005810639085984978497589690346006\
782932099066592409190336707544233797259`50.*asl^2*cf^2*psibc*psicc - 
 (0.6962291259553227312620201577890080533198011413652071934582676566521637337\
3586`49.958047465504464 + 0.8314757830559857806482268398007581548300898661351\
9402550604001897693322306279`50.0351448827617*I)*asl^3*cf^2*psibc*psicc + 
 85.8187766493333548879440277943133170093005130024884054622053159707608490357\
0376`50.*asl^3*ca*cf^2*psibc*psicc - 
 189.0578508120858269565243485512775313830613411795087857677259`50.*asl^3*
  cf^3*psibc*psicc + 0.003965226718130615275799261512891054665712793650178604\
79289340480418218385023`50.*asl^2*cf*nb*psibc*psicc - 
 0.01639694244189806355061465114801726464580944844163190653215673717670141479\
34`50.*asl^3*ca*cf*nb*psibc*psicc + 0.167473480477628912699087445708296279930\
45283150220047622721850185461234540508`50.*asl^3*cf^2*nb*psibc*psicc + 
 1.46299041866414166508404115893706749638677631380794266387771125926248315`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.038487492679828906565413280230521236794313\
54199447729577381154936820829400601`50.*asl^2*cf*nc*psibc*psicc - 
 0.09528696915495099185670342531856470920817202286099472428009171329773113105\
564`50.*asl^3*ca*cf*nc*psibc*psicc + 0.81638113325714717964439813288975517067\
955924911919939540602965131139351172878`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00002840030950640902169388960175529192248846964490660376876799498280181518\
543`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00013783029091815816899643221151511791\
131620272111535180056826944907228042368`50.*asl^3*cf*nc^2*psibc*psicc - 
 1.08646501385762554473234754492433954874061872075380849265964616585655393432\
603`50.*asl^2*cf*nl*psibc*psicc - 1.71791859529807679886890188166437146443961\
499227844619901758338330343224263262`50.*asl^3*ca*cf*nl*psibc*psicc - 
 16.8904331304966407400648869189652259890408225163934097229803817136670273356\
8595`50.*asl^3*cf^2*nl*psibc*psicc - 0.00080171350516717266618584942668019829\
496068456552548115242442073363868092135`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00778163390263555971293360141935757991977166345951170037489328677920829337\
043`50.*asl^3*cf*nc*nl*psibc*psicc + 0.10983403174887587787497113394204494359\
29870556199621489371831364309779711839`50.*asl^3*cf*nl^2*psibc*psicc + 
 6.27171229976682324594686904055533599139157132872002433571957736642411507456\
034`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 4.278366884426123739949648825960195\
10986964532493020969206758975031657787087476`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 35.02027337015655395875332386597973684484488053996594548918567973\
422872453147313`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00462795983958396719720556611256545986666207108333636105726236084321974517\
963`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.044920147852857991537164071224\
87485491138838070005055755670923789116111647624`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 1.140311327230331499263067098282788362071194787040004424676\
28679389529364992008`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 2.21917440176556323876674481380668135545375033635617632332019406202381810374\
787`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 6.639551707526135840127693245564\
82290729440108164101828283138696266782688791846`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.000841447243560721308582830202284629066665831106061153060095060\
11846203667872`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.00816729960961054391584801294997724634752516012728191952187218705467973790\
869`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.230555036602460894582416232178\
37581301116609740615709970970826844199120907495`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 3.659971385246472173653084184643262355115017666590268185901884946\
67258563416432`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 1.33089868554417169951021243077936812913273369694191570899027232413310122984\
906`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.12099078959492469995547385734357892083024851790381051900062758726312074701\
354`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 10.7471810652961085621464163621\
9033004665503994624313575289895934602132647871413`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 7.64912700354008366729834273884959757187261376440611448652\
995266520824543245014`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsit6mb475100mc150100qq5.m <==
14.95867582942678915511478858643459017350988706064014287030817154272000055899\
802`50.*asl*cf*psibc*psicc + 4.0173990932361320924172903139204398411053023228\
7739748282559983292511719547476`50.*asl^2*ca*cf*psibc*psicc + 
 (0.3258103427926718392927929199301299593988189380629161391095075072721392007\
3933`49.9462580796477 + 0.407147558912251104382499370708165512251060651886757\
68239592208453375003719756`50.043045048140804*I)*asl^3*ca*cf*psibc*psicc + 
 6.20181846768415580075591125391479431440716736456461341188479676450273467059\
841`50.*asl^3*ca^2*cf*psibc*psicc + 45.00760898283035022395456997368743471882\
18643194483007211404109034977537427184`50.*asl^2*cf^2*psibc*psicc - 
 (0.8688275807804582381141144531470132250635171681677763709088750827659389247\
3232`49.9462580796477 + 1.085726823766002945019998321888441366002828405031353\
81972329005890414258373174`50.043045048140804*I)*asl^3*cf^2*psibc*psicc + 
 132.3974098930876755217279411739527220778207098994620667515764`50.*asl^3*ca*
  cf^2*psibc*psicc - 
 300.0606859277426639271914243688956348222660300634191512190097`50.*asl^3*
  cf^3*psibc*psicc + 0.004680726847942221740809591793671946173875002092011699\
31383310211901526593665`50.*asl^2*cf*nb*psibc*psicc - 
 0.02007086149863604169019612780913977659098939660798820010358876426236001670\
5`50.*asl^3*ca*cf*nb*psibc*psicc + 0.2297878584068142891640846048636132821418\
4794909219300887926025075746083820569`50.*asl^3*cf^2*nb*psibc*psicc + 
 1.46464861428089915867965926676589091958840351120838979184887012752390742`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.045651855462668795589114573975710493345754\
27354656535606579138116859232037065`50.*asl^2*cf*nc*psibc*psicc - 
 0.11904109805896342412441662157975777595265293421750662341371033280517579291\
437`50.*asl^3*ca*cf*nc*psibc*psicc + 1.10970866581407824469008085872224006491\
14340085262492493621013349184356159963`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00002856989053832312295723070495353651489361955069573983486803867424243884\
516`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00013932328843469992975013557611471959\
775055063826412930693675030161682365101`50.*asl^3*cf*nc^2*psibc*psicc - 
 1.64341594866240151961119023833842300427272552614443369593348708339079296813\
831`50.*asl^2*cf*nl*psibc*psicc - 2.68526719076979416892060475544774692862387\
825162736531359455255329398969924626`50.*asl^3*ca*cf*nl*psibc*psicc - 
 26.3314376793261323480010056710019791066774033152927471931476706573841096325\
2133`50.*asl^3*cf^2*nl*psibc*psicc - 0.00102848423763660207987327304263007596\
738830477539600343737201313037130275763`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.01003096640489943756052756998997148550137345602903867344159001924572117284\
507`50.*asl^3*cf*nc*nl*psibc*psicc + 0.18055180893785271647286745087827458271\
892412097362953094940506686129940645255`50.*asl^3*cf*nl^2*psibc*psicc + 
 8.72940640132927992508070081708402718155435852785485018322286838338920195644\
837`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 6.835995659193173095774788317915266\
73812873849301576034137651785651059947429033`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 52.53001194000737252676590642302135363343259547009089499911313107\
909831505527015`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00546304597749497351443059888800838744736336770131143141011128376398828590\
066`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.053281935360136878091243659488\
61473278313310650946369654047862835128988094481`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 1.587164800241687259105581966742550396646247005064518215131\
43061516167308299064`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 3.40212170049335408391551411353672502620597883257074878406536719935567674513\
791`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 9.929818947009410023872108625684\
6011742564420551462206740781251780837966444121`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.000993281086817267911714654343274252263156975945693022211036999\
48787350917684`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.00968762461093397783477157445247540596056965572899339933413747979025085271\
883`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.348743695714236934009469857984\
06088712607286285458664441735379703043069099633`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 5.094203323108490811075022489040773572168043147854779302910151828\
84728452551876`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 1.85243757203945120402728090510573584442474296285628338485696985667588892817\
532`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.16840341563995010945702553682779416767497663298693485317282150606942383989\
701`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 14.9586758294267891551147885864\
3459017350988706064014287030817154272000055899802`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 10.6465882103306934013336988632517123128261036172929443522\
2733595933858173119085`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsit6mb475100mc150100qq50498421000000.m <==
15.23039259856545849765833247399394969690589146649591669237603178629294178596\
692`50.*asl*cf*psibc*psicc + 4.1317287267961325740674716044940906051317396826\
6025599900931882694871320302116`50.*asl^2*ca*cf*psibc*psicc + 
 (0.3296808997904270835836938331201839783899752405224021832912749173591749272\
3362`49.945621297967506 + 0.4129755399688358626025540422134365157634887499538\
9035189668389536356385352604`50.04345184083188*I)*asl^3*ca*cf*psibc*psicc + 
 6.35439043852876935119229400410793262017842277178786610464948885130980401729\
195`50.*asl^3*ca^2*cf*psibc*psicc + 46.01001367092707983009074657173575070247\
442736080579896118434023331901666483451`50.*asl^2*cf^2*psibc*psicc - 
 (0.8791490661078055562231835549871572757066006413930724886838847603357509928\
306`49.945621297967506 + 1.10126810658356230027347744590249737536930333321037\
427172488767495190933040959`50.043451840831885*I)*asl^3*cf^2*psibc*psicc + 
 135.5575302141636173848265738477314715804593079035168436187255`50.*asl^3*ca*
  cf^2*psibc*psicc - 
 307.7404274922923640533787233234831044604782166188077264152353`50.*asl^3*
  cf^3*psibc*psicc + 0.004723180451966028570843113494773589324562732481892735\
33147053127570651142082`50.*asl^2*cf*nb*psibc*psicc - 
 0.02029588370285273589290198497844335814863405846808641110298730492704603800\
602`50.*asl^3*ca*cf*nb*psibc*psicc + 0.23378569073266239817877903939462512916\
967531233377014854774096194439820832983`50.*asl^3*cf^2*nb*psibc*psicc + 
 1.46473135458998186571375671633330244322617470268146127741141073620966537`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.046077042004145512127340477271598068845593\
69639340059184422097432027398691023`50.*asl^2*cf*nc*psibc*psicc - 
 0.12051418903296935723355055709466182480351494811233927807065764391583638742\
632`50.*asl^3*ca*cf*nc*psibc*psicc + 1.12843486152659268625378589111293620053\
073788812315731911178462944825728166456`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00002857840763722612623766510654178033151627147248211535032602566092355621\
437`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00013939849456354544653290773134541120\
069883098112873462591337372378348564485`50.*asl^3*cf*nc^2*psibc*psicc - 
 1.68054034565792957367273130143060315130272069314849907630625273658630419570\
112`50.*asl^2*cf*nl*psibc*psicc - 2.75101733458599579298591644454887687111711\
838765300354960786801620452378136553`50.*asl^3*ca*cf*nl*psibc*psicc - 
 26.9741032287424109822498015213608576372159954210125575980774888530832712837\
416`50.*asl^3*cf^2*nl*psibc*psicc - 0.001042323138813820673881467875207266854\
36393889551411814744475899042508304809`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.01016839554140385477532015016432799250857569348698461249551603286160346424\
321`50.*asl^3*cf*nc*nl*psibc*psicc + 0.18543289906066404358389794014716184920\
551889154514063250074928685094799466001`50.*asl^3*cf*nl^2*psibc*psicc + 
 8.88797164673700139256949896599133224110730483637896135161443617396224927385\
928`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 7.008435693836392571763069838082253\
68437360812047607686801477915345671368014196`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 53.69995478799398921859233699497701104532553504726789329102682359\
155876377952049`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00551259511766630897016859273912739528466670746969660784398997658318507408\
773`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.053778185985426099945297697316\
86438226710243697180613976210886415775425492563`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 1.615994844861272980467181630180242225655873606614356609384\
44294072040895888353`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 3.48118354200260778690300367314882488793630464120410040772196575230538740384\
916`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 10.14941849462767260285493437722\
161094353439696914424857887728625258222534859033`50.*asl^3*cf^2*nl*psibc*
  psicc*Log[mu] - 0.001002290021393874358212471407114071869939401358126658124\
09563414987669661206`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.00977785199735019999005412678488443313947317035851020718359474574023703707\
811`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.356621737435762530844385693308\
50840325542059650317930437779239927847040991611`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 5.186736946008958015157293972702297907833362469617824847107534093\
41555107711444`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 1.88608616218507564187537962643719923921213180713375449941998928230184079403\
202`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.17146237838046142198867087513065447629201198246670495449316101277923997226\
991`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 15.2303925985654584976583324739\
9394969690589146649591669237603178629294178596692`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 10.8399780921523223280666904994906271309444864864206937738\
5376769003089643379886`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsit6mb475100mc150100qq541100.m <==
17.43400626549060026801198813333496785163912239753543307042044233688563885608\
061`50.*asl*cf*psibc*psicc + 5.0831079196034608335345999522988996879871929848\
6429427952412946812512328689316`50.*asl^2*ca*cf*psibc*psicc + 
 (0.3599644189776570040840748241239767219488767694139627043597168837747611094\
3782`49.94086087185524 + 0.45901911451536023761077912641359193195082919929984\
122492551159910952247304575`50.04643206805773*I)*asl^3*ca*cf*psibc*psicc + 
 7.62504426377963219800266659024590673308113698447880287953159130451903262101\
582`50.*asl^3*ca^2*cf*psibc*psicc + 54.27528570863095670948718375616991273584\
052507501189867004167220686802195433023`50.*asl^2*cf^2*psibc*psicc - 
 (0.9599051172737520108908661976639379251970047184372338782115265636522739572\
3671`49.94086087185524 + 1.22405097204096063362874433710291181853554453146624\
326646947594857151025352435`50.04643206805773*I)*asl^3*cf^2*psibc*psicc + 
 161.8076487830192420270490881659176317438063904587783403303124`50.*asl^3*ca*
  cf^2*psibc*psicc - 
 372.1689054827050386699736434283808831546843360757556664072271`50.*asl^3*
  cf^3*psibc*psicc + 0.005054360853068679271295265706806801280019919732800531\
35364638881684392928744`50.*asl^2*cf*nb*psibc*psicc - 
 0.02207833381927064238027766281573733152664380733797926586939241738871783385\
186`50.*asl^3*ca*cf*nb*psibc*psicc + 0.26612490370359442622892463907978841663\
294357518943110448222457890877779447031`50.*asl^3*cf^2*nb*psibc*psicc + 
 1.46532949707611317102552498848989776546076871791209602798996552387432117`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.049394211032118458677443810506791448285918\
04925871422551154493836167181837876`50.*asl^2*cf*nc*psibc*psicc - 
 0.13225065841025017207615928271096209421189503124617398976962507332968174145\
29`50.*asl^3*ca*cf*nc*psibc*psicc + 1.279567885769061945302230898637812447058\
3900817795037465972564056379942629719`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00002864013730488666795245319369476873958520885805220529221135096563266650\
289`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00013994420136895575379387091736890180\
287469042593281906744241579179971441877`50.*asl^3*cf*nc^2*psibc*psicc - 
 1.98618073499820748032646179640731284502105037568317650221302184200826164788\
15`50.*asl^2*cf*nl*psibc*psicc - 3.297391482368559006984039526775543359077479\
39792403701236768786637664557909952`50.*asl^3*ca*cf*nl*psibc*psicc - 
 32.3204072558838323407532753307729260085746608317179474911794222374712057491\
488`50.*asl^3*cf^2*nl*psibc*psicc - 0.001151642829676546318348762998558630476\
44559596881697035491653874082834187015`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.01125453655097317007232008453888845700520175731338444888496615226137948497\
455`50.*asl^3*cf*nc*nl*psibc*psicc + 0.22627695849156035349363952124810091069\
044453340335997468324913713413174617709`50.*asl^3*cf*nl^2*psibc*psicc + 
 10.1739303418423117782694872103362278421022817145856372601490805988708222445\
9708`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 8.43512789207985014176202280372696\
760445555969417843046738016475754526440422024`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 63.34665339385914760005802946729002914380286831308793878662782657\
76704734275608`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00589912776886436088945293575922061394667655356896089724160385892846977883\
499`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.057649774203163135164541725182\
29968727387882841705119457141656902327929371864`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 1.849805516698602141503543129152041425836778493561024956390\
74192706742222629041`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 4.13282676514399803440933871629004070850673121741199804739227763249246199696\
965`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 11.95918188194988694298642603491\
573433629679890230506274342793708849394310025333`50.*asl^3*cf^2*nl*psibc*
  psicc*Log[mu] - 0.001072568685248065616264170138040111626668464285265506620\
36874529320369717615`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01048177712784784275718940457859994314070524153037294424445935562509783140\
048`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.421480642465144749565173690221\
86401585225966181918498188560104963557632872249`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 5.937181450115008100008989104935912614249951587886437640270501059\
46528979884859`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 2.15897507276909385454872331088578640518180057741325005388365582184207765725\
766`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.19627046116082671404988393735325330956198187067393182308553209320596654003\
173`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 17.4340062654906002680119881333\
3496785163912239753543307042044233688563885608061`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 12.4083633926918432307530656874322744522732847144058855639\
872428259060720285011`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsit6mb475100mc150100qq6.m <==
22.23450389282972356871162326762026435811068031663174548240026774064273305082\
066`50.*asl*cf*psibc*psicc + 7.2846802633427505945343132393807653491073611198\
3482119700356958790617879578344`50.*asl^2*ca*cf*psibc*psicc + 
 (0.4202760658091781944537788814359769399828752997497947529486765401998747766\
888`49.932389961280165 + 0.55287466142370214772480564035076450550271696322878\
387052243065172917230039292`50.051481989511466*I)*asl^3*ca*cf*psibc*psicc + 
 10.5769057498362020982648313007081633574868812621277199388255888367203700697\
7577`50.*asl^3*ca^2*cf*psibc*psicc + 73.0286224066649076898247656140781190469\
0772288801118670593613107472380258694764`50.*asl^2*cf^2*psibc*psicc - 
 (1.1207361754911418518767436838292718399543341326661193409665214318781141415\
4648`49.932389961280165 + 1.4743324304632057272661483742687053480072452352767\
5698805969466792007556802875`50.051481989511466*I)*asl^3*cf^2*psibc*psicc + 
 222.4683236124468387761682319854953688049252137613477980367356`50.*asl^3*ca*
  cf^2*psibc*psicc - 
 524.8630399920296047287220386745224874829858041022934724204908`50.*asl^3*
  cf^3*psibc*psicc + 0.005709875934147806687215801511295322517154553570968164\
22151041154238273792804`50.*asl^2*cf*nb*psibc*psicc - 
 0.02574782675531548247518456176729102336673904900949927506926040057809978032\
972`50.*asl^3*ca*cf*nb*psibc*psicc + 0.33614310078830024765730454915107267913\
661283556042287548938411636235862111553`50.*asl^3*cf^2*nb*psibc*psicc + 
 1.46631034991853983265318128208336491942297799243673386129306981036060568`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.055961237089334540119736139267102495876066\
24035028765958521766579657560979001`50.*asl^2*cf*nc*psibc*psicc - 
 0.15676144397521857627833942575200339930171522341085239315123098648090172342\
654`50.*asl^3*ca*cf*nc*psibc*psicc + 1.60496533964867088601542692276269894578\
976671272445231233382049925995884930735`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00002874196990782194861390536165786712512902598235966966504603898771609257\
524`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00014084685998227388704569466376560526\
595988403749274789034902102080159622422`50.*asl^3*cf*nc^2*psibc*psicc - 
 2.67653053149546586743178741407560613272112275777487550367532355769877916936\
723`50.*asl^2*cf*nl*psibc*psicc - 4.55988745166675251914290442664248611819701\
997263998301133877519626710273951132`50.*asl^3*ca*cf*nl*psibc*psicc - 
 44.7166753610233451408231734070209721848787605431071917349334618335849162845\
3178`50.*asl^3*cf^2*nl*psibc*psicc - 0.00137467940300896161300417927348083482\
835384546778157132537829571625951744078`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.01347293021439193621663535322305221080161807842579377687403582801108614770\
869`50.*asl^3*cf*nc*nl*psibc*psicc + 0.32219363744552080825294832053509399904\
791374134683969713712429132668003097152`50.*asl^3*cf*nl^2*psibc*psicc + 
 12.9753477397127465352907170523780407778367562205175958531259786948444114650\
0794`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 11.6937182573754752531738076317444\
0744513007791218164678543938044172496253973136`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 85.23435245022328385534136284505839911858507286051731973816272072\
495755110317485`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00666420318198123054900422916596394122439340511806573464717357031206431591\
516`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.065314388364904076295731734909\
7921169746658367855007006208635612764754854812`50.*asl^3*ca*cf*nc*psibc*psicc*
  Log[mu] - 2.359154134493226642780130373159643777788501131003199246022905217\
24443844818331`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 5.60841057449911831234875982834447307724558077055631587106291872767325383135\
341`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 16.06036155398010659600476726511\
290056908474354419486839219398341863116851415056`50.*asl^3*cf^2*nl*psibc*
  psicc*Log[mu] - 0.001211673305814769190728041666538898404435164566921199025\
60490493703632190966`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01187534333907346841740576998359856672266651577918194562511675481545297232\
987`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.567977419231841662369328582642\
26675040498771797679279619339240094709690299832`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 7.571999347408961477674095165264020916709151768466448965266509481\
25252515558558`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 2.75345430814871326460876187827782578789423700671507237592865320304299919779\
386`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.25031402801351938769170562529798416253583972788318839781983845929365851676\
19`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 22.23450389282972356871162326762\
026435811068031663174548240026774064273305082066`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 15.8250375706566752546376860003409294858126415373573676513\
4035055994012120337077`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsit6mb475100mc150100qq7.m <==
36.468966218802584456037008431255275089064886244176845698895360661706717275415\
`50.*asl*cf*psibc*psicc + 14.566149565849361511740116602580368865185182164769\
39024287789043024731352940683`50.*asl^2*ca*cf*psibc*psicc + 
 (0.5693026142529905538338299720436490766045913602044439089165949267483873125\
0977`49.915626775497905 + 0.7949247377233989232148856175382756570194492530325\
9102443667326605300841313237`50.06060960964536*I)*asl^3*ca*cf*psibc*psicc + 
 20.4796047541373539416975144374289583522570402017711836986486866656647826762\
4163`50.*asl^3*ca^2*cf*psibc*psicc + 
 133.3150821836394979554354331053611085463564201299557217753939`50.*asl^2*
  cf^2*psibc*psicc - (1.51814030467464147689021325878306420427891029387851708\
996106963637314445477429`49.915626775497905 + 2.11979930059573046190636164676\
873508538519800808690939848397666581585172069924`50.06060960964537*I)*asl^3*
  cf^2*psibc*psicc + 
 424.8077781343033409666196615388126507080735301194593472231122`50.*asl^3*ca*
  cf^2*psibc*psicc - 
 1062.5623036400478894365008880786069059022955225381085444077525`50.*asl^3*
  cf^3*psibc*psicc + 0.007316799431265507327224551572243030216459660154831459\
71526630424531557689496`50.*asl^2*cf*nb*psibc*psicc - 
 0.03553864348010084626527039442830659623046733679045581444981799656146865278\
5`50.*asl^3*ca*cf*nb*psibc*psicc + 0.5413923129826752345002001676675196339356\
6295541328015962438669186222643951035`50.*asl^3*cf^2*nb*psibc*psicc + 
 1.46797563704357255917168968106389987343642461979819196914866502955954985`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.072064223742121189913647906874800680851630\
70873545003964784131199754321611242`50.*asl^2*cf*nc*psibc*psicc - 
 0.22404916441577548410231219524106684980081337413100871395341959388529800538\
124`50.*asl^3*ca*cf*nc*psibc*psicc + 2.54856367768864566714155289374434432103\
394129107608022391504839582163420249882`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00002891661190105734742771330813141539808440243355577581078731477592260552\
299`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00014240196205169584649444818271012361\
496499298500923689315252952968777075027`50.*asl^3*cf*nc^2*psibc*psicc - 
 4.86870748391984771202711014568865337621409677873693111245320726064579742332\
237`50.*asl^2*cf*nl*psibc*psicc - 8.75213511778489344870133758828643720919313\
642088830459640771302846140962352291`50.*asl^3*ca*cf*nl*psibc*psicc - 
 86.2993105519789234488194012181310610537849065258985305043708699085402677823\
552`50.*asl^3*cf^2*nl*psibc*psicc - 0.001953625772423253067662826451882134305\
02415559162523339250664859021310080722`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.01924154489881012445268541201705047363000772254732957332900960139175679676\
804`50.*asl^3*cf*nc*nl*psibc*psicc + 0.64998586529046496634789441564161086150\
315932668002696129218567755986443833023`50.*asl^3*cf*nl^2*psibc*psicc + 
 21.2821262249705220949720625337404060649713985531358166516800062988075927045\
3275`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 22.2353761715796059603603109079461\
7994175946877609894675628092191761098661322314`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 
 155.5968650003422898464307400129448705146465988788998076410498`50.*asl^3*ca*
  cf^2*psibc*psicc*Log[mu] + 0.0085397018453844091648150009774393047031337321\
9591559839994426866254620615149`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 
 0.08410876781001867859503666266121867365323392384916489543130885853341380966\
201`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 3.869477495449185835449465915225\
52837544934519147923939121454659978319867355151`50.*asl^2*cf*nl*psibc*psicc*
  Log[mu] - 10.31309410867190438602279952512859539969676074885786380060428043\
568020138690627`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 29.2141087968467027237214850923399219132452635715844409991981613702235831080\
4254`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.001552673062797165302693636541\
35260085511522403561973895849551836640596219153`50.*asl^3*cf*nb*nl*psibc*
  psicc*Log[mu] - 0.015292503238185214290006665938403395209678895245302709134\
03132208111306040047`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 1.03317181671246438422886237511164280169762107713030806597059968575094652233\
239`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 12.419570490102294772091490654260\
37779782796853621351389006785195590499633804057`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 4.5162074509462890080332693288219555628465340131685505358791818\
0476157185736138`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.41056431372238990982120630262017777844059400119714095782761438891225184235\
895`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 36.4689662188025844560370084312\
55275089064886244176845698895360661706717275415`50.*asl^3*ca*cf^2*psibc*psicc*
  Log[muf] - 25.9561788901290927768434068008054211233904483695221336454271246\
9495872757548871`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsit6mb475100mc150100qq8.m <==
70.48641953889922480527319476094490705792493480507470058043492805517522249704\
278`50.*asl*cf*psibc*psicc + 34.692468194914383486967809517304776403481270672\
10558133503591743486442685525601`50.*asl^2*ca*cf*psibc*psicc + 
 (0.8358320034904312638757980841798084390039097604391065261157705899770702358\
002`49.89452425753953 + 1.253952586668376029324593600548586537059256291269692\
12068336953493214867626504`50.070686377197795*I)*asl^3*ca*cf*psibc*psicc + 
 48.7366939213308909103398115093279607644214159692263258462911824226622997213\
4842`50.*asl^3*ca^2*cf*psibc*psicc + 
 296.3244453181229601719891259582541475715108633184105658859528`50.*asl^2*
  cf^2*psibc*psicc - (2.22888534264115003700212822447948917067709269450428406\
609955587234245482258852`49.89452425753953 + 3.343873564449002744865582934796\
23076549135011005251232181085917170544556065115`50.070686377197795*I)*asl^3*
  cf^2*psibc*psicc + 
 1003.7058325940008084856778129907050138940385865555621732553969`50.*asl^3*ca*
  cf^2*psibc*psicc - 
 2746.336488565608860808373323535083576670074197339361826186019`50.*asl^3*
  cf^3*psibc*psicc + 0.010177916186327516112556593110168866461724618188523110\
0767694629030494235991`50.*asl^2*cf*nb*psibc*psicc - 
 0.05577110453933972200782718783554812210455662062967117819019047024125950592\
184`50.*asl^3*ca*cf*nb*psibc*psicc + 1.02418241815047491315623179376569581156\
30055480557210342291530505964362475753`50.*asl^3*cf^2*nb*psibc*psicc + 
 1.46964448717301661764880466092795281548345350730621982200080393660629464`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.100743787915071605999172559282227213816654\
74863492583038192284005867470071982`50.*asl^2*cf*nc*psibc*psicc - 
 0.36920864216399770828151094817085928195903178004613586119545924424393014087\
035`50.*asl^3*ca*cf*nc*psibc*psicc + 4.73341655833083089011951907956384977782\
817282076978400222078575208693375797685`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00002909388323028350031919497204517692188406394899321609139990989044331592\
027`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00014398959217776474304629264958872944\
623514157024409072931832833826792780334`50.*asl^3*cf*nc^2*psibc*psicc - 
 10.6421925843638717183994284780408603583072323118307124120849382815695805984\
495`50.*asl^2*cf*nl*psibc*psicc - 20.5489495681366439435636670513415180388077\
1299679468852127420222414114697282345`50.*asl^3*ca*cf*nl*psibc*psicc - 
 206.0198607477726923958828369132842919527659254747145180888757`50.*asl^3*
  cf^2*nl*psibc*psicc - 0.003073367745758057652364522121450285012578901154584\
579561019710354373343221`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.03042103144645684299223296029178952922600707265867805583302915158283972901\
965`50.*asl^3*cf*nc*nl*psibc*psicc + 1.60678133097946384772178180411948862264\
063310167483066488910871518770881094993`50.*asl^3*cf*nl^2*psibc*psicc + 
 41.1336276650382071901036473361823791226008767990114624041096611926388273034\
064`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 50.60834110876744674578896671968068\
55069870916300946782748384379746333461375007`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 
 345.8510016965176139428098650212729419940026833950793171106751`50.*asl^3*ca*
  cf^2*psibc*psicc*Log[mu] + 0.0118790149238129323650347679444115173674004169\
0587128773183751020728881170055`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 
 0.11758172677155809307921089946404546197220810576749164637573914739290843628\
12`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 7.4788413936433103982006631520331\
5984047288669072935680074721112593433223698326`50.*asl^2*cf*nl*psibc*psicc*
  Log[mu] - 22.75859558037627955739372263799688144211331260764076406205690205\
816331615781395`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 64.6674421730556663942838123039608637519407223429788566207313259440173961317\
1569`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.002159820895238714975460866898\
98391224861825761925168282735174153882858440712`50.*asl^3*cf*nb*nl*psibc*
  psicc*Log[mu] - 0.021378495776646926014401981720735538540401473775907583737\
80861502223119545483`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 2.25834340684989674061122123855369234013312810936767525956867797523645220276\
616`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 24.004273957372014107391584256806\
64334630759653429964709292424712105275010721689`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 8.7288268935898233117787579115660521259300351033816898821267461\
6862459778408287`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.79352971759907484652534162832418655690273046394378998928133203425098526818\
811`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 70.4864195388992248052731947609\
4490705792493480507470058043492805517522249704278`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 50.1675343331525416014064418178565218500271069319318335597\
8151584409334080473694`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsit6mb475100mc150100qq9.m <==
189.5802739918233550362627846290374220229949046517289146811377`50.*asl*cf*
  psibc*psicc + 118.871960378955141272217369742378054563212148754447245748589\
44074995799952452208`50.*asl^2*ca*cf*psibc*psicc + 
 (1.4411434222925318958119126649242403787474829023912967273278820590416559427\
905`49.86606157002437 + 2.370675363734131778497564900386414611715464510865798\
9210123371194641060414138`50.08222645266299*I)*asl^3*ca*cf*psibc*psicc + 
 173.9785171173942038805360823615763565819195539980287735168298`50.*asl^3*
  ca^2*cf*psibc*psicc + 
 980.5573217716532669528020713521135028511439168064306160072373`50.*asl^2*
  cf^2*psibc*psicc - (3.84304912611341838883176710646464100999328773971012457\
036945993740838138662506`49.86606157002437 + 6.321800969957684742660173067697\
10563124123869564213045631041489556313301064552`50.08222645266299*I)*asl^3*
  cf^2*psibc*psicc + 
 3638.952120095609218294071812831537917196023333092382033562554`50.*asl^3*ca*
  cf^2*psibc*psicc - 
 11619.2487332633516112331940579839234388614419024411354902418817`50.*asl^3*
  cf^3*psibc*psicc + 0.016701277294925865289583283184514679520017548665359596\
56802288224552671352715`50.*asl^2*cf*nb*psibc*psicc - 
 0.11533278916912759706292133660110756092433929367634940771992394313697652583\
761`50.*asl^3*ca*cf*nb*psibc*psicc + 2.68177597249875061376585456165031994231\
822099227490907525455120129026063344966`50.*asl^3*cf^2*nb*psibc*psicc + 
 1.47131691187468514963133140917606403354527759218489904350202823384707493`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.166147325265084999513417970772243068082217\
71588740649154632620767109050303528`50.*asl^2*cf*nc*psibc*psicc - 
 0.82181022594036032441061286248266551258650787501645058768115319808251691278\
151`50.*asl^3*ca*cf*nc*psibc*psicc + 12.0807901667905470307957582131410265276\
017201813828036852442709275775494657149`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00002927385315607369178886608043325638440512602281658944730220619914805346\
261`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00014561079120464062598833815304364599\
40228108092352913343577034733471732684`50.*asl^3*cf*nc^2*psibc*psicc - 
 33.5986713367822459953041872440171052724061787121698070134802176400529381763\
721`50.*asl^2*cf*nl*psibc*psicc - 71.9832370621192943198588133460180495299702\
5417602127100474096661602278036828252`50.*asl^3*ca*cf*nl*psibc*psicc - 
 753.9179398797349126650171108848622499349423837479131558090306`50.*asl^3*
  cf^2*nl*psibc*psicc - 0.005919821877257967635387963180940573151860001624360\
90763638717627370382304217`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.05889145803542635798121507641626388199812775773818004803390690552518545516\
555`50.*asl^3*cf*nc*nl*psibc*psicc + 5.95457898560586190191230923787557361320\
638122552229844496455130275431077826346`50.*asl^3*cf*nl^2*psibc*psicc + 
 110.633004967886762058502769875396126888147318238621229282093342932297531354\
91411`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 165.9518124762485601562713330255331493736193709110898231307256`50.*asl^3*
  ca^2*cf*psibc*psicc*Log[mu] + 
 1144.4439947959977129781901250157880644988689051128523724712283`50.*asl^3*ca*
  cf^2*psibc*psicc*Log[mu] + 0.0194926661411965249372888557702969365037741833\
1784240926024147057216862163537`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 
 0.19391656604785833302036663316278002126160023492803364682213056592780380752\
628`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 20.11509181234304764700050361370\
838670693587604338567805128969904431297998459019`50.*asl^2*cf*nl*psibc*psicc*
  Log[mu] - 72.44318143098886362070457619909566387342079609805203573734499474\
113273091466366`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 212.8828507655676000645400528553826590948196373324845632383034`50.*asl^3*
  cf^2*nl*psibc*psicc*Log[mu] - 0.0035441211165811863522343374127812611825043\
9696692305426682222899101295980248`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.03525755746324696964006666057505091295665458816873369266246751649438296363\
277`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 7.129859499425164464902121824020\
15656671276147978805471426563351276283703602594`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 64.56189523574776914324040501710714794422891163865232602412385644\
938642467957766`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 23.4770528129991887793601472789480537979014224140553931069235228585915190298\
967`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 2.13427752845447170721455884354073216344558385582321755517107063932144997731\
874`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 
 189.5802739918233550362627846290374220229949046517289146811377`50.*asl^3*ca*
  cf^2*psibc*psicc*Log[muf] - 
 134.9306003424470758911427659133069011678329068041238595423883`50.*asl^3*
  cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsit6mb475100mc150100qqf1.m <==
3.462021073627161341056661516235161103414808339147715753855691067637257105268\
76`50.*asl*cf*psibc*psicc + 0.12424519652752104538832939644800022814145266022\
512231726482745479417336092364`50.*asl^2*ca*cf*psibc*psicc + 
 (0.1132160036574843836291776343032080919531588088331279303427502399129129515\
2159`49.99900725612834 + 0.11373360122630796958630952807597646777274275746333\
412935563309392515402678541`50.00098822593746*I)*asl^3*ca*cf*psibc*psicc + 
 0.88423835218156287189432416090714665993124935744214987380954514859078812101\
049`50.*asl^3*ca^2*cf*psibc*psicc + 7.364413330199413275391570839761048342963\
99014840205667287457780647764501020229`50.*asl^2*cf^2*psibc*psicc - 
 (0.3019093430866250230111403581418882452084234902216744809062431023947583548\
71`49.99900725612835 + 0.3032896032701545855634920748692705807273140199022243\
4494831219214768284431844`50.00098822593746*I)*asl^3*cf^2*psibc*psicc + 
 19.3344173770428868592437907697794513992492054700598290321049104260726793966\
8961`50.*asl^3*ca*cf^2*psibc*psicc - 40.3124851369086539246200135102035830075\
4754162058271270708207359260630663130514`50.*asl^3*cf^3*psibc*psicc + 
 0.00224418862313297630906139190201671685692748064957088868381028605798582358\
222`50.*asl^2*cf*nb*psibc*psicc - 0.00847584291058388990181759359750410711269\
772053739370019973135309175670163652`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.05708107827879561980303248771440310801723767963973505216520185112033825133\
378`50.*asl^3*cf^2*nb*psibc*psicc + 
 1.45475214306620705653788000421499552502425027876493768350418244047872992`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.021279292887421966803192045883656705191079\
11232223298232532876254784361691165`50.*asl^2*cf*nc*psibc*psicc - 
 0.04643397849169490128206371718826300335269120865700154079233840285305578461\
519`50.*asl^3*ca*cf*nc*psibc*psicc + 0.28652739834898810749963823388339725283\
751307521933260647218387651743338811424`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00002758778527955877830744637808481079510136568921949424893903871531372843\
998`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00013079305300538786137910179429262906\
906845755280459200266806565463270531633`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.24595862590183951817692348460482699433738687625456394023990232364879202483\
205`50.*asl^2*cf*nl*psibc*psicc - 0.36214567139986445866432198374152374038942\
253381632242902981045016349119860475`50.*asl^3*ca*cf*nl*psibc*psicc - 
 3.62557492000805367234345280283425270980915976714081875123297472083377710521\
642`50.*asl^3*cf^2*nl*psibc*psicc - 0.000318875904144639336735595855390471290\
57155640102996346925757471517880017208`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00302356659733998213792275643913375859335884932080981313669087019865868840\
881`50.*asl^3*cf*nc*nl*psibc*psicc + 0.01747408359711101383978530604274798307\
535500194300409415812689430158211727792`50.*asl^3*cf*nl^2*psibc*psicc + 
 2.02032514550560193678785189692103957063819061794414224401193107182548863718\
914`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 0.641943842721092136998037146121290\
53545748078128360550695572441032502813519869`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 8.595273752802608917451320169072573023937403458589761097670932196\
92146520731747`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00261927389241619048156388676498214743160321363627490484639034549576300401\
531`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.024835834089245052927709216026\
34103333451181909052933168244813567682629398063`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 0.367331844637382170325063981258370831025125566898934953456\
71473784355332331264`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 0.45958957477782967665839637623826088636855060838186150271609278888029934206\
39`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 1.6504710642077659595471626872542\
3553792898370943684032843554721276735274879306`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.000476231616802943723920706684542208623927857024777254035450944\
73544184565458`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.00451560619804455507776531200478927878809305801645987970787094503335180009\
238`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.052194041477824056830798046218\
78446489124259837653772679296985760714086856584`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 1.178997356386920546808626826462877062531572528098106903055845491\
74101837369118`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 0.42872631141342565338495520962286438637511728294476617926516272732291120434\
297`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.03897511921940233212590501905662403512501066208588782971459221915018537641\
157`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 3.46202107362716134105666151623\
516110341480833914771575385569106763725710526876`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 2.46403579880290496514139455648843866267043292191606755921\
089052253969045705662`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsit6mb475100mc150100qqf10.m <==
1.094665341644012868484809271839214241963505653193619531191609711568491832372\
42`50.*asl*cf*psibc*psicc - 0.18074339104385627048544332304003448187129578975\
693421074110889507376319787917`50.*asl^2*ca*cf*psibc*psicc + 
 (0.0415546109604997759716847533332639919727989018126868570681261362803895563\
139`50.0392950687521 + 0.0339869133283709188373522805293065408709039368628329\
8403803171504931242950932`49.951987572008996*I)*asl^3*ca*cf*psibc*psicc + 
 0.23545502656142992658354521905977896381692751464384203733327479069455173463\
233`50.*asl^3*ca^2*cf*psibc*psicc + 1.708518047473765546080622306154964496978\
40631900773076797163973472292888728282`50.*asl^2*cf^2*psibc*psicc - 
 (0.1108122958946660692578260088887039785941304048338316188490291558517380959\
185`50.0392950687521 + 0.0906317688756557835662727480781507756557438316342212\
9076808011409100925301263`49.95198757200899*I)*asl^3*cf^2*psibc*psicc + 
 4.21194186997695020460533811455319637576746670957108922882068757910254899108\
35`50.*asl^3*ca*cf^2*psibc*psicc - 8.9804729179866226744364683278273506950780\
7603403881955661248763133713739752877`50.*asl^3*cf^3*psibc*psicc + 
 0.00125557657116421725496227782385901332134074354450595953811765387181609497\
988`50.*asl^2*cf*nb*psibc*psicc - 0.00450906773921631136424566657281366208187\
803291307464617163823252772467758588`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.01937724488034014286504831736628556528508456470216859786643446053298010341\
298`50.*asl^3*cf^2*nb*psibc*psicc + 
 1.44014107881490269052531652690345905750433471091723203554154327803314281`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.011446162169009645974539898106249918477304\
7641472717738389600704507209566555`50.*asl^2*cf*nc*psibc*psicc - 
 0.02362470704937599585492469827959628864199995716147002065780456149273514413\
838`50.*asl^3*ca*cf*nc*psibc*psicc + 0.09925821643400754463912853862654925007\
880570646181278157416374838082060609029`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00002625740032578533833109292521260452650450430553175778330561650909883265\
048`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00011968464097210249976545595985086233\
172619457922651543852423227849493365873`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.04433709158565093687942624164579736484618905613961899394185381114041776801\
313`50.*asl^2*cf*nl*psibc*psicc - 0.07628572889590539226187007109392677512078\
146649606058417742634608145897316437`50.*asl^3*ca*cf*nl*psibc*psicc - 
 0.73522340617981269701135498078966753917054338010512644180014395640679158621\
32`50.*asl^3*cf^2*nl*psibc*psicc - 0.0001017089174393702591300136945642325458\
3740503151714617488809644175047400902`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00092720491109990793829285354017597626796728250191326473515682417287585865\
653`50.*asl^3*cf*nc*nl*psibc*psicc + 0.00179577960084322605441677416246918969\
88300108250019787670952582129970303622`50.*asl^3*cf*nl^2*psibc*psicc + 
 0.63881180056475112283297670173153037485880649568221162314934581595537613932\
826`50.*asl^2*ca*cf*psibc*psicc*Log[mu] - 0.053825713696899738771780078706072\
60299677260723453716378898109859025691599978`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 1.994073345859197453558581069098082802200143731661340554476643071\
16605938532198`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00146542893002849252392132699942262478180160771761249445526635687768331703\
902`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.013359230783281793573638296903\
16531503434509883739433092508653695634735895155`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 0.116147600102682022333268491223914613610692090124038476936\
24469381006838896878`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 0.05960614967035738908631104977003547674606436044685015533902976324694510596\
417`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.390286987183121580011476036312\
49783676256971235674913879622940788914306505226`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.000266441623641544095258423090804113596691201403202271686062549\
99191749191288`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.00242895105150578064975241761875733000624456342498078731525129763958397639\
174`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.009408623050899235193627766979\
7426232190637556198614132307661572195918769615`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 0.372790204472818578122201874850490733318641455401905997397505874\
07458917651686`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 0.13556007435375221022625522721836026666132416560069309087643726729161081486\
37`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 0.01232364312306838274784138429\
257820606012037869097209903809017951392709410991`50.*asl^3*cf*nl^2*psibc*
  psicc*Log[mu]^2 - 1.0946653416440128684848092718392142419635056531936195311\
9160971156849183237242`50.*asl^3*ca*cf^2*psibc*psicc*Log[muf] - 
 0.77910981249276542559625491907703008314682575689967214100010835204701458682\
72`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsit6mb475100mc150100qqf2.m <==
2.932790555800341498914983302223914971519809296981029471441573891484991075167\
04`50.*asl*cf*psibc*psicc + 0.02319846126130681305567665972219762656812705628\
790633363318559409852178713439`50.*asl^2*ca*cf*psibc*psicc + 
 (0.0990178937424983614565579654159612684971863444978312606425590357739458167\
5614`50.00496501139096 + 0.09675367634925549384884912158771551346206837028479\
953251102409002090230686793`49.994918803276256*I)*asl^3*ca*cf*psibc*psicc + 
 0.71753680178416928862512103967926080678835113682412008126206716124666054511\
454`50.*asl^3*ca^2*cf*psibc*psicc + 5.980192877933501616248705798453565280057\
66580940678408277485155756085482842224`50.*asl^2*cf^2*psibc*psicc - 
 (0.2640477166466622972174879077758967159924969186608833617114859796127379188\
1149`50.00496501139096 + 0.25800980359801465026359765756724136923218232075946\
542002935133182970034797498`49.994918803276256*I)*asl^3*cf^2*psibc*psicc + 
 15.5321236795103983176561249387523455696147005399987495886476505122317343711\
0347`50.*asl^3*ca*cf^2*psibc*psicc - 32.3226356317824733125892160161071896815\
409904480307983285786863118021106233912`50.*asl^3*cf^3*psibc*psicc + 
 0.00206438412137744510634543614991701791231144159268816446176930594058652410\
07`50.*asl^2*cf*nb*psibc*psicc - 0.007722858997387414424888844892069012252560\
59377999085025830221675447298147616`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.04880738314755365730058269369302811315147496005082435518407622409075738103\
238`50.*asl^3*cf^2*nb*psibc*psicc + 
 1.45311494957141179571347200280869490612443120282357049043554681208755175`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.019485766064299427535525556567611617891577\
54682196525702279482186711872209794`50.*asl^2*cf*nc*psibc*psicc - 
 0.04200308180195484244650852644357828828992670373953485556990399650992418060\
65`50.*asl^3*ca*cf*nc*psibc*psicc + 0.245900902105202589211162382290061312035\
02140803404548964295003285804006520162`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00002743196644333010658333270593206526760750659453923277118946141664117003\
467`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00012946546024626931513205666985124810\
263641438028002973599551402944328442512`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.19545354917624251964040454234406235212058121139433214805582301462140234315\
168`50.*asl^2*cf*nl*psibc*psicc - 0.28795454099814848446920802272333060022864\
022072937038467771961003231146051685`50.*asl^3*ca*cf*nl*psibc*psicc - 
 2.88685648872042371435234190114203639534339389560342085329861601463762987563\
578`50.*asl^3*cf^2*nl*psibc*psicc - 0.000275158553404568141150165621202062722\
0288456730951818790135782188183871102`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00259722749594436780039258669028448476857185447653404629890157805392093269\
668`50.*asl^3*cf*nc*nl*psibc*psicc + 0.01302585000829175290617437211642283938\
553982015499569223356477427296707883587`50.*asl^3*cf*nl^2*psibc*psicc + 
 1.71148308469912195951991859538433650912334036036578966612975769077067074322\
449`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 0.448043663259404416492877461503020\
55946850172693781313321918890868769263819027`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 6.979699885884471093368951990428461064089290222099564169945277143\
46019998637237`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00240941754062269061542377443057576154091857953222029697768417269676126046\
133`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.022742543919814112089974058058\
38667728644560595765115773309577937560861693524`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 0.311178742672567629003621562797152092567880065521052666569\
04685286739468058636`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 0.35685787638532873612145009759813560817334280370280170312454432480988773365\
313`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 1.343324795510275718889436278223\
58405069595870443318095523419629734517673097219`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.000438075916476852839167958987377411189257923551312781273387430\
62445712642286`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.00413500798542074765272255601061575950662647381048201371636127915087002559\
493`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.041476531328338459595087741696\
60471716653446149278149927982132756971102591725`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 0.998766974142777547944982875069725191582957594469387085994905739\
47879669283364`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 0.36318799059737365379817559093444552421198457980704986072930390463051985405\
935`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.03301709005430669579983414463040413856472587089154998569297588574310595983\
214`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 2.93279055580034149891498330222\
391497151980929698102947144157389148499107516704`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 2.08736479824829638949442411563616774906303227030463137580\
734952436625098123221`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsit6mb475100mc150100qqf3.m <==
2.516249468981919278338130781990451883972303837569932928618382781326533254641\
71`50.*asl*cf*psibc*psicc - 0.04585512042563269017818243644175646856990751562\
894381842579442336317051729958`50.*asl^2*ca*cf*psibc*psicc + 
 (0.0872356352190301964745169715328465394653554967025366941040602779828425201\
3922`50.01043335631106 + 0.08304251742808678991305210292238283305890799666146\
590015559201667484313215332`49.98903993482685*I)*asl^3*ca*cf*psibc*psicc + 
 0.59424932848016025226949044499559303933233534070113070719436597579901481361\
726`50.*asl^3*ca^2*cf*psibc*psicc + 4.931053689236000729843351408603122425883\
68873780493908007037561467968101345941`50.*asl^2*cf^2*psibc*psicc - 
 (0.2326283605840805239320452574209241052409479912067645176040347579801961231\
7936`50.01043335631106 + 0.22144671314156477310147227445968755482375465776390\
906708154472925430740859178`49.98903993482685*I)*asl^3*cf^2*psibc*psicc + 
 12.6865220803420629307545860099558390552450135717983690219479814767523164785\
7031`50.*asl^3*ca*cf^2*psibc*psicc - 26.3938233984934332211023851219897502579\
9146112513447219460288275243618213329671`50.*asl^3*cf^3*psibc*psicc + 
 0.00191109624092407989575632234786986828125199682125144345330461340063870880\
866`50.*asl^2*cf*nb*psibc*psicc - 0.00709203012595211508353200164056286655544\
045735028593013441611395941651085887`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.04224765070667418456185760413711326696071603433535600752275374580158292788\
699`50.*asl^3*cf^2*nb*psibc*psicc + 
 1.4514812172228192757222037480663408007662064418271158143247509092941922`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.017957990077810629514668832219516121056582\
81153157916925378519952254069196894`50.*asl^2*cf*nc*psibc*psicc - 
 0.03832549511153333460372952585531399915676087432878646451784071984176023737\
723`50.*asl^3*ca*cf*nc*psibc*psicc + 0.21353604184561729147793461731997825081\
679985467304449150843781437848590422928`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00002727825500238778141967510951018307809356185990154702133474743906849128\
715`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00012816273251524024233575792746884556\
785149510263941825299155715875302978952`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.15746907595107192220969897437389580525210267988121327596917624213046127462\
612`50.*asl^2*cf*nl*psibc*psicc - 0.23314774169706555639442419543791718600291\
493959605763313492746640772702435737`50.*asl^3*ca*cf*nl*psibc*psicc - 
 2.33773573015580826563147053223109351060912250552168571682264002350550980470\
936`50.*asl^3*cf^2*nl*psibc*psicc - 0.000239196123295074126895473847176382386\
73838560630013380651421738275462691529`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00224765321431781897238337784969410491263088545413409489517343364960053292\
434`50.*asl^3*cf*nc*nl*psibc*psicc + 0.00985455146103505645857479553362231114\
553288659695478089895463992021152947153`50.*asl^3*cf*nl^2*psibc*psicc + 
 1.46840298381637380888454269940161352555994125802497968318096244271116117770\
723`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 0.307659107326957345820560211379128\
15295537714602881379100021934816167318697529`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 5.755211508151865790601356804084704659750416579563279214226391960\
11017748918035`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00223050969876098491514136439536674170039923654961877640244774656754105401\
837`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.020959421185110993442996794444\
93449571745120887939107174897448675610908534382`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 0.266982360693886147069916854436657004647262046913632669669\
26589867475657776485`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 0.28028601397384564397781284970989929833197249431824785298989626982876142886\
619`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 1.11013943602541131136248725953390005405484316526321708237195725323638453066\
9`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.000405547217956542711843884435521\
2257637089520999306869667002944091950417006`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.003810803851838362444181235353624453766809310705343826541541228\
03733142370124`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.03341597576230159490123291726165673449651883243950755849069159395516627132\
321`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 0.8569131755259690312923454126376\
0044734742869405079118758073242204570380855494`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 0.3116047911003523750153983318682183444899740705639240596879617\
9055325377116361`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.02832770828185021591049075744256530404454309732399309758079209190646784767\
886`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 2.51624946898191927833813078199\
045188397230383756993292861838278132653325464171`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 1.79089862205673134770252561523533762088588771799310692972\
865697156280460177032`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsit6mb475100mc150100qqf4.m <==
2.182535527360783895405408837759921692504408174903397956781503191988895069495\
17`50.*asl*cf*psibc*psicc - 0.09331139553783981611185638968828641241997988819\
556187255951294334201927846482`50.*asl^2*ca*cf*psibc*psicc + 
 (0.0773481493731147341165828189702355158824362621395029281257611308354711665\
6496`50.01547792741706 + 0.07182995146830266636534941432594317857512757847432\
826445859527280439000071481`49.98333357316302*I)*asl^3*ca*cf*psibc*psicc + 
 0.50095445619697336572358983891883178127056184110762841501833071916829264057\
138`50.*asl^3*ca^2*cf*psibc*psicc + 4.119793536364563133941420942812277978485\
86270113067078641898599474310568219487`50.*asl^2*cf^2*psibc*psicc - 
 (0.2062617316616392909775541839206280423531633657053411416733382372859431660\
7404`50.01547792741706 + 0.19154653724880711030759843820251514286700687593154\
20385562637691845700239841`49.98333357316302*I)*asl^3*cf^2*psibc*psicc + 
 10.5109786696076537329820085810013266718624733396137857379454387732794773463\
7007`50.*asl^3*ca*cf^2*psibc*psicc - 21.8909806045886095860362826259303343344\
1189187885468675231411194220751374092724`50.*asl^3*cf^3*psibc*psicc + 
 0.00177886232601101495506869600452396932007244480490461813576085041319300014\
586`50.*asl^2*cf*nb*psibc*psicc - 0.00655604552015310290188187767584440527701\
295985971931023314718955935661212985`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.03695565023082286664142108683910803995827407648860053694021441093183868677\
058`50.*asl^3*cf^2*nb*psibc*psicc + 
 1.44985093494802734779078358913655402753383533125108882386228627152732654`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.016641190472048861007511809465483272844164\
74379741343610837400016552168735953`50.*asl^2*cf*nc*psibc*psicc - 
 0.03522660446371553114969229895440900851198477211437191239302946209771674007\
485`50.*asl^3*ca*cf*nc*psibc*psicc + 0.18731170780660495228935408795312874766\
451248703293700874196518737842146932444`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00002712660244893943134653152942719189214912347136556564681977525472649280\
181`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00012688417524267499652937528293658597\
482771398816946599556881978594134178199`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.12834774572906849843771538166873836279599564205373792650115938524600788925\
067`50.*asl^2*cf*nl*psibc*psicc - 0.19178888937069213538502551502289827755587\
028182575948667528620422428496812063`50.*asl^3*ca*cf*nl*psibc*psicc - 
 1.92070032789613464760663781028852033290327828963478376405486768114841194462\
224`50.*asl^3*cf^2*nl*psibc*psicc - 0.000209218101280547758810394082778084873\
61979844333674093480571548250458797859`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00195722750586176965166582322906205312575905412378607737136301739268360463\
777`50.*asl^3*cf*nc*nl*psibc*psicc + 0.00754770936244673967976286245356669383\
881918969170314652230023189915499191474`50.*asl^3*cf*nl^2*psibc*psicc + 
 1.27365816472819956688397707034800013455934119064890250881961982104709736221\
046`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 0.204370422003900336475320190233684\
89101599191442449263979681199820133966750643`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 4.808360376090042076250343092729730758115615822793318742973167364\
04434536063987`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00207617470327373079073104155371235817444421899259137078775490997419219286\
137`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.019422536632109067254514522542\
78718220358877091493497082579370673487947731367`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 0.231574211768763557615268558245090933556243852845255001603\
56724019038133858363`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 0.22213846467169486111931629460888744022503263288250106779250643908144155691\
104`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.929531611850692502208022987133\
55527724179217634414200208769114145099801582345`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.000377486309686132871042007555220428758989857998652976792589866\
24332165931017`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.00353137029674710313718445864414312403701614016635181362537309311117870846\
531`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.027236237556643932667869663037\
51583310424906146063308726322774777195703913129`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 0.743266306661429676629248155900679096412589470687574024716023748\
01827882040788`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 0.27027865696779260968336296578206512596821435297729963740927877753052511692\
469`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.02457078699707205542576026961655137508801948663429996817001453090388085249\
323`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 2.18253552736078389540540883775\
992169250440817490339795678150319198889506949517`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 1.55338328600691525782320965012832826594513744501791177243\
995520517822958412869`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsit6mb475100mc150100qqf5.m <==
1.9110606481329268382391290526467055170783022113728903029904521989949375724234\
`50.*asl*cf*psibc*psicc - 0.1258907907169543250290575546129157997529353502320\
740819333538490114042927181`50.*asl^2*ca*cf*psibc*psicc + 
 (0.0689698883093157770846761890722111258226414852581799108749374837873540479\
7122`50.02015228506905 + 0.06255926039808261644120164086125300476198142816758\
250942537952761196449325996`49.97778436805128*I)*asl^3*ca*cf*psibc*psicc + 
 0.42892233584323114427412034444652703566161132413991168423765398787268748422\
269`50.*asl^3*ca^2*cf*psibc*psicc + 3.481549051210219607406334112886508526234\
62795917473192585422336188444166058347`50.*asl^2*cf^2*psibc*psicc - 
 (0.1839197021581754055591365041925630021937106273551464290093492062119410529\
1466`50.02015228506906 + 0.16682469439488697717653770896334134603195047511355\
335846769977587681694006657`49.97778436805128*I)*asl^3*cf^2*psibc*psicc + 
 8.81684513848510998344790230278119142692679547482195371709001836056656901693\
536`50.*asl^3*ca*cf^2*psibc*psicc - 18.40214533520572544502591715042479531811\
1114512187621823028776416161594485469`50.*asl^3*cf^3*psibc*psicc + 
 0.00166362377699083764246183690887303008210547308426840097311211438618283632\
542`50.*asl^2*cf*nb*psibc*psicc - 0.00609512926768480147237954826874452767520\
773754078662909692155668991952535657`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.03262200865548439436323509176073774577887530548127058509797403085010792044\
061`50.*asl^3*cf^2*nb*psibc*psicc + 
 1.44822409172267799620241425649889939546036848341702274589057005353397582`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.015494672219460920660505692960885194835544\
6194242757485416454408124129848056`50.*asl^2*cf*nc*psibc*psicc - 
 0.03258134816878449196432579655663208512385991892948389741767933441215602775\
081`50.*asl^3*ca*cf*nc*psibc*psicc + 0.16575038397723060661986783303692216818\
942322461012830257943804296131768978644`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00002697696187314469873670816440311457554159140232674064551650772925895956\
71`50.*asl^3*cf*nb*nc*psibc*psicc + 0.000125629119841430867753877683960024929\
04454788451461245226016250577440142693`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.10564977702302249920023265815486525488464732259297998771184149505006321257\
146`50.*asl^2*cf*nl*psibc*psicc - 0.15999571679405737695029056499536287787759\
373123894429595993106865264374617449`50.*asl^3*ca*cf*nl*psibc*psicc - 
 1.59806160342480002388243218020903525958683560086882151508612815201981715574\
168`50.*asl^3*cf^2*nl*psibc*psicc - 0.000183941290676459094718311887464909282\
77094668231248640824303180135533177962`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00171319383990267030663384587149727720533720478294528880685584789412879829\
465`50.*asl^3*cf*nc*nl*psibc*psicc + 0.00584067041300825894161080382526109484\
519836582766627821887113821898537636391`50.*asl^3*cf*nl^2*psibc*psicc + 
 1.11523407856210748675931406222677987943891346751081866907482686512839903706\
454`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 0.127378774444351023361919508240436\
36982243145948785129964833152148557538381101`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 4.063442101524701145734288249002079601858077273952128392622254843\
62043588841463`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00194167561539087210864489084352246280774842121938801523063147760085918513\
523`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.018084393618983079114367392592\
08521774421684906957050682987183251073942056906`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 0.202769832465837724865329829495778159897984266820148848922\
69579365970891582992`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 0.17727238185565069107380753504705837371596268902276875926160517301894391274\
303`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.787215386542953267167711984944\
19675847296330029043115018851087984521705098345`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.000353031930071067656117252880640447783226985676252366186036308\
08531489721124`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.00328807156708783256624861683492458504440306346719463319355468091999010220\
441`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.022419578999694103041825236971\
79628415797580912996077053818967812499053959652`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 0.650815059794880013459867633355784059372317700910593485575845480\
41970135022348`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 0.23666002174359273216722459394755783977175189124021581093672180853941894384\
278`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.02151454743123570292429314490432343997925017193092871037534747693525916932\
393`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 1.91106064813292683823912905264\
67055170783022113728903029904521989949375724234`50.*asl^3*ca*cf^2*psibc*psicc*
  Log[muf] - 1.36016556529780846166939611773708187335519696057446512498173784\
509799690154615`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsit6mb475100mc150100qqf6.m <==
1.687257689496469873943243010226392150436052907188758585627782510357922740161\
24`50.*asl*cf*psibc*psicc - 0.14805160135351515887309012974181518735769522676\
533431445951927183998650434874`50.*asl^2*ca*cf*psibc*psicc + 
 (0.0618099229596892143572958956203415519033988061972860750747585870294585567\
34`50.02450069984663 + 0.0548196945557252980751951526963794358279317032168974\
9355647976834330372747304`49.9723791089711*I)*asl^3*ca*cf*psibc*psicc + 
 0.37230789571252468927021524668793588780349614764481526962658758497618372104\
446`50.*asl^3*ca^2*cf*psibc*psicc + 2.971809721273400015831799088212422917811\
49326356534506326475016506453828615484`50.*asl^2*cf^2*psibc*psicc - 
 (0.1648264612258379049527890549875774717423968165260962001979692159795024302\
0135`50.02450069984663 + 0.14618585214860079486718707385701182887448454191172\
66494839354859408316710932`49.9723791089711*I)*asl^3*cf^2*psibc*psicc + 
 7.47629440231574401023690348386896691080193672090563108125179156607890843583\
632`50.*asl^3*ca*cf^2*psibc*psicc - 15.65165915479899732814791567913234614369\
994110862269880703255755272117027481726`50.*asl^3*cf^3*psibc*psicc + 
 0.00156230218433370086320751425548785195854648870090755183022827236159800359\
974`50.*asl^2*cf*nb*psibc*psicc - 0.00569461967123059622431719281953511903841\
202226838845746083195810176470379467`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.02902665291687684596093373187899774141855919073676884588500676383639190449\
15`50.*asl^3*cf^2*nb*psibc*psicc + 
 1.44660067657019245941152282196051091878949739479870714294748993859663244`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.014487569292833511441103716086183546180881\
99381685387280631434822379378662955`50.*asl^2*cf*nc*psibc*psicc - 
 0.03029793454300517528248610418945628940995910010870840780261156993064937955\
913`50.*asl^3*ca*cf*nc*psibc*psicc + 0.14779639319981379097964016951631734332\
282825184431985664442350991186637053127`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00002682928789452940316353840414615069367476873443551806153874778297209858\
752`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00012439692248626828830313866767649124\
713095293406543831283472934237444386284`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.08770268638989878192464020348787090381757402558196416447502127239634622825\
274`50.*asl^2*cf*nl*psibc*psicc - 0.13515594608743441777924243990980931655119\
89938364929452673895972212217102779`50.*asl^3*ca*cf*nl*psibc*psicc - 
 1.34439189374564930816046454080648545252873949574314880530511556353196247310\
832`50.*asl^3*cf^2*nl*psibc*psicc - 0.000162415141885959178087863742455321381\
45066458080474861550040886812002799541`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00150611107497218314558607162072780599421386635837224561243647675599078389\
533`50.*asl^3*cf*nc*nl*psibc*psicc + 0.00455873530634220881892755344569766554\
076811879524117166074887680127385646327`50.*asl^3*cf*nl^2*psibc*psicc + 
 0.98462980569496940244306487963150700327649802633162361411617430352190628262\
049`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 0.069389783084069673369922404407707\
41469556470723453152088536769014831986695916`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 3.468506851840868340166114330260211457917665855170726250754092451\
56028803732068`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00182341951175980887620742383031376906507905764459230254641165380159726331\
291`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.016908967286499257687949844975\
15806719642108939035406199797920509296052290192`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 0.179023601035448982262375432660274000595726913878477020748\
39532791307386956732`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 0.14217468645334575575613098959201114101231533430824235905484196578895828021\
357`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.673376345977967012003373526387\
34897558864046684811014548578979262174908716953`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.000331530820319965250219531605511594375468919571744054978390035\
02985162640637`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.00307435768845441048871815363184692130844019807097346481456297236383109752\
876`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.018611088081854245635491203509\
36269606267428687787125144195990877987364050368`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 0.574598569203878329861520158571619330226316408318372479301407733\
70153646918404`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 0.20894493425595575631328005766240702917320596666122636024057602049931923451\
014`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.01899499402326870511938909615112791174301872424192966852234843664825337652\
531`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 1.68725768949646987394324301022\
639215043605290718875858562778251035792274016124`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 1.20087753953762082494787082514513083987035338914314577734\
414707203874554493077`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsit6mb475100mc150100qqf7.m <==
1.5005847348043920023513410467591391796503567002359465011298112585945609152344\
`50.*asl*cf*psibc*psicc - 0.1628176396472517710050639328580511840305809389638\
8372737094609634939460179488`50.*asl^2*ca*cf*psibc*psicc + 
 (0.0556449532804908382963481492896399707346801215738869157023665258858644554\
8706`50.0285601767247 + 0.048302756539166619571718277056308997511949839933471\
25632019974039750258105137`49.967106310363*I)*asl^3*ca*cf*psibc*psicc + 
 0.32709743785396517329913235296278681930149345239217285329207350458682466085\
336`50.*asl^3*ca^2*cf*psibc*psicc + 2.559281095422129771248011334540185702953\
50000150195595297856896015395111030758`50.*asl^2*cf^2*psibc*psicc - 
 (0.1483865420813089021235950647723732552924803241970317752045606930972651894\
4355`50.02856017672472 + 0.12880735077111098552458207215015732669853290648925\
668352053447399674558772025`49.967106310363*I)*asl^3*cf^2*psibc*psicc + 
 6.40049318002252128389642466826699856605047606039838651163285324664864170830\
897`50.*asl^3*ca*cf^2*psibc*psicc - 13.45003448503585882755727778396061209493\
193000114599498017518023109436397709227`50.*asl^3*cf^3*psibc*psicc + 
 0.00147252027094253988707240711514011775290988401693368760619083385582963806\
249`50.*asl^2*cf*nb*psibc*psicc - 0.00534342260026119783396876736918828373882\
51232450209594911027764680932834492`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.02600950053767654910666916045887719383904911289247720782212472688012606686\
372`50.*asl^3*cf^2*nb*psibc*psicc + 
 1.44498067856150812840173228131593569963851215042664833694813863855351397`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.013596046342526281529316147178852288404502\
01299046159368796754446451366413415`50.*asl^2*cf*nc*psibc*psicc - 
 0.02830754822457759804706170530185199206928688471172125800643391892578853929\
559`50.*asl^3*ca*cf*nc*psibc*psicc + 0.13267864586186702875296805301370078149\
141117048978564574050470209073196364404`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00002668353659702380635762608908542468971831491236528668305289405832175102\
253`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00012318696296228725280801382534501261\
902706477289574810487489348382300043759`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.07333249792270230477900676286664646921282807685671736992796842501543934904\
076`50.*asl^2*cf*nl*psibc*psicc - 0.11546774302005022532810613817050532693694\
643979746362898815180431215353463362`50.*asl^3*ca*cf*nl*psibc*psicc - 
 1.14209618932768229516074212571170218086610384013262504171974434840062733285\
131`50.*asl^3*cf^2*nl*psibc*psicc - 0.000143922015472331177493495821436890914\
75219534799258606239600522040511592224`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00132885803386536574141917548238397103044247510232086832100054698511789259\
745`50.*asl^3*cf*nc*nl*psibc*psicc + 0.00358370648911348514822439259437852996\
189605452874126779186350329493117832675`50.*asl^3*cf*nl^2*psibc*psicc + 
 0.87569341959865283224078002016340445669497693670468039033584099067673748682\
289`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 0.025361077840795843902254411645148\
60816469964457160825819177656874714123752538`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 2.987029738719199215330592661358501374995079916064010754281535601\
96054073627641`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00171863178610582973599791044182004680597937991312657949164857356411562489\
172`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.015868438534076641748224153262\
99547702354299008380647321368380728338051747901`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 0.159216985381573242225596367302437173944541261219032798242\
8801801230431794224`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 0.11438846596955938296859477119329679966161111947138923583529545702349386134\
048`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.581106571502264625119205063694\
36459977972081243148355721689817585697468565226`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.000312478506564696315635983716694553964723523620568469022897979\
07150270602934`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.00288517064255938940876802786599917764064418001523754283698375525375403196\
641`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.015561639378232290989932197765\
21200367591911276203551220417702753383427762715`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 0.511026766661292989127863795236787369272717794533474842361368335\
06918085656698`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 0.18582791514956108695558683463155904337189737983035448933222738994621589065\
526`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.01689344683177828063232607587559627667017248907548677159587541959809870985\
765`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 1.50058473480439200235134104675\
91391796503567002359465011298112585945609152344`50.*asl^3*ca*cf^2*psibc*psicc*
  Log[muf] - 1.06801617525144593447352780101337132546314720878126432307079099\
978370215540283`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsit6mb475100mc150100qqf8.m <==
1.343260565757344453487333949972773625870056518125481205724030731443334857302\
81`50.*asl*cf*psibc*psicc - 0.17227924233769547112565958112373488727883426705\
018191923037643774359770139604`50.*asl^2*ca*cf*psibc*psicc + 
 (0.0503010159285511111557043278443965096531478400178615076646609624780812576\
9752`50.03236195510616 + 0.04277309717964722108694659883732775223728544412698\
11315573215386107494734653`49.96195589697775*I)*asl^3*ca*cf*psibc*psicc + 
 0.29047280291492023466271249549496454117729264763631419426622977093206845750\
163`50.*asl^3*ca^2*cf*psibc*psicc + 2.221487446323439695439935796712599181573\
85948213268774742764956885722786659941`50.*asl^2*cf^2*psibc*psicc - 
 (0.1341360424761362964152115409183906924083942400476306871068403749304850612\
3993`50.032361955106175 + 0.1140615924790592562318575968995406726327611843386\
163508195413819180660587453`49.96195589697775*I)*asl^3*cf^2*psibc*psicc + 
 5.52632262921973415257394055857987697554975509593041676020416406228661971239\
506`50.*asl^3*ca*cf^2*psibc*psicc - 11.66390817916941937036287229562702230270\
866169967825559395580319448623795347379`50.*asl^3*cf^3*psibc*psicc + 
 0.00139241303493205786599757024559119809203514219962353554159460279910422602\
966`50.*asl^2*cf*nb*psibc*psicc - 0.00503299247446806139628675611960903361029\
127807507769745788646486427964369204`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.02345180589120850577115700337796630695341983362423675314044573886810929892\
811`50.*asl^3*cf^2*nb*psibc*psicc + 
 1.44336408681481720820949116274306818394958747661671256392044834042716984`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.012801404883604490916423030022676104965611\
94351157302265315401011583243934055`50.*asl^2*cf*nc*psibc*psicc - 
 0.02655763478309705864928051234945122186781496676293367211006182677811450216\
046`50.*asl^3*ca*cf*nc*psibc*psicc + 0.11982293380548150690841110389904357130\
230217758137735347414091566520824721825`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00002653966546739792357557036255216912084373778694706885840011783899415945\
271`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00012199864357782133921364549712314000\
095869528751053847967015957201578963563`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.06169785926186372227598345684698367521771774973780391463973155056835045928\
813`50.*asl^2*cf*nl*psibc*psicc - 0.09966093759951056442044461962352702472503\
623749159433563551737548071366942873`50.*asl^3*ca*cf*nl*psibc*psicc - 
 0.97872616872322912061089663994836777238145485879146438034050914730154673555\
206`50.*asl^3*cf^2*nl*psibc*psicc - 0.000127911003499438393099729419807828865\
74932535544142292058328392661702289443`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00117597329512529298327862619018476210461949933471280014095139500487535218\
778`50.*asl^3*cf*nc*nl*psibc*psicc + 0.00283387001341063515879330578123930493\
635367293093581686388113039416510928737`50.*asl^3*cf*nl^2*psibc*psicc + 
 0.78388404930255672648555398170393700535197172509764613929767189816034496136\
477`50.*asl^2*ca*cf*psibc*psicc*Log[mu] - 0.008263952252554192618595193300655\
86158637752093589933627289633684419992308832`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 2.592778526059090886571508511406557923079194769459947941101366625\
93911052453676`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00162513572712351624067037700910753271207049407393562884292277233975466966\
32`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.0149409836821401477672236465856\
9477840647660990500514312516213597093687216329`50.*asl^3*ca*cf*nc*psibc*psicc*
  Log[mu] - 0.142524372600464859361009814855261273700358495472299298054122163\
30188090206633`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 0.09215966339709370190760252908323297601887188249350337099990223108839347184\
259`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.505439465080941859414621261772\
24014074742348297622742973341537282891998156479`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.000295479223113366589212795819837733220376453467988296121689635\
29254475296122`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.00271654248766184504858611756103541425572301998272820857776549898263464673\
522`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.01309269237295158438092303873015017150825082167629369326736573418051213159\
5`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 0.457449744610440609399553935944086\
96918843961244496260880134577389716388472627`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 0.1663453616765238579634741585251225342503416772527136751204034\
2336383577436777`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.01512230560695671436031583259319295765912197065933760695600130425922408700\
806`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 1.34326056575734445348733394997\
277362587005651812548120572403073144333485730281`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 0.95604332000169395902871848332728874865258155916717582348\
731680592593619577098`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsit6mb475100mc150100qqf9.m <==
1.209440447946693310104872361595488254084167597988451159812910479742419790217\
56`50.*asl*cf*psibc*psicc - 0.17790542929911418229824679015220160299954245858\
549066188018233690611443778708`50.*asl^2*ca*cf*psibc*psicc + 
 (0.0456407912221743673833067890331805495544691510626112181159055043409753958\
3903`50.03593264005722 + 0.03804867045182019926276643939935860881808864083015\
336607735761454464202207766`49.95691896104498*I)*asl^3*ca*cf*psibc*psicc + 
 0.26041573775499791975499201909201876533660764828453643489436712460955358070\
526`50.*asl^3*ca^2*cf*psibc*psicc + 1.941980137787639166911911362644784555218\
46309745120318724709744867393811872554`50.*asl^2*cf^2*psibc*psicc - 
 (0.1217087765924649796888181040884814654785844028336299149744920488939336190\
0527`50.03593264005722 + 0.10146312120485386470071050506495629018156970888040\
897620628048867552654762337`49.95691896104498*I)*asl^3*cf^2*psibc*psicc + 
 4.80804685284755700970747104714597510204797962334746187182274790439879093365\
73`50.*asl^3*ca*cf^2*psibc*psicc - 10.197441493086477828693754822144334439146\
76507328377800384647893956634750645717`50.*asl^3*cf^3*psibc*psicc + 
 0.00132049681666719220757241272666476349643287804380196069890655341708143822\
589`50.*asl^2*cf*nb*psibc*psicc - 0.00475664267019003973820588119254045707026\
263261201120623475736552225534563727`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.02126394959863646589840189730507410685559879801575723130988533088627408762\
796`50.*asl^3*cf^2*nb*psibc*psicc + 
 1.44175089049530712866448393719226197375450469215536550375403427486178426`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.012088770334286657607906813591598795329995\
29061817574018176092333854292287817`50.*asl^2*cf*nc*psibc*psicc - 
 0.02500739800020784353787632025416299077296407496317248591520117128322000789\
447`50.*asl^3*ca*cf*nc*psibc*psicc + 0.10879429829867558689595841518208654449\
62358556498989689201845190235906152045`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00002639763333688324866710426406826655734231986303815452858629102124834612\
183`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00012083138813757473147292015909406524\
558402944855292543423120288069205766886`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.05218462177202124309733777260688118523945845537902750288195129117076393196\
407`50.*asl^2*cf*nl*psibc*psicc - 0.08682272191628479993275478530128670802377\
324641044017678869199347291354689083`50.*asl^3*ca*cf*nl*psibc*psicc - 
 0.84530016138259522498011694514218788621023476700382702348736512836848626593\
725`50.*asl^3*cf^2*nl*psibc*psicc - 0.000113952906149162837509422796905596308\
56578521696310151769682690265529204232`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00104320623417976669030773301237227783529996495503472397719405638430755871\
033`50.*asl^3*cf*nc*nl*psibc*psicc + 0.00225164848266174530438869502440158796\
605497633094039269690805593100332373435`50.*asl^3*cf*nl^2*psibc*psicc + 
 0.70579089410863871517076045659466340684392076982656011903059478472604465389\
08`50.*asl^2*ca*cf*psibc*psicc*Log[mu] - 0.0340387970374139235375177376511069\
6248664815911244928809929617803259037892399`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 2.266555414311340346574827302402125442941687506537101662156832001\
54463800156279`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00154119970187110344351443878768342028132846332522103734808613442334010210\
912`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.014109242067098827338426871805\
4675779131060126157030240347271998744964964725`50.*asl^3*ca*cf*nc*psibc*psicc*
  Log[mu] - 0.128325617110661584576501901199029710335258321786647294369199051\
76837175525287`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 0.07421299981499917213544153054473141725468090093953159422150122923737495910\
57`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.4427364688529632416637857792577\
1357701499940326729701079792577040115612382573`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.000280218127612927898820807052306076414786993331858370391409449\
34472353521141`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.00256531673947251406153215851008501416601927502103691297782538510638122065\
227`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.011073920677864164372877374387\
71249501660603990096883725381321851821677890176`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 0.411877068484340512963542070815175897121978072391855656231239392\
96338697045072`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 0.14977347944885109562310620756915487168071929905158387410727058789994489568\
403`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.01361577085898646323846420068810498833461084536832580685708662010755564787\
286`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 1.20944044794669331010487236159\
548825408416759798845115981291047974241979021756`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 0.86079908148525985191197448882622884004017155174164697214\
417548544867157869084`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsit6mb475100mc200100qq0.m <==
5.371830002738035663171524040372833306341021854041511068831233066249120581367\
04`50.*asl*cf*psibc*psicc + 0.59853092257163756118211095362544240909450991900\
244217430314181095360441137396`50.*asl^2*ca*cf*psibc*psicc + 
 (0.1607778627003147526877137794326561745209171353544675215722675743507011679\
1647`49.952133097753496 + 0.1964675457816698826891913852757530911390689478216\
5432792755902823337114752473`50.03919766677588*I)*asl^3*ca*cf*psibc*psicc + 
 1.60818478662601741476635728887299271597267789818805111810540840281457415149\
474`50.*asl^3*ca^2*cf*psibc*psicc + 17.16494695209556841966395627457598799696\
471993845907157671432485466512113479203`50.*asl^2*cf^2*psibc*psicc - 
 (0.4287409672008393405005700784870831320557790276119133909126204609902255848\
9242`49.952133097753496 + 0.5239134554177863538378436940686749097041838608577\
4487447353581241868334852501`50.03919766677588*I)*asl^3*cf^2*psibc*psicc + 
 45.6320537061035316936597572809152425103446679751265793221260839405395697473\
9529`50.*asl^3*ca*cf^2*psibc*psicc - 110.706740782289856929651837760102007206\
29653767674942297801827909631298928523715`50.*asl^3*cf^3*psibc*psicc + 
 0.00281530674235076541961217477199843685190498217825552452582117863782590600\
032`50.*asl^2*cf*nb*psibc*psicc - 0.01103420889059164976441543071018074556257\
467625415928614328207504580214880279`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.10175082011515341577712863833457314275989946304579480555956671040472887551\
445`50.*asl^3*cf^2*nb*psibc*psicc + 
 1.47546591189330279978229186516936300390013456247649488165342216226286921`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.015504292553591684629789286393667992989293\
17346451504134309862019238213252422`50.*asl^2*cf*nc*psibc*psicc - 
 0.04288522723803797433502668326537608676291731092097504814565894896116618888\
304`50.*asl^3*ca*cf*nc*psibc*psicc + 0.34635441306994534619425404597764986639\
309709244748289678352383938400453099445`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00001625119906596346289096274264411686470508898444176897042440657036168360\
633`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00004474882627797876678411460641706534\
212625763435411715342360081751101385987`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.44258291825163148243033870374221103770029258190426210283971367838128453888\
998`50.*asl^2*cf*nl*psibc*psicc - 0.67739956182221203036819942067623913163249\
167846287022372509085901863049569662`50.*asl^3*ca*cf*nl*psibc*psicc - 
 8.87716573231422725568895244510546426655021303071424284588722685527864301613\
514`50.*asl^3*cf^2*nl*psibc*psicc - 0.000463903985482788144728951590050347870\
62300609938493300722034524778802667085`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00255478488347475672980683831301129550216225735085700947577924746349792892\
143`50.*asl^3*cf*nc*nl*psibc*psicc + 0.03646422902963979799425527810198562126\
696980326856453302503056438492439085291`50.*asl^3*cf*nl^2*psibc*psicc + 
 3.13482876074539611622969116396134690645786692968800635641292399374681295322\
264`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 1.469630716205300117254474133989622\
19388864791557833787709132338239643228781364`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 20.03383180579859823068219325900715089865918842720104088769653342\
249299307602861`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00328584655201047897480013296313983557938460219636370861108018445257399896\
523`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.018095621859677862005728948713\
51696335883989508439158682151068233841689975117`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 0.569968865590072021132671120720244892083248532670546610256\
89529971484425061908`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 0.87035017970909966506977989243490017490588203692230153970810636134206445604\
223`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 3.778584917332273395925201456094\
06756727291971198679420229003520303398050674567`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.000597426645820087086327296902389061014433564035702493566081348\
02737342364334`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.00329011306539597491013253612973035697433452637898030118113985519231626149\
271`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.093919012223711165495349556038\
62981637757369268626071547006672438061695356587`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 1.829386141070657759104569387691650652169015527997687462868997743\
91393083374726`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 0.66523132402569373058347977734241841897055110109006820892234118025142202365\
427`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.06047557491142670278031634339476531081550464555364255840929814785578878204\
012`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 5.37183000273803566317152404037\
283330634102185404151106883123306624912058136704`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 3.72982343811509243462549577288804178128890794941108118793\
791834069469117640871`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsit6mb525100mc150100qq0.m <==
2.958222222222222222222222222222222222222222222222222222222222222222222222222\
22`50.*asl*cf*psibc*psicc - 0.00635113339430443624691891018218011376730811956\
134817478520291744040255188604`50.*asl^2*ca*cf*psibc*psicc + 
 (0.0909169764941521415052119623023404207772197587198434500048339762995151543\
2346`50.003791474152465 + 0.0893294494614520993447921573544379825694570358837\
4802097693586369732835766002`49.99614114705213*I)*asl^3*ca*cf*psibc*psicc + 
 0.73643312440955866107245922581014611321014804360891405450920946984131587978\
271`50.*asl^3*ca^2*cf*psibc*psicc + 5.884752144988696162109991676023834012195\
73388834425600069080616949723316508718`50.*asl^2*cf^2*psibc*psicc - 
 (0.2424452706510723773472318994729077887392526899195825333320351890321566311\
9248`50.003791474152465 + 0.2382118652305389315861124196118346201852187623566\
6138927185079520092021673928`49.99614114705213*I)*asl^3*cf^2*psibc*psicc + 
 15.2383659735629395958907906165022875794628270280255755272829769799119237123\
5308`50.*asl^3*ca*cf^2*psibc*psicc - 31.8498835059508366299434627613614866472\
5391723810305524731338538337212428047497`50.*asl^3*cf^3*psibc*psicc + 
 0.00176863117444738194416876980353846102058452663866503043343997675485282332\
293`50.*asl^2*cf*nb*psibc*psicc - 0.00700659118590197945842107289742745585337\
449560039416632292289436325183261552`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.04589349949624173183208334574471670255416043028620422414461381757815014415\
671`50.*asl^3*cf^2*nb*psibc*psicc + 
 1.05741083537575609383828138850426879493651090577242872341046606669825298`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.020324554057129841279277918168764175270643\
00412317948300713424537254061060077`50.*asl^2*cf*nc*psibc*psicc - 
 0.04447570556208611453753229464529031266165039182058825776759603111146282714\
943`50.*asl^3*ca*cf*nc*psibc*psicc + 0.26024703707867497562383377074555581918\
775846177432603100006400620570544531052`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00002430286652716554047820047735669672070837863065568494737480785854411684\
141`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00013964045517543336174250320013051004\
590580767432699694084249372650344659106`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.19152461527003973804750411839685798853104444716957581405364976018291072598\
163`50.*asl^2*cf*nl*psibc*psicc - 0.28606606911240228854566513638775459101809\
789916660023476942220630692130816921`50.*asl^3*ca*cf*nl*psibc*psicc - 
 2.82150442697241792024987916297500139031325263966890326171650302724649033461\
227`50.*asl^3*cf^2*nl*psibc*psicc - 0.000229013495129634936372270237539231770\
94428403558508532380250005761647377229`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00263175116939169643824372080359418909067191317061411318477767505576799472\
932`50.*asl^3*cf*nc*nl*psibc*psicc + 0.01239990626085601897584046517753115131\
837258237188416549550747642048180231872`50.*asl^3*cf*nl^2*psibc*psicc + 
 1.72632419458017909683771757319733504158740702556048286689025369020293255442\
583`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 0.417205679453991515162179528295575\
44635915189120703572893869677265019073559975`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 6.868307546800956282439084215219461495424480834673407784489367582\
56766257582326`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00206423355541131729330415900849230788553255396354654495679888090910577525\
901`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.023721523791758102580125530858\
17564594628140064245899912952620236234240006072`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 0.313877126287305290334130467854060916652255822829178703070\
95521246104209927506`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 0.34707530918767558765710221937274218298377216816670478780826577160409960340\
098`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 1.323715834585602175332713077296\
09823967335542495479307455400426614850669994284`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.000375315191892966780600756183362237797369555266099369634536497\
2175387122127`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.00431300432577420046911373288330466289932389102590166259198526705455232793\
001`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.040642785658667097259909377885\
60787498456717461386192310318723155818794023394`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 1.007427772804091666844269957555526011237492006301669633632441267\
33195963759968`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 0.36633737192876060612518907547473673135908800229151625846267491122560051102\
922`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.03330339744806914601138082504315788466900800020831965575883323125431240356\
942`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 2.95822222222222222222222222222\
222222222222222222222222222222222222222222222222`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 2.12432007315957933241883859167809785093735711019661636945\
587562871513488797439`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiv1mb425100mc150100qq0.m <==
17.07406491681377818510228047517021754727875877407540056119155002600833148261\
423`50.*asl*cf*psibc*psicc + 8.6657287709973260045345439611596566188847666567\
6731727689506051503280686787738`50.*asl^2*ca*cf*psibc*psicc - 
 (0.1296492840777471098879146852548442972878020211833579283601302811706438674\
4419`50.12469073931814 + 0.04607305117976763480912353207865818851689538668572\
728141344573942583663050692`49.67536759065789*I)*asl^3*ca*cf*psibc*psicc + 
 6.88332687018363599227051946637824214292597931137646692854425129325956751099\
675`50.*asl^3*ca^2*cf*psibc*psicc - 3.127458238406414437933487915947831258380\
70137151706497853087739557044856179044`50.*asl^2*cf^2*psibc*psicc + 
 (0.3457314242073256263677724940129181261008053898222878089601147701986387859\
9544`50.12469073931814 + 0.12286146981271369282432941887642183604505436449527\
27504358528594194752425237`49.6753675906579*I)*asl^3*cf^2*psibc*psicc + 
 57.4989113367572769163933308909266612953230464943205992671284250892611212284\
8098`50.*asl^3*ca*cf^2*psibc*psicc - 112.662370066440926486222377247110454359\
1973761895611080203856591038351088607945`50.*asl^3*cf^3*psibc*psicc + 
 0.00983600256781874078396738314859714098991438257469819100804141410271852087\
064`50.*asl^2*cf*nb*psibc*psicc - 0.01243180159995495857674721961080907103333\
211447685151907173650470159747739051`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.00135861871895664711111594591829664962708204514850201386719029674051049685\
086`50.*asl^3*cf^2*nb*psibc*psicc + 
 5.66631010163635849939716420015593487071057154846939796827807616091512874`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.075917151592369189238706175167094414551651\
40456798504504959456095249604040578`50.*asl^2*cf*nc*psibc*psicc - 
 0.04136770163521134324545673326188768982325921917194811234045634970104636694\
683`50.*asl^3*ca*cf*nc*psibc*psicc + 0.10247135375392463345054338461824339050\
690081867335329438454927399122110818639`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00008746848528948605510487189889429352307213729427392844461898807133973518\
403`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00033755370698065055208583927929154478\
056686072171941862911906718318123919751`50.*asl^3*cf*nc^2*psibc*psicc - 
 1.52207033220871863212883022453569252133066454807999032550880146186131000290\
968`50.*asl^2*cf*nl*psibc*psicc - 3.17984619423400375362311985481237698150601\
402397444195296615234815875463813469`50.*asl^3*ca*cf*nl*psibc*psicc - 
 13.8350124877264741621345677877660920613436601156579828216769813073665080275\
6896`50.*asl^3*cf^2*nl*psibc*psicc - 0.00175366414136832997048974439721256193\
842572366892722182589031303539218530888`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.01353529399208823543127625242824612988382865219173262240172583678672467257\
09`50.*asl^3*cf*nc*nl*psibc*psicc + 0.135685210726156842902297422961846605542\
92937424718550779809571117084452678845`50.*asl^3*cf*nl^2*psibc*psicc + 
 9.96388004400368630282803071027189337984856365417477186197378676086889889902\
308`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 12.56486917044117086544988227953550\
590443981663306771482075436805348320097787246`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 3.650169878342915587918136912827923224339839478716224313310334537\
36985489833157`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.01147995514550813927091434185812859573106474814009739238693180571834998733\
564`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.088605659570136937685897073422\
0572767524740480936074712200773799378848598175`50.*asl^3*ca*cf*nc*psibc*psicc*
  Log[mu] - 1.811614553455215691423278310958526069063375209849958520358870405\
61057789773644`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 4.33620674586284113300514706084930436091286972673166455278079965079059118288\
337`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] + 0.231176133868381483024822607817\
42757808383723797735906530036044519778032099475`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.002087264571910570776529880337841562860193590570926798534782350\
53828106629669`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01611011992184307957925401334946495940954073601701954042336797147394009619\
035`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.322993356139387789655571462412\
22493785796992581408143136765886069404876127014`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 5.814602791718887054243941837367285998592462526277387544202519393\
60080052903388`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 2.11440101517050438336143339540628581766998637319177728879405131553126318778\
447`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.19221827410640948939649394503693507433363512483561611716403456660102915172\
035`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 17.0740649168137781851022804751\
7021754727875877407540056119155002600833148261423`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 12.0336116001614435412960937060352163368817212909913897464\
9826635418419581808696`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiv1mb475100mc100100qq0.m <==
9.071508697627222839157318281254273976316336010064072944513241843789635006638\
92`50.*asl*cf*psibc*psicc + 4.54592740501714278171877568064361254248210894418\
64568438854987105089276538841`50.*asl^2*ca*cf*psibc*psicc - 
 (0.1358647163151914316252423250515065127095468859159775685069868844082931139\
5911`50.138620142589 + 0.0322391575754003655968875586201694781073003633942090\
9228025836359327879741335`49.51389714122876*I)*asl^3*ca*cf*psibc*psicc + 
 3.48468090652156446201595782797127315219731495194227720106640899343759103590\
77`50.*asl^3*ca^2*cf*psibc*psicc - 2.2359142535306159489044980489584199455275\
4621897357942313428823194720940222149`50.*asl^2*cf^2*psibc*psicc + 
 (0.3623059101738438176673128668040173672254583624426068493517796533611416050\
2341`50.138620142589 + 0.0859710868677343082583668229871186082861343023845575\
7941401690628469807643924`49.51389714122877*I)*asl^3*cf^2*psibc*psicc + 
 15.6284886208643610551824110615129271192656545792885453501866923615126421897\
0958`50.*asl^3*ca*cf^2*psibc*psicc - 41.9144050070020842200187287036013577351\
9445897228844952050637481429781589028716`50.*asl^3*cf^3*psibc*psicc + 
 0.00518652906508939316223746917832137819609418426319873276118872126288069177\
925`50.*asl^2*cf*nb*psibc*psicc - 0.00636930535226761311773971758291982602232\
244365804693744729611800785152766916`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.00939213318481405239637793555779522050545476382116267495102040409016218597\
025`50.*asl^3*cf^2*nb*psibc*psicc + 
 2.96533736996285297934652732876488625281487513662733861074959581320007898`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.104596147720081774036727818418605121896990\
61149923950735053495512562211908165`50.*asl^2*cf*nc*psibc*psicc - 
 0.01645209080395043252579106997633096374568801202453239805842076729850031172\
242`50.*asl^3*ca*cf*nc*psibc*psicc + 0.03473316732767902913246413316121650022\
562836471176091281894339304520007168342`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00011960324976340125547614532016051081987720496690085184681643202867385447\
273`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00120601263610569727343035767862704462\
613176663537319501904920871990175227476`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.70528528072210416286940779887299019561574281106890732142606345997286054259\
56`50.*asl^2*cf*nl*psibc*psicc - 1.540215566882064173016378720959065686862811\
30630502983243847139469594361885408`50.*asl^3*ca*cf*nl*psibc*psicc - 
 5.05974681731113523140697944302091292503384482553430519850408670126268713156\
004`50.*asl^3*cf^2*nl*psibc*psicc - 0.000806477230981814631872560795801689027\
90327665076985454722180917520096980487`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.01626413551838497028892270806068243658881153732265056217844459605456796631\
947`50.*asl^3*cf*nc*nl*psibc*psicc + 0.05483402417211661761523306885291880783\
079459697020021991095479907730672383945`50.*asl^3*cf*nl^2*psibc*psicc + 
 5.29384331860447882101500893099603801366057488918477477514413306204240482601\
453`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 6.607825992708781461899326205313183\
77706541406441161648506810610381069231068765`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 2.609616575712834021997045904688760745061057673365391191241864591\
43480498081334`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00605338608012426558271436406060744214264762220871059780843834974684662327\
99`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 
 0.12207795554548801399150182687987894935182807659055306554867884102656714081\
1`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 0.96251696701899614927545616927200\
691157464997985177723184438787747883439216188`50.*asl^2*cf*nl*psibc*psicc*
  Log[mu] - 2.170813106628189184909562911748710252921182789209972131780959553\
23741927446028`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] + 
 0.24469174137235904702463431835401188997618889929356407889632491816312579187\
95`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.00110061565093168465140261164738\
317129866320403794738127107421198920595768892`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.022195991917361457089363968523614354427605104834646011533555495\
57961191429538`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.14966618495583721942180335935735561623641734920486855242132588303961244723\
204`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 3.0893182177363226437726952647019\
2196713604577772415040553951818400531418063395`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 1.1233884428132082340991619144370625335040166464451456021879580\
2742483657562664`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.10212622207392802128174199222155113940945605876774050926441674985998307549\
584`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 9.07150869762722283915731828125\
427397631633601006407294451324184378963500663892`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 6.69073782644780361262359234291627453640722829223692336581\
773760438296646204843`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiv1mb475100mc150100qq0.m <==
10.78114014102448820903374121824786630995836749451119827305024009867026452954\
137`50.*asl*cf*psibc*psicc + 4.8405041600834470026538693668021821217554236175\
5171952119684962499345941091424`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0998159957596111569576287942776129826169280383654281980183231227340234941\
9069`50.128503790199076 + 0.0326019429049863904479231732825137309152013052320\
0525010287029891328112494971`49.642547129087156*I)*asl^3*ca*cf*psibc*psicc + 
 3.53779210995337209257583037450818552500943262973521082534839604969530499815\
402`50.*asl^3*ca^2*cf*psibc*psicc - 2.178741867266463096157771696644849673124\
01277504531313303879821011978084873684`50.*asl^2*cf^2*psibc*psicc + 
 (0.2661759886922964185536767847403012869784747689744751947154564553651369469\
5676`50.128503790199076 + 0.0869385144132970411944617954200366157738701472853\
4733360765248268281788304428`49.64254712908717*I)*asl^3*cf^2*psibc*psicc + 
 32.5721212159958671533088857838707891345383556886470333402103075390059937981\
7008`50.*asl^3*ca*cf^2*psibc*psicc - 62.8168967467643485522583014037931584027\
5775643278557131633590334654365292860113`50.*asl^3*cf^3*psibc*psicc + 
 0.00638784069650409367184862725569068594543121681199081962832266715870234515\
296`50.*asl^2*cf*nb*psibc*psicc - 0.00866335696801324130895314622355508893164\
463395547595596104374146086069424285`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.00215332421129749776933456576146289080694565292369404512626256118099700092\
628`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.78480459674614867557527537148377877289146168981739506471247653939862815`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.060847425433554249581251290677345471053616\
4264303320116646671480612952098349`50.*asl^2*cf*nc*psibc*psicc - 
 0.03413329423638132468726853750951115722987050688621825866177483379509041075\
512`50.*asl^3*ca*cf*nc*psibc*psicc + 0.06407769157918538917482741446826901439\
200302966784459577519319170876820532823`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00007210437029436870726271852739498463483576021338824213990658592132341744\
435`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00034341536548657826507765010168243746\
104882490018570683096317226784896315559`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.81768164186918469694381872759345694914905653803240232720542836527168361367\
997`50.*asl^2*cf*nl*psibc*psicc - 1.71084997446955877752369880075515736311484\
440125395728209182994349702828987872`50.*asl^3*ca*cf*nl*psibc*psicc - 
 7.93520543287848647975018503559739373013588282840828961478503997414858698514\
543`50.*asl^3*cf^2*nl*psibc*psicc - 0.000968955045643237904717298248268550261\
08830738476096644067696335563045286471`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00922978870160452648509274194932386258672669894971517852527272515288920273\
147`50.*asl^3*cf*nc*nl*psibc*psicc + 0.06201600746341387896995510048506440277\
776937138558468464093457752495574506425`50.*asl^3*cf*nl^2*psibc*psicc + 
 6.29152973390516987772716899002930839943227559366299518073003129346003355527\
697`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 7.197034867129105483489378220124016\
39042993365822341274208016993809163297852323`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 2.542888611242640579062980588090633457677312767631395472466873569\
18860281110521`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00745548043190281535052282857064237278744800321889520248777699177809864954\
476`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.071017235902548257449602995675\
84568752365795079333322090980308910492217785049`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 1.143914497073667250495848907278056072624050107938726396496\
36921684924986487711`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 2.43668188686743812099740798409543798172094343847364385270457072234243517235\
177`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] + 0.189253913836667909822692092340\
05782902249679374836641255771313961304437292498`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.001355541896709602791004150649207704143172364221617309553940662\
18429851847968`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01291222470955422862720054466833557954975599105333331290627109839570322067\
602`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.173517433571970177240248847647\
98680635015099916781442969328672658061117433824`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 3.671536208122363961204425529427437639686529871593151619020873139\
07113851032032`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 1.33510407568085962225615473797361368715873813512478240704774576709458678925\
194`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.12137309778916905656874133981578306246897619410225294607627197892522432154\
913`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 10.7811401410244882090337412182\
4786630995836749451119827305024009867026452954137`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 7.67329680970516240797628141640094804834103542476010351753\
895755289358294115891`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiv1mb475100mc150100qq1.m <==
13.15392129385280907933754893136730785931568772740118475272706683148026080687\
903`50.*asl*cf*psibc*psicc + 6.2010158645973753182945993160695356787317123769\
0571493247092094795096852924565`50.*asl^2*ca*cf*psibc*psicc - 
 (0.1127497846269887189791082341260192796781362996497002467183215684785240200\
6477`50.12715869678061 + 0.03799473420519414856241640724545783606390635006116\
611672401127552100513719296`49.65476638653247*I)*asl^3*ca*cf*psibc*psicc + 
 4.68794293339085888229229113036740627572848738562460201127767536412470078954\
912`50.*asl^3*ca^2*cf*psibc*psicc - 2.474788934996433584220086689817116432148\
44794350969980652129732462307994378114`50.*asl^2*cf^2*psibc*psicc + 
 (0.3006660923386365839442886243360514124750301323992006577675332176799171187\
6147`50.12715869678061 + 0.10131929121385106283311041932122089617041693349644\
297793070332826088223604877`49.65476638653247*I)*asl^3*cf^2*psibc*psicc + 
 41.8720560865388329129742830663526427770885491089437167191708410901482598137\
6043`50.*asl^3*ca*cf^2*psibc*psicc - 80.9557475770082094183449127814231925291\
7333133090375248453252677424446099382796`50.*asl^3*cf^3*psibc*psicc + 
 0.00705983179859332006648959145484765006404578935822680672202903528053461571\
948`50.*asl^2*cf*nb*psibc*psicc - 0.00954418138990095277606782076023210657492\
179398886708860089719538555931926712`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.00098716829004778905242929761475331433790873045438521897026558696500735312\
977`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.7890773337469773619246695527033246734845926132564574859008363612194925`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.067560460362624719843003484273598291634329\
00322371261449375851157498358904321`50.*asl^2*cf*nc*psibc*psicc - 
 0.03765740988884710380486143329442556128630622462005852860829750098149914392\
158`50.*asl^3*ca*cf*nc*psibc*psicc + 0.08297733118822420465335866314944324032\
151074664675609400407354639010009455881`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00007252065384009264783210440730893369884810310271082077885784535365839772\
23`50.*asl^3*cf*nb*nc*psibc*psicc + 0.000347000388891095428059407293407484918\
10367201580121831852750584663889491838`50.*asl^3*cf*nc^2*psibc*psicc - 
 1.06704960363537517352567572057772119515356613524744278598265032791121663865\
425`50.*asl^2*cf*nl*psibc*psicc - 2.22476125516848878738814005762490940045218\
238238072992903293367906516028586115`50.*asl^3*ca*cf*nl*psibc*psicc - 
 10.1245589920587390333507261939020413448020618348871295958408237452114525311\
1981`50.*asl^3*cf^2*nl*psibc*psicc - 0.00114539087685462861768804326536451363\
152477507223861012051696183182545932174`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.01096104512728869696317257837539970639731494418193902316510672009001007142\
331`50.*asl^3*cf*nc*nl*psibc*psicc + 0.08655934843935154937879989710249091664\
323777322109321451087549143726669617879`50.*asl^3*cf*nl^2*psibc*psicc + 
 7.67620918151418500908905436046935269324555612074880624361700229028889912637\
21`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 9.1255224712685598816300580705798387\
2306580857580580680799746825906392618565027`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 2.888415875501270784548626839613662018102316080192540924883347002\
80379169145537`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00823978560638546829242087428056899710748218945101752136658543187931016377\
032`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.078852262311355777249338297187\
03868432189952604172084686185621902803875647044`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 1.395674396638942728925282610994427762408282931045237498839\
45496187070893206764`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 3.11660990623295875887231234764304655561288034784631435848966771150598063849\
025`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] + 0.191973804060583436559625596863\
2405259666935192706929313305291898795834780478`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.001498142837524630598621977141921635837724034445639549437243021\
84528759813635`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01433677496570105040897059948855248805852718655304015394613726932906643340\
655`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.226434958590423480178961550286\
89772136395748953084676023125953620479531338302`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 4.479590996633040159595010361227606750697893103617070501398412409\
71138786198993`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 1.62894218059383278530727649499185700025377931040620745532597335974139570413\
382`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.14808565278125752593702513590835063638670721003692795048419006682753046674\
394`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 13.1539212938528090793375489313\
6730785931568772740118475272706683148026080687903`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 9.36208424887817264873384482608515858040361881184900322800\
761103285888429161603`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiv1mb475100mc150100qq10.m <==
3801.4832539234618239285516411651519713422337532189423935381223`50.*asl*cf*
  psibc*psicc + 
 4361.9311908066268989793943086193757088528638276744742823155956`50.*asl^2*ca*
  cf*psibc*psicc - (2.2383862480564752723414792773806422091920017399292889735\
1764022758489162110555`50.09267544649551 + 1.23660685729677260933633304350708\
051339510676185468092817655406618032635211089`49.83497206795066*I)*asl^3*ca*
  cf*psibc*psicc + 
 6456.3308400549551982105387221692192430842740402251178104316437`50.*asl^3*
  ca^2*cf*psibc*psicc + 
 201.2013055942217226776098145740054112003801377130295798013795`50.*asl^2*
  cf^2*psibc*psicc + (5.96902999481726739291061140634837922451200463981143725\
078637797867563675026508`50.09267544649551 + 3.297618286124726958230221449352\
21470238695136494581580845166887844636085852592`49.83497206795066*I)*asl^3*
  cf^2*psibc*psicc + 
 56553.8429604419379708300544438660744623440874200829301759976483`50.*asl^3*
  ca*cf^2*psibc*psicc - 
 242863.9344564267168585875585635008546833506973169951023146948078`50.*asl^3*
  cf^3*psibc*psicc + 0.120631114228378190742878913109260555427483372910091501\
2992509275219673821399`50.*asl^2*cf*nb*psibc*psicc - 
 0.15641478566153725660268896206560070476209346895008392934207944152334469142\
333`50.*asl^3*ca*cf*nb*psibc*psicc + 2.34775361178486642251727768707776408970\
735431577876072301830382121761875490402`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.82794418598615009011196468548455345159533214298208299715522831867167062`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 1.206177454930182135567273507968041701304157\
99932574300504315151866622363683335`50.*asl^2*cf*nc*psibc*psicc - 
 0.61949562841009846488790106729880702459875595887263327896830371764758240253\
537`50.*asl^3*ca*cf*nc*psibc*psicc + 19.6829786743330967358479019159146889386\
095545417695898687543577885089193910175`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00007655039921336283864890102071702947487799420106259779476205470087713362\
137`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00038270957823641736079528737266376241\
525408849114032091607747397004269997484`50.*asl^3*cf*nc^2*psibc*psicc - 
 879.7654958430496866935083600649883195646616394666229523799327`50.*asl^2*cf*
  nl*psibc*psicc - 
 2595.4170092914459824444455290511758644527535172285870845371285`50.*asl^3*ca*
  cf*nl*psibc*psicc - 
 11760.1574178541627161335838911444092675243866362117624449986423`50.*asl^3*
  cf^2*nl*psibc*psicc - 0.055834570316045087157286684905676903826975211425325\
70085238112821295969662261`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.55828382546005260676001097481409081310985534172942179974023507976673890602\
562`50.*asl^3*cf*nc*nl*psibc*psicc + 
 203.6014039722902211325581180189677789989519411827072634826618`50.*asl^3*cf*
  nl^2*psibc*psicc + 
 2218.4244534575994676267367101756429283479657188964050044053137`50.*asl^2*ca*
  cf*psibc*psicc*Log[mu] + 
 5636.626619005413038431131041713679432257448124292451396115863`50.*asl^3*
  ca^2*cf*psibc*psicc*Log[mu] + 
 234.8293371736649402034610206518404950189200934230638641762232`50.*asl^3*ca*
  cf^2*psibc*psicc*Log[mu] + 0.1407929462142826822929943143667158421972696594\
7124339325869181803628583776268`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 
 1.40777343078636211921229254259677903401230102240180047524823738489516302963\
15`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 403.3499006286544486594066745773896233359937670720736371646024`50.*asl^2*cf*
  nl*psibc*psicc*Log[mu] - 
 2112.9245745773105965284407600603101135838890622787797689746928`50.*asl^3*ca*
  cf*nl*psibc*psicc*Log[mu] - 
 138.9889388434972408229980529247396367684418348579784413468403`50.*asl^3*
  cf^2*nl*psibc*psicc*Log[mu] - 0.0255987174935059422350898753394028803995035\
7445057411719584347582754745084217`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.25595880559752038531132591683577800618405473134578191943248616264858882289\
953`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 186.6920365668182072936649936341358243923089073255551528021985`50.*asl^3*cf*
  nl^2*psibc*psicc*Log[mu] + 
 1294.6017980269486061229579943947783509516911069453334764211522`50.*asl^3*
  ca^2*cf*psibc*psicc*Log[mu]^2 - 
 470.7642901916176749538029070526466730733422207073939545905687`50.*asl^3*ca*
  cf*nl*psibc*psicc*Log[mu]^2 + 42.796753653783424995800264277513333915758383\
70067217768993092931315630488899839`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 
 3801.4832539234618239285516411651519713422337532189423935381223`50.*asl^3*ca*
  cf^2*psibc*psicc*Log[muf] - 
 2705.6423479257918954840811547386108297366458366243619328941996`50.*asl^3*
  cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiv1mb475100mc150100qq1100.m <==
10.80158316111566886836914169206459318737819929788389303540776067773888147554\
577`50.*asl*cf*psibc*psicc + 4.8519916965456555745370385531655844923181521903\
994215461315902453555118293057`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0999329673876394454084367701795748371318611304786846916866850921923031031\
0318`50.12849120518255 + 0.03264995903313849681105414056965818702476784610404\
73749847056537310034049678`49.642665062424456*I)*asl^3*ca*cf*psibc*psicc + 
 3.54734529224713759547676270359559742490974942507704520954747192316938123519\
441`50.*asl^3*ca^2*cf*psibc*psicc - 2.181435985116183446388927243009345558695\
74399191730647459273925418740418221038`50.*asl^2*cf^2*psibc*psicc + 
 (0.2664879130337051877558313871455328990182963479431780823902965445776324473\
232`50.12849120518255 + 0.087066557421702658162811041519088498732714256277459\
66662587030239591796259372`49.642665062424456*I)*asl^3*cf^2*psibc*psicc + 
 32.6500260988524168625000655972906621824405622589210439792116663180794095318\
5755`50.*asl^3*ca*cf^2*psibc*psicc - 62.9680095992065457083879593438023995227\
5625321021626510665081929560640265967587`50.*asl^3*cf^3*psibc*psicc + 
 0.00639393014029874998325021750779996982552332274653029455368770060906806450\
741`50.*asl^2*cf*nb*psibc*psicc - 0.00867133919700102776530552156735037402618\
990915953726218108514771081964201657`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.00214378391937112068285954286166611874671264715546778355304242547055733832\
686`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.78484727925736363664178701965575467059231842781551980914269850070720674`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.060908235674836121577186770274261073019939\
10016575131900240280233434785418037`50.*asl^2*cf*nc*psibc*psicc - 
 0.03416521041891086051447491209721005102905481081554924685721799087501514903\
762`50.*asl^3*ca*cf*nc*psibc*psicc + 0.06424023337032607604599078025964128982\
970608974552220570284121214801616947604`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00007210850447843603787152853963324018041441522425776139583626096468318725\
79`50.*asl^3*cf*nb*nc*psibc*psicc + 0.000343450873606772487870218359319750163\
57935928693109094069569017912588149383`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.81977489805512757981548261854525078787528331846450176918577041221666881576\
997`50.*asl^2*cf*nl*psibc*psicc - 1.71514421316508272030398896988415045257760\
211678740467273462658171528546690886`50.*asl^3*ca*cf*nl*psibc*psicc - 
 7.95360584281025483398660897930364885681661478829155116477670754688128333392\
314`50.*asl^3*cf^2*nl*psibc*psicc - 0.000970521330207233276365421059704664205\
43063925268245447911134788844303158859`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00924513415233461243424072426691864246986790257390322948797774233334453860\
741`50.*asl^3*cf*nc*nl*psibc*psicc + 0.06221596162871021258134592100052921317\
621912223754123632142166159250274931247`50.*asl^3*cf*nl^2*psibc*psicc + 
 6.30345962880237709078750525711274648786593338960203457773569423072013859139\
102`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 7.213376744589659152997765421313017\
83936309843360996383961935065391061263989154`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 2.546033013845044658719771599888175302753191363749711173246949904\
29097421875355`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00746258764249388070032717948731412746613218143392306368824093335019902399\
511`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.071088209739479476370842403313\
48201196596804676998557000979137137815801811877`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 1.146083568873159471052273683111408452339260616291279014133\
76258740366156207109`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 2.44242577923744632097460705119130985292472090207643537093270132676217541633\
895`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] + 0.189307795652525749791815997018\
98455202529785373296204070119872598997345917128`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.001356834116817069218241305361329841357478578442531466409563240\
78664472051316`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01292512904354172297651680060245127490290328123090646725184510517704536388\
884`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.173961636330837507113252657095\
85192487649334223401975855284711513681216642066`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 3.678498114515040751891693284249191762834352188982682434016576148\
79265387705998`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 1.33763567800546936432425210336334245921249170508463419251492253589268156508\
024`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.12160324345504266948402291848757658720113560955314856295528221285010838537\
57`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 10.80158316111566886836914169206\
459318737819929788389303540776067773888147554577`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 7.68784678853805872258059711363210645789664371361389613640\
088353303601990886178`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiv1mb475100mc150100qq12.m <==
11.87917686693416178921386840532299331348022584046658438627321119779797944632\
658`50.*asl*cf*psibc*psicc + 5.4634894991500539320809705112499275927979685113\
161548123860715663779894415757`50.*asl^2*ca*cf*psibc*psicc - 
 (0.1059555699093608124531979670468411395750817045366647392341288145996478088\
5073`50.127853802637425 + 0.0351412467643239923127836623322763982073445708883\
8713420980631194520541835232`49.6485471764653*I)*asl^3*ca*cf*psibc*psicc + 
 4.05993728318412969090325769531055839976881324781908178357525850395940019036\
038`50.*asl^3*ca^2*cf*psibc*psicc - 2.319767818582800774868085449295464571166\
85305296078956119347673364454666587092`50.*asl^2*cf^2*psibc*psicc + 
 (0.2825481864249621665418612454582430388668845454311059712941326786541356168\
5897`50.127853802637425 + 0.0937099913715306461674230995527370618862521890356\
9902455945475266964532754268`49.6485471764653*I)*asl^3*cf^2*psibc*psicc + 
 36.8125766601511520625122552037640943539506370550669991893394983913184693447\
5133`50.*asl^3*ca*cf^2*psibc*psicc - 71.0627880694204756800241490063073150436\
3283120267840738863967386302804811295164`50.*asl^3*cf^3*psibc*psicc + 
 0.00670714007957414955378390974153767321646483301690229867781281905243391532\
256`50.*asl^2*cf*nb*psibc*psicc - 0.00908189464385531686181832376296459416758\
154709395219476123314170781145294383`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.00162759920043316598220603444889264214201791546504837032948796171249310249\
4`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.78693983185386093563764549093268752910277131547028720426482933238851928`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.064036570117532840021204160926876791386306\
4357271665138464544653824576060529`50.*asl^2*cf*nc*psibc*psicc - 
 0.03580729111578879115869427838292430391399729553313011901561465030104959630\
336`50.*asl^3*ca*cf*nc*psibc*psicc + 0.07281719902991756319767595017135694450\
983787508730360682451877580755984005541`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00007231178570786158147680099705974732535662783017806472880063475090409523\
062`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00034519919674165309200842730591317571\
364618454030569333279891495307697824071`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.93152243810778010941385812870153654060870797212243020815453013036212863676\
681`50.*asl^2*cf*nl*psibc*psicc - 1.94488195402011805653536694549929212793349\
461828352838065386226117095099388719`50.*asl^3*ca*cf*nl*psibc*psicc - 
 8.93519958094548873059514043314493755844565306075362143131839451149702390480\
812`50.*asl^3*cf^2*nl*psibc*psicc - 0.001051899731713953221314421556746357222\
88687114863014623509006049405902168918`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.01004303624605248736448872687451961620885338676453480400510994967797363203\
663`50.*asl^3*cf*nc*nl*psibc*psicc + 0.07304664813212872295613475005974484075\
25089378124716896552710478091052924005`50.*asl^3*cf*nl^2*psibc*psicc + 
 6.93230896686337552091993648100872177756202396630565199478532489538879054238\
82`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 8.0817540118933599881057306534514435\
4749664851429477446821525751413384379163024`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 2.707485111121676165126025557758624662157987080480292888832364321\
86183084039563`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00782814631627595692522729072155245285168206306276576809595660783097399136\
805`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.074739402267611433488702248880\
02034549023118223657517224541437604165016302328`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 1.260419812156977367439988451092494868647640721146482180870\
05907188887100770694`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 2.74810719370623944811375770534071528485093207043674300077121383450231212851\
376`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] + 0.191366954990329408209324265530\
50269373718657915953333987532079525967629965444`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.001423299330231992168223143767554991427578556920502866946651513\
69895277066967`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01358898223047480608885495434182188099822385131574094040882324412040578308\
501`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.197675200834489784528613401363\
67055382357334436802524876157964567703651502863`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 4.045474543427446359938258460166546291697348854695883777166268444\
02489098811315`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 1.47108165215543503997754853096965319698085412898032137347040613311032688540\
715`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.13373469565049409454341350281542301790735037536184739758822596637342929269\
739`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 11.8791768669341617892138684053\
2299331348022584046658438627321119779797944632658`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 8.45480614875927408410981727301521844098099273818808366052\
352018317941523793217`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiv1mb475100mc150100qq14.m <==
11.31019811084666327780395529602855131969590207569272117085722341443972177146\
855`50.*asl*cf*psibc*psicc + 5.1391767231550461825148535371937696805883020973\
1985293845636399705934631854343`50.*asl^2*ca*cf*psibc*psicc - 
 (0.1028098405285604371467608659037050386091470453445928516786666257857614888\
9726`50.12818416714587 + 0.03383538005378045080125179156486373387598191991746\
770063143400634760585792397`49.64552054067542*I)*asl^3*ca*cf*psibc*psicc + 
 3.78710576530940088829717063580470738955018298317169426564248006741151665774\
349`50.*asl^3*ca^2*cf*psibc*psicc - 2.247611090199259206986047046008023199207\
7292679029732723159585443413239364486`50.*asl^2*cf^2*psibc*psicc + 
 (0.2741595747428278323913623090765467696243921209189142711527374303734567626\
3759`50.128184167145854 + 0.0902276801434145354700047775063032903359517864465\
8053501714660867055535006232`49.64552054067542*I)*asl^3*cf^2*psibc*psicc + 
 34.6011638225087694920598036468023928007636273552761276598531051243792645987\
1348`50.*asl^3*ca*cf^2*psibc*psicc - 66.7572886958482043251320736015953063515\
6051526312924850470944698332780820568422`50.*asl^3*cf^3*psibc*psicc + 
 0.00654361991285665066313694331335134429201219143269526955290301061835842024\
471`50.*asl^2*cf*nb*psibc*psicc - 0.00886755481595062083112670063415049695989\
537644048124659916383872821241976084`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.00190330821807909685272687376344983172340989579215354667495693914114793155\
897`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.78587193117952570328560019877211981610141715917506634238181363827684723`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.062403198594150001033316085828318146520602\
89669375502701551177392361234017272`50.*asl^2*cf*nc*psibc*psicc - 
 0.03494988158630353584217416280314280363327574019280261687914358537228240095\
462`50.*asl^3*ca*cf*nc*psibc*psicc + 0.06828649375504591881220839353468107673\
221782457642031853583095498643299611735`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00007220789750004833599570099926225703218909703551928868336432508718664736\
711`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00034430512680820001641426095430547521\
610932967759847906180788244974083509059`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.87217989486005989676684650385712234383946677348099685368440742221603376158\
347`50.*asl^2*cf*nl*psibc*psicc - 1.82276237131735818575686711444696020116135\
823144204504951567742266775667589995`50.*asl^3*ca*cf*nl*psibc*psicc - 
 8.41408745568349389929259906867720400783225836740624331768471334113502501987\
779`50.*asl^3*cf^2*nl*psibc*psicc - 0.001009215518891078914918371980807700581\
50201408090531747681610173028633038429`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00962437875187720852958563007927063413760807004227261863908235749944698015\
712`50.*asl^3*cf*nc*nl*psibc*psicc + 0.06725768740236155968249649424381080654\
497022875794635139378507172980157723575`50.*asl^3*cf*nl^2*psibc*psicc + 
 6.60027110119616370533574558399364838186171618845211406269349519241038896783\
267`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 7.621566546773634903891563964463634\
18710602106322338680939645976038346950781346`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 2.623268377791423512639993787145490420307039219895194415573796518\
1690985707751`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00763729600220175125165484708287711419079176123818252172208910180494377432\
637`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.072833035154030700528973490256\
82204408902037891584179964026266209789822744342`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 1.200049291126575219151953742544299705793039306991293465944\
27185316552526687866`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 2.58600438471293057218957243237444729624431378807164560524494463844584223376\
716`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] + 0.190467221916088785384145861590\
20651880157497553842828738754718874676917211237`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.001388599273127591136664517651432202580143956588760458527420970\
33339473461448`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01324237002800558191435881641033128074345825071197123629700902966302326638\
311`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.185082322043130786847397709123\
24148278385008114752946367890446049931099958841`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 3.851707828840508249622023784976200052418254533060495986835088442\
43474746830204`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 1.40062102866927572713528137635498183724300164838563490621633735842911851902\
238`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.12732918442447961155775285239590743974936378621687590056508375663418404760\
363`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 11.3101981108466632778039552960\
2855131969590207569272117085722341443972177146855`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 8.04984500209326514358900178269338759260489670400636608133\
811447817056464214655`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiv1mb475100mc150100qq2.m <==
16.40578313004424357921107586628895037981357206088413521639873767692052987523\
209`50.*asl*cf*psibc*psicc + 8.1428739451284927092063051490472882429722677209\
7590406831863849187714228070754`50.*asl^2*ca*cf*psibc*psicc - 
 (0.1287548803521548911326811583888283188862706759160330448874341027701677676\
7118`50.125613739664345 + 0.0448814401592306190444315431425095437420836118728\
2543731297790255737449742454`49.6679168241971*I)*asl^3*ca*cf*psibc*psicc + 
 6.38437931563586553481476377500401181521383077485114820110077989804604369778\
128`50.*asl^3*ca^2*cf*psibc*psicc - 2.834483539626476393490563436244818429584\
08802420938951137352210478812765163657`50.*asl^2*cf^2*psibc*psicc + 
 (0.3433463476057463763538164223702088503633884691094214530331760620065368274\
1273`50.125613739664345 + 0.1196838404246149841184841150466921166455562983275\
3449950126344766577719472362`49.6679168241971*I)*asl^3*cf^2*psibc*psicc + 
 55.3794302091300508280864964744896385865091374199604858217460724922544334797\
4213`50.*asl^3*ca*cf^2*psibc*psicc - 107.645965052563967881991543802307012883\
20308090443940659833535690641352845685782`50.*asl^3*cf^3*psibc*psicc + 
 0.00788879126293232509417310053597930299862806375902644428631329749101136551\
756`50.*asl^2*cf*nb*psibc*psicc - 0.01063064584913411717398581829825877951363\
933615724904330040433571387704689318`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.00075925564198377691082358639800034200631202839822615791483933684573564786\
905`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.79335915248987915709709553768449494160469591196118119086461268348162585`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.075847112048609675424039122105225708662425\
08605033156677416753091861530424282`50.*asl^2*cf*nc*psibc*psicc - 
 0.04200961848427277955404834496936677301397557156080798787232554048093083435\
958`50.*asl^3*ca*cf*nc*psibc*psicc + 0.10889332000917184464166469454465765271\
673492180883675785271448309923793972353`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00007294281901751647340248040503906706673313195629214262394952141123188868\
148`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00035065588521520561653743116631008747\
282442595427975232010905606230522534372`50.*asl^3*cf*nc^2*psibc*psicc - 
 1.42697817187793569263229224690015690067077188725974451669498828243679609217\
578`50.*asl^2*cf*nl*psibc*psicc - 2.97419676586693509407502478017702853841974\
28089664713689528526434304718643436`50.*asl^3*ca*cf*nl*psibc*psicc - 
 13.2834350022079798370572939823743453130415305093667599871043467559790306499\
544`50.*asl^3*cf^2*nl*psibc*psicc - 0.001372337162508309010804012787443455331\
06168241328904658560828830829162268555`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.01319439278642397865207670963114747833035623919613719036169936345096462555\
946`50.*asl^3*cf*nc*nl*psibc*psicc + 0.12411883583216694137063953818266183817\
773318670231407916884728794220430003153`50.*asl^3*cf*nl^2*psibc*psicc + 
 9.57389209494728311991931767937700874826497006929558342782409327153139962966\
832`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 11.85870228936735649735431632722005\
677346120066290452670108253243622501638201903`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 3.308228487257216660882692852287430438138738945627492241605644174\
3111073918248`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00920729424644945912434820843632318119096867134515399251069843554837164098\
583`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 
 0.08852391387972793430123627290330400676201304459521456344945335333047655566\
1`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 1.74070765362677874907623957806854\
704513908546714465153233165332209661811448513`50.*asl^2*cf*nl*psibc*psicc*
  Log[mu] - 4.086055039419832706925169283739927965546765698053607418867630235\
81223810172441`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] + 
 0.18593274726332626698707222489124091281675956396690028268803764964480684271\
301`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0016740534993544471135178560793\
3148748926703115366436229874890164683559753163`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.016095257069041442600224776891509819411275099017311738806352685\
16395134353448`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.30281417298481292847753175885543434856192393098009517194306885078003243258\
039`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 5.5870182556440320259981670598314\
7990980270550708998899169638725848512526241517`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 2.0316430020523752821811516581205381490191656389418141787910075\
387424583086857`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.18469481836839775292555924164732164991083323990380128898100086708751988363\
839`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 16.4057831300442435792110758662\
8895037981357206088413521639873767692052987523209`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 11.6765427130901562967771630632333889503259796881332685046\
8486156258690512986519`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiv1mb475100mc150100qq25249211000000.m <==
18.61862591322473953847714100913212716291176218994613010515841398147765131092\
691`50.*asl*cf*psibc*psicc + 9.5071371045788575187388853072870309822345720299\
7844315109785253824958303697825`50.*asl^2*ca*cf*psibc*psicc - 
 (0.1387663031032969572721729178890295003733047857686384770348792515020096437\
9784`50.124707715085734 + 0.0492957437430290075759365555759439223947864362857\
1277851033969745663917425019`49.675233120115195*I)*asl^3*ca*cf*psibc*psicc + 
 7.60723768489649472465259638103062129176337262406725099811498747552620916901\
873`50.*asl^3*ca^2*cf*psibc*psicc - 3.054709689308867488827224003992662741976\
11889447432455759357469611550037280221`50.*asl^2*cf^2*psibc*psicc + 
 (0.3700434749421252193924611143707453343288127620497026054236862016780224028\
5791`50.12470771508573 + 0.13145531664807735353583081486918379305276383009523\
407602756827476420823452811`49.67523312011519*I)*asl^3*cf^2*psibc*psicc + 
 65.0144195667807511574813993530135732723548429371500154500367701512944793286\
5115`50.*asl^3*ca*cf^2*psibc*psicc - 126.918421509566184613825285053611126616\
06834458200254933225931446780670395828264`50.*asl^3*cf^3*psibc*psicc + 
 0.00840648858950424656528857123790455915455647431257836348524613472266268844\
037`50.*asl^2*cf*nb*psibc*psicc - 
 0.01130909567670966554698977804107315829043846584401319517012290099084314596`\
50.*asl^3*ca*cf*nb*psibc*psicc + 0.002017448368068658657591062548892178500238\
79213139365551167520101422200931334`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.79561041372387947300161027142686515415204546429382204920515250716470277`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.081024658988896049736004118292314913121894\
13999799377367147850749198804494543`50.*asl^2*cf*nc*psibc*psicc - 
 0.04472981198175897121293411505821182106173272587772221776883397144045573485\
531`50.*asl^3*ca*cf*nc*psibc*psicc + 0.12648504355192782542913456936374156800\
43875163522445246792869288326168097444`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00007316682492394041007865021198442902728804773947442927641087206284507527\
699`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00035260364512742060441791696086793401\
309431589546751563113256862352013343512`50.*asl^3*cf*nc^2*psibc*psicc - 
 1.68194088337411915898272541991120741990206853811005658074373102835177170087\
409`50.*asl^2*cf*nl*psibc*psicc - 3.50995309582527580641411894907619923496801\
044852832144050528410128710173262117`50.*asl^3*ca*cf*nl*psibc*psicc - 
 15.5249748818980533401126269022378547684422273628662848807142665448316534801\
2706`50.*asl^3*cf^2*nl*psibc*psicc - 0.00151882495627802406360358560465253494\
001164001655274258070650549877420319507`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.01463896284828112379388791906237382291913231329577860623739583048336770789\
765`50.*asl^3*cf*nc*nl*psibc*psicc + 0.15194059692428416463906776385403254050\
450491201945656417211088403071922038589`50.*asl^3*cf*nl^2*psibc*psicc + 
 10.8652366081180945733864117893333917187428161605550039780081137793010169641\
5125`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 13.7686110639106237624753871507694\
5118822373948735142473682852461150811869513718`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 3.565262409604236639131906977566615457354338741275311913118063884\
77985114061857`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00981151756247824958079236168897775364135486438375498492691954797976453377\
804`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.094566816596398495594687265960\
41772053784733410248247469118181110274848416423`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 1.975497565112380831524802143515162130680512029191818905092\
38432350927581166385`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 4.76655683374605058222271672336822149766641296184020822545383832153184678200\
839`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] + 0.176614225188493958367445708956\
23082400341106993579715190624684682500816475561`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.001783912284086954469234974852541409752973611706137269993516647\
18657554600966`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01719396665389063556267041199280322191597224256408772266882608518408726772\
747`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.356918940769786806192241665085\
38547276035403406181196794375305180095112542887`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 6.340605751498381899826780302529067817486968093980600802002963728\
99706711968916`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 2.30567481872668432720973829182875193363162476144749120074788804956044276416\
393`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.20960680170242584792815802652988653942105679649522647279523478171569417683\
024`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 18.6186259132247395384771410091\
3212716291176218994613010515841398147765131092691`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 13.2514966833058212875187971608996393060830648759909923335\
1141517775036035969705`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiv1mb475100mc150100qq273100.m <==
19.60637605061399712606857519976293243899644576725168846250807683101266663681\
423`50.*asl*cf*psibc*psicc + 10.125980974187863584699151982436582682764837964\
65476559543943981449195007025345`50.*asl^2*ca*cf*psibc*psicc - 
 (0.1430443083142116641662050859027416193375094265936203547631778547329902999\
4759`50.12433363578167 + 0.05120492516174977313575431217335509753582022206563\
81914185497551035402365535`49.67817478946618*I)*asl^3*ca*cf*psibc*psicc + 
 8.16916382131164229565090223840552975904824291658401989951978363583016418627\
239`50.*asl^3*ca^2*cf*psibc*psicc - 3.147527479613977895750865018567641111699\
35368748382270803077232631320658644607`50.*asl^2*cf^2*psibc*psicc + 
 (0.3814514888378977711098802290739776515666918042496542793680613565514077189\
8386`50.12433363578167 + 0.13654646709799939502867816579561359342885392550836\
851044947429362707761455663`49.67817478946618*I)*asl^3*cf^2*psibc*psicc + 
 69.4209554690661679237966165550497484035316918481392495250506682662632669212\
9033`50.*asl^3*ca*cf^2*psibc*psicc - 
 135.793823727477086802626146602764445078025858657847484962507`50.*asl^3*cf^3*
  psibc*psicc + 0.00862759659447122376091024895199749654872896539405147433500\
13454382302632768`50.*asl^2*cf*nb*psibc*psicc - 
 0.01159884478481896296023132770889992709595957680999366842178155668689899095\
362`50.*asl^3*ca*cf*nb*psibc*psicc + 0.00259326569159584681191872208526440184\
480948565385905186150858177341555673297`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.79649063165859371184098419723014620142940324601311938639702435002423216`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.083236453604861146244497219441102977393520\
21636825666921256105020737814644717`50.*asl^2*cf*nc*psibc*psicc - 
 0.04589201877850270588130191728863785496991237480094396510517009664373358727\
09`50.*asl^3*ca*cf*nc*psibc*psicc + 0.134319821467056835136705197981858738094\
43722097642708627756302983008181309371`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00007325479648082878882040932736241755056027480064695215640109316155704064\
7`50.*asl^3*cf*nb*nc*psibc*psicc + 0.0003533701072971735578513723471781044074\
501195020888836112587688283194868787`50.*asl^3*cf*nc^2*psibc*psicc - 
 1.79805465380659762258285164175397741877046652556977850412793141966542005371\
806`50.*asl^2*cf*nl*psibc*psicc - 3.75516415811212772950218397920433891414320\
586309998156979716835030657923347979`50.*asl^3*ca*cf*nl*psibc*psicc - 
 16.5474296170999777450372479494039646584161065270766285264679787167827480073\
2894`50.*asl^3*cf^2*nl*psibc*psicc - 0.00158243320109828579369498600626096550\
078466218586446001104791548229750211038`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.01526683894914793653509223832764172264796480655548435542612203992123027322\
77`50.*asl^3*cf*nc*nl*psibc*psicc + 0.164895365147008814314564600916874518339\
03123519251783757412490808873354193778`50.*asl^3*cf*nl^2*psibc*psicc + 
 11.4416561034371579059405351934685301508244367276846794298412474288211479378\
3482`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 14.6326661953196264744502501396832\
1068308422228103555744077527152622111137461941`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 3.673593417253022329604294588241285209664735822212769141092294276\
39989772704751`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.01006958073009458253739240162161581241912226985918720718208304871227327161\
542`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.097148282268787655441707962148\
72193676654689423811551601735514231927047513973`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 2.080301109715846891989188216994278209240806677760850805425\
6813506947541705154`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 5.07510017750890841492377079824104790171026604350524488605479629270340617464\
785`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] + 0.171290768767937387206393255677\
01305024840885636850514694064120777773146683949`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.001830832860017196824980436658475602258022230883488583127476530\
51344279371288`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01766332404887048280758326584522217032119034440693009382205435779305528575\
806`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.381559048136942151717960811368\
7275327015935109102156207925662538147711171656`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 6.676985795405118599924544111598855059174079607565755406041603186\
42177378164724`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 2.42799483469277039997256149512685638515421076638754742036770364349852152588\
477`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.22072680315388821817932377228425967137765552421704976548796047801418096427\
114`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 19.6063760506139971260685751997\
6293243899644576725168846250807683101266663681423`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 13.9545113810903355545272072555112711145817370007452684017\
1574854985941526764191`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiv1mb475100mc150100qq3.m <==
21.03136012347520030996603257525970286720312369446993606151136585329700329405\
308`50.*asl*cf*psibc*psicc + 11.028674176710282577067681815882868858866967597\
76290615145554320652848746569387`50.*asl^2*ca*cf*psibc*psicc - 
 (0.1490317226620939522887320453845715481674939167435339505145110155129839322\
287`50.12382256871289 + 0.053898728909399704240916102960194503281131595483640\
29079212541906612004489681`49.68212237057443*I)*asl^3*ca*cf*psibc*psicc + 
 8.99615932079743873149974431840241306530745118289318315084249929874999089684\
912`50.*asl^3*ca^2*cf*psibc*psicc - 3.276034680270042484328742005921087991366\
47942031244322317293004191710336068927`50.*asl^2*cf^2*psibc*psicc + 
 (0.3974179270989172061032854543588574617799837779827572013709722069544624535\
8777`50.12382256871289 + 0.14372994375839921130910960789385200874968425462304\
077544565999117136289849129`49.68212237057443*I)*asl^3*cf^2*psibc*psicc + 
 75.8865324216695083913776054550481028896598889202534384155751925596275658056\
7984`50.*asl^3*ca*cf^2*psibc*psicc - 
 148.8830178332703749625859217100113888843383689575237600816863`50.*asl^3*
  cf^3*psibc*psicc + 0.008936987551902739183716737787158885035028684630064056\
11914208664141724324852`50.*asl^2*cf*nb*psibc*psicc - 
 0.01200426617183579948112848598957958058326701753389605021532616629873951712\
394`50.*asl^3*ca*cf*nb*psibc*psicc + 0.00343712235526059253457689391396993749\
49531263039928161791408254716394078949`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.7976500822556844008893434100107188490316284499850577034393954994300808`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.086331783238076698474751629662201669730307\
22421999198709569242011646627590646`50.*asl^2*cf*nc*psibc*psicc - 
 0.04751862482797991858037930966969895999463558051705084177737095352230450037\
521`50.*asl^3*ca*cf*nc*psibc*psicc + 0.14560065528732237025219103746282968238\
18566886789173023447671843684356602054`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00007337101049123850272222443122964490032972136928928905769136907022661436\
432`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00035438396534074019415529648734571969\
145206991194405051307270180914560079318`50.*asl^3*cf*nc^2*psibc*psicc - 
 1.96787695497262454048202784551653711789702436824019491814262518686805739706\
173`50.*asl^2*cf*nl*psibc*psicc - 4.11508628009028063705409534573359282267810\
063210741539291332104266227005984894`50.*asl^3*ca*cf*nl*psibc*psicc - 
 18.0449098168334876897778951934286650179037167887246088106402926415610523493\
2323`50.*asl^3*cf^2*nl*psibc*psicc - 0.00167244455394362509579233057451100693\
540636068994642991943864758329540006983`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.01615590486953542198283688072997346217237527659763483010061239028901791330\
147`50.*asl^3*cf*nc*nl*psibc*psicc + 0.18413168179217286283271144824361272608\
802821500223946688852370067298840726254`50.*asl^3*cf*nl^2*psibc*psicc + 
 12.2732313865217920140540723669303379001560838215018649926118712255565084112\
5913`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 15.8907720073397162374032170370049\
6003132995198843105413513916300051748566413972`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 3.823578829439997049655512734991070399118601817276001011235111041\
27821230866016`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.01043068213173108809993343148823643634077684919982800376271644795964550639\
383`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.100760953687371564279490100708\
74359475575656523186166997922062525910419578781`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 2.231496615731234911646194975805515981846560694818520907747\
61295010118334750164`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 5.52502216857114435771212899861706970586625798203373261028835705967410560643\
953`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] + 0.162465575477579601167842137556\
82154882226300171717849372717659055604558903958`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.001896487660314743290896987543315715698323063490877818865032162\
50176174787526`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01832017339770392077808910921977156268286483004215666726832471212932255994\
578`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.417596459707360451773168294997\
0797706870204324131588048531245692019636814194`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 7.162266623876978150123597947269793485901712974699269406780032719\
24225960959161`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 2.60446059050071932731767198082537944941880471807246160246773761474664028487\
145`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.23676914459097448430160654371139813176534588346113287295160202679910256785\
799`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 21.0313601234752003099660325752\
5970286720312369446993606151136585329700329405308`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 14.9687200452147492339464909182315058540173699041440691595\
1302278998658714448737`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiv1mb475100mc150100qq32.m <==
14.64542894496078039182937849866241663156817759860805392992094684699745185389\
922`50.*asl*cf*psibc*psicc + 7.0815803605465717001030709347766462623088791717\
2046030720162794212132418483987`50.*asl^2*ca*cf*psibc*psicc - 
 (0.1203056619337601664396668684832438116002782917186426429614639521627390905\
2488`50.126413793864316 + 0.0412183238320503856793387628658056456240482421151\
1926937382856471477831261495`49.661218053839946*I)*asl^3*ca*cf*psibc*psicc + 
 5.45010581353917408265009117895215667918580521045419050203008953382567016913\
674`50.*asl^3*ca^2*cf*psibc*psicc - 2.645653412950229029385632765228529498461\
77867577640968219663601486401021561323`50.*asl^2*cf^2*psibc*psicc + 
 (0.3208150984900271105057783159553168309340754445830470478980515334760494646\
4402`50.12641379386431 + 0.10991553021880102847823670097548172166412864564031\
805166333965515416978543754`49.66121805383994*I)*asl^3*cf^2*psibc*psicc + 
 47.9652060063791191530098258540602455342759096382118518446365579073317488838\
4778`50.*asl^3*ca*cf^2*psibc*psicc - 92.9465212790903725154996147562438063338\
3037860678543646784209213071612901473626`50.*asl^3*cf^3*psibc*psicc + 
 0.00745144286309175173843854934347434771767105546821765435722676575007854451\
301`50.*asl^2*cf*nb*psibc*psicc - 0.01005745600842495943988080407740877021983\
600130167287097082272244235486867515`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.00020383814590209461112332061794347948243954239117167776818639519856930357\
694`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.79121710607361746286564130205389334191548495040482549702900738856936295`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.071474518387554055701360606550701580427858\
33051659749899179103970134269437018`50.*asl^2*cf*nc*psibc*psicc - 
 0.03971285058288411590752795845540163691031662467605481780549268673778202782\
751`50.*asl^3*ca*cf*nc*psibc*psicc + 0.09486917445184715484758861109864151426\
484233038381488902863218695497207256852`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00007273099230256599195957625257724984847587543539996205391474618706608952\
227`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00034881919798536043239567436012194578\
243839991241299272069438525481996728445`50.*asl^3*cf*nc^2*psibc*psicc - 
 1.22976732314825515192674613837783174345570239709837473585207572544755863536\
782`50.*asl^2*cf*nl*psibc*psicc - 2.56250869526950912398643539810046575668126\
991006009401015167014947557704602256`50.*asl^3*ca*cf*nl*psibc*psicc - 
 11.5522012462248368947259178528413921295851698520852917587533526944140570906\
5368`50.*asl^3*cf^2*nl*psibc*psicc - 0.00125138580478238812867603973915772946\
551389567364919240487162452389808620726`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.01200333940113332423997755066003204746623548535035075188391752290228214740\
795`50.*asl^3*cf*nc*nl*psibc*psicc + 0.10326277740083460131812999714831926399\
093394574103745889005733250588448092155`50.*asl^3*cf*nl^2*psibc*psicc + 
 8.54660550440264241986994880020105004500286436293026422624639270455994481090\
343`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 10.36734975192080949375486507795074\
908440493203114314024670126515713844025794832`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 3.087838001445797392613115500183040205472731052222694222014678372\
17587213677518`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00869684907540443423416392036597708949868931180495351889633350285912208001\
554`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.083420501314273145078557664682\
69917171494172540629326705576950620754134345851`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 1.553928273527753167249081600036554553636884429623684404772\
0714008290808747097`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 3.55635246166763158458614745288273712696175557967137740715730144906216429028\
393`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] + 0.190452042258668075231006061927\
80017067349138913434470893174405496913857790947`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.001581245286437169860757076430177652636125329419082457990243697\
84370890228096`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01516736387532239001428321176049075849362576825568968492121304329309972039\
152`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.260964731109244013776890548234\
0687644939211460365336278277161740850679242118`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 4.987526546500967281615200834529229318767513895960618472649363977\
90306668778299`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 1.81364601690944264786007303073790157046091414398567944455304907846034432713\
99`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 0.16487691062813114980546118461\
25365064055376494532435858684616063907567512965`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu]^2 - 14.645428944960780391829378498662416631568177598608053929920946\
84699745185389922`50.*asl^3*ca*cf^2*psibc*psicc*Log[muf] - 
 10.4236399610934194308780296567813306639081242695159722503890685692363197328\
1521`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiv1mb475100mc150100qq335100.m <==
23.12205782372520925919735761486512962814300751892553171070918329870043051433\
122`50.*asl*cf*psibc*psicc + 12.372825147259024435237491628901271183403854856\
24301929378811483011053588332921`50.*asl^2*ca*cf*psibc*psicc - 
 (0.1574617206945570364630537172309173698617332974075419578615434533685075353\
1473`50.1231265910997 + 0.057732363756642654327368675642923591026347430412674\
82373576860105943836666587`49.687370937463285*I)*asl^3*ca*cf*psibc*psicc + 
 10.2423548613525424575116070854506134915671528360152935554924570779363576461\
8977`50.*asl^3*ca^2*cf*psibc*psicc - 3.45402241993639768132813968479991707939\
924209667841973527781683173348884315136`50.*asl^2*cf^2*psibc*psicc + 
 (0.4198979218521520972348099126157796529646221264201118876283167299043889568\
9623`50.1231265910997 + 0.153952970017713744872983135047796242736926481100466\
19662871130473044825529353`49.68737093746329*I)*asl^3*cf^2*psibc*psicc + 
 85.5927286166442910684771716942162272950528352896285905414904399304718927258\
0062`50.*asl^3*ca*cf^2*psibc*psicc - 
 168.6752742985287826069516122123207859183599525346323194555841`50.*asl^3*
  cf^3*psibc*psicc + 0.009372526873039540731738208304306965330014977214571290\
91314540714218524727826`50.*asl^2*cf*nb*psibc*psicc - 
 0.01257495391485283067165739264864777430420633289900123360153048113414667194\
7`50.*asl^3*ca*cf*nb*psibc*psicc + 0.0046995707680187995474694700537873424105\
1569343679994769978206381328516940678`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.79915406559154203206345707774132748826403656060767373717017448297818155`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.090689926032599461513852921608038999450547\
1993976852325263309778965976655919`50.*asl^2*cf*nc*psibc*psicc - 
 0.04980906072656048643670506283498372271511438497392566961061668519110259130\
464`50.*asl^3*ca*cf*nc*psibc*psicc + 0.16210065097452973761950432944727804271\
722965624847784536392363688684488300805`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00007352232879396576503587446329188695841713747535011397327029757650261576\
054`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00035570634527862628339097686939533337\
142977267511642389277263997778378257873`50.*asl^3*cf*nc^2*psibc*psicc - 
 2.22162771426113851692463621596377959719837987397556653016472149957631641408\
056`50.*asl^2*cf*nl*psibc*psicc - 4.65557246292389792997244983813744419090831\
358498396395846457950399978355741863`50.*asl^3*ca*cf*nl*psibc*psicc - 
 20.2874344380540263112001001543110851676912565296418688258282963443467294296\
7251`50.*asl^3*cf^2*nl*psibc*psicc - 0.00180107372903777667389026255783425778\
332484063227238687688256106841608162666`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.01742744997995643061929197932771468313854262497552678268231075411598753022\
431`50.*asl^3*cf*nc*nl*psibc*psicc + 0.21345979403739716656581651198188531451\
923904964190201790810118724248180883261`50.*asl^3*cf*nl^2*psibc*psicc + 
 13.4932959227091629805278057426829051536652877363198163389814650130638093744\
646`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 17.75967461429261903188068505318288\
155045909451629177746877712088961912829825134`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 4.031314772342791901956412867395172282607439902854712127279325201\
65065602856302`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.01093901586144303086998340263346396846958079410013091394307601929359241971\
985`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.105847500122661474046385380432\
08452250556883588610922450540881673626726504981`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 2.453326531401665996459601044124164573393688679330875697996\
63000237523806808445`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 6.19468489201211432510345253953480068233463639701861626662234544637223696942\
49`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] + 0.1472777555075402914857436608240\
5045180586120757305043843718532973215158377575`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.001988911974807823794542436842447994267196508018205620662926123\
3766108592916`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01924500002230208619025188735128809500101251561565622263710476474367853793\
633`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.471444043246145350042306788660\
56643318548171153116811103456359472547247423132`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 7.874257397236560730362900013664853949872719082940507088963994043\
61890520649819`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 2.86336632626784026558650909587812870904462512106927530507473566510805409001\
619`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.26030602966071275141695537235255715536769319282447957318860817729648518873\
46`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 23.12205782372520925919735761486\
512962814300751892553171070918329870043051433122`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 16.4567392884060222700793993264200082606703165514699317695\
687493931283864114`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiv1mb475100mc150100qq34.m <==
12.49219617703762455832742435532383908794356501321491070130990739819552213997\
448`50.*asl*cf*psibc*psicc + 5.8163350701727254064020957636198130203449391359\
7560231180951873524545725647424`50.*asl^2*ca*cf*psibc*psicc - 
 (0.1092646632488122071849931108953000377764254749103898943676941982204247105\
2817`50.12751216742766 + 0.03652549824234344662099474167839190401109940853214\
006685806421184261647911699`49.65162858466316*I)*asl^3*ca*cf*psibc*psicc + 
 4.35912781159070555506861252921362291929837615540553086296946404052825087052\
449`50.*asl^3*ca^2*cf*psibc*psicc - 2.395419539938729418864603559887117127287\
02749391112484940171594251247652262249`50.*asl^2*cf^2*psibc*psicc + 
 (0.2913724353301658858266482957208001007371345997610397182743386787339865586\
6323`50.12751216742766 + 0.09740132864624919098931931114237841069626508941904\
017828807342510564814265459`49.65162858466316*I)*asl^3*cf^2*psibc*psicc + 
 39.2279457295091168997532512372290356133796918996228204847952594181318463884\
1415`50.*asl^3*ca*cf^2*psibc*psicc - 75.7783198055425657544730125833971586883\
3054185881349380586099682638771433553363`50.*asl^3*cf^3*psibc*psicc + 
 0.00687899286190632195710915520690644731522108747784137948875094546693926195\
214`50.*asl^2*cf*nb*psibc*psicc - 
 0.00930715149918966029522999487696996483288647033347521676725333811815098226\
5`50.*asl^3*ca*cf*nb*psibc*psicc - 0.0013233118647468128066762097729435747489\
2615719144415047446020958181114509755`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.78800829922442289292791150125344565410148436094124355520631783703589568`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.065753472918192526307354825888357759416671\
76074746128186475433658980592330975`50.*asl^2*cf*nc*psibc*psicc - 
 0.03670864950813407776833561750050454047261413022546223490276294872171826681\
406`50.*asl^3*ca*cf*nc*psibc*psicc + 0.07770203376672293012563440043228852546\
037629158536196125171138302872988889555`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00007241603709061488444925023078257197125224416719192453337139069537044688\
198`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00034609760682038448681036573073134451\
547353068644166680321086328410222011581`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.99626658568803994694195966617643140285483289705756667037431154593393091319\
198`50.*asl^2*cf*nl*psibc*psicc - 2.07841872200273158115402158860360572831381\
981142693332957144982185572050989672`50.*asl^3*ca*cf*nl*psibc*psicc - 
 9.50347230647571161859821806126098993539574291289192661440898623929168081773\
914`50.*asl^3*cf^2*nl*psibc*psicc - 0.001097214714591360317912236724378562221\
07157192363510055189064121049064127041`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.01048782568460642077379612281677792723540519336412164297002990077007780479\
542`50.*asl^3*cf*nc*nl*psibc*psicc + 0.07945337198457888450847927600556451109\
832667154812691236366417548253139373611`50.*asl^3*cf*nl^2*psibc*psicc + 
 7.29004749604712389459068008942460453552619673133225710401356674158679214772\
382`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 8.581564644554854889265237967700639\
29506676230945599846695820580626210959550921`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 2.795780977441192305266780572534307837872749230398048090906034566\
36540099388052`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00802872192808586927561327581414960469928044737140151866975331694358815380\
767`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.076743261762855692834577478915\
79825506113765091235473156226914907627397961856`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 1.325463181099477071743760016259019006459308496605864928002\
4666802885076632225`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 2.92442852518797517239582578565262415500651497582589503817699476866789623232\
154`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] + 0.191892788342782030636356882832\
98032235803101669712479316507615889842208210979`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.001459767623288339868293322875299928127141899522073003424978292\
87315304273223`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01395332032051921687901408707559968273838866380224631482775763006178817086\
379`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.211414335666049154592523270829\
77104936990148809467603594940917193025519970564`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 4.254239346025511667652221085884905936430970005378392769799485577\
87798699497693`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 1.54699612582745878823717130395814761324762545650123373450140186984739610829\
5`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 0.140636011438859889839742845814\
37705574978413240920306677286726740904948257572`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu]^2 - 12.492196177037624558327424355323839087943565013214910701309907\
39819552213997448`50.*asl^3*ca*cf^2*psibc*psicc*Log[muf] - 
 8.89111242573691198564690549449582040685903333873882577647897142554235962442\
451`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiv1mb475100mc150100qq4.m <==
27.92926472270298482886282838407050427924906430936365840150457210504502723158\
559`50.*asl*cf*psibc*psicc + 15.542695414246960024821473607683317309530332952\
35967350068867995994984814276779`50.*asl^2*ca*cf*psibc*psicc - 
 (0.1755016065044191683102881420320372699659300736975948701142032829166386938\
9333`50.12172298502463 + 0.06608379896864061782224743575909598578050922865272\
419346528375476707285735189`49.697536890143084*I)*asl^3*ca*cf*psibc*psicc + 
 13.2417503237194602161014009810491545470958034878286806720327555674348387913\
8146`50.*asl^3*ca^2*cf*psibc*psicc - 3.82221523258593390600417142854498630327\
477885609315537537582178979457233484749`50.*asl^2*cf^2*psibc*psicc + 
 (0.4680042840117844488274350454187660532424801965269196536382534106185339414\
2233`50.12172298502465 + 0.17622346391637498085932649535758929541469127640726\
451590742372659232311986602`49.697536890143084*I)*asl^3*cf^2*psibc*psicc + 
 108.820895514242224826554570470683996749937661886162030482052474850552874772\
70225`50.*asl^3*ca*cf^2*psibc*psicc - 
 216.6857401926825052318092675033296593214578134164259632539953`50.*asl^3*
  cf^3*psibc*psicc + 0.010304643238385174833158164014789643102164224662626311\
83184356757843602871681`50.*asl^2*cf*nb*psibc*psicc - 
 0.01379614743305069689343102565891611606797876585755636563903376996021414527\
041`50.*asl^3*ca*cf*nb*psibc*psicc + 0.00768887613251292493063985882954322343\
722953966961196934549644822025830833449`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.80195015245359060572775768954539370162883657434496534323509065038647337`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.100019471621176992113859875858942923062145\
37940352727591946868338931469336281`50.*asl^2*cf*nc*psibc*psicc - 
 0.05471272471358619520332660644521572993040628297207021606231526582894307154\
967`50.*asl^3*ca*cf*nc*psibc*psicc + 0.19979321958915482454156657741696217199\
012181984041980442859633499597649715903`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00007380537813515858028557588813745302101993150963254617663535025509822667\
051`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00035818682671039025206973027940519207\
722505904655756704929258421977949429537`50.*asl^3*cf*nc^2*psibc*psicc - 
 2.82345377821628260065578883816096556325524615580511562541488088840060793743\
77`50.*asl^2*cf*nl*psibc*psicc - 5.949056100565469108014947128872232273891059\
93334889641845102748129754993210998`50.*asl^3*ca*cf*nl*psibc*psicc - 
 25.6314604775805342743155837359956050528682083227874746367059692185509010252\
1584`50.*asl^3*cf^2*nl*psibc*psicc - 0.00208345505500824497449545069303585835\
488743390209324623810992374794478417506`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.02022254132701548781947401616257167338817999859540462675388111856872791361\
456`50.*asl^3*cf*nc*nl*psibc*psicc + 0.28543147543886662649420772853961783678\
011189090426753881804348082520266079219`50.*asl^3*cf*nl^2*psibc*psicc + 
 16.2986286376476695580739839931271725348013807918919551344063860873807564307\
7053`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 22.1493636237099864872390586155715\
2045883869297419411690038418437011979541625977`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 4.461045950732725241002777247687499671533089901820561641102313749\
69542617828831`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.01202692266004149479523276016778965661814467537249569099403592721295163676\
229`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.116736350968965674472879602975\
24650444747500181925820523076113720756553843037`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 2.963387025026849010558906180568576824509341962162173660801\
16110679650116923097`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 7.77271189174450806726376743774734143719859694835506345043705773492468617284\
651`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] + 0.103642723778472647320392978776\
86672100340558739411120148130016175472602422177`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.002186713210916635417315047303234483021480850067726489241411255\
41354271159968`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.02122479108526648626779629145004481899045000033077421913168458848703393480\
145`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.599155500526145775941830125203\
67934774211563774988851275911713347104108550554`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 9.511360148769418330699283224124902170257322418373877857985370782\
12480193757259`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 3.45867641773433393843610299059087351645720815213595558473751133957145298956\
095`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.31442512888493944894873663550826122876883710473963232588520682760686264816\
407`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 27.9292647227029848288628283840\
7050427924906430936365840150457210504502723158559`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 19.8781886786384710688626370552224469123508673711177611396\
3085411956404738162718`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiv1mb475100mc150100qq5.m <==
38.87389768562055393740849424749113870454752354636211764633100712765072910342\
522`50.*asl*cf*psibc*psicc + 23.094368799627934583364885503984646578810274534\
14706273501045037682408474258931`50.*asl^2*ca*cf*psibc*psicc - 
 (0.2114478311322631795765038689940543394225758262543517166573908135810791078\
8835`50.1192291354956 + 0.083239767002934357089447536692221953308079267024523\
56951570235752295705200602`49.714356756549854*I)*asl^3*ca*cf*psibc*psicc + 
 20.6526718835051857375972162562338986148792062032962027074302962238014501268\
8345`50.*asl^3*ca^2*cf*psibc*psicc - 4.49658774804555631755279982661777482737\
817409577508126323805250803376565575606`50.*asl^2*cf^2*psibc*psicc + 
 (0.5638608830193684788706769839841449051268688700116045777527893921860362522\
3669`50.1192291354956 + 0.221972712007824952238526764512591875488211378732062\
85204189503610718865197806`49.714356756549854*I)*asl^3*cf^2*psibc*psicc + 
 165.7609535705711290867858591049136430931989206539139487997537`50.*asl^3*ca*
  cf^2*psibc*psicc - 
 337.6998992940813407361941024483207355794780190913464517991564`50.*asl^3*
  cf^3*psibc*psicc + 0.012164051060140908889837816511621481740839402526017929\
60975338388517480752767`50.*asl^2*cf*nb*psibc*psicc - 
 0.01623144651944264859394823451187405923382439020874368527393535254713681850\
64`50.*asl^3*ca*cf*nb*psibc*psicc + 0.014786094511625993491789579510317144155\
50799926283852592402027893139122973431`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.80625939262187931049807501758287661015697378172658475601199759765510559`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.118637878021488554025765524884902529484808\
40318753990661588196769384698641021`50.*asl^2*cf*nc*psibc*psicc - 
 0.06449816754473097843126260397070633884229077499887058127914869864138149822\
824`50.*asl^3*ca*cf*nc*psibc*psicc + 0.28430396019441010298023608049251304173\
04529205623229292446707749173117720851`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00007424607728254449832960162409962711770691151428206817793358550722613737\
178`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00036206675788643432887249370092182847\
648271995390885994525744635654644507178`50.*asl^3*cf*nc^2*psibc*psicc - 
 4.27083146741788336697294760482958161193535739642524349255064210860393182988\
124`50.*asl^2*cf*nl*psibc*psicc - 9.11493839433294360044472030097301002618117\
204150665984081860118240491788332183`50.*asl^3*ca*cf*nl*psibc*psicc - 
 38.6317751460131204191516211403344276567088571892780907882770888098019543836\
9302`50.*asl^3*cf^2*nl*psibc*psicc - 0.00267277608533420498927565759519250511\
275546979053015446302541130504246954506`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.02606800001273242609284711535855375650045076930623355883989136347915615872\
96`50.*asl^3*cf*nc*nl*psibc*psicc + 0.469209482686727433661297949267865339706\
14376552398526754003388053604638193609`50.*asl^3*cf*nl^2*psibc*psicc + 
 22.6855675710220372273406985890957047337691229933857852994357286470613356456\
5653`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 32.5341698606079955963539389078917\
3564381882332633801851311905544575188310546251`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 5.248130559084631665658207766078096398282966313477653727738229157\
27071973978793`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.01419710493111999354062005948027127715011270192648550582723804713671423788\
009`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.138466567983723695663315123411\
16094798111514165661043747470029434003557918454`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 4.124648649276734041334672470744673587958022362433779145351\
95066310206102648296`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 11.5265650424693966505563858430795032988781082508496633368170498376242242090\
1385`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.03048177537734659780070528721\
276759162660668861610170746865253073582251675872`50.*asl^3*cf^2*nl*psibc*
  psicc*Log[mu] - 0.002581291805658180643749101723685686754565945804815546286\
47866119598122430291`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.02517573963340430830242093152930199054202093484665644317603311068988274075\
634`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.906298585535958768215878009314\
08754450642635876971581189541008929381667886922`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 13.23857412450231499759621228960699992767162980211740984528198553\
618343653532488`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 4.81402695436447818094407719622072724642604720076996721647849294045534153512\
554`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.43763881403313438008582519965642974967509520006999701967988956878748399141\
634`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 38.8738976856205539374084942474\
9113870454752354636211764633100712765072910342522`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 27.6678487794456689223848723057476931206499574253974645328\
1532213965327892721117`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiv1mb475100mc150100qq50498421000000.m <==
39.58002234554433081512040663719841397324815869671496021927243187706065952694\
106`50.*asl*cf*psibc*psicc + 23.595077484808798353223861470892360361051095038\
98676519305550748516439821109707`50.*asl^2*ca*cf*psibc*psicc - 
 (0.2135781747351297431587194508467776996926142783165466995355950179904009430\
9027`50.11909253274106 + 0.08427533691601331483635417879807833774615216612622\
131235947432409611814712515`49.715236159502304*I)*asl^3*ca*cf*psibc*psicc + 
 21.1548087622785339874865486659065166416441956021453772638673998801170284634\
742`50.*asl^3*ca^2*cf*psibc*psicc - 4.533820147818176357832813202326982858933\
68156296430486794616467956529922692462`50.*asl^2*cf^2*psibc*psicc + 
 (0.5695417992936793150899185355914071991803047421774578654279440411010990712\
9813`50.119092532741064 + 0.2247342317760355062302778101282089006564057763365\
9016629186823530359080776935`49.715236159502304*I)*asl^3*cf^2*psibc*psicc + 
 169.6053685592743794613043256681930803831097475768384175754157`50.*asl^3*ca*
  cf^2*psibc*psicc - 
 346.0208868770466132406863731451786950634290934874848536981502`50.*asl^3*
  cf^3*psibc*psicc + 0.012274377473924190672669213863756729013936414973733719\
67637871953146182801668`50.*asl^2*cf*nb*psibc*psicc - 
 0.01637590700987638577344344178241956745588224135173533551243406961668911328\
293`50.*asl^3*ca*cf*nb*psibc*psicc + 0.01525346958920730241120996118258415532\
660207802499333829677970427217029702901`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.80647441421512958865321391978508950942353093212437961984653190323545605`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.119742832651105800746726812036377517790004\
40850675829481346407047888250236549`50.*asl^2*cf*nc*psibc*psicc - 
 0.06507880624994374332365763337281525698626057858386195334978441691958262265\
945`50.*asl^3*ca*cf*nc*psibc*psicc + 0.28969624694059703331606169078422699103\
472312312410345605003282715839846846286`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00007426821111545251101264320826865990518781567692857419524955700201295034\
684`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00036226220000921373839113235796624532\
40614110736193727284664986494703544755`50.*asl^3*cf*nc^2*psibc*psicc - 
 4.36730859058713506671707718666996660941455481587447784902872332792698595556\
424`50.*asl^2*cf*nl*psibc*psicc - 9.32832385318007812102832453125801477096465\
179022960843784384193136271462287338`50.*asl^3*ca*cf*nl*psibc*psicc - 
 39.5055147363268616189048705378270178334497410024201497249931671692396076353\
9844`50.*asl^3*cf^2*nl*psibc*psicc - 0.00270873996573238220863167327236815710\
593539214010945464512765033887499539032`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.02642514433836760596496920520875257928424036768966895139167203605043423087\
356`50.*asl^3*cf*nc*nl*psibc*psicc + 0.48189422832812901139266616462360147922\
432144372437794308926530766320572069608`50.*asl^3*cf*nl^2*psibc*psicc + 
 23.0976394145971969661369515748215494831270915706313964439044599115443068447\
4933`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 33.2199210814274721716565283979589\
3974462679477686044935298853107940691616349142`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 5.291585842509195954224943827609085411814438510590101437021797362\
11488865872879`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.01432587088790620834243397281478013327616088219775628947958924268406511460\
137`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.139756200585826663059505450407\
65172106835352643400763905659555570314479680534`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 4.199570802654035812024900286331190815114016649205708444346\
26543846260124449982`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 11.7752312508558124871748641522258945440410404631838860258233958661249870854\
3386`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.04046716134032862120773185356\
164859083701206962313493588308418068427407311287`50.*asl^3*cf^2*nl*psibc*
  psicc*Log[mu] - 0.002604703797801128789533449602687296959301978581410234210\
22771152245009255346`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.02541021828833212055627371825593667655788245935163775255611956380568564400\
299`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.926771666932854809886657207142\
69335565337992854256575981754782914888087425897`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 13.47904611748689712878714649870659539457734529526461765427155947\
069892191170292`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 4.90147131544978077410441690862058014348267101645986096524109036895043419592\
147`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.44558830140452552491858335532914364940751554695089645138555356751361739155\
383`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 39.5800223455443308151204066371\
9841397324815869671496021927243187706065952694106`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 28.1704212374020850521483640839153511718931561497419276867\
3016551463330674064152`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiv1mb475100mc150100qq541100.m <==
45.30666908911278655928271344421769192213909146968667637843150295448450846174\
795`50.*asl*cf*psibc*psicc + 27.707720370405158938411930686670358955530374456\
06470531633723017558863396672331`50.*asl^2*ca*cf*psibc*psicc - 
 (0.2301856404840416607789746879556384289812468922036616025700693587535206998\
0954`50.118065906978146 + 0.0924121098255399738852146996432061398924991545301\
1329820420515282402430330879`49.72171656470852*I)*asl^3*ca*cf*psibc*psicc + 
 25.3213333524028994811089791560844859387322468086748312802287691310219684890\
2648`50.*asl^3*ca^2*cf*psibc*psicc - 4.81274432802504061753770541540475207711\
536693389033475924374873804710506374608`50.*asl^2*cf^2*psibc*psicc + 
 (0.6138283746241110954105991678817024772833250458764309401871937750952167863\
157`50.118065906978146 + 0.24643229286810659702723919904854970637999774541363\
54618779329561712899209185`49.72171656470851*I)*asl^3*cf^2*psibc*psicc + 
 201.4665580752905820587119558567844557797496524808168195528388`50.*asl^3*ca*
  cf^2*psibc*psicc - 
 415.6343930082417552199361847572672078548835823531565990559908`50.*asl^3*
  cf^3*psibc*psicc + 0.013135033401945632201910773666337841164292930698546079\
40136795430572746696318`50.*asl^2*cf*nb*psibc*psicc - 
 0.01750269256647383236295708802309474817886419826386525521647081828154033026\
709`50.*asl^3*ca*cf*nb*psibc*psicc + 0.01907338852959168227073366549827172733\
704003896164851945544250966333342871548`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.80802883855538765859024165407977589776707047274453244231456462577006939`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.128363334283052127540134642689166965399994\
93050601409956222697079436543237723`50.*asl^2*cf*nc*psibc*psicc - 
 0.06960811809111389019458850154789936983155483252019101225956820933580376387\
643`50.*asl^3*ca*cf*nc*psibc*psicc + 0.33317421153368923237822731802376246318\
594921379973560880430676525005771986101`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00007442863124970547804691578403006429206135358121674971989321990320285158\
189`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00036368035698793075310257514908758264\
780324954764246119397995029822526920544`50.*asl^3*cf*nc^2*psibc*psicc - 
 5.16159234666893835843675103016453442053287519668185161697770748962645958389\
164`50.*asl^2*cf*nl*psibc*psicc - 11.0947731662868181744389547651757794106480\
4800917041399505775670707264471937603`50.*asl^3*ca*cf*nl*psibc*psicc - 
 46.7310939025220848487310454167347251503622943211732237976222312803184578151\
6159`50.*asl^3*cf^2*nl*psibc*psicc - 0.00299283479645672120153004937255361350\
42764968004599021697431396408077640926`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.02924775610959763532307714277257915022141828823644607298587881185897420304\
989`50.*asl^3*cf*nc*nl*psibc*psicc + 0.58803783391777638641798212382562606728\
286001404199577620386974645254652614203`50.*asl^3*cf*nl^2*psibc*psicc + 
 26.4395279153906231244009542888155609202242248300042548340672572735728228809\
7041`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 38.8419290611427547927861297151109\
9119861849657798701628810074463136402074709417`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 5.617128364046227585704035333561489444659929776871522448030494497\
59352048606668`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.01533037361970987757134338814766271815664385023118577573907299528533128231\
46`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.1498175005279707254795782878957\
8920809220069754950933823460762524270128545969`50.*asl^3*ca*cf*nc*psibc*psicc*
  Log[mu] - 4.807186893707386022618355325239192894586222696364409969830410413\
3768768874491`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 13.8167613017103908012443029910427923386693722759388408033665866246855111606\
2035`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.12633526855993300481402425268\
949563765090940816941243265150778925305141854152`50.*asl^3*cf^2*nl*psibc*
  psicc*Log[mu] - 0.002787340658129068649335161481393221483026154587488322818\
00606493067151790509`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.02723954555054013190537787052650712874403649046354715240244134062320979047\
023`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 1.095323914930209848142343269807\
33891853497833113093810261330835600186324653228`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 15.42926572275210005199841243486463777091983260885248869089210469\
513594442992544`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 5.61064208100076365527214997631441373487993913049181406949235238640380540316\
929`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.51005837100006942320655908875585579407999446640834673359026011747912302503\
049`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 45.3066690891127865592827134442\
1769192213909146968667637843150295448450846174795`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 32.2462666130245406204601499153645385973837960353583304677\
4231503613844082250808`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiv1mb475100mc150100qq6.m <==
57.78197477346601759020692117364933564997578044862719719958489537589067840649\
861`50.*asl*cf*psibc*psicc + 36.947067743486008347489060155797671188726745094\
35055177259965519925558480801525`50.*asl^2*ca*cf*psibc*psicc - 
 (0.2629941245192320374062761980386688574604406946078060163406963340484386084\
8014`50.116218201258725 + 0.1087851772382436912576203941251107033341299091818\
9192572245564253476675430378`49.73284187876727*I)*asl^3*ca*cf*psibc*psicc + 
 34.9147857089187206551477301753738164992735392852862808952071027634653409714\
8662`50.*asl^3*ca^2*cf*psibc*psicc - 5.30119920494814041614030248733646026188\
749400833922780864385128149277316898464`50.*asl^2*cf^2*psibc*psicc + 
 (0.7013176653846187664167365281031169532278418522874827102416476136103867943\
1356`50.11621820125873 + 0.29009380596864984335365438433362854222434642448504\
513525984416591200802308513`49.73284187876727*I)*asl^3*cf^2*psibc*psicc + 
 274.6843107497034955437593885958407737534445392066687724847682`50.*asl^3*ca*
  cf^2*psibc*psicc - 
 579.5532073322526677294493221690653627947799232006677128465204`50.*asl^3*
  cf^3*psibc*psicc + 0.014838554922421535049937114114592833984289380381933898\
70454888654465368484418`50.*asl^2*cf*nb*psibc*psicc - 
 0.01973214278300014356802645083844950099551556591795695884224832255647482498\
917`50.*asl^3*ca*cf*nb*psibc*psicc + 0.02752627717785966516191175259524599165\
745585164353912255886650061662051502402`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.81057783242863781874527360208774667209713615498111720816595089527829191`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.145429410315318451454615746536129147287074\
42918473924008632449531334617928799`50.*asl^2*cf*nc*psibc*psicc - 
 0.07857048672181274192029356403559847376738279873237621471478127485349788725\
236`50.*asl^3*ca*cf*nc*psibc*psicc + 0.42644260844709838257395720396979236784\
425106017826147199922082715495549780959`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00007469326899122128018166674027512246655152282318001472205672299528176266\
053`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00036602614340507766903766804512891181\
38250624674967460767875507528909290119`50.*asl^3*cf*nc^2*psibc*psicc - 
 6.95564067436451628750464504697402841143742920419666191183815893372863609502\
919`50.*asl^2*cf*nl*psibc*psicc - 15.1401408780941510742284545403573265704872\
6503308302110193454988973009246749959`50.*asl^3*ca*cf*nl*psibc*psicc - 
 63.2482499315779138494469954502913783147118022946744649400113606607636305710\
8525`50.*asl^3*cf^2*nl*psibc*psicc - 0.00357245167102121001300462389158221109\
23956483050456635274909396346085011919`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.03501281240746345170643283062123755405825903956807114572254634323390766658\
597`50.*asl^3*cf*nc*nl*psibc*psicc + 0.83730155261309981354716299515357068359\
644943177453143746653913755932751884944`50.*asl^3*cf*nl^2*psibc*psicc + 
 33.7197186582971583557451066849741184455217157497858520091631462963732106679\
0129`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 51.4161910130197064816239342722367\
456377809438192674140957771990917446584082954`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 6.187221757070361969890537683293650359432308816138961657909814483\
86156355783303`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.01731861533778906067828541883046762272451508606566163340408569003944973109\
208`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.169735936499230967504500350597\
17286116077400412032406687085952978081800633523`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 6.130857937872210610135473942722566990094857409051973092575\
11750843149284870923`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 18.3979825194574081075757235551440626541007009580099185700596899548857167479\
0628`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.33868510893339025546729267271\
36445629708298053790323080111882329556278277537`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.003148839152325283759688257969175931404457288375574841542632255\
56396197162066`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.03086107936349653954627279101766779293832254620369528488855729895026720823\
858`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 1.476032794261542781625074279215\
86993348489531698750726661484513369311013672905`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 19.67775298183202047212602693675681111410902226732445175155498984\
810230731323616`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 7.15554653884800744440946434063884040513055355175434609152215448688071612626\
194`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.65050423080436431312813312187625821864823214106857691741122260731200238243\
739`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 57.7819747734660175902069211736\
4933564997578044862719719958489537589067840649861`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 41.1253575121015469195366060299920204932760954713029304868\
5122286886725884451861`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiv1mb475100mc150100qq7.m <==
94.77382073493395128907746473818938432709170021875479651480086265266496283211\
249`50.*asl*cf*psibc*psicc + 66.016229531584320561593583703278884108538714491\
83753144611360083084882782384269`50.*asl^2*ca*cf*psibc*psicc - 
 (0.3430578438826565936477478155448310661748329512889970856097926058039378294\
3657`50.11250596264947 + 0.15004283974832135120268495562859342118252293162831\
934220177570046053059807495`49.75335388402351*I)*asl^3*ca*cf*psibc*psicc + 
 66.5603774874711362962620498500251533356245553882655741728505153000300256070\
4548`50.*asl^3*ca^2*cf*psibc*psicc - 6.10362119499232575772059641534220948192\
849355956280244421103889907151553797955`50.*asl^2*cf^2*psibc*psicc + 
 (0.9148209170204175830606608414528828431328878701039922282939867076499848799\
0462`50.11250596264948 + 0.40011423932885693654049321500958245648672781767551\
824587103917931505573828005`49.75335388402351*I)*asl^3*cf^2*psibc*psicc + 
 516.2551607479677506154334796222225534815399601014604488191765`50.*asl^3*ca*
  cf^2*psibc*psicc - 
 1150.3059256941315169312019181395440928101391059728315299882748`50.*asl^3*
  cf^3*psibc*psicc + 0.019014551536552773719398522796889371664396206223574479\
50952781768533154078734`50.*asl^2*cf*nb*psibc*psicc - 
 0.02519233960634572104823734202724054357028973241060050365644675197698325422\
338`50.*asl^3*ca*cf*nb*psibc*psicc + 0.05305964950261959172427833155125706485\
571894182869637457726261276684860291666`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.81490550167248586063328919195400175009465857535912717910496691784341855`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.187277088726926169214261712252600521963697\
26802351881405364166319527862815079`50.*asl^2*cf*nc*psibc*psicc - 
 0.10051311581411225680080220915644597598182879729181658857525978750640513810\
556`50.*asl^3*ca*cf*nc*psibc*psicc + 0.69357173038888707335261130453280713364\
666509675985198902894718647791135237373`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00007514712032499310662087658038309614886798969219276458107772732469642444\
598`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00037006746894931353039097760579553953992981544960820398429946977576098138\
8`50.*asl^3*cf*nc^2*psibc*psicc - 12.6525662264029306445610970522054401668765\
5088029348002196779433639760245146146`50.*asl^2*cf*nl*psibc*psicc - 
 28.3597232502415508945264080585497428835372743463584553034622336326532777647\
3007`50.*asl^3*ca*cf*nl*psibc*psicc - 117.18490291739582281336809192922168718\
955760113357170487016434433683728807346916`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00507699005307498198457075481258350910869063303436910964788519641738499896\
745`50.*asl^3*cf*nb*nl*psibc*psicc - 0.05000401480979762071903693351624343458\
941715838703111571988036843008759323146`50.*asl^3*cf*nc*nl*psibc*psicc + 
 1.68915245657605240734899796164659787292920822941794948360755117542113126026\
504`50.*asl^3*cf*nl^2*psibc*psicc + 55.30698083412297841728706479662267688402\
130601126771479126820763723386877477585`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 90.6536117659237304088434635576157153369308485799811485917600929963850395939\
1669`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] - 7.123757548918925277200556876304\
39603889025638780329916479881309378911097649467`50.*asl^3*ca*cf^2*psibc*psicc*
  Log[mu] + 0.022192572363265096582159565949686342783611570155687530694991543\
32331940800269`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 
 0.21857787892416496516381669090753293568927734888036616480865229384868618095\
183`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 10.05581469711326880314310269029\
50321607311465475032208711396741158607034135954`50.*asl^2*cf*nl*psibc*psicc*
  Log[mu] - 32.77742923532570384808545230449424589785659888310151673520908718\
899496522420073`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 1.10542027853457412935676323422924230411896621942350682106797078623342562139\
906`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0040350131569572902876653756272\
1569868792937639194318856157874667977011129616`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.039741432531666357302512125619551442852595881614612029974094284\
40073514288113`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 2.68495794363946045797521407253545426636595914015152823796933392430603361230\
45`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 32.2753910865444250833978447356038\
9240599783923132410076660116681383604010362629`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 11.736505849652518212144670812946869965817396084117854823548433\
50057324392052323`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 1.06695507724113801928587916481335181507430873491980498395949685268256715789\
747`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 94.7738207349339512890774647381\
8938432709170021875479651480086265266496283211249`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 67.4536873444103242641460675696606578050687327690284138394\
6757976860376189056316`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiv1mb475100mc150100qq8.m <==
183.1767659534803139430176579026634798802623045869924651258702`50.*asl*cf*
  psibc*psicc + 
 141.7357044822666991598241303449298968376950001757312525648514`50.*asl^2*ca*
  cf*psibc*psicc - (0.4845111433603614847503094915150564350709555530244574173\
9983663037296904126935`50.1077970680296 + 0.225912735115647751602292314891420\
68737696362578875306253477850445754839080242`49.776434011697496*I)*asl^3*ca*
  cf*psibc*psicc + 
 154.8191311524441838821433773778211014622406909698849329183198`50.*asl^3*
  ca^2*cf*psibc*psicc - 5.976310385534986110209352406677536462799686562421154\
44465868512654505818547499`50.*asl^2*cf^2*psibc*psicc + 
 (1.2920297156276306260008253107068171601892148080652197797345379150779609212\
1314`50.1077970680296 + 0.602433960308394004272779506377121833005236335436674\
83342574590084581137214867`49.776434011697496*I)*asl^3*cf^2*psibc*psicc + 
 1196.184850019192415973994107349286180762485203217473757959957`50.*asl^3*ca*
  cf^2*psibc*psicc - 
 2913.6676969963157290361484072882320572836747253004964084475317`50.*asl^3*
  cf^3*psibc*psicc + 0.026449886139104771602278048623099964817371668889093321\
40532604704534673492491`50.*asl^2*cf*nb*psibc*psicc - 
 0.03489569857079789885930005926601247524576950539033439899173643878011511232\
957`50.*asl^3*ca*cf*nb*psibc*psicc + 0.11442014981553727459231625732241639260\
459644373053733099836701345549925789707`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.81924243028330721842204953463605201528964009175213169943044253940171999`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.261808180652472988563338251772939744845776\
3737913872930923150729175537960495`50.*asl^2*cf*nc*psibc*psicc - 
 0.13944380055384331886801652045185893709086087918491692016911858205158625460\
597`50.*asl^3*ca*cf*nc*psibc*psicc + 1.29422789182820730707122141646883890774\
987963466909988062186559446493542714287`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00007560780465250389895840689200929553504174622919234950996004030112427371\
043`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00037419332686529299128454430766301831\
142188557755740834023797341146318347539`50.*asl^3*cf*nc^2*psibc*psicc - 
 27.6564256350412466694371841944928803490312690016390655199712533304822780624\
9871`50.*asl^2*cf*nl*psibc*psicc - 64.804458772770139477745657949440666973644\
75238624130728922703157851066370283955`50.*asl^3*ca*cf*nl*psibc*psicc - 
 266.7050366044173044108172205518082145992054093123659496768101`50.*asl^3*
  cf^2*nl*psibc*psicc - 0.007986922416211168535250837113956042132481551857028\
5331627312033042142712584`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.07905673452821424894031434587263391170999759006932966692575222973723292810\
641`50.*asl^3*cf*nc*nl*psibc*psicc + 4.17562715951004118430816477162029267838\
002365300111919149976283839077548109865`50.*asl^3*cf*nl^2*psibc*psicc + 
 106.896121790639831575113428628332586077445106026537064459744405768400304233\
2684`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 191.7177680785002225739882623447657017844193467328045406980841`50.*asl^3*
  ca^2*cf*psibc*psicc*Log[mu] - 6.9751684882683744483690834388686881146798144\
6642519828652717786520073269004839`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.03087062090387976186339596659150602226455409798826463533211903171713627562\
488`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.305565818013404607794207119189\
30733360760942247269155539354356762249297857097`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 19.43565850738906028638425975060592474135365564118855717449\
898941251125841211867`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 70.0892703363773277576768054902513723640524911806429361297370412068904637930\
4932`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 3.37170923313309428180810779778\
640023395506373304856587314494860662908974039367`50.*asl^3*cf^2*nl*psibc*
  psicc*Log[mu] - 0.005612840164341774884253812107546549502646199634229944977\
52525571612987607752`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.05555742145698265596258311257987406065592898590412573736436832252160322355\
288`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 5.868875797426966581629992823684\
23165315261982683907291987702179523410370793246`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 62.38116932788984955143343102080728520350206999558120367631617860\
378578127071199`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 22.6840615737781271096121567348390128012734799983931649742620370104859974914\
991`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 2.06218741579801155541928697589445570920667999985392408856895019295994092564\
478`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 
 183.1767659534803139430176579026634798802623045869924651258702`50.*asl^3*ca*
  cf^2*psibc*psicc*Log[muf] - 
 130.3730102212903887770437677179223540801120242513821038455861`50.*asl^3*
  cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiv1mb475100mc150100qq9.m <==
492.6722297084806523811402926950036954859534944171749342025407`50.*asl*cf*
  psibc*psicc + 
 439.6134113005256072363381761966227120075729377111242376996463`50.*asl^2*ca*
  cf*psibc*psicc - (0.8036610366792996976395215575620676147782811550290179182\
754805501404384607593`50.1015663117206 + 0.4041105307384001664022195633519792\
5294723655242585240064773145542824313739838`49.802993566363455*I)*asl^3*ca*cf*
  psibc*psicc + 
 535.6082987288864443380024192885742104270516521003149230815087`50.*asl^3*
  ca^2*cf*psibc*psicc + 2.611501715339532162113578057482932831934255772845114\
0713008399141821099732328`50.*asl^2*cf^2*psibc*psicc + 
 (2.1430960978114658603720574868321803060754164134107144486705181352566409105\
5822`50.1015663117206 + 1.077628081969067110405918835605278007859297473135606\
40172856838290336793737234`49.802993566363455*I)*asl^3*cf^2*psibc*psicc + 
 4218.7949414803026604932537385500622103932452303679433794832421`50.*asl^3*ca*
  cf^2*psibc*psicc - 
 12085.3098773391804189409004778996478779829048830216773908848979`50.*asl^3*
  cf^3*psibc*psicc + 0.043402487772676365097669654845412368815014419608522860\
10400956924513179191047`50.*asl^2*cf*nb*psibc*psicc - 
 0.05693821079453311764005215712611791316760044737459239359236490849903979200\
274`50.*asl^3*ca*cf*nb*psibc*psicc + 0.32407374481696115438850088826585615900\
508926315441598139593041087809953372421`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.82358864832298635559077809037438678156257170526221166256682667286820173`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.431775793308432950918445869990236663415326\
70448910210900812424030948675424983`50.*asl^2*cf*nc*psibc*psicc - 
 0.22748748577789208800820946153317093284184518767786099974375604742661324472\
549`50.*asl^3*ca*cf*nc*psibc*psicc + 3.19822502147701972236435901480109765565\
625719186338693001636652572057610962945`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00007607550196484847138478711131303634200916326095787278429664846456486684\
978`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00037840642204948187626907004429221931\
91860987765989899538641253372719162842`50.*asl^3*cf*nc^2*psibc*psicc - 
 87.3146344510973128776096342100236623503279072561585421348238661443853448443\
062`50.*asl^2*cf*nl*psibc*psicc - 
 220.0890027458595207442971061222866249413982881140434652888966`50.*asl^3*ca*
  cf*nl*psibc*psicc - 
 917.5240337111827045967429895853817354416231371011100578450305`50.*asl^3*
  cf^2*nl*psibc*psicc - 0.015384152487676631069095538412007726486122665343973\
25269332486359936561393099`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.15304432961389386169754437738114314448577899620109160091970759303245240187\
319`50.*asl^3*cf*nc*nl*psibc*psicc + 15.4744776133208469384415520734812204085\
4049175031782340167502906310225135922022`50.*asl^3*cf*nl^2*psibc*psicc + 
 287.5078091681048910044250776387633235138963571689740885709286`50.*asl^2*ca*
  cf*psibc*psicc*Log[mu] + 
 583.8061037626186916142376198024961021690730350318804046885988`50.*asl^3*
  ca^2*cf*psibc*psicc*Log[mu] + 3.0479783171878354885999669192562209051741582\
6231790259723963612103062688777007`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.05065661679105126023203964597270513644431960321745063781801912926664926393\
253`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.503941179958051800988478776410\
55099080457441509364685325634860915425429129563`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 52.27414712147361654625910502522969518434479221254074337653\
248192389028062523438`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 215.9961605188271887595740276741133538295474917352410099225224`50.*asl^3*ca*
  cf*nl*psibc*psicc*Log[mu] - 13.03371124129558045397535104864220106168499164\
390107986049755214570029842669315`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 
 0.00921029396200932004218902654049184298987629149408278135868552765754572383\
266`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 0.091625669083282145634268868438\
28199832810443910793579174238146909391466965027`50.*asl^3*cf*nc*nl*psibc*
  psicc*Log[mu] + 18.52874090287204902521341430358668546443025332585253304123\
085637145798263685493`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 
 167.7803930242925393535353560735632742833391674601152055570538`50.*asl^3*
  ca^2*cf*psibc*psicc*Log[mu]^2 - 61.0110520088336506740128567540230088303051\
5180367825651475253377406631568161121`50.*asl^3*ca*cf*nl*psibc*psicc*
  Log[mu]^2 + 5.5464592735303318794557142503657280754822865276071142286150484\
3898505711361419`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 
 492.6722297084806523811402926950036954859534944171749342025407`50.*asl^3*ca*
  cf^2*psibc*psicc*Log[muf] - 
 350.6512482911826296547369176541239635338693004265173065030882`50.*asl^3*
  cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiv1mb475100mc150100qqf1.m <==
8.9969362620248475599185590338751587926580258293859557012881784502007721030893\
`50.*asl*cf*psibc*psicc + 3.8556652606669442845228228973159666871216877309756\
1965340215877983493418794853`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0891642308290870941117186753293752157029863035279274280451425853474002936\
3179`50.12968435995655 + 0.02829198162867653400119128351779135289162684973788\
675979962241009707336452777`49.63115705985535*I)*asl^3*ca*cf*psibc*psicc + 
 2.73048620593292643593317837086669309208207541853482421870713165447997156684\
699`50.*asl^3*ca^2*cf*psibc*psicc - 1.932467129760532219805545979538305818667\
99991464864917136028697250677840632598`50.*asl^2*cf^2*psibc*psicc + 
 (0.2377712822108989176312498008783339085412968094078064747871076226745865897\
0286`50.12968435995655 + 0.07544528434313742400317675604744360771100493263436\
469279899219104410948807032`49.631157059855354*I)*asl^3*cf^2*psibc*psicc + 
 25.9353595868723847628659409861136429533022089461777213588215745312593996713\
7611`50.*asl^3*ca*cf^2*psibc*psicc - 49.9958147183559436295132360604054887007\
8474792739824568065876820719070812785876`50.*asl^3*cf^3*psibc*psicc + 
 0.00583209101645783864101193321729916023110052143859378556067011901782846172\
854`50.*asl^2*cf*nb*psibc*psicc - 0.00793482849947220165885234643951652312703\
279927302457122213096647002028484345`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.00294323069061993827436782290431969641214833996007074386434195673937915461\
08`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.7805409123342179223957380566917763124330828450232355110958415152834289`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.055299617690805527035322364562517425132741\
97588937885219680031847152707097399`50.*asl^2*cf*nc*psibc*psicc - 
 0.03122208715239928692486517104858393241123501676288473623472440642819376247\
011`50.*asl^3*ca*cf*nc*psibc*psicc + 0.04993240962856098034773679903620922611\
043625058432334787671885719910513519263`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00007169382868908206420854048358838564215531624017540086199456500435868564\
428`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00033989878639653810129704208496005475\
329640736175829522540850559614203373004`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.63918561824802369588597579159258574412002826469481273451118067476297303750\
521`50.*asl^2*cf*nl*psibc*psicc - 1.34595949344293621887516428213449407819504\
300616238722318337521677146698395525`50.*asl^3*ca*cf*nl*psibc*psicc - 
 6.36316266362913826638660301713755449659045760458094706086559955413715482916\
384`50.*asl^3*cf^2*nl*psibc*psicc - 0.000828679584575466051807681536877524143\
89697609415271171839852609609601288513`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00785750155233883091975768305388190902640033607279057467955751753053109492\
143`50.*asl^3*cf*nc*nl*psibc*psicc + 0.04541082015881240602854809262668394770\
102651232589421558764752015936846743793`50.*asl^3*cf*nl^2*psibc*psicc + 
 5.25032522220790524113267124979480137899737686575920541583142050001025162874\
144`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 5.791492018613487949005791160167028\
70140927119785884329698316597291554690303339`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 2.255452437802636048859595671922931539560185613047284828717665699\
21994104903431`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00680684483476140977537392610442346006133891277618216527443391752602664419\
354`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.064542188381613962909847234995\
68875606681865668016979826089353952301489044654`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 0.954604585855982771115031136326327523454068521047128257423\
8948488657830647419`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 1.94403938164781763721440718277330229818174027676843498137287699986044536738\
483`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] + 0.182187203612904220158333870596\
40031267754322462092860957198344320842142810022`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.001237608151774801777340713837167901829334347777487666412326649\
35580669961107`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01173494334211162961997222454467068292123975576003087242169849116164700101\
237`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.135639400929896197585234007845\
07397321008991262094003844326919982763505561936`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 3.063922443832953603972522937793339559593483700878656052252206434\
19855679866595`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 1.11415361593925585599000834101575983985217589122860220088297146754452494410\
111`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.10128669235811416872636439463779634907747053556623656370736023961234956491\
227`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 8.99693626202484755991855903387\
51587926580258293859557012881784502007721030893`50.*asl^3*ca*cf^2*psibc*psicc*
  Log[muf] - 6.40341943555848483664603574971007968469447225030163087113017287\
562289619817209`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiv1mb475100mc150100qqf10.m <==
2.844764401361779803754701849894007905310565626802545559229754967693585842963\
68`50.*asl*cf*psibc*psicc + 0.84506717116787790080326894400485202633796328088\
373858804878719146949317851988`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0412463511346688830562351330277093891555807834986115585414374266744649269\
6054`50.136046780637805 + 0.0108265518548813859984625338605800368634316628427\
1575246626770511311856797946`49.555151406319546*I)*asl^3*ca*cf*psibc*psicc + 
 0.48288149777252330603727541291096052705018915926862298490503520086728594188\
39`50.*asl^3*ca^2*cf*psibc*psicc - 0.8278630472392957862710466237966927759942\
9828957458774036281542738221039304119`50.*asl^2*cf^2*psibc*psicc + 
 (0.1099902696924503548166270214072250377482154226629641561104962140493146189\
5619`50.136046780637805 + 0.0288708049463503626625667569615467649691511009139\
0867324337951430099338195605`49.555151406319546*I)*asl^3*cf^2*psibc*psicc + 
 6.19728758700468675212758267797162104685444251223294240245492656702133196024\
322`50.*asl^3*ca*cf^2*psibc*psicc - 12.35579755008252438797785814784954139098\
523795041730177941114663530660336590321`50.*asl^3*cf^3*psibc*psicc + 
 0.00326293287724588683722005671481032567915993644622130857100449263154155990\
392`50.*asl^2*cf*nb*psibc*psicc - 0.00456422111112276709067125574088958182554\
776853071912119595717005019905491558`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.00437547659524347449516676351550229047466897619112036853980321626263617540\
581`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.74257037114059950760217392646429068998007981007596631283921905131393232`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.029745743682457499933835494039111014753910\
50973823226049625797934179042789882`50.*asl^2*cf*nc*psibc*psicc - 
 0.01781203138194799386273249151799528949814503215960436801238261003027264735\
176`50.*asl^3*ca*cf*nc*psibc*psicc + 0.00372258616978605412067586418168017117\
086937355867157507112872915519301336112`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00006823648733312198110990884930510531835889892289957844025350017068159272\
426`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00031103077175702312828860696426939275\
396620212896703596287659422896110198355`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.11522113197934235155776050323751913941317322281605767656406915577031644494\
055`50.*asl^2*cf*nl*psibc*psicc - 0.28694472262946339253163738853459764408201\
413389268495457012743505895783738249`50.*asl^3*ca*cf*nl*psibc*psicc - 
 1.60001045440780973585057390383996798905076153856114861576901145499232018481\
357`50.*asl^3*cf^2*nl*psibc*psicc - 0.000264316313511876972791095879844679173\
17412949978468340667470638499642571668`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00240957617229705805169660483413715246353243893428603101651995993080135448\
747`50.*asl^3*cf*nc*nl*psibc*psicc + 0.00466678690447823818715377900849581522\
56497162811901735111625443167549820611`50.*asl^3*cf*nl^2*psibc*psicc + 
 1.66011382683147381193601013963495419661851999917414662980599222079005649095\
132`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 1.394641298397931721903954213456446\
41138920033731028982366987389790107042153494`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 0.966228971922523326752643147965430416496960498980005660823113311\
7461439617945`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00380828724019878514532569386544341159511852317466864416794390692009136231\
872`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.034717335715389276438768962846\
06370850921283481651333221756132424872502857053`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 0.301838877605722511261092752660900763021549090758935750873\
8167718556870815197`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 0.43390545667519821646906654402726720100297244353109646300811221411089082470\
136`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] + 0.103619270812613749588867866526\
38552460500884223527048412737471329310185567045`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.000692415861854324571877398884626074835476095122667026211186176\
38880560375826`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.00631224285734350480704890233564794700167506087572969676520497480914746604\
098`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.024450683604207991667431826870\
43301252355445847157331920677278491626921125485`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 0.968789512663249943145015267282980076191895674121377328219162309\
76388602883491`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 0.35228709551390907023455100628472002770614388149868266480144776380174728555\
841`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.03202609959217355183950463693497454797328580740897115134638820685496985299\
886`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 2.84476440136177980375470184989\
400790531056562680254555922975496769358584296368`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 2.02471364992922407899234646329789522647303990878293175935\
579093567311483063201`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiv1mb475100mc150100qqf2.m <==
7.6215970784832159535212663779207769530140574245868749257837159342125547691451\
`50.*asl*cf*psibc*psicc + 3.1232935720838516819879483110060598615921372923782\
5718093923171856641525813452`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0802539158173239617635396086053126597252309159381674474834858881335189762\
5298`50.13072786982773 + 0.02478843691727383257654289374611868758310641357492\
067979263380519946321003386`49.620510780122615*I)*asl^3*ca*cf*psibc*psicc + 
 2.14735257518807095843671628919060987468582804914946294586144269015655180443\
27`50.*asl^3*ca^2*cf*psibc*psicc - 1.7254974557796187442296551767227552294422\
7114335699269313077137918369923556285`50.*asl^2*cf^2*psibc*psicc + 
 (0.2140104421795305647027722896141670926006157758351131932893211331795842734\
8767`50.13072786982773 + 0.06610249844606355353744771665631650022161710286645\
514611368689124330495009628`49.620510780122615*I)*asl^3*cf^2*psibc*psicc + 
 21.0568000702424056678273739323003784729322552048887932842069524455630769510\
1691`50.*asl^3*ca*cf^2*psibc*psicc - 40.6362373179327620528317313120255906489\
5020567954850836501777387901881829495638`50.*asl^3*cf^3*psibc*psicc + 
 0.00536482360025323572335092554552239582201518085417922157430952180157546308\
25`50.*asl^2*cf*nb*psibc*psicc - 0.007322223647291158327701671517919464789390\
14916490772754752567086079040783959`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.00348130372609214625950135185949941793215798772101387299276451753155186051\
42`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.77628625148495788906827443557353146082232641066416846213681312126969905`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.050638685198283335591282631412712104707841\
85764543985712784517117234595140155`50.*asl^2*cf*nc*psibc*psicc - 
 0.02877705140173604061263363533663759562055071150785111206358423482222202563\
394`50.*asl^3*ca*cf*nc*psibc*psicc + 0.03911868921541789790380752506881150244\
937420034719944721353598914838517041498`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00007128889408349819798163385117480578900079676335559451651402784673281764\
355`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00033644870126369364639307866385459486\
132124319199591927227671640650378272882`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.50793541885717910509460639902303106060442102753204820180827186751923685850\
223`50.*asl^2*cf*nl*psibc*psicc - 1.07930824080122364196768634491161667396483\
485617472923761619196179170010886787`50.*asl^3*ca*cf*nl*psibc*psicc - 
 5.20089853591246697877137954100612995133039238713790863959108141447439289892\
466`50.*asl^3*cf^2*nl*psibc*psicc - 0.000715069005729127185941178849277709776\
58223927519537910347286391843540806703`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00674955170463713045840069306206986686219296901386186668113844294471035717\
554`50.*asl^3*cf*nc*nl*psibc*psicc + 0.03385096156000975287467352421107806493\
123653886433391952589601084103212668223`50.*asl^3*cf*nl^2*psibc*psicc + 
 4.44772111408295727525966370941875392183820259970319559805030696183183895727\
091`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 4.739300564730390597723108782468299\
0509420764277125441578085707770785453928177`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 2.013890628785313005690050562640910021261266126633710633567292895\
60543341436271`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00626148009517331241014494394640270670716886572822322515083920720397910664\
097`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.059102245113862037655857739236\
97161456976508824753397997053293744248013544511`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 0.808676566196901322774484310803409803970582290855126472372\
78288167202359819741`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 1.57737550281995744385699789018168907592486992194830064363003433772129658951\
651`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] + 0.173104623197194804416265316907\
47068675243458384318691073251956197509168854734`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.001138450926395147710935444353891401219485248314222404556575543\
02210002669295`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01074586274797491593742867986126756628541183422682435996974993511760857589\
335`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.107787243576763148635882904616\
95612569265712446149038274381818809345601287693`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 2.595548269601812754534778781366229707855918904546224187106833349\
71731839080688`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 0.94383573440065918346719228413317443922033414710771788619771772588764098922\
547`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.08580324858187810758792657128483403992912128610070162602124710790749215895\
193`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 7.62159707848321595352126637792\
07769530140574245868749257837159342125547691451`50.*asl^3*ca*cf^2*psibc*psicc*
  Log[muf] - 5.42454469399245423465286932337881431669187180432596511384446342\
091021564769287`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiv1mb475100mc150100qqf3.m <==
6.539109846626609351190568560266247099720124318009181207428229681202009497509\
64`50.*asl*cf*psibc*psicc + 2.56620665696363313298735160818625617557421331753\
247053575196158741505659278375`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0727022307861796950042263886758883020826419370281437708788703675003225855\
6256`50.13165601041686 + 0.02189916213075319476149117986453146251563094831636\
151513672970230844980911665`49.610535772421926*I)*asl^3*ca*cf*psibc*psicc + 
 1.71587784438986236061231236598491578510739062757462185733830755046865917990\
471`50.*asl^3*ca^2*cf*psibc*psicc - 1.549909093689562312946851995376327100005\
39215857416973918886125791641111935516`50.*asl^2*cf^2*psibc*psicc + 
 (0.1938726154298125200112703698023688055537118320750500556769968121418523047\
034`50.13165601041686 + 0.058397765682008519363976479638750566708349195510297\
37369794516025279716156433`49.61053577242193*I)*asl^3*cf^2*psibc*psicc + 
 17.3803252746113863008696451280224976925336886002939433910714644327752504762\
4694`50.*asl^3*ca*cf^2*psibc*psicc - 33.6167764815115045531659219197928181839\
4061290790265119228306275992738111670304`50.*asl^3*cf^3*psibc*psicc + 
 0.00496646632256777519687193957346639366229728903651622519053095990233993056\
776`50.*asl^2*cf*nb*psibc*psicc - 0.00679989124663277844542775795240117522406\
598757241619322490485071715443002882`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.00384646786154549799521229507701161826753838295559026470365961002206151836\
406`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.77204058529838689116996816025556341155459054528876574652242286063356993`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.046668373383083756535002162732630252226046\
80751449888059715488441408703734195`50.*asl^2*cf*nc*psibc*psicc - 
 0.02669471376378460883368266968689265537570346124680081767216469853172732412\
427`50.*asl^3*ca*cf*nc*psibc*psicc + 0.03070530536729971349512307023250307935\
450506769983351368165552539780367051239`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00007088943607689132385570454654413481833046221388135920364997794537895952\
586`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00033306323418721476698481789882756124\
701531991330410148903275297348928955353`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.40922317035101850886096407061823234213124397058527358619848295771949395692\
861`50.*asl^2*cf*nl*psibc*psicc - 0.87966861667217363457870790877755667805968\
615141803400819645582064513709640895`50.*asl^3*ca*cf*nl*psibc*psicc - 
 4.32023637581376728480743440551178071442515359617894832609707904666310666784\
57`50.*asl^3*cf^2*nl*psibc*psicc - 0.0006216115470246209118905245508741746017\
1098130535377808342428182530056140621`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00584109463180306385754516073205328719498670856063953974837544959354598740\
563`50.*asl^3*cf*nc*nl*psibc*psicc + 0.02560954121890607187779312768612866721\
812080716464340150455969350089463025338`50.*asl^3*cf*nl^2*psibc*psicc + 
 3.81601607020887164471035005041999356954246688675930271096923734116672091004\
258`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 3.933725807946914691353232108390483\
28524697265547298002166667672014609318531591`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 1.808955086427671352044255648274296862539806027387445356137412050\
93156981598503`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00579654287619798574620936693182625182016433614765794782485825653974123096\
746`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.054468350273157467367455287019\
06053980626613534145282228763161866122674349173`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 0.693821103674340299038245463712726103553175797592600492903\
49765767868133514777`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 1.29824780779964395638354478233508597431180620418992251008969863363441233998\
614`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] + 0.163263337398162688704548502222\
73851594882655922995387974059160525728651085916`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.001053916886581451953856248533059318512757152026846899601622133\
60980239499623`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.00990333641330135770317368854892009814659384278935505857988317055370508114\
565`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.086839853852135121884700928434\
6588734317017475039177715454564795760089320424`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 2.226905341803453823524806165898130060674190992855486491228802828\
63154672379625`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 0.80978376065580139037265678759932002206334217922017690590996628591250022302\
616`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.07361670551416376276115061705448363836939474356547062780871126181826107563\
455`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 6.53910984662660935119056856026\
624709972012431800918120742822968120200949750964`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 4.65410244817237876222070066329349693577413648127106790470\
025200510084355969419`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiv1mb475100mc150100qqf4.m <==
5.671869873598710746895553112681709180105010849541054981240912661093802155652\
73`50.*asl*cf*psibc*psicc + 2.13421098054959483325361767488084929552860417198\
294431187959959067994110110432`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0662304108948415692082049447805645890056503028608378860200036318835386792\
8733`50.132486152761054 + 0.0194868226708155760811676637916915582879433740409\
8882559574832624219638475479`49.601169736447254*I)*asl^3*ca*cf*psibc*psicc + 
 1.39000144482874305729079370536563515199070583401445154444905960568382775799\
4`50.*asl^3*ca^2*cf*psibc*psicc - 1.39965154804264182895917342178957438750133\
545168863475834636752867856482524249`50.*asl^2*cf^2*psibc*psicc + 
 (0.1766144290529108512218798527481722373484008076289010293867093773066382137\
292`50.13248615276104 + 0.051964860455508202883113770111177488767848997442636\
8682553270164533878124445`49.60116973644725*I)*asl^3*cf^2*psibc*psicc + 
 14.5503672941451802560238723450411368287335097418564925768776023933813844228\
6225`50.*asl^3*ca*cf^2*psibc*psicc - 28.2305500343022449508899967893800435329\
0047791622610070405690561950076847975528`50.*asl^3*cf^3*psibc*psicc + 
 0.00462282309254421765870243244418910945964772558447146085187330140221559052\
549`50.*asl^2*cf*nb*psibc*psicc - 0.00634922343179557789936259947952238591407\
950261090656211333727245656003075102`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.00409044995102986742597057924838291079228483025485530595414339046657379557\
949`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.76780388500007107014236899463761441666797123506000366771407740586809721`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.043246336985573963117234432082856738160511\
28845481662190325883618898567400978`50.*asl^2*cf*nc*psibc*psicc - 
 0.02490003404264838824128450170234122331098847147905606037330109167309517873\
956`50.*asl^3*ca*cf*nc*psibc*psicc + 0.02406222388783113604831175960002771482\
989052017759323200118635710725355786271`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00007049532860950995672175553385444878417131879253005625338335885128000701\
113`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00032974058015248179971251372904518184\
726536899212439188032940390996938348974`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.33354403775745451776953061764225146256755624234339377988866784107590407809\
428`50.*asl^2*cf*nl*psibc*psicc - 0.72707768244577545250242784924450257318820\
478169268115287973710512699999624063`50.*asl^3*ca*cf*nl*psibc*psicc - 
 3.63883645271647523838377702587433995820242468867264730602999466736046252301\
372`50.*asl^3*cf^2*nl*psibc*psicc - 0.000543706084408907897116408739028287093\
60654481116616667048105953282259295711`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00508635006720834109060764872417373473430107620526527383410502988025999282\
854`50.*asl^3*cf*nc*nl*psibc*psicc + 0.01961462932028778503056876936997581558\
944695865827221029703785380044023254815`50.*asl^3*cf*nl^2*psibc*psicc + 
 3.30992246550987413431386972543659078627687419607303146782645563581347031039\
677`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 3.305045805306084300264235457781534\
42263702825873452748557745361620294139838429`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 1.633584058166205719377683074055246099680738890904599810578036317\
92911177438439`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00539546440559701348942578366349365429949121359821042709737864777748327226\
837`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.050474367547060985588655204113\
2723030238793422945295605968381390010061189335`50.*asl^3*ca*cf*nc*psibc*psicc*
  Log[mu] - 0.601804084638158933511612677352107415686704399286005721422991788\
4365419401861`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 1.08163521053307627973095692414927729921206579115021230193094637664359445435\
685`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] + 0.153345141038361970762969717629\
76537159464523630723299045676451441269582200981`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.000980993528290366088986506120635209872634766108765532205260336\
61547873885334`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.00917715773582927010702821892968587327706897132627810193703846563433895885\
779`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.070780243130571550592176878995\
62326690293415140497164049695380211348019732205`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 1.931565246001636373776632421779311581113798000747333776301758615\
97980610264956`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 0.70238736218241322682786633519247693858683563663539410043746732580688658485\
968`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.06385339656203756607526057592658881259880323969412673640856167555963240026\
246`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 5.67186987359871074689555311268\
170918010501084954105498124091266109380215565273`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 4.03685885136932239559046166873266181378673972198002019864\
853223798916212091657`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiv1mb475100mc150100qqf5.m <==
4.966373825709269330143266768832394794902032773838072512968950621088715105050\
42`50.*asl*cf*psibc*psicc + 1.79361212646305905355030482116464104354362104297\
815824775415239870655886576903`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0606306172118096918768629361966073047781745126952628993385256421109665928\
9897`50.133232378377244 + 0.0174509162766162580626426145513483105730955053077\
8148495674000543513993247379`49.592358623988574*I)*asl^3*ca*cf*psibc*psicc + 
 1.13948665736538381668994586875587035559295308306045273019295995155921958041\
478`50.*asl^3*ca^2*cf*psibc*psicc - 1.270055696698706572914525376907221054567\
63377649706280118180028002926057126911`50.*asl^2*cf^2*psibc*psicc + 
 (0.1616816458981591783383011631909528127417987005207010649026963778234216354\
6427`50.13323237837725 + 0.04653577673764335483371363880359549486158801415408\
395988463876579669709132807`49.592358623988574*I)*asl^3*cf^2*psibc*psicc + 
 12.3318053653017450643852876495459244142265604154997459193337229854965197037\
4007`50.*asl^3*ca*cf^2*psibc*psicc - 24.0156248392992184366868473099767100239\
5218565787589863104059237020980779737023`50.*asl^3*cf^3*psibc*psicc + 
 0.00432334661380155312490082356775735468322628140402391105271494867220683212\
048`50.*asl^2*cf*nb*psibc*psicc - 0.00595639439233723806215975465592837717459\
338154811829148430340894473418232837`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.00424809124321084355204007621236104569874976324157304263273662134257162569\
864`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.76357612194043138306240711148362628757892017520016236393447928067261469`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.040266819697143764710253879835980236059107\
63883647543799803908735034559460927`50.*asl^2*cf*nc*psibc*psicc - 
 0.02333728040044330987989688017477545873602415807534876906370843504541888496\
976`50.*asl^3*ca*cf*nc*psibc*psicc + 0.01875104841515711564870437974202856422\
315676353799329286163241202090959999069`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00007010644977428456012658046882306282625153690833352558642385972295040897\
136`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00032647900166692013449552412671524149\
959601841090076001109429355756854974243`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.27455763259621231600892062930058538171685894644745319051933860459995637362\
648`50.*asl^2*cf*nl*psibc*psicc - 0.60834626429244475341680119446886056856462\
486811588535319909182991033321200828`50.*asl^3*ca*cf*nl*psibc*psicc - 
 3.10201007074332694640376327700158851189646452762656935388832511244176639231\
795`50.*asl^3*cf^2*nl*psibc*psicc - 0.000478017907163355235754448771998204996\
80599449665407070749611749832228177602`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00445216694361400807337278033133388047125053218021124949806758174980631882\
173`50.*asl^3*cf*nc*nl*psibc*psicc + 0.01517845741426262718713826357916084938\
980864300329074381203534162598113473223`50.*asl^3*cf*nl^2*psibc*psicc + 
 2.89821745988073671195247937169121590290777928147302148927969498991409607170\
312`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 2.806254802162701665517217894443706\
44514274874585221922613618924302122802957376`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 1.482328042298547601514484369651249087311577258830884175346869793\
30538333570217`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00504593455143158032392123400083800105963726928115388259462299428267021272\
542`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.046996864914197191045653307151\
98861160139513791468420635569586080109021379095`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 0.526948629069224856718632613034766527801414414813276634414\
49010826327680828985`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 0.91072867777071223702279690998881257120879467375794313985538330530493264356\
988`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] + 0.143714470901029717149237345138\
34723070037518973392621428569684470269582262495`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.000917442645714832786167497091061454738115867142027978653924829\
26809472091452`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.00854488452985403473557332857308883847298093416630621931796626417081360168\
572`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.058262939188394238674182008762\
46435591989555387203942447554489728001345963128`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 1.691307327949272384251215263398607222901033526274931104108091139\
60827685270724`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 0.61502084652700813972771464123585717196401219137270221968533422617816875957\
408`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.05591098604790983088433769465780519745127383557933656542449968543748940429\
977`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 4.96637382570926933014326676883\
239479490203277383807251296895062108871510505042`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 3.53473379755147729124063440160364312202494012623301747656\
376778871620816410122`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiv1mb475100mc150100qqf6.m <==
4.384765305344256429166431939257775858721551214108000482400682199474851195845\
22`50.*asl*cf*psibc*psicc + 1.52116601464292512704893977861465577590977267370\
332986874988230019889955295154`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0557447252754943864220168241810641974199733306264332083145025623676190793\
4767`50.133906224943686 + 0.0157163868330124887494540050940325273578431300079\
2863583234031071839144567196`49.58405515517457*I)*asl^3*ca*cf*psibc*psicc + 
 0.94391481218437212992463944933997301605344573889773813330133619298167513927\
891`50.*asl^3*ca^2*cf*psibc*psicc - 1.157478538609766225579577305236929238411\
11256637577410073535140904841499511257`50.*asl^2*cf^2*psibc*psicc + 
 (0.1486526007346516971253781978161711931199288816704885555052994784978178618\
1781`50.133906224943686 + 0.0419103648880333033318773469174200729542483466878\
0969555290762084223471083511`49.58405515517457*I)*asl^3*cf^2*psibc*psicc + 
 10.5646036096578979659554629615198167184797700928352147353281452891665484220\
9407`50.*asl^3*ca*cf^2*psibc*psicc - 20.6606677067387032928966642388993901107\
3547974508588533255920585747076088228378`50.*asl^3*cf^3*psibc*psicc + 
 0.00406003686157406669232721999866905394632663383811733843619072197205700139\
095`50.*asl^2*cf*nb*psibc*psicc - 0.00561091758838782037884527486733666078963\
722690450914953280779720003213799206`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.00434340900918837148279335294906412824416172937529635988720922161944639779\
946`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.75935726759405524795094288451276226296646932120246234218643435148610835`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.037649608349359437217005499184468675106242\
18767373667569208510453168863469213`50.*asl^2*cf*nc*psibc*psicc - 
 0.02196420440083518898942811143274501519504226397220484525504671202214494466\
806`50.*asl^3*ca*cf*nc*psibc*psicc + 0.01445929452251317628963977963264442373\
794524237616156128423197416866355902232`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00006972268163858992506117048894529806048536573398003654277517772173578645\
129`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00032327682558801530224308385570813733\
661890055630311411861607892085995074351`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.22791758417333363286029158910569361698953748851861789104735257899258375325\
561`50.*asl^2*cf*nl*psibc*psicc - 0.51451011599815187401076398292456202746808\
370471185765901025966311021799353341`50.*asl^3*ca*cf*nl*psibc*psicc - 
 2.67237743585479869837237180400786808707198872950771716563871368335717773584\
675`50.*asl^3*cf^2*nl*psibc*psicc - 0.000422076772052908466964302865008631448\
67636325572959619411777969254637482347`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00391401007009403104362284724721363304109632629514616843148803951293168868\
17`50.*asl^3*cf*nc*nl*psibc*psicc + 0.011847025224382039550227529744536552860\
62400934314233799570902268408035315497`50.*asl^3*cf*nl^2*psibc*psicc + 
 2.55880926635906809366700852295090177566657491250421937140377986392400699507\
943`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 2.404789945490740087027006997362999\
28402063170295917992614409107055914129031347`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 1.350935160245201826725936911823682905741663823969661083629962218\
71291300089458`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00473861619480199811904216172118962854750274855663280248764720801292608379\
895`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.043942222678012623929183588812\
78083990753921359239619673154266928225910438226`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 0.465238048428921471575819731445618504666649984091676249346\
14170455580527434327`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 0.77392466614731089055792398929013229321645658229044317296521265805975753757\
261`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] + 0.134557171907202531218909685692\
47083458209011858327628856865553299314246575145`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.000861566580873090567098574858398114281364136101205964081055332\
35154647481456`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.00798949503236593162348792523868742543773440247134476303160809018674022359\
592`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.048365613518332239177471942591\
89889829177309479696271164750510383027902554832`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 1.493239524958103767831393343481339215764855530972901436612581571\
67583941101395`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 0.54299619089385591557505212490230516936903837489923688605325470214556500609\
927`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.04936329008125962868864110226384592448809439771811244418489719024508526514\
15`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 4.384765305344256429166431939257\
77585872155121410800048240068219947485119584522`50.*asl^3*ca*cf^2*psibc*psicc*
  Log[muf] - 3.12078362665701877585205515890106767118075205078780087667397887\
743956742445624`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiv1mb475100mc150100qqf7.m <==
3.899648479221392937503485048750361693478057952796118765929862938135553314018\
71`50.*asl*cf*psibc*psicc + 1.30045320150079024232387258616511814909129193354\
911952484336388471685211595827`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0514503063097423860597988706023375455984120071314603153190592338333331300\
5915`50.13451723623916 + 0.01422618341687544233240313770094271480251579285743\
497754368703052522855984275`49.576217675274684*I)*asl^3*ca*cf*psibc*psicc + 
 0.78915406995957983766652989243746155706769712948999643498359028971401045808\
081`50.*asl^3*ca^2*cf*psibc*psicc - 1.059046808789235546879572461045542781557\
44384335093788650960180459714758310186`50.*asl^2*cf^2*psibc*psicc + 
 (0.1372008168259796961594636549395667882624320190172275075175079358468987406\
1584`50.13451723623916 + 0.03793648911166784621974170053584723947337544761982\
660678316354069085570160739`49.576217675274684*I)*asl^3*cf^2*psibc*psicc + 
 9.13706139573897294891873836418193918490941128834606642936265987106337808239\
554`50.*asl^3*ca*cf^2*psibc*psicc - 17.95015073443194396699253674910796735873\
426931092282052338775481114102835741561`50.*asl^3*cf^3*psibc*psicc + 
 0.00382671588082780635933577732624770725808181917082559149218209452493920295\
218`50.*asl^2*cf*nb*psibc*psicc - 0.00530469549299938800962438352336151606337\
818744503048629943775298903482973932`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.00439328932603216148549921758570337456942285199881388524194539604648791122\
691`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.75514729355901280769680946287925077868636213728338796972206713816147217`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.035332760765400939525249862730905115396315\
00257396464056124621742337230804101`50.*asl^2*cf*nc*psibc*psicc - 
 0.02074820314466828301160465297582484349405633110767351463460231667610339352\
716`50.*asl^3*ca*cf*nc*psibc*psicc + 0.01095952686189759296166547220235392833\
625723557191877551572493542489611591669`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00006934391007542569219757299658374399614946702797631674430051211947746267\
574`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00032013244013068412891895484757019911\
389569847426129964885485587862863038376`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.19057301954964216418660801160770911957595654068793495303526097976985277817\
244`50.*asl^2*cf*nl*psibc*psicc - 0.43932461619221485076374518837038012783467\
700192695516135693337644575487733405`50.*asl^3*ca*cf*nl*psibc*psicc - 
 2.32374491401386165662932755517231778215422591480336093303558180373357828815\
009`50.*asl^3*cf^2*nl*psibc*psicc - 0.000374017711726432373943596209555329820\
04208770268343571308470302877913542528`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00345337326888088810140118368602903074439312656528292183212451877538777141\
334`50.*asl^3*cf*nc*nl*psibc*psicc + 0.00931316655175022127916941942406062879\
910617081273718241128758538354180062956`50.*asl^3*cf*nl^2*psibc*psicc + 
 2.27571054989254894033466741206705939889547020973149789588316260165070901193\
907`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 2.077555154956214823486894070633996\
76119445555105929330367345438408262442469194`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 1.236051920286363726816188041243990065432661788213718430331123906\
91942526050381`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00446629882044134546777003753071737735441626796550566432748592851057543075\
383`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.041238145878577551320748839041\
04853696346930894960105408116279956551778563688`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 0.413765554525917989151757711284919890708267310860272344706\
02957412433258685659`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 0.66302150284394832097088152915230851619816103220971868915216718628418009160\
887`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] + 0.125957462853400368197804748303\
80998553444703449040354058335419316987754514735`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.000812054330989335539594552278312250428075685084637393510676026\
51632053977195`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.00749784470519591842195433437109973399335805617265473710234682190203364208\
961`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.040440850775031941242027540969\
88566443845923274957253691314199818523335486676`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 1.328032137893173048669084706956308132205607574151441893891530131\
34241369321937`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 0.48292077741569929042512171162047568443840275423688796140617037226582114758\
835`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.04390188885597266276592015560186142585803661402153526922005047262632255045\
09`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 3.899648479221392937503485048750\
36169347805795279611876592986293813555331401871`50.*asl^3*ca*cf^2*psibc*psicc*
  Log[muf] - 2.77550981094450606671914709203059076263811644693675759633781444\
850234447869758`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiv1mb475100mc150100qqf8.m <==
3.490801886063784962285171387663133123362932739411333694709019572357938818354\
49`50.*asl*cf*psibc*psicc + 1.11963150583799548138701257433872071537508228743\
903870099991294351040111531774`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0476511042429631528005585577010922163709683470664642860125763832322457765\
6696`50.135073374388966 + 0.0129362634971350696865562395335344124456310889516\
2118738675423063153129780468`49.568809258252415*I)*asl^3*ca*cf*psibc*psicc + 
 0.66521046236299933218174838748182976473908915514359060440132942264652377762\
793`50.*asl^3*ca^2*cf*psibc*psicc - 0.972470846664174847820978953014318156569\
90640295809267763113465340273056326023`50.*asl^2*cf^2*psibc*psicc + 
 (0.1270696113145684074681561538695792436559155921772380960335778609890631270\
1474`50.13507337438895 + 0.03449670265902685249748330542275843318834957053765\
649969800918653764450932752`49.56880925825241*I)*asl^3*cf^2*psibc*psicc + 
 7.96947732449176141489447905221397416630778257663528721094081054456800240799\
935`50.*asl^3*ca*cf^2*psibc*psicc - 15.73133002818515606406347604773030937074\
026995444878946939679087220972258231328`50.*asl^3*cf^3*psibc*psicc + 
 0.00361853699306667844593963161536174140341772920900087198960432562367125357\
106`50.*asl^2*cf*nb*psibc*psicc - 0.00503137627997976738372391265908225317424\
598983570709994816740598094076165805`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.00440980719440961163451462790538852416081594975148175700402681321487047166\
754`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.75094617155617777601219117136971981275880321366089820536002657329194667`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.033267684208951379720434069705499233278617\
31681801721063709462088314043487579`50.*asl^2*cf*nc*psibc*psicc - 
 0.01966372048177912203378996764151349252968670856785582491014906418398417330\
473`50.*asl^3*ca*cf*nc*psibc*psicc + 0.00808315866093175218310080023109815688\
493700238457230812719171846570742684884`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00006897002460342495731697079665324615603881961264830784586969908446661266\
624`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00031704429204215524743670867235743243\
492384430226231413632461041953400579605`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.16033747209424044250515451363561246158450558663670455987456224160174235781\
738`50.*asl^2*cf*nl*psibc*psicc - 0.37834462106154217422763516007576978657909\
29069009276407395576602975419724941`50.*asl^3*ca*cf*nl*psibc*psicc - 
 2.03735193953919643485129815283254424238912037486647268854840079248609462645\
657`50.*asl^3*cf^2*nl*psibc*psicc - 0.000332409052753218277286199115924711189\
57724884470224251710893741483265421435`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00305606365677051191080724061898326950264942654551143487773241897777479876\
626`50.*asl^3*cf*nc*nl*psibc*psicc + 0.00736452706187794999686410026309590679\
925590678517623925125039342602854497362`50.*asl^3*cf*nl^2*psibc*psicc + 
 2.03712071024572953868387209382520011785855437915188705638688144426414088452\
584`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 1.807826436556212239766364262957026\
71825771340242634118820660533198542828837425`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 1.135005976568669502195335095732204828639881591925079004409310462\
48696496699253`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00422332569418793201837416062657882721432041079505101005855635965480937318\
078`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.038827920171881880891953343517\
91782330165439164502377128288456477855175405465`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 0.370385583681041734306158562513672748701555341663979464797\
61476949553248977737`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 0.57210060183490834576285488170681398170276932144387826747067187511724286636\
015`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] + 0.117941678273263411564853768898\
59646901766776113374953450842567698743897191159`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.000767877398943260366977120113923423129876438326372910919142354\
6641130700574`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.00705962184943306925308242609416687696393716211727704931851618252812963338\
767`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.034024668328876258786182533082\
51084071790754073880897418754097840413690906789`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 1.188798712605095138772229563264259275437732880574227158066810495\
60662738502355`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 0.43229044094730732318990165936882155470463013839062805748726935819869713158\
034`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.03929913099520975665362742357898377770042092167187527795218634775587479994\
006`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 3.49080188606378496228517138766\
313312336293273941133369470901957235793881835449`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 2.48452006237446455049043264897944061500151132839702656831\
423286363289032165017`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiv1mb475100mc150100qqf9.m <==
3.143036507137976377611414661110936211237441782714270165833966943197556627384\
49`50.*asl*cf*psibc*psicc + 0.97000154717324509682076932268860376983892853291\
50363620012262461840447294575`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0442704096912263557671053880147368432666286712007303713219294693586746835\
6421`50.13558133338802 + 0.01181215672397130919051529853185015989193844685567\
405273380890116454519640169`49.561796992863925*I)*asl^3*ca*cf*psibc*psicc + 
 0.56488016068562091436860177304057887213942753904020777219029952973473090281\
079`50.*asl^3*ca^2*cf*psibc*psicc - 0.895908260110815457752634967677651028582\
70363749098768108142768690185282300622`50.*asl^2*cf^2*psibc*psicc + 
 (0.1180544258432702820456143680392982487110097898686143235251963265236484938\
218`50.13558133338802 + 0.031499084597256824508040796084933759711835858281797\
47395682245968117689509704`49.561796992863925*I)*asl^3*cf^2*psibc*psicc + 
 7.00386278283940831467364722909757907838808811725015575098136179326738174124\
425`50.*asl^3*ca*cf^2*psibc*psicc - 13.89369304868531055082304168491858921569\
198050020272724842843457219653969845081`50.*asl^3*cf^3*psibc*psicc + 
 0.00343164453395839970782851540193545607181101362734397271027971824554510697\
503`50.*asl^2*cf*nb*psibc*psicc - 0.00478590770712845891463316141534855573881\
442365290988237434821497055638287317`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.00440172392150829260820903191174952966904278506081724001388860836398728506\
098`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.74675387342855282916965680143519223948675855549731301744067571411636918`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.031415723321950773409321241142408511772337\
03383101803581538701491305333388296`50.*asl^2*cf*nc*psibc*psicc - 
 0.01869044461942597067957056750618937038538618618162421928823886665659491550\
613`50.*asl^3*ca*cf*nc*psibc*psicc + 0.00570319380313138828002978566841345118\
923415026337659491915788046682366652666`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00006860091823514357761721482346223117812453186860227268230519095734053587\
394`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00031401088393340626682151808496378702\
07485172779441929163978005891297029031`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.13561492144496165046085699741912989927094193185817958129405221198223475042\
64`50.*asl^2*cf*nl*psibc*psicc - 0.328344813863884116902508756244380414589901\
70200862898173002426621483552806195`50.*asl^3*ca*cf*nl*psibc*psicc - 
 1.79949943153042096703106337887886906206815700679113723422816645867390318678\
807`50.*asl^3*cf^2*nl*psibc*psicc - 0.000296135410990547914525527018985437392\
32272665530951537863032803205577828829`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00271103491210958079601801718391964094412672805362454256027399861311613976\
842`50.*asl^3*cf*nc*nl*psibc*psicc + 0.00585147734579455640433652553118915791\
594328568331702883811855080187141328431`50.*asl^3*cf*nl^2*psibc*psicc + 
 1.83417592024074510179511553169091321944885854944532255465331304225839254519\
88`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 1.5832702213959171173318066597733953\
959760758515087418243325231711266151133353`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 1.045647006458969187116355340872453002467747615692963244383830934\
65863962958471`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00400519673043426050809365589314818160428394835036652068844777315205160685\
712`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.036666429488302565848302681407\
14027524195949224455047138056668794851960211019`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 0.333486530952862745780930096671075130808883372626422282664\
2387000217561207195`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 0.49681188679505683095432118613113414560526701093386737380078413115167498287\
862`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] + 0.110503592754419703565667667573\
4363469612455448335004709029405966261528960891`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.000728217587351683728744301071481487564415263336430276484944236\
30536161991559`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.00666662354332773924514594207402550458944718040810008570121035171157184896\
668`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.028778380139979637143652220342\
28818871259365878630155211489924236103590278565`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 1.070366602090281998346003302534240896886637402265737155481900143\
80805924045794`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 0.38922421894192072667127392819426941704968632809663169290696538097132898419\
193`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.03538401990381097515193399347220631064088057528151197208182594214025526389\
693`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 3.14303650713797637761141466111\
093621123744178271427016583396694319755662738449`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 2.23700385001366905382529752813469033274472856481716988602\
956207237180763693045`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiv1mb475100mc200100qq0.m <==
16.55841045241449470804245676715346926140636334713007005994912856361779663347\
387`50.*asl*cf*psibc*psicc + 7.3563442100549185106891238360095131666155444237\
0202754684879308628072968283787`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0852702455988879749384441967006817829015011268619069752013461785729202669\
8837`50.11765525299039 + 0.03446588776819768974950006773459850735561037864262\
701889272499882840179465826`49.72424720861174*I)*asl^3*ca*cf*psibc*psicc + 
 5.59165900063932239455378391605291662728552675984700160326549496945637511428\
687`50.*asl^3*ca^2*cf*psibc*psicc - 2.458534715218016229461745670657287226972\
12131725224186801241998379022876870695`50.*asl^2*cf^2*psibc*psicc + 
 (0.2273873215970345998358511912018180877373363382984186005368236629078963816\
2624`50.11765525299039 + 0.09190903404852717266533351395892935294829434304700\
538371393542510257772796748`49.72424720861174*I)*asl^3*cf^2*psibc*psicc + 
 73.9438138803272219918058916734503774212628430247098205472680322112380300679\
4977`50.*asl^3*ca*cf^2*psibc*psicc - 
 137.5893296941803239435544861320851699634036221501110472298514`50.*asl^3*
  cf^3*psibc*psicc + 0.008678049112785234633815118007555435370142630054749587\
22701856918565976034085`50.*asl^2*cf*nb*psibc*psicc - 
 0.01262285005807955611116871214126493232674717329645393895612280952550776446\
643`50.*asl^3*ca*cf*nb*psibc*psicc + 0.00890375816536666065217392521623935648\
367521437921758067324651522240221418209`50.*asl^3*cf^2*nb*psibc*psicc + 
 4.54805348740049784795471784231909357227567905304592673282926367826799752`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.047791244277244558541718350025302185577990\
37401958336211043929860569376156874`50.*asl^2*cf*nc*psibc*psicc - 
 0.04095161901265890335752910899453704583262276799863177824206274053528455691\
285`50.*asl^3*ca*cf*nc*psibc*psicc + 0.09438664820543446347595574268852272403\
138923860734702720026501734577595606448`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00005009354807225101246305217500025874997890008312071704232085065275730791\
522`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00013793612835791340797302134493886103\
344626560441501651106250940509141110473`50.*asl^3*cf*nc^2*psibc*psicc - 
 1.36424079241200571117005038066837990056453823343850770811903286063406523826\
969`50.*asl^2*cf*nl*psibc*psicc - 2.75028862302834272171987854954616658870790\
643217629410327604521594065589898505`50.*asl^3*ca*cf*nl*psibc*psicc - 
 16.1244838230415928399711962599501644269104615194360319052024531022865367281\
8615`50.*asl^3*cf^2*nl*psibc*psicc - 0.00142996196793637445034843851647654798\
175125347336835586570186833871225977333`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00787500287548878501492255869000099120962488629503069728475023482074085287\
727`50.*asl^3*cf*nc*nl*psibc*psicc + 0.11239925142751548726347610036510578394\
765744855299596014903713262429912021873`50.*asl^3*cf*nl^2*psibc*psicc + 
 9.66296053523633728850505225593159363555088791434484834598317501026611651514\
215`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 10.96262279740360178845360223416750\
681471994038759105533601855277197356418467955`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 2.869444986393131510668154961400271550182950075701411228581179240\
44240894387924`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.01012846569308938339378138236840989487260623679132832118113358738749948569\
12`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.0557788935970619932438748567110\
1000544860162163434045463445553893748917838917`50.*asl^3*ca*cf*nc*psibc*psicc*
  Log[mu] - 1.756901915497515870637282228351198842827434166244517881087850627\
8736636731557`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 3.85236866808835144692527216099935655092952188987018656310863222287718552043\
773`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] + 0.102287833684723068597533958084\
3461970094518324980908094199893282340627740317`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.001841539216925342435232978612438162704110224871150603846504028\
754354083176`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01014161701764763513524997394745636462701847666078917361966627352073806502\
167`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.289500887573299956220337532144\
44455027167535715976347390138980370729073293598`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 5.638995758310822437155311135844453807320136659240228789446299173\
80123082791325`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 2.05054391211302634078374950394343774811641333063281046894966303032987798782\
868`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.18641308291936603098034086399485797710149212096661913353225517378788417381\
489`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 16.5584104524144947080424567671\
5346926140636334713007005994912856361779663347387`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 11.4970033250989530014460313675914691693852595988189352473\
8580325736333982072705`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiv1mb525100mc150100qq0.m <==
7.3728`50.*asl*cf*psibc*psicc + 2.9481801323714120313543741546901621540269502\
2170197728789455290902008681849161`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0794487937914899265285497305390598961558159551666262703026266539260808867\
212`50.13152822988882 + 0.024015864468886942940146994731158308549116826161692\
71391497935290924467437922`49.611939145855644*I)*asl^3*ca*cf*psibc*psicc + 
 2.00100832752719263810085251968225262354002049976522041138049621441703863398\
094`50.*asl^3*ca^2*cf*psibc*psicc - 1.598469140583394237360844426798801534969\
8422298899010247255217334422438378402`50.*asl^2*cf^2*psibc*psicc + 
 (0.2118634501106398040761326147708263897488425471110033874734955212605707012\
0631`50.13152822988882 + 0.06404230525036518117372531928308882279764486976451\
390377327533456335281158793`49.61193914585564*I)*asl^3*cf^2*psibc*psicc + 
 20.4255054789248115765795851806271360433148361788009842494718576463380647965\
2044`50.*asl^3*ca*cf^2*psibc*psicc - 39.1209741884541678590198386754947731791\
079781439338575223169789062713266213136`50.*asl^3*cf^3*psibc*psicc + 
 0.00440797308093039807623601089497277977437989716098053738786588294628068308\
247`50.*asl^2*cf*nb*psibc*psicc - 0.00634776881935810866570157622558353982784\
136785049558884866187727858504995737`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.00321419154229878357661216960759262490685194880212824208521001818629555749\
701`50.*asl^3*cf^2*nb*psibc*psicc + 
 2.63539315893649980310463976827217761199561179592513480043820975830294202`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.050655042419308219803738811435996867597602\
56412238578841778073462079352180037`50.*asl^2*cf*nc*psibc*psicc - 
 0.02919688240642783462277823502614842603055695346001023841438120784147496328\
639`50.*asl^3*ca*cf*nc*psibc*psicc + 0.04209604252160220032252259783773124034\
660672047433012895982098908535427690959`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00006057022119078180857643811279669028853472827948032248372839292954820447\
55`50.*asl^3*cf*nb*nc*psibc*psicc + 0.000348026980591080070804392591094501960\
56524374216882314497826771980090057997`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.47733827190379134713377949508139990987737231448417356733371170999433134783\
123`50.*asl^2*cf*nl*psibc*psicc - 1.01797369046853924375197908340482906786201\
645256067258817524280510970290720476`50.*asl^3*ca*cf*nl*psibc*psicc - 
 5.02871863898139657285928741909630252303459196310983684844016718772543748241\
778`50.*asl^3*cf^2*nl*psibc*psicc - 0.000570772095553859379881658130482393029\
12267713484282803785200693527459839668`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00655913368371468958454588877203474819521307590214594362975497281573950135\
464`50.*asl^3*cf*nc*nl*psibc*psicc + 0.03090438175782577037055623628861610020\
886705144992668938880297667115615123975`50.*asl^3*cf*nl^2*psibc*psicc + 
 4.30253106956906174904169610550720425749476827908920345286494000251688759920\
983`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 4.499207400983832180752078828558223\
53516634928456836203657670458314203674213271`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 1.865631277427140336547894111703070315418554194714128433880887551\
27101119401487`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00514470516887128310023498091347313657625036526299289762610797793341744429\
318`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.059121336219458655661235938446\
53007143534749083197509756963174982398070239916`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 0.782278376285283954371217473728582592271776050743491536884\
53452951828953973167`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 1.49400073140873123047577655310074011892075831876346206234367262020923072016\
629`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] + 0.152450481115377626319713030085\
11552786576848738122942161461238067930468924238`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.000935400939794778745497269256995115741136430047816890473740498\
00337835872901`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01074933385808339193840653426300546753369954378763183599847937068091122328\
851`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.101294327333908765478543372576\
43808842307511211454817758025143409778648993345`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 2.510819987604043846596488201907618674161133923398007277680403238\
1248047737275`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 0.91302545003783412603508661887549769969495779032654810100268375277327797014\
129`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.08300231363980310236682605626140888179045070821150437281432282657995506852\
295`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 7.3728`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 5.29445925925925925925925925925925925925925925925925925925\
925925925925925925926`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiv2mb425100mc150100qq0.m <==
8.165857134128328697222829792472712740002884631079539398830741316786593317772\
02`50.*asl*cf*psibc*psicc + 4.56057790930817980503326062402815513319052704200\
812167228156404464386246963795`50.*asl^2*ca*cf*psibc*psicc - 
 (0.1111647124956395617957350719373295178053424001485988221989369960993260899\
0656`50.12276640173258 + 0.04104235979335623243414024449135684728318891858844\
443632872761273960809591379`49.690031775869095*I)*asl^3*ca*cf*psibc*psicc + 
 3.42363298428356830119399530986706048589847165900020168286646226880822344806\
352`50.*asl^3*ca^2*cf*psibc*psicc - 1.488619329857551769052696098582409782847\
73811420844999692332149207850410492482`50.*asl^2*cf^2*psibc*psicc + 
 (0.2964392333217054981219601918328787141475797337295968591968221487720758862\
0005`50.12276640173258 + 0.10944629278228328649104065197695159275517044956918\
516354327387657820011586992`49.690031775869095*I)*asl^3*cf^2*psibc*psicc + 
 29.5504016715636644048832410143096325073746784351681462256496904783883102110\
4595`50.*asl^3*ca*cf^2*psibc*psicc - 55.4797757496294998707626704352835978178\
9846943141680240066859201678199288193223`50.*asl^3*cf^3*psibc*psicc + 
 0.00470417514113070211407135715802471960387209601398609135168240642987420462\
284`50.*asl^2*cf*nb*psibc*psicc - 0.00494022912918934902238800345339860028152\
910690131953618956331485413503123764`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.03567116220275488814073163246792157188478760712893473475277891989062600132\
19`50.*asl^3*cf^2*nb*psibc*psicc + 
 2.70997439643478015188560026963979493816592552318101766878716178728676271`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.036308202935480916592424692471219067829050\
67174990589111067565958597636714922`50.*asl^2*cf*nc*psibc*psicc - 
 0.01382972910502043301266822114321422693770249996570879619113517543966849237\
782`50.*asl^3*ca*cf*nc*psibc*psicc - 0.05255832249324174786492441415291200425\
884973379678481979695070438776089327807`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00004183275383410202635450395164509690233884827117448751554372156304632664\
378`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00016143872942552852491061878574813011\
244502034517015673564839132857730938171`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.72794668062156108493117967260402685802770913169043015567812243828149608834\
81`50.*asl^2*cf*nl*psibc*psicc - 1.597107378528567640190550746880270643946177\
71933600826306920034415218565724981`50.*asl^3*ca*cf*nl*psibc*psicc - 
 7.08278337679402433972372426415042816005168826789403377110187607971870677241\
123`50.*asl^3*cf^2*nl*psibc*psicc - 0.000838708937176157811973356016058181796\
63838958079128000368549129368907642144`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00647340147447698216278429463959597516183109452648081940952132469103007824\
218`50.*asl^3*cf*nc*nl*psibc*psicc + 0.06489292686903153356196833272088315917\
270535290082785155561095917822211280511`50.*asl^3*cf*nl^2*psibc*psicc + 
 4.76533393408871953613514512230394900775366087808358654268311550007349448046\
644`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 6.494929402131211088999685911149345\
96691801051166446848758230949368037458328035`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 1.737421581345809502531237419042665049401810741209012998498808933\
37255049266527`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00549041333046041443391555480171367621920487954526397047148234022436953369\
779`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.042376619794413318023689904680\
11434975118324039259487100057519387100038341253`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 0.866424351652494461115480931327990728682483796015197553215\
11193311810247283047`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 2.16213694465507402429925271195989965316604646064666891313467240635179194778\
115`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] + 0.109051255400937761376448398180\
46252286621000537200833993572777782301153715347`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.000998256969174620806166464509402486585309978099138903647068968\
93864478228462`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.00770483996262060327703452812365715450021513461683543237639337763721587864\
846`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.154475083371011551574403742892\
80323114946387756325633674105423090756965618058`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 2.780896987343815547681885226566962868892047295176141869398436053\
43235279024866`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 1.01123526812502383552068553693344104323347174370041522551374014539324810291\
882`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.09193047892045671232006232153940373120304288579094683864366870576570959430\
103`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 8.16585713412832869722282979247\
271274000288463107953939883074131678659331777202`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 5.75520554790329908496769698984292955242169279134370813962\
96056476533110434329`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiv2mb475100mc100100qq0.m <==
5.916201324539493155972164096470178680206306093520047572508635985080196743460\
17`50.*asl*cf*psibc*psicc + 3.21910882728077097930949809083925828773343919713\
549084019184101647284920631935`50.*asl^2*ca*cf*psibc*psicc - 
 (0.1064827180395639212351443783913936523214437572564210707037973825437798633\
0809`50.140282566069764 + 0.0233898644550286609137538201591904485573110362493\
3282727414882898854959786206`49.482031142883706*I)*asl^3*ca*cf*psibc*psicc + 
 2.33034159689368548550933101995194835515813658289850134320607115257467790461\
087`50.*asl^3*ca^2*cf*psibc*psicc - 1.676150838945448431283175167945566163271\
26328223440623914104215444562610457417`50.*asl^2*cf^2*psibc*psicc + 
 (0.2839539147721704566270516757103830728571833526837895218765956539393544959\
4917`50.140282566069764 + 0.0623729718800764291033435204245078628194960966648\
8753939772918889987167312903`49.48203114288371*I)*asl^3*cf^2*psibc*psicc + 
 11.2088510709659474112071212248101902454989731222498013421441126137255593124\
651`50.*asl^3*ca*cf^2*psibc*psicc - 27.89637651567136525785844558584213883181\
827558756247382038039325775229457507327`50.*asl^3*cf^3*psibc*psicc + 
 0.00338251895549308249711139294238350751919185930208613006165185162227494846\
751`50.*asl^2*cf*nb*psibc*psicc - 0.00357085083736433845457799634697054299112\
289415613501545239627583869294674216`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.02642716083003053857384354749109904248817269445760746205512151808228295618\
552`50.*asl^3*cf^2*nb*psibc*psicc + 
 1.93391567606273020392164825789014320835752726301782862201714948016911388`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.068214878947879417850039881577351166454559\
09445602576566339236203844920809391`50.*asl^2*cf*nc*psibc*psicc - 
 0.00275188567404871837864955262768735654906743289265145223435385868095985126\
888`50.*asl^3*ca*cf*nc*psibc*psicc - 0.06619700526761319438638177760212617946\
082148124250854073434691012282573132477`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00007800211941091386226705129575685488252861193493533816353656048720492928\
93`50.*asl^3*cf*nb*nc*psibc*psicc + 0.000786529980068933004411102833887203017\
04245650133034457764939088476219372033`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.45996866134050271491483117317803708409722357243624390527786747389534383212\
759`50.*asl^2*cf*nl*psibc*psicc - 1.04507688626251034022928037074102001562508\
036676288337329819071489147199359143`50.*asl^3*ca*cf*nl*psibc*psicc - 
 3.48167720120764164943412832749916995344751415067633639318509055912111216834\
847`50.*asl^3*cf^2*nl*psibc*psicc - 0.000525963411509879107742974432044579800\
80648477224120948732316150239875918083`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.01060704490329454584060176612653202386226839390607645359463383541005336026\
684`50.*asl^3*cf*nc*nl*psibc*psicc + 0.03576132011224996800993461012146878771\
573560671969579559410096527859541162475`50.*asl^3*cf*nl^2*psibc*psicc + 
 3.45250651213335575283587538978002479151776623207702702726791282628563301626\
442`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 4.606340340788922533547910141014538\
64539135095132306467376170433817848388645044`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 1.956296403495833441786343277771554807506954541583828919861372308\
00827292090036`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00394786048703756451046588960474398400607453622307212889951476453173171298\
253`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.079616057964448704777066408834\
70366262075744125470853112582417270947847912447`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 0.627728456751519227788340979960004507548684769468550368594\
16600705141373401862`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 1.46972742485643560551898008207830219805547384208758058046784961070923015202\
965`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] + 0.205831124963883638028952870218\
34253217217133239261848385223637700489695730008`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.000717792815825011729175616291771633455649915676922205176784713\
39649027333579`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01447564690262703723219389251540066593104680750085609447840575990415484083\
313`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.097608381492937317014219582189\
5797497194026190466534037530386073151838596485`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 2.014772750697601724199583868283862152480029855037489394497122612\
20832513547632`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 0.73264463661730971789075777028504078272001085637726887058147454503663123087\
886`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.06660405787430088344461434275318552570181916876156989734635874990868461445\
381`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 5.91620132453949315597216409647\
017868020630609352004757250863598508019674346017`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 4.36352466942248061692842978885843991504819236450234132553\
33071332932389969881`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiv2mb475100mc150100qq0.m <==
5.606192873332733868697545433488890481178351097145823101986124851308537555361\
51`50.*asl*cf*psibc*psicc + 2.79625390595776411249498000184916343618213534807\
360460592860916682606957605478`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0838599262764887244655032025169591411581506144891678787828133731119224143\
7915`50.12760757772147 + 0.02797176040539936512690527889220167776863998138745\
074927629766276590669638319`49.65077290104981*I)*asl^3*ca*cf*psibc*psicc + 
 1.89055251693852387817590375493664478218686957032679932936101851165438587322\
306`50.*asl^3*ca^2*cf*psibc*psicc - 1.190530082102284051968377028579113966152\
14322373906257196639029153016857912991`50.*asl^2*cf^2*psibc*psicc + 
 (0.2236264700706365985746752067118910430884016386377810100873040517022443588\
0784`50.12760757772147 + 0.07459136108106497367174741037920447404970661703320\
199807012978120185858280009`49.65077290104983*I)*asl^3*cf^2*psibc*psicc + 
 18.1993117271941428757264117461860130274858720726866738352876193885279627123\
4652`50.*asl^3*ca*cf^2*psibc*psicc - 33.4967435474031331346620149204674045436\
159808539042228276548783355540482690995`50.*asl^3*cf^3*psibc*psicc + 
 0.00332167716218212870936128617295915669162423274223522620675015022270641130\
016`50.*asl^2*cf*nb*psibc*psicc - 0.00382412446739750864252111428721347001909\
393001236050945973592097452508092341`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.02462544319624811432274236343774763313004816647870641602455492603510456558\
804`50.*asl^3*cf^2*nb*psibc*psicc + 
 1.96809839030799731129914319317156496190356007870504659732270426763907361`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.031640661225448209782250671152219644947880\
54174377264606562691699187350911517`50.*asl^2*cf*nc*psibc*psicc - 
 0.01289841999916483193180722834070311230741765914993229387366027959271726636\
688`50.*asl^3*ca*cf*nc*psibc*psicc - 0.03951272987466557268450613443829173285\
48764479303904634671953394675233639439`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00003749427255307172777661363424539201011459531096188591312434764358810435\
592`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00017857599005302069784037805287486747\
974538894809656755209191373678334365161`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.42519445377197604241078573834859761355750939977684921014682274994127547911\
359`50.*asl^2*cf*nl*psibc*psicc - 0.93324513421566442873440246193119017710072\
265995312320378895538468986245631516`50.*asl^3*ca*cf*nl*psibc*psicc - 
 4.40176276943482779098270214335541347524735435887922392324695716583423406420\
5`50.*asl^3*cf^2*nl*psibc*psicc - 0.00050385662373448371045299508909964613576\
591984007570254915814959072792157428`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00479949012483435377224822581364840854509788345385189283314152219416700253\
415`50.*asl^3*cf*nc*nl*psibc*psicc + 0.03224832388097521706437665225223348944\
444007312050403601328596979819445843359`50.*asl^3*cf*nl^2*psibc*psicc + 
 3.27159546163068833641812787481524036770478330870475749397961598121176283142\
481`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 4.068312934345642840024676043363645\
00102877400179565266535313711793886798980286`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 1.389510814751975667389603026906550475077212886635869267632875059\
62987009276234`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00387684982458946398227187085673403384947296167382550519533427811512532328\
385`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.036928962669325093873793557751\
43975751230213441253327392624920484773071673444`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 0.594835538478306970257841431784589157764506056128137726178\
1119927616099297361`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 1.32632090906897836630232476425674711013220122428256353963773877451571113648\
193`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] + 0.110631805541576870612682273671\
27026692533655956143119433360579836173649658248`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.000704881786288993451322158337588006154449629395241000968043216\
63925245556676`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.00671435684896819888614428322753450136587311534773332271126097064187026821\
178`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.090229065457424492164929400776\
95313930207851956726350344050909197446339407858`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 1.909198828223629259826301275302267572636995533228438841449239091\
12649870301935`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 0.69425411935404700357320046374627911732254383026488685121287554630421752483\
686`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.06311401085036790941574549670420719248386762093317153195966142904111664720\
555`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 5.60619287333273386869754543348\
889048117835109714582310198612485130853755536151`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 3.99011434104668445214766633652849298513733842087525382912\
025792750466312940264`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiv2mb475100mc150100qq1.m <==
6.840039072803460721255525444311000086844157618248616071418074752369735619577\
09`50.*asl*cf*psibc*psicc + 3.55459356122485350747426916383750230987325603421\
666770361792457410643722193494`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0958447445862783089140096624485881474507485946298876853812395818921489824\
5459`50.12604878027796 + 0.03309958278469138447187555996223999106631034127206\
782303248452765418665638127`49.66430299548685*I)*asl^3*ca*cf*psibc*psicc + 
 2.51474579909853062610410146690488512427377294316898132680624919146420726869`\
50.*asl^3*ca^2*cf*psibc*psicc - 1.3094661114186252166716497163012491169440254\
0426729437868581053778473314236924`50.*asl^2*cf^2*psibc*psicc + 
 (0.2555859855634088237706924331962350598686629190130338272848622012630662491\
1916`50.12604878027797 + 0.08826555409251035859166815989930664284349424339218\
086141607518514950882693085`49.66430299548685*I)*asl^3*cf^2*psibc*psicc + 
 23.3639847627250778729665508705806849156968554867119150722513002024199185476\
5697`50.*asl^3*ca*cf^2*psibc*psicc - 43.2255243176170781853736959345025336202\
1740820979665452232183434554492725327142`50.*asl^3*cf^3*psibc*psicc + 
 0.00367111253526852643457458755652077803330381046627793949545509834587800017\
412`50.*asl^2*cf*nb*psibc*psicc - 0.00421555070605805734688839036146347120781\
273121494026920112363428025653636043`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.02855794474559909482836449316763942255948884167182814790614013218060090122\
96`50.*asl^3*cf^2*nb*psibc*psicc + 
 1.97032021354842822820082816740572883021198815889335788098026946836758129`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.035131439388564854318361811822271111649851\
08167633055953675442601899146630246`50.*asl^2*cf*nc*psibc*psicc - 
 0.01424173896937103322292301106209138687308723493074226123527532036875914043\
36`50.*asl^3*ca*cf*nc*psibc*psicc - 
 0.04317071399044722387333925560724808641149647368507209117420300711686316214\
8`50.*asl^3*cf^2*nc*psibc*psicc + 0.00003771073999684817687269429180064552340\
101361340962680500541222542186811067`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00018044020222336962259089179257189215741390944821663352563431575957583227\
39`50.*asl^3*cf*nc^2*psibc*psicc - 0.5548657938903950902333513747004150214798\
5439032867024871097817051383265210021`50.*asl^2*cf*nl*psibc*psicc - 
 1.21189415174680676296721790236679393242987896412221637145643376805935845126\
421`50.*asl^3*ca*cf*nl*psibc*psicc - 5.61467564091013443514272894933082422014\
497207003613752428389833302090079554713`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00059560325596440688119778249798954708839288303756407726266888861292215006\
642`50.*asl^3*cf*nb*nl*psibc*psicc - 0.00569974346619012242084974075520784732\
660377097460829204585542768985821525269`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.04501086118846280567697594649329527665448364207496847154565525939013572880\
339`50.*asl^3*cf*nl^2*psibc*psicc + 3.991628774387376204726308267444063400487\
68918278937924668084119095022754571349`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 5.13050287491783774960045224321528397565475409438828379067553953390988809721\
03`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] - 1.52832536591970967221987333170183\
71631349990342007298490578113597420933467397`50.*asl^3*ca*cf^2*psibc*psicc*
  Log[mu] + 0.004284688515320443512058854625895878495890738514529111437150132\
12912130487223`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 
 0.04100317640190500416965591453726011584738775354169484014349704095173434949\
143`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 0.725750686252250219041146957717\
10243645230712414352349939651658017276864467517`50.*asl^2*cf*nl*psibc*psicc*
  Log[mu] - 1.690679185760808847550479156504160179766067532692676993002529928\
81743959206376`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] + 
 0.10461712550405772596638483311483651236118875229478856798706319271955291156\
048`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0007790342755128079112834281137\
9925063561649791173256570736637973889714096017`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.007455122982164546212664711734047293790434137007580880051991355\
57027550812707`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.11774617846702020969306000614918681510925789455604031532025495463681976799\
454`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 2.3293873182491808829894053878383\
5551036290441388087666134480547848090401998754`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 0.8470499339087930483597837773957656401319652414112278767701747\
8156739005186732`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.07700453944625391348725307067234233092108774921920253425177883475031584270\
685`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 6.84003907280346072125552544431\
100008684415761824861607141807475236973561957709`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 4.86828380941664977734159930956428246180988178216148167856\
395773708661983164034`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiv2mb475100mc150100qq10.m <==
1976.7712920402001484428468534058790250979615516738500446398236`50.*asl*cf*
  psibc*psicc + 
 2301.6123969674009775789622779606871823362258450106031157671866`50.*asl^2*ca*
  cf*psibc*psicc - (2.1986976298855596091066015311988768151996182527518476998\
6543776310195438317568`50.09172307029813 + 1.22604383458652699525115604147261\
774891086814052468860140799926335864445911148`49.83806355977282*I)*asl^3*ca*
  cf*psibc*psicc + 
 3412.030006019767134139508656492760035245299200115268418348195`50.*asl^3*
  ca^2*cf*psibc*psicc + 
 317.3927905510447805087872246350076566015472934306420647246383`50.*asl^2*
  cf^2*psibc*psicc + (5.86319367969482562428427074986367150719898200733826053\
475980341360649723696052`50.09172307029812 + 3.269450225564071987336416110593\
64733042898170806583627036649722829965570263084`49.83806355977281*I)*asl^3*
  cf^2*psibc*psicc + 
 31049.9055259312279664639041251421816290997086223036210155125718`50.*asl^3*
  ca*cf^2*psibc*psicc - 
 132852.7132274500689696623674042600875686181745855243916687344404`50.*asl^3*
  cf^3*psibc*psicc + 0.062728179398756659186297034816815488822291353913247580\
67561048231142303871275`50.*asl^2*cf*nb*psibc*psicc - 
 0.06986270224558336634065599632764098037453326774544991726971823236162996122\
679`50.*asl^3*ca*cf*nb*psibc*psicc - 5.08057777988036162072379657769460987363\
352134074155750574972747605677912240806`50.*asl^3*cf^2*nb*psibc*psicc + 
 1.99053097671279804685822163645196779482957271435065388017978001875097409`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.627212276563694710494982224143381684678162\
15964938636262243878970643629115277`50.*asl^2*cf*nc*psibc*psicc - 
 0.23959062755164567406448412528797042043373224178496850018731203566832465036\
487`50.*asl^3*ca*cf*nc*psibc*psicc - 6.63697868516610272558465916882383842378\
029429080986133201110247771608139070308`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00003980620759094867609742853077285532693655698455255084749386607457249074\
873`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00019900898068293702761354943378515645\
593212601539296687624826684971736119181`50.*asl^3*cf*nc^2*psibc*psicc - 
 457.478057838385837080624347233793926173624052522643935237565`50.*asl^2*cf*
  nl*psibc*psicc - 
 1365.6253365362800592906409271892817676217541383836535168708981`50.*asl^3*ca*
  cf*nl*psibc*psicc - 
 6458.5119343926823360384273651081500643856966719081037579261589`50.*asl^3*
  cf^2*nl*psibc*psicc - 0.029033976564343445321789076150951989990027109941169\
36444314939045463375346402`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.29030758923922735551520570690332722281712477769929933586489618119767160435\
057`50.*asl^3*cf*nc*nl*psibc*psicc + 105.872730065590914988930221369863245079\
45500941500777701098416638688236705131735`50.*asl^3*cf*nl^2*psibc*psicc + 
 1153.5807157979517231659030892913343227409421738261306022907631`50.*asl^2*ca*
  cf*psibc*psicc*Log[mu] + 
 2970.0377371568659171971930165183407751928181532024561512863559`50.*asl^3*
  ca^2*cf*psibc*psicc*Log[mu] + 
 370.4406311314821763979885311843794870860799278269474578737181`50.*asl^3*ca*
  cf^2*psibc*psicc*Log[mu] + 0.0732123320314269947923570434706922379425802229\
1299735852567153209730050179799`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 
 0.73204218400890830199039212215032509768639653164893480743457400061347990587\
271`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 209.7419483269003133028914707802426041347167588774782913255933`50.*asl^2*cf*
  nl*psibc*psicc*Log[mu] - 
 1105.8102142845744442335173542908571627761577903068530840291635`50.*asl^3*ca*
  cf*nl*psibc*psicc*Log[mu] - 117.4250437988324574992660421473050528789063867\
1650385496038986728471812099141129`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 
 0.01331133309662308996224673517648949780774185871429854094183874987923370323\
552`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 0.133098578910710600361889476754\
60456321570846029980659810488345043223996353203`50.*asl^3*cf*nc*nl*psibc*
  psicc*Log[mu] + 97.07985901474546779270579668975062868400063180928867945714\
312994897005329492909`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 
 673.1929349740132751839381570852847424948793756115734284020543`50.*asl^3*
  ca^2*cf*psibc*psicc*Log[mu]^2 - 
 244.7974308996411909759775116673762699981379547678448564126586`50.*asl^3*ca*
  cf*nl*psibc*psicc*Log[mu]^2 + 22.254311899967380997816137424306933636194359\
52434953239876408324284127854227916`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 
 1976.7712920402001484428468534058790250979615516738500446398236`50.*asl^3*ca*
  cf^2*psibc*psicc*Log[muf] - 
 1406.9340209214117856517222004640776314630558350446682051049837`50.*asl^3*
  cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiv2mb475100mc150100qq1100.m <==
5.6168232437801478115519536798735884574366636348996243784120355524242183672838\
`50.*asl*cf*psibc*psicc + 2.8026732272726880864274662946056970643433863131929\
2171644438629799488560860105`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0839679098332672271485127669372304638698087982496187017672836905643248887\
5981`50.12759287524442 + 0.02801724781983105804465160243803351502141630166701\
43169240308644237941258508`49.65090500416263*I)*asl^3*ca*cf*psibc*psicc + 
 1.89573770741369504853742001531791763912298206211424037358269594349869940022\
47`50.*asl^3*ca^2*cf*psibc*psicc - 1.1916610175819413473222069423538648573535\
0885364979647335737956900279086513372`50.*asl^2*cf^2*psibc*psicc + 
 (0.2239144262220459390627007118326145703194901286656805869182697979190695776\
3279`50.12759287524442 + 0.07471266085288282145240427316808937339044347111203\
817846410561575283313295198`49.65090500416263*I)*asl^3*cf^2*psibc*psicc + 
 18.2425863151571133867868347981721023575023540413990532654009277524732730125\
3546`50.*asl^3*ca*cf^2*psibc*psicc - 33.5777338622745298222375712359376822725\
9188119164186749925753371972057099719744`50.*asl^3*cf^3*psibc*psicc + 
 0.00332484367295534999129011310405598430927212782819575316791760431671539354\
386`50.*asl^2*cf*nb*psibc*psicc - 0.00382767035219770104108100037201544962592\
636101769040755977421292282617587811`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.02465986163101639387280167570927845338661116327116992067640599922727398230\
386`50.*asl^3*cf^2*nb*psibc*psicc + 
 1.9681205852138290910537292502209924287080055824640703006311522427414111`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.031672282550914783220137120542615757970368\
33208619068588124945721386088417379`50.*asl^2*cf*nc*psibc*psicc - 
 0.01291057029629753751184539590365713288988931991781399106562300620616576155\
531`50.*asl^3*ca*cf*nc*psibc*psicc - 0.03954557926670876522209938470852198029\
762094716794965830318524970628567085077`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00003749642232878673969319484060928489381549591661403592583391691010118908\
11`50.*asl^3*cf*nb*nc*psibc*psicc + 0.000178594454275521693692513546846270085\
0612668292041672891615400815412286918`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.42628294698866634150405096164353040969514732560154091997660061435266778420\
039`50.*asl^2*cf*nl*psibc*psicc - 0.93557568221834124647059394486053795594911\
708038636508108717586465702957576527`50.*asl^3*ca*cf*nl*psibc*psicc - 
 4.41195705677895321093294028835761470021498194168608799244437211883396606429\
32`50.*asl^3*cf^2*nl*psibc*psicc - 0.0005046710917077613037100189510464253868\
2393241139487632913777299272979729142`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00480746975921399846580517661879769408433130933842967933374851925333400876\
914`50.*asl^3*cf*nc*nl*psibc*psicc + 0.03235230004692931054229987892027519085\
163394356352144288713926959145980422749`50.*asl^3*cf*nl^2*psibc*psicc + 
 3.27779900697723608720950273369862817369028536259305798042256099997447206752\
333`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 4.077331022713197209579804883728387\
57845755289511419769290302556113422507964308`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 1.390830770545949056835802474111736681932631903701409430298673372\
1963731201101`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00388054557409681796417013333340334628238873434562621094684955117166475820\
381`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.036965869064529327712838049723\
01064622230338432034177151065404373554189366125`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 0.595963455814042924947182315217932395216415520471465087349\
55654544990401227696`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 1.32940233529921289600151691473686626933698972537827443739742011498729257978\
163`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] + 0.110602527075045359764748180662\
57842605333168294729373802853200456138799508439`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.000705553740744875993485478787891517505888860790116362532972892\
80228068264113`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.00672106710264169594778873631327466294950970624007136297095943530154549205\
687`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.090460050892035503698891381689\
8430009357765379616902744474804960745296125516`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 1.912819019547821190983680507809579716673863138274563801515119563\
20517923835198`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 0.69557055256284406944861109374893807879049568664400978010025561964666218104\
6`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 0.063233686596622188131691917613\
53982534459051696763725273674675068205636039537`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu]^2 - 5.6168232437801478115519536798735884574366636348996243784120355\
524242183672838`50.*asl^3*ca*cf^2*psibc*psicc*Log[muf] - 
 3.99768033003979053574191049908869535810625473107922599092845943717873035260\
813`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiv2mb475100mc150100qq12.m <==
6.177171970805764130391211570767956523009717437042623880862069822854949312089\
82`50.*asl*cf*psibc*psicc + 3.14395948273908063648585909541872259006570378658\
443633627019454777530693897428`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0895380579816468233205015493358838973907655810099348374570453832907353439\
3473`50.12685117706488 + 0.03038171571036849882110958193380651708064396587767\
934308814166917459939826028`49.65745580207449*I)*asl^3*ca*cf*psibc*psicc + 
 2.17394554473667116512222527473364253232393545127016056252589309863392924359\
078`50.*asl^3*ca^2*cf*psibc*psicc - 1.248549141943882397664504022193355283905\
9104094964589356830700358877456201065`50.*asl^2*cf^2*psibc*psicc + 
 (0.2387681546177248621880041315623570597087082160264928999433029747023509965\
0734`50.12685117706488 + 0.08101790856098266352295888515681737888171724234047\
824823510714940853513251389`49.65745580207449*I)*asl^3*cf^2*psibc*psicc + 
 20.5545244461599136810026145335029851805859616660820743421100213441670745040\
0404`50.*asl^3*ca*cf^2*psibc*psicc - 37.9177315217810828383578583855404778432\
9170121029482705616299655284257694868452`50.*asl^3*cf^3*psibc*psicc + 
 0.00348771284137855776796763306559959007256171316878919531246266590726563596\
774`50.*asl^2*cf*nb*psibc*psicc - 0.00401008135207557159347686522117584220965\
329679219086944620334833825041493475`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.02646012152192589694035911295301055510981913763014656484042351405257846463\
99`50.*asl^3*cf^2*nb*psibc*psicc + 
 1.96920871256400768653157565528499751513344108404454934119149995110152573`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.033299016461117076811026163681975931520879\
34657812658720015632199887795514751`50.*asl^2*cf*nc*psibc*psicc - 
 0.01353609183207408558689402107765641838982283033444475751975030648767413747\
477`50.*asl^3*ca*cf*nc*psibc*psicc - 0.04124186697844576506598844216617213103\
448396583568091531281385958018569871832`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00003760212856808802236793651847106860918544647169259365897609606699823329\
426`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00017950358230565960784438219907485137\
109601596095896053305544450050377959086`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.48439166781604565689520622692479900111652814550366370824035566778830689111\
874`50.*asl^2*cf*nl*psibc*psicc - 1.06020209862949378595261772157327040417047\
508618046221989575997304694273022576`50.*asl^3*ca*cf*nl*psibc*psicc - 
 4.95577545638868445676926573647507335766308561007577900660365859355771992915\
408`50.*asl^3*cf^2*nl*psibc*psicc - 0.000546987860491255675083499209508105755\
90117299728767604224673915276449665043`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00522237884794729342953413797475020042860376111755809808265718120477978613\
838`50.*asl^3*cf*nc*nl*psibc*psicc + 0.03798425702870693593719007003106731719\
130464766248527862074094885711884857069`50.*asl^3*cf*nl^2*psibc*psicc + 
 3.60480066276895527087836697012453532433225246247893903728836894560217108204\
186`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 4.556090110925571729293651603187909\
80824696503382313699999962298340227383023923`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 1.457226962645764602027136558100334818113451772903068916162252248\
28159244461223`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00407063608446349760111819117520727548287467279263819995472029223194381770\
954`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.038864489179157945414125169417\
61057965492021476301908769683432087249320342484`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 0.655418302321628231068793994568097331696773174996170734052\
4307173822129240076`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 1.49330265431652170128800340012138270513134064142526167658469841268155202585\
519`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] + 0.108480762933606382480049212269\
65230870539129226356110136346506406224153438994`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.000740115651720635927476034759128595542340849598661490812258795\
08643793304126`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.00706627075984689916620457625774737811907640268418528901258806522988234809\
463`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.102791104433934687954878968709\
10868798825813907137312935602141177056774166837`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 2.103646762582272107167894399286604071682621404441859561964579989\
48916977106063`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 0.76496245912082622078832523610421966243004414706976711420572196002941335922\
546`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.06954204173825692916257502146401996931182219518816064674587750251418323220\
264`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 6.17717197080576413039121157076\
795652300971743704262388086206982285494931208982`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 4.39649919735482252373710498196791358931011622385780350347\
223049525329592372472`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiv2mb475100mc150100qq14.m <==
5.881303017640264904458056753934846686241869079360215008845756175508655321163\
64`50.*asl*cf*psibc*psicc + 2.96305642179255156339323794312449872490033290204\
434809508176458094186616466574`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0866261646779620126362347849226204649996470878877359097080432250434312145\
6975`50.127234879691294 + 0.0291412757950101671943086059372552268560433696542\
7674314621521032618700262166`49.654094354110036*I)*asl^3*ca*cf*psibc*psicc + 
 2.02587038759576961141271865903362121807557404264237544662614041083381469257\
857`50.*asl^3*ca^2*cf*psibc*psicc - 1.219166041093655183883683582306096908780\
19539655805480073603324973862003611291`50.*asl^2*cf^2*psibc*psicc + 
 (0.2310031058078987003632927597936545733323922343672957572359807416170145043\
7109`50.127234879691294 + 0.0777100687866937791848229491660139382827823190780\
7131505659549166157917946133`49.654094354110036*I)*asl^3*cf^2*psibc*psicc + 
 19.3263404310162470052909658847794196759152530351582581657628270441859465282\
1729`50.*asl^3*ca*cf^2*psibc*psicc - 35.6089823224144726159690534411523130907\
6680209949283734952739600622303432081543`50.*asl^3*cf^3*psibc*psicc + 
 0.00340268235468545834483121052294269903184633954500154016750956552154637852\
725`50.*asl^2*cf*nb*psibc*psicc - 0.00391484152843715966908892422345207517017\
090225148336510209501849146308375338`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.02551290662304294944858603769159667769903895066432175979104285964619729386\
529`50.*asl^3*cf^2*nb*psibc*psicc + 
 1.96865340421335336570851210336150230437273692277103448878623755210258323`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.032449663268958000537324364630725436190713\
50628075261404806612244027841688982`50.*asl^2*cf*nc*psibc*psicc - 
 0.01320938214166201515678509445046225030639266888301554518262595167921282384\
737`50.*asl^3*ca*cf*nc*psibc*psicc - 0.04035456043205574131731809080549344885\
323713864143272385314190464574577667001`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00003754810670002513471776451961637365673833045847003011534880112459973428\
593`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00017903866594026400853541569623884711\
237685143235120911214021744938958567837`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.45353354532723114631876018200570361879652272221011836391589185955233755602\
34`50.*asl^2*cf*nl*psibc*psicc - 0.993968907802929818894714898616729070715028\
56764605560502508998354075576443927`50.*asl^3*ca*cf*nl*psibc*psicc - 
 4.66707334155126080146686072881867327650867666370625920239486415322743516675\
617`50.*asl^3*cf^2*nl*psibc*psicc - 0.000524792069823361035757553430020004302\
38104732207076508794412000071043571004`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00500467695097614843538452764122072975155619642198176169232281136819300097\
36`50.*asl^3*cf*nc*nl*psibc*psicc + 0.034973997449228011034898177006781619403\
38451895413210272476824308050069044636`50.*asl^3*cf*nl^2*psibc*psicc + 
 3.43214097262200512677458770367669715856809241799509931260061750005340226327\
299`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 4.302483051449735980275261528525413\
31125814699178207649887690467669780575333888`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 1.422932880525434821817885325157662700216496976270127530002300550\
71725629095054`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00397139392114491065086052048309609937921171584385491130614032239923753029\
907`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.037873178280095964275066214933\
5474629262905970362377285477613526976522023939`50.*asl^3*ca*cf*nc*psibc*psicc*
  Log[mu] - 0.624025631385819113959015946123035847012380439635472602291021363\
6460731387769`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 1.40640745225571404849342280429004414567668244959833121729257771386335285383\
057`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] + 0.109739923409801549353408312725\
45424098715291126627828018467630698755924841068`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.000722071622026347391065549178744745341674857426155438434258912\
3433057544794`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.00688603241456290259546658453337226598659829037022504287444467494038352743\
593`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.096242807462428009160646808744\
08557104760204219671532111303031557467147354604`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 2.002888070997064289803452368187624027257492357191458069882288593\
89076858686193`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 0.72832293490802337811034631570459055536636085716053015122912588707251665274\
142`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.06621117590072939801003148324587186866966916883277546829384355344977570475\
389`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 5.88130301764026490445805675393\
484668624186907936021500884575617550865532116364`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 4.18591940108849787466628092700056154815454628608331036229\
581952864869361391621`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiv2mb475100mc150100qq2.m <==
8.531007227623006661189759450470254197503057471659750312527343591998675535120\
68`50.*asl*cf*psibc*psicc + 4.63164975223984557126676028572332131002838662657\
548368524292334688109415052078`50.*asl^2*ca*cf*psibc*psicc - 
 (0.1107859792491234953659930398995979348926630403928723667456256949430580615\
379`50.12428833745638 + 0.039693960855057412829460455120003344295307841610941\
29469526471628620557462507`49.67852797370068*I)*asl^3*ca*cf*psibc*psicc + 
 3.43498223390600281824106652175934114559409601345455527751405432846681917727\
026`50.*asl^3*ca^2*cf*psibc*psicc - 1.438424482353236175411574310445956971514\
62622097330624970568011552533711592546`50.*asl^2*cf^2*psibc*psicc + 
 (0.2954292779976626543093147730655944930471014410476596446552365234111320411\
9575`50.12428833745638 + 0.10585056228015310087856121365334225145415424429584\
345252068624792653987754668`49.67852797370068*I)*asl^3*cf^2*psibc*psicc + 
 30.8617240122120774172115730691715987538824367400206497783221977257873155917\
6739`50.*asl^3*ca*cf^2*psibc*psicc - 57.5620051615811429883478207173778019860\
3782234418480087908579050584895595762839`50.*asl^3*cf^3*psibc*psicc + 
 0.00410217145672480904897001227870923755928659315469375102888291469532591006\
914`50.*asl^2*cf*nb*psibc*psicc - 0.00469872160918754175344970892450473897315\
884323526747589779104797581771068837`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.03378572281306072313607987257611375954490064897186002441439946426350806419\
644`50.*asl^3*cf^2*nb*psibc*psicc + 
 1.97254675929473716169048967959593736963444187421981421912128222562852541`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.039440498265277031220500343494717368504461\
04474617241472256711607767995820627`50.*asl^2*cf*nc*psibc*psicc - 
 0.01590500017097584966786800120372265111052323710336888931026327525523044175\
905`50.*asl^3*ca*cf*nc*psibc*psicc - 0.04780829804551784643736729301915653744\
24916305795578335672450922265018959609`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00003793026588910856616928981062031487470122861727191416445290967165177270\
165`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00018234106031190692059946420648124548\
58687014962254712064567010723074352014`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.74202864937652656016879196838808158834880138137506714868139390686713396793\
141`50.*asl^2*cf*nl*psibc*psicc - 1.61748232764251480071118779991013036050805\
147630930342359645644433447075429333`50.*asl^3*ca*cf*nl*psibc*psicc - 
 7.36455553647061895415449376565789274313948644164912339951590737213081720011\
897`50.*asl^3*cf^2*nl*psibc*psicc - 0.000713615324504320685618086649470596772\
15207485491030422451606138747226110856`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00686108424894046889907988900819668873178524438199133898808346384572200452\
541`50.*asl^3*cf*nc*nl*psibc*psicc + 0.06454179463272680951273255985498415585\
242125708520332116780059716622427202604`50.*asl^3*cf*nl^2*psibc*psicc + 
 4.97842388937258722235804519327604454909778443603370338246852850119632780742\
753`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 6.630292965870851293274342635760165\
63127762045355236524912314695941033246671742`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 1.678837355293400941079470824019669214279161659109445247801202178\
24538555684918`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00478779300815371874466106838688805421930370909948007718496720660250990486\
57`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.0460324352174585258366428619097\
180835162467831895115730102267632575886473216`50.*asl^3*ca*cf*nc*psibc*psicc*
  Log[mu] - 0.905167979885924949519644580595644463472324442915218796812459727\
49024141953227`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 2.20907003420737226481019678129126001646209927368642337948889053159716995628\
502`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] + 0.089150218016865709273363109821\
6644358368999564233608358069711558379410233246`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.000870507819664312499029285161252373494418856199905468395349438\
21431203815571`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.00836953367590155015211688398358510609386305148900210417930336465945663145\
27`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.1574633699521027228083165146048\
2586125220044410964948941039579772663810122217`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 2.905249492934896653519046871112369553097406863686794276466451981\
24920984834303`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 1.05645436106723514673419886222267983748996613224974337297112865088603899008\
748`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.09604130555156683152129080565660725795363328474997667027012045088551033949\
196`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 8.53100722762300666118975945047\
025419750305747165975031252734359199867553512068`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 6.07180221080688127432412479288136225416950943782929962243\
61280125451906675299`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiv2mb475100mc150100qq25249211000000.m <==
9.681685474876864560008113324748706124714116338771987654682375270368378681681\
99`50.*asl*cf*psibc*psicc + 5.38553854726398760794522380777471661644498176876\
959697776321396837382868451767`50.*asl^2*ca*cf*psibc*psicc - 
 (0.1201847432954630910075928978322383052249254712699915950215092025201167810\
294`50.12326996942807 + 
   0.043942093399956468972145851171192073403431342092644510795922494697439317\
915`49.68630137209455*I)*asl^3*ca*cf*psibc*psicc + 
 4.09795079710236309965741876371305672383649020016130158174352314811115333484\
114`50.*asl^3*ca^2*cf*psibc*psicc - 1.508049545620910401144501118159113625149\
66960899030696883235871858125127843469`50.*asl^2*cf^2*psibc*psicc + 
 (0.3204926487879015760202477275526354805998012567199775867197622135164485788\
6329`50.12326996942807 + 0.11717891573321725059238893645651219574248357891371\
869545578941241687646162072`49.68630137209455*I)*asl^3*cf^2*psibc*psicc + 
 36.2080589098072018418337281631636643063347116870781216849459019126288716229\
7362`50.*asl^3*ca*cf^2*psibc*psicc - 67.9261730866304630568744978533670932469\
8937802351101321362857603706843669665725`50.*asl^3*cf^3*psibc*psicc + 
 0.00437137406654220821395005704371037076036936664254074901232799005578459798\
899`50.*asl^2*cf*nb*psibc*psicc - 0.00500061665499264549118162829302018658909\
938137232512452516507939629886590291`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.03726382317742147046658893412767500584710171785930786437297565046911796619\
501`50.*asl^3*cf^2*nb*psibc*psicc + 
 1.97371741513641732596083734114196988015906364143278745570855283502386605`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.042132822674225945862722141512003754823384\
95279895676230916882389583378337162`50.*asl^2*cf*nc*psibc*psicc - 
 0.01694665369847933319894441986889919507187385309248824594053364383707448177\
891`50.*asl^3*ca*cf*nc*psibc*psicc - 0.05079742027200152369615245898041461462\
87616752771745257609255800369102570682`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00003804674896044901324089811023190309418978482452670322373152198706774870\
196`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00018335389546625871429731681965132568\
68090442656431081281889907138139167439`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.87460925935454196267101721835382785834907563981722942198674013474292128445\
453`50.*asl^2*cf*nl*psibc*psicc - 1.90699491024408812311023122986964393986456\
646139686712704438530066779887341912`50.*asl^3*ca*cf*nl*psibc*psicc - 
 8.60616306033707688713932582129708919807101318522321822220560312321873932783\
833`50.*asl^3*cf^2*nl*psibc*psicc - 0.000789788977264572513073864514419318168\
80605280860742614196722457297780450353`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00761226068110618437282171791243438791794880291380487524344582953970013860\
568`50.*asl^3*cf*nc*nl*psibc*psicc + 0.07900911040062776561231523720409692106\
234255425011741336949766501568184016605`50.*asl^3*cf*nl^2*psibc*psicc + 
 5.64992303622140917816093413045336369374626440348860206856421916523652882135\
865`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 7.675350356019813301574027510674146\
05314651247647630162244854591215571041730032`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 1.760099290495733834923513339897110673305513213032454468328599659\
67267976820629`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00510198913248868978201202807826843189350452947955259381263653085703219175\
538`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.049174744630127217709237378299\
41721467968061373329088683720191155827755782203`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 1.027258733858438032392897114627884307953866255179745830648\
0398482248234220652`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 2.57236820859999883822614473111038998519929254798482841482221555000346484322\
278`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] + 0.074778094825567909728330261668\
59832584200231410648584790927893711179710152466`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.000927634387725216324002186923321533071546278087191380396628666\
50612955067309`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.00894086266002313049258861423625767539630556613332561578778952775311426779\
359`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.185597849200289139219965665844\
40044583538409771214222333075158195193945184898`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 3.297114990779158587909925757315115265093223408869912416897617759\
01544304097451`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 1.19895090573787585014906391175095100548844487595269542438514680513733834989\
44`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 0.10899553688526144092264217379\
554100049894953417751776585352208649216097195173`50.*asl^3*cf*nl^2*psibc*
  psicc*Log[mu]^2 - 9.6816854748768645600081133247487061247141163387719876546\
8237527036837868168199`50.*asl^3*ca*cf^2*psibc*psicc*Log[muf] - 
 6.89077827531902706950977452366781243916319373551531601342593589243018738704\
247`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiv2mb475100mc150100qq273100.m <==
10.19531554631927850555565910387672486827815179897087800050419995212658665114\
34`50.*asl*cf*psibc*psicc + 5.72688979923853575179281162770003358323611755580\
660981424146888385147760135769`50.*asl^2*ca*cf*psibc*psicc - 
 (0.1242119646169294426090419571154223076356608398436980488070734135754904265\
3757`50.12285240011229 + 0.04578369761453269966074547657779316557026649522084\
466318976653701029728306812`49.689399833737625*I)*asl^3*ca*cf*psibc*psicc + 
 4.40249097609565212369020069909913997375762914730275221307421716255339779037\
628`50.*asl^3*ca^2*cf*psibc*psicc - 1.535077990756592505657047396940831038462\
46537174646152108921150255613216753341`50.*asl^2*cf^2*psibc*psicc + 
 (0.3312319056451451802907785523077928203617622395831947968177833527180399474\
8572`50.12285240011229 + 0.12208986030542053242865460420744844152071065392225\
24351727283950511173751706`49.689399833737625*I)*asl^3*cf^2*psibc*psicc + 
 38.6527566289286906589539260996785950513930420775125413493654084895787190486\
0595`50.*asl^3*ca*cf^2*psibc*psicc - 72.7019266434926848629583933053250669612\
5047998689591256975551764887982335418984`50.*asl^3*cf^3*psibc*psicc + 
 0.00448635022912503635567332945503869820533906200490676665420069962787973690\
394`50.*asl^2*cf*nb*psibc*psicc - 0.00512958560707514995729428446687127878006\
003844304684026125111577211874800187`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.03879964844606623470778985764094420110008132425945967852204522607913060203\
251`50.*asl^3*cf^2*nb*psibc*psicc + 
 1.97417512846246873015731178255967602474328968792682207011799924499836628`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.043282955874527796047138554109373548244630\
51251149346799053174610783663615253`50.*asl^2*cf*nc*psibc*psicc - 
 0.01739214186457938484575765728114244684465562572531474711022244869696137892\
813`50.*asl^3*ca*cf*nc*psibc*psicc - 0.05209951925411013991792169622704006381\
454145910477913364614701687917229329853`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00003809249417003097018661285022845712629134289633641512132673339508627288\
348`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00018375245579453025008271362053261429\
187406214108621947785517859362194952116`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.93498841997943076374308285371206825776064259329628482214652433822601842793\
339`50.*asl^2*cf*nl*psibc*psicc - 2.03940134531367330867785688560818856065712\
265505947495867595648206581202075904`50.*asl^3*ca*cf*nl*psibc*psicc - 
 9.17247992351350131568840657181964089459106251154903474884905419942743687773\
168`50.*asl^3*cf^2*nl*psibc*psicc - 0.000822865264571108612721392723255702060\
40802433664951920574487476931553861605`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00793875625355692699824796393037369577694169940885186482158377582039421959\
093`50.*asl^3*cf*nc*nl*psibc*psicc + 0.08574558987644458344357359247677474953\
629624230010927553854495714792852337575`50.*asl^3*cf*nl^2*psibc*psicc + 
 5.94966117378732211108907830060363567842870709839603330351744866298699692767\
411`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 8.147479385580289341140346054541322\
54838052019325704812396690287987245415162796`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 1.791645168576901106363217182768382944498612581441907062251402430\
51571228531373`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00523618197964918291944404884324022245794358032677734931798578050346423502\
422`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.050517106779769580829688140317\
33540711860438500382006833439996835031022550671`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 1.081756577052240383834377872837024668805219472435642418821\
35430236127216866801`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 2.73695990394355666201967281179553636219419736209882884180299126460016997053\
343`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] + 0.067503307323932804068957946930\
75853803334532420094397427177052562801132149416`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.000952033087208942348989827062407313174171560059414063226287806\
09712256408705`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.00918492850541265105994329823951552856701897909160364878746822730327284088\
086`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.198410705031209918893339621911\
73831700482862567331212281213444686861482524793`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 3.472032613610661671960762938031404630770521395934192811169211021\
52700175111141`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 1.26255731404024060798573197746596532028018959852152465858947975637753195112\
03`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 0.11477793764002187345324836158\
781502911638087259286587805373944856737410142099`50.*asl^3*cf*nl^2*psibc*
  psicc*Log[mu]^2 - 10.195315546319278505555659103876724868278151798970878000\
5041999521265866511434`50.*asl^3*ca*cf^2*psibc*psicc*Log[muf] - 
 7.25634591816697448835414777286586097958250324038753956889218924592689593917\
38`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiv2mb475100mc150100qq3.m <==
10.93630726420710416118233693913504549094562432112436675198591024371444171290\
76`50.*asl*cf*psibc*psicc + 6.22420120691207027246387939502508484314504797995\
933429321964315388383995703233`50.*asl^2*ca*cf*psibc*psicc - 
 (0.1298586701125048215131648940639017825813071983265766627692307991423238991\
6181`50.12228457808683 + 0.04838609468014155364725991064900470746025795606602\
54651473804678588532364614`49.693534198067326*I)*asl^3*ca*cf*psibc*psicc + 
 4.85056869488637172128739652675697669371127360387779937292923303537128122747\
632`50.*asl^3*ca^2*cf*psibc*psicc - 1.570085955246694331455817581732056573488\
9382723652128187635395725761017582901`50.*asl^2*cf^2*psibc*psicc + 
 (0.3462897869666795240351063841704047535501525288708711007153594725504334618\
9982`50.12228457808683 + 0.12902958581371080972602642839734588656068788284273\
457372633648273845866521054`49.693534198067326*I)*asl^3*cf^2*psibc*psicc + 
 42.2393501118474405990227635079034323505642951413231064527721747342493427928\
0196`50.*asl^3*ca*cf^2*psibc*psicc - 79.7479426558139987296706189823884805028\
4388797313963272080986206885511404569835`50.*asl^3*cf^3*psibc*psicc + 
 0.00464723352698942437553270364932262021821491600763330918195388505353696648\
923`50.*asl^2*cf*nb*psibc*psicc - 0.00531007571792929474207005923442271326548\
794208731514748472798447161761144712`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.04099948147375484384726266860395119737436481603245218911923535538076811150\
72`50.*asl^3*cf^2*nb*psibc*psicc + 
 1.97477804277295588846245857320557380149644679399222999390668067097170918`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.044892527283799883206870847424344868259759\
75659439583328976005846056246347136`50.*asl^2*cf*nc*psibc*psicc - 
 0.01801605226465258997250297932351236451928188971823859989933876300484493270\
235`50.*asl^3*ca*cf*nc*psibc*psicc - 0.05394933839059546360431120591053943437\
671595152554193234427774909234995420578`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00003815292545544402141555670423941534817145511203043030999886510012559063\
115`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00018427966197718490096075417341977423\
955507635421090626679790944797981742644`50.*asl^3*cf*nc^2*psibc*psicc - 
 1.02329601658576476105065447966859930130645267148490135743416509717138984647\
21`50.*asl^2*cf*nl*psibc*psicc - 2.233645817258357993336105413167024492413845\
72601710197341535424116690337174972`50.*asl^3*ca*cf*nl*psibc*psicc - 
 10.0018711115385170284646114311398987775381534713748105468271937966837158513\
2865`50.*asl^3*cf^2*nl*psibc*psicc - 0.00086967116805068504981201189874572360\
641130755877214355810792365005032105871`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00840107053215841943107517797958620032963514383077011165231889163120540795\
107`50.*asl^3*cf*nc*nl*psibc*psicc + 0.09574847453192988867300995308667861756\
577467180116452278203233093305722896925`50.*asl^3*cf*nl^2*psibc*psicc + 
 6.38208032099133184730811763080377570808116358718096979615817303728938437385\
474`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 8.834270280414537437793554061142568\
71281987553093460394100478535601087582796633`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 1.832504232948926264234300460766764121871848783824738255787887833\
86694846919083`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00542395470850016581196538437388294689720396158391056388724388525483922608\
912`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.052395695917433213425334852368\
5466692729934139205680683884530269901701062754`50.*asl^3*ca*cf*nc*psibc*psicc*
  Log[mu] - 1.160378240180242154056021387418868310560211561305630872028758734\
05261534070086`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 2.97684222522024688316374002508087433732832696828489655574461707612174828418\
633`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] + 0.056162688637455537773356791269\
80311708397236795497240667718600233026316869752`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.000986173583363666511266433522524172163127993015256465809816735\
09628950773132`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.00952649016680603880460633679428121259508971162192146697952880836357948288\
641`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.21715015904782743492204751339848148075725062485484257852362477068733441492`\
50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 3.72437864441602863806427093258029261\
266889074684362009138965772145031981736016`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 1.3543195070603740502051894300291973136977784533976800332812732\
3766090226573`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.12311995518730673183683540272992702851797985939978909393483305393553333528\
616`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 10.9363072642071041611823369391\
350454909456243211243667519859102437144417129076`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 7.78373442351166960165217527748038304408903235015491596294\
677185079302531513344`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiv2mb475100mc150100qq32.m <==
7.615623051379605803751276819304456648415452351276188043558892360438674964027\
59`50.*asl*cf*psibc*psicc + 4.04366410256286809529020286379768011185378036102\
806126955780155308267554902845`50.*asl^2*ca*cf*psibc*psicc - 
 (0.1028844661629474500250968137621256905557862731671790530419818150325005235\
5921`50.12519611460757 + 0.03618073260675349627787439706530199422893055615193\
899508997834345814056711595`49.671323662552034*I)*asl^3*ca*cf*psibc*psicc + 
 2.92825515797007329144318184295690602314474368354830539130386943714214310010\
423`50.*asl^3*ca^2*cf*psibc*psicc - 1.372964267779730868077699272627257483908\
14081074587389148101989682846986812646`50.*asl^2*cf^2*psibc*psicc + 
 (0.2743585764345265334002581700323351748154300617791441414389427279072104668\
2032`50.12519611460757 + 0.09648195361800932340766505884080531794381481640517\
065357266983336605958630091`49.671323662552034*I)*asl^3*cf^2*psibc*psicc + 
 26.7466395088986702203666654541749377619019765275464656841627798221119792802\
9506`50.*asl^3*ca*cf^2*psibc*psicc - 49.6635715966917215314517613539148231298\
7195484554912619066276212637002840275982`50.*asl^3*cf^3*psibc*psicc + 
 0.00387475028880771090398804565860666081318894884347318026575791819004084314\
677`50.*asl^2*cf*nb*psibc*psicc - 0.00444376740105513158770084752932137998468\
229233115291908905794686247077339521`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.03097546108476217449399302488621576851010382351022296537100886525408630646\
135`50.*asl^3*cf^2*nb*psibc*psicc + 
 1.97143289515828108069013347706802453779605217421050925145039887062097468`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.037166749561528108964707515406364821822486\
3318686306994757313406446982010725`50.*asl^2*cf*nc*psibc*psicc - 
 0.01502670859233881094126180226781101993628731132838889565534076116192811524\
812`50.*asl^3*ca*cf*nc*psibc*psicc - 0.04534124562134029476734114373766897250\
05732409162213619265749876928419336996`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00003782011599733431581897965134016992120745522640798026803464456506594835\
568`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00018138598295238742484575066726341180\
686796795445475621476114793242905927504`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.63947900803709267900190799195647250659696524649115486264307937723273049039\
126`50.*asl^2*cf*nl*psibc*psicc - 1.39477872633777794484266153673425656975105\
30088977125188921483486848294331399`50.*asl^3*ca*cf*nl*psibc*psicc - 
 6.40554960338859781703954636168117270278053386360949251410824426533352805003\
714`50.*asl^3*cf^2*nl*psibc*psicc - 0.000650720618486841826911540664362019322\
06722575029758005053324822316308182459`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00624173648858932860478832634321666468244245238218239097963714225831173796\
317`50.*asl^3*cf*nc*nl*psibc*psicc + 0.05369664424843399268542759851712601727\
528565178533947862282981688788179840124`50.*asl^3*cf*nl^2*psibc*psicc + 
 4.44423486228937405833237337610454602340148946872373739764812420637117130166\
978`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 5.812640871722820361013076723702414\
58562214890309288637106394132076418700231457`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 1.602436365975051311837328202045905353165151326166394845043160389\
74865818458909`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00452236151921030580176523859030808653931844213857583071457611733969070217\
016`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.043378660683422035440849985635\
00356929176969721127249875786317211363113254728`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 0.808042702234431646969522432019008367891179903404315890481\
47712843112205484905`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 1.92596128019880468294125974516593695360767367359247142914526973773201794677\
464`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] + 0.098446081106004975061670087102\
5878062628211912609086140932326070843863549312`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.000822247548947328327593679743692379370785171297922878154926731\
72038505166319`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.00788702921516764280742727011545519441668539949295863615903075476790377027\
892`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.135701660176806887163983085081\
71575753683899593899748647041240610340710935159`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 2.593513804180502986439904433955199245759107225899521606714977650\
15584881466136`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 0.94309592879291017688723797598370881663967535487255331116785081514947308115\
706`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.08573599352662819789883981599851898333087957771568666465160003532319351067\
418`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 7.61562305137960580375127681930\
445664841545235127618804355889236043867496402759`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 5.42029277976857810405657542152629194523222462014830557020\
231565600288626106391`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiv2mb475100mc150100qq335100.m <==
12.02347006833710881478262595972986740663436390984127648956877531532422386745\
223`50.*asl*cf*psibc*psicc + 6.9635250611763111774997780204179334522051700653\
8049433874160537470032944507609`50.*asl^2*ca*cf*psibc*psicc - 
 (0.1378280232539818949185798428857174476161036597265521741430689598323646284\
449`50.121516138284335 + 0.05209686560706785114430067287565192428850703361550\
625003816576064291379915945`49.698990205673724*I)*asl^3*ca*cf*psibc*psicc + 
 5.52551656090070247940989474856726943365525076253006587146485291992748158708\
152`50.*asl^3*ca^2*cf*psibc*psicc - 1.613656027191017170413638571598662411697\
59071002805262965550577039898306161847`50.*asl^2*cf^2*psibc*psicc + 
 (0.3675413953439517197828795810285798603096097592708057977089255484969153545\
7324`50.121516138284335 + 0.1389249749521809363848017943350717981026854229746\
8333343509650104763864225019`49.698990205673724*I)*asl^3*cf^2*psibc*psicc + 
 47.6227022378372474568183074268299836243272809937325789152223501247930012140\
1442`50.*asl^3*ca*cf^2*psibc*psicc - 90.4080805946483985789878577861316346892\
3633832632052804256464862284401887445309`50.*asl^3*cf^3*psibc*psicc + 
 0.00487371397398056118050386831823962197160778815157707127483561171393632858\
47`50.*asl^2*cf*nb*psibc*psicc - 0.005564205661641445405590271259595282405749\
52592124456560401532393623868329172`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.04419702938335321915475036849966295337622302656449536162337701059162803208`\
50.*asl^3*cf^2*nb*psibc*psicc + 
 1.97556011410760185667299768042549029389729901151599032959136782717038969`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.047158761536951719987203519236180279714284\
54368679632091369210850623078610779`50.*asl^2*cf*nc*psibc*psicc - 
 0.01889535011602004792127091378105448509501183627145975705876978164197023416\
672`50.*asl^3*ca*cf*nc*psibc*psicc - 0.05661222294824274013833884308347299539\
302241036484341983715452037231831461204`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00003823161097286219781865472091178121837691148718205926609992025254421328\
713`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00018496729954488566736330797208557335\
314348179106054042424253798169246970052`50.*asl^3*cf*nc^2*psibc*psicc - 
 1.15524641141579202880081083230116539054315753446729459568565517977968453532\
189`50.*asl^2*cf*nl*psibc*psicc - 2.52513140720082373051991909809117233036102\
329391504339379933112729480337260968`50.*asl^3*ca*cf*nl*psibc*psicc - 
 11.2438397991654716935716440757244385328975829205661458380994759892052630874\
5971`50.*asl^3*cf^2*nl*psibc*psicc - 0.00093655833909964387042293653007381404\
732891712878164117597877169652957678034`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00906227398957734392203182925041163523204216498727392699480166232428906202\
259`50.*asl^3*cf*nc*nl*psibc*psicc + 0.11099909289944652661422458623058036355\
000430581378904931221262573910936159025`50.*asl^3*cf*nl^2*psibc*psicc + 
 7.01651387980876474987445898619511067990594962288630449627036180679318087472\
159`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 9.853211498740879350166290253989504\
89030151133704586667626749458020692046571975`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 1.883356443301521835558306883595576974364392649827798263865901711\
44064421340328`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00568828824795037605239136936940126360418201293206807765627603957452619034\
442`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.055040700063783966504120397824\
68395170289579466077679673535402186969945762864`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 1.275729796328866318158992542944565578164718113252055362958\
24760123512379540392`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 3.33363263462970262243349241625526117009815314255406998483354859551722718687\
636`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] + 0.037870389533606414580036193183\
06757810423399163677676791690408986469764926998`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.001034234226900068373162067158072957018942184169466922744721595\
26537127992677`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01000740001159708481893098142266980940052650812014123577129443101437316383\
52`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.2451509024879955820219995301034\
9454525645048999620741773797306370247887005272`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 4.094613846563011579788708007105724053933813923129063686054504382\
91774042330491`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 1.48895048965927693810498472985662692870320506295602315863592836207706035287\
454`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.13535913542357063073681679362332972079120046026872937805807625219417229814\
199`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 12.0234700683371088147826259597\
2986740663436390984127648956877531532422386745223`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 8.55750442997113158044128764973840429554856460676436452017\
5749684426760933928`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiv2mb475100mc150100qq34.m <==
6.495942012059564770330260664768396325730653806871753564681151847061671512786\
73`50.*asl*cf*psibc*psicc + 3.34053919091589490901588156613742255484932192903\
272565128145518752003060048475`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0926067987508622725163237130484950711557717314457900555214402581950392540\
5216`50.126455982955896 + 0.0316989734850238148452130219251246237541612283673\
973033306594547091675373742`49.66085830985727*I)*asl^3*ca*cf*psibc*psicc + 
 2.33631524891370323780581909366920195274551546497027374449663323885089071290\
314`50.*asl^3*ca^2*cf*psibc*psicc - 1.278659636551857169691956369317418204201\
09725279182135389570333436600208606504`50.*asl^2*cf^2*psibc*psicc + 
 (0.2469514633356327267101965681293201897487246171887734813208862835151075760\
0072`50.126455982955896 + 0.0845305959600635062539013918003323300110966089797\
2614221549905895803812854453`49.66085830985727*I)*asl^3*cf^2*psibc*psicc + 
 21.8958274048241450519613206876429901848917477311492232667378338674176047959\
0442`50.*asl^3*ca*cf^2*psibc*psicc - 40.4472433563884340157411498821226047949\
0033247750760942866763245376669949136794`50.*asl^3*cf^3*psibc*psicc + 
 0.00357707628819128741769676070759135260391496548847751733415049164280841621\
511`50.*asl^2*cf*nb*psibc*psicc - 0.00411019024055761502463307492417962651026\
174663747484247533293863806464313429`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.02747293458147917723006947073879141244015199928364959562756123995973398055\
784`50.*asl^3*cf^2*nb*psibc*psicc + 
 1.96976431559669990432251398065179174013277186768944664320772904474702042`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.034191805917460113679824509461946034896669\
31558867986656967225502669908012106`50.*asl^2*cf*nc*psibc*psicc - 
 0.01387976355056541525339731319297407582037745812742914241533599467474590720\
197`50.*asl^3*ca*cf*nc*psibc*psicc - 0.04217895710461558502946782195010462317\
668444492283516037552717430041339761643`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00003765633928711973991361012000693742505116696693980075735228469807350459\
107`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00017997075554659993314139017998029914\
804623595694966673766998485273261667639`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.51805862455778077240981902641174432948451310646993466859464200388564407485\
983`50.*asl^2*cf*nl*psibc*psicc - 1.13259514007845817859372696712676999192689\
368658806285445124738723682642281357`50.*asl^3*ca*cf*nl*psibc*psicc - 
 5.27059941060336853541587802082556706086582301917096181607913452237870778325\
315`50.*asl^3*cf^2*nl*psibc*psicc - 0.000570551651587507365314363096676852354\
95721740029025228698283086259561629112`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00545366935599533880237398386472452216241070054934325434441557380014433732\
256`50.*asl^3*cf*nc*nl*psibc*psicc + 0.04131575343198101994440922352289354577\
11298692050259944291053775590552012757`50.*asl^3*cf*nl^2*psibc*psicc + 
 3.79082469794450442518715364650079435847362230029277369408705470562513191681\
638`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 4.831281137900386915640286462093610\
29815393206953293641533269148180865615441419`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 1.492370012388305607491120533766600020408843535575635969613665140\
01448838832397`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00417493540260465202331890342335779444362583263312879042078563468157616765\
286`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.039906496116684960273980289036\
21509263179157847442445984177988300796067142436`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 0.689240854171728077306755208454689883358840418235049762561\
2826737500239848757`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 1.58776965541263115750444081197377871782506336354143218642879179528835486509\
92`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] + 0.1067958688689531302495227856274\
6975757436048064045116840073922763332180562852`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.000759079164109936731512527895155962626113787751477961780988720\
45990060934928`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.00725572656666999277708732527931183502396210517716808371043394459087867039\
098`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.109935454546345560388112100831\
48094567234877380923153869369276532080219028267`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 2.212204459933266067179154964660151086944104402796764242936135265\
17609648737126`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 0.80443798543027856988332907805823675888876523738064154194155639515402852397\
565`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.07313072594820714271666627982347606898988774885278559472189097905270573093\
937`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 6.49594201205956477033026066476\
839632573065380687175356468115184706167151278673`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 4.62337846138319423253639085713782661156669733614418940376\
906514128202700470075`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiv2mb475100mc150100qq4.m <==
14.52321765580555211100867075971666222520951344086910236878237749462341416042\
451`50.*asl*cf*psibc*psicc + 8.7023620119016705232605199118424154866712498661\
1637797147858968323214089045419`50.*asl^2*ca*cf*psibc*psicc - 
 (0.1549494515660570544536239024174890127614046626532802556555195006218981774\
2576`50.11998270259809 + 0.06020569953540033435576330206504192125387625482451\
990971028373180187584521147`49.709430266044244*I)*asl^3*ca*cf*psibc*psicc + 
 7.14883038685110080559060937077624784797863167489725296668915970005760538522\
428`50.*asl^3*ca^2*cf*psibc*psicc - 1.683518433481006346517030197584715687996\
65866578926493075325843566810257575825`50.*asl^2*cf^2*psibc*psicc + 
 (0.4131985375094854785429970731133040340304124337420806817495191131578807916\
4932`50.11998270259809 + 0.16054853209440089161536880550677845667700334619871\
975922742864553878336224144`49.70943026604425*I)*asl^3*cf^2*psibc*psicc + 
 60.5021025715357871106833445118588911194269225865303364138289646628025149605\
3141`50.*asl^3*ca*cf^2*psibc*psicc - 116.290695934932304085835602806485035614\
45166242124560028069915506944798026011595`50.*asl^3*cf^3*psibc*psicc + 
 0.00535841448396029091324224528769061441312539682456568215255865514078673493\
274`50.*asl^2*cf*nb*psibc*psicc - 0.00610823822220886507685532278620048036874\
783033839726672944839589450413533171`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.05143854977432743159052977765360604707708767178253911757895149922780365976\
679`50.*asl^3*cf^2*nb*psibc*psicc + 
 1.97701407927586711497843399856360472484699501865938197821312332332767993`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.052010125243012035899207135446650319992315\
59728983418347812371536244364054866`50.*asl^2*cf*nc*psibc*psicc - 
 0.02078056595759038911936123977025948436686721143981879823663383504980551546\
258`50.*asl^3*ca*cf*nc*psibc*psicc - 0.06256642651977991220251121259830296425\
98974944588455039299964676139742425271`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00003837879663028246174849946183147557093036438500892401184864186865110160\
194`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00018625714988940293107625974529069988\
015703070420993486563279655280037895092`50.*asl^3*cf*nc^2*psibc*psicc - 
 1.46819596467246695234101019584370209289272800101866012521573806196831612746\
76`50.*asl^2*cf*nl*psibc*psicc - 3.221861456011197097314898180874025775359106\
5434115273212307495972125924272409`50.*asl^3*ca*cf*nl*psibc*psicc - 
 14.2031691863866600449823133717232522995067543309444869218982967086945700789\
8008`50.*asl^3*cf^2*nl*psibc*psicc - 0.00108339662860428738673763436037864634\
454146562908848804381678477518740665046`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.01051572149004805366612648840453727016185359926961040591201795510703823428\
436`50.*asl^3*cf*nc*nl*psibc*psicc + 0.14842436722821064577698801884060127512\
565818327021912018538261679861887997825`50.*asl^3*cf*nl^2*psibc*psicc + 
 8.47528689157678817019847167642612971809671801178381666989132076543799334400\
068`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 12.24148076348188448039965843942499\
348363048866959992533368139270779831296945493`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 1.964895390148726554789588800665765121208560629334305475311157989\
47483108195823`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00625399978322157729352103528725062144143523119369776195011293181855303656\
119`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.060702902503862150725897393547\
12818231268700094601426671938023816741683137461`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 1.540961253013961485490631213895659948744857820324330303616\
60377553418060800011`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 4.17341230718945174171085869659730897371315556278444836607521143530445146359\
487`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.010623693495610690762823899787\
25379743980111630276882621963193509764458720319`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.001137090869676650417003824597681931171170042035217774405533865\
02494869821448`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01103689136433857285925407155402330587503400017200259394847592845226991609\
282`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.311560860273595803489751665105\
91326082590013162994202663474090329998812037155`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 4.945907277360097531963627276544949128533807657554416486329832544\
36843893709768`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 1.79851173722185364798677355510725422855774823911069690405750391175448649692\
58`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 0.16350106702016851345334305046\
429583895979529446460880946030755035556857704531`50.*asl^3*cf*nl^2*psibc*
  psicc*Log[mu]^2 - 14.523217655805552111008670759716662225209513440869102368\
78237749462341416042451`50.*asl^3*ca*cf^2*psibc*psicc*Log[muf] - 
 10.3366581128920049558085712687156723944224510329812357926080441421733046384\
4613`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiv2mb475100mc150100qq5.m <==
20.21442679652268804745241700869539212636471224410830117609212370637837913378\
111`50.*asl*cf*psibc*psicc + 12.825808075257584714748434050276678819348655274\
96383520920151778843422000073393`50.*asl^2*ca*cf*psibc*psicc - 
 (0.1892924850503312855501577127485498769526481455220372192239381449655481562\
4918`50.11730864635006 + 0.07694519608540770219518245110373572263559406575155\
180858708179973078196985239`49.72635678435594*I)*asl^3*ca*cf*psibc*psicc + 
 11.1537511289243617595012981181248485624208083319541323394922075708536380229\
8788`50.*asl^3*ca^2*cf*psibc*psicc - 1.72146727933705556998866902067963861591\
09068949128848001336620346807495587579`50.*asl^2*cf^2*psibc*psicc + 
 (0.5047799601342167614670872339961330052070617213920992512638924815167756963\
5384`50.11730864635006 + 0.20518718956108720585381986960996192702825084200413\
815623225078083367332017729`49.72635678435594*I)*asl^3*cf^2*psibc*psicc + 
 92.0573349695527626166034428736997467112337722257821080416050970162205402917\
1535`50.*asl^3*ca*cf^2*psibc*psicc - 
 181.6377101764757612177446128486755062341106063422434978078757`50.*asl^3*
  cf^3*psibc*psicc + 0.006325306551273272622715664586043170505236489313529323\
39707175962029089991439`50.*asl^2*cf*nb*psibc*psicc - 
 0.00719392059081226774708714592849459273064301529523930917131841651106018773\
56`50.*asl^3*ca*cf*nb*psibc*psicc - 0.067521878724908731832586437931148337034\
40269031542549349218599300861301456145`50.*asl^3*cf^2*nb*psibc*psicc + 
 1.97925488416337724145899900914309583728162636649782404303901368584311813`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.061691696571174048093398072940149315332100\
3696575207514402586232008004329333`50.*asl^2*cf*nc*psibc*psicc - 
 0.02455160265624726820799327981480168343031206970932856902533656267191186265\
054`50.*asl^3*ca*cf*nc*psibc*psicc - 0.07564682442825781138825740617634011961\
214022148729231119793024118128495114192`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00003860796018692313913139284453180610120759398742667545252437658681410654\
751`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00018827471410094585101369672447935080\
777101437603260717153614905623895087975`50.*asl^3*cf*nc^2*psibc*psicc - 
 2.22083236305729935082593275451138243820638584614112661612633389647404455153\
825`50.*asl^2*cf*nl*psibc*psicc - 4.92342513072389777988057114842454467078981\
874019710429331195832791757708955384`50.*asl^3*ca*cf*nl*psibc*psicc - 
 21.4004899466045853392665966901914168422000544166855746117576331595441557976\
4321`50.*asl^3*cf^2*nl*psibc*psicc - 0.00138984356437378659442334194950010265\
86328442910756803207729907167179766995`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.01355536000662086156828049998644795338023440003924145059674326925097455789\
874`50.*asl^3*cf*nc*nl*psibc*psicc + 0.24398893099709826550387493361928997664\
719475807247233912081765792067487358452`50.*asl^3*cf*nl^2*psibc*psicc + 
 11.7964951369314593582171632663297664615599439565606083557065788964718945357\
4141`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 17.8710108687577596045967964237721\
5670831935137223244281693206588147797824378121`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 2.009186863767959118314167568333965461261306285083955247674789588\
73880763455643`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00738249456418239664112243092974106411805860500177246827624277164352954989\
549`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.072002615351536321744923864173\
80369295017987366143742748603495742273759036593`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 2.144817297623901701494029684787230265738171628465565155583\
01434481307173377113`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 6.16713064776437751183345667325015156514999142544849278795038118294840655582\
03`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.1467307099155019304614759257191\
1999598144205952117737686249115795292371762137`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.001342271738942253934749532896316557112374291818504084068968918\
22685609348222`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01309138460937024031725888439523703508185088612026135045153713485169034151\
193`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.471275264478698559472256564843\
32552314334170656025222218561323923031174458965`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 6.884058544741203798750030390595639962389247497101053119500266264\
61086133143983`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 2.50329401626952865409092014203477816814154454440038295255588887581981819135\
194`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.22757218329722987764462910382134346983104950403639845023354257576949167553\
65`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 20.21442679652268804745241700869\
539212636471224410830117609212370637837913378111`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 14.3872813653117478396401335989888004227379778612066815570\
6396751261970504214981`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiv2mb475100mc150100qq50498421000000.m <==
20.58161161968305202386261145134317526608904252229177931402166457607154295400\
935`50.*asl*cf*psibc*psicc + 13.098486977199686593150556218169144815195442386\
28276960178975778776008152811826`50.*asl^2*ca*cf*psibc*psicc - 
 (0.1913358903360494141722344129628986064057576965503007078609803082713991921\
3359`50.1171639393003 + 0.077958416936413495640577785059271684308930836089801\
35652826199546709495341548`49.72723050922342*I)*asl^3*ca*cf*psibc*psicc + 
 11.4248485373229180018509964729982717450757284331357786917684699022589676427\
4239`50.*asl^3*ca^2*cf*psibc*psicc - 1.71927335890139104105486400986275844689\
374456502660812898409377404248907254395`50.*asl^2*cf^2*psibc*psicc + 
 (0.5102290408961317711259584345677296170820205241341352209628061358635146819\
8744`50.11716393930029 + 0.20788911183043598837487409349139115815714889623947\
028407528908529580827975685`49.72723050922341*I)*asl^3*cf^2*psibc*psicc + 
 94.1871622918977011034279763168455207071178622853952445803199578234622555981\
5338`50.*asl^3*ca*cf^2*psibc*psicc - 
 186.1352979876218865486569075174331298894416373110891833890953`50.*asl^3*
  cf^3*psibc*psicc + 0.006382676286440579149787991209153499087246935786341534\
23171693415636015056867`50.*asl^2*cf*nb*psibc*psicc - 
 0.00725835010902469727898057150646844925079649438495040460970362489232790708\
742`50.*asl^3*ca*cf*nb*psibc*psicc - 0.06854526876628295362645810390927269805\
021599958944462175061472198081493708195`50.*asl^3*cf^2*nb*psibc*psicc + 
 1.97936669539186738609967123828824654490023608470467740190731180568873699`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.062266272978575016388297942258916309250802\
29242351431330300131664901890123005`50.*asl^2*cf*nc*psibc*psicc - 
 0.02477568019047168220240168397080687039379460559423858567912103322323304788\
367`50.*asl^3*ca*cf*nc*psibc*psicc - 0.07647871221860628303225506250576440742\
337078978729089049940086189589731634638`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00003861946978003530572657446829970315069766415200285858152165629854534623\
564`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00018837634400479114396338882614244756\
851193375828207381880185638349119681736`50.*asl^3*cf*nc^2*psibc*psicc - 
 2.27100046710531023469288013706838263689556850425472848149493613052203269689\
34`50.*asl^2*cf*nl*psibc*psicc - 5.037964478970957316578799396657981293808963\
26060210983021586124661669716975915`50.*asl^3*ca*cf*nl*psibc*psicc - 
 21.8841320115523177618411783699609409919030439254095868068520991545816960727\
7171`50.*asl^3*cf^2*nl*psibc*psicc - 0.00140854478218083874848847010163144169\
50864039128569164154658905276014635785`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.01374107505595115510178398670855134122780499119862785472367031467784251924\
758`50.*asl^3*cf*nc*nl*psibc*psicc + 0.25058499873062708592418640560427276919\
664715073667653040641795520398377656758`50.*asl^3*cf*nl^2*psibc*psicc + 
 12.0107724955905424223912148189072057312260876167283261508303191540030395592\
6966`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 18.2419694009170916035658292260297\
1965742712593135305241692689116066060295954902`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 2.006626259699325999933274805698928552283576477148153553493647788\
29180786444086`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00744945286171122833806566586368566930360365874283327801320373419800312488\
276`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.072673224304629864790942834211\
97889495554383374568397230390894223726951172688`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 2.183776817380098622252948148892219223859288657586968391060\
05802800055264713991`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 6.29904942109498723411355380626493261566883061310755141620359107572981820197\
261`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.156497174516144682348692561062\
56560575523383045106638233756816928214918135443`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.001354445974856586970557393793397394418837028862333321789318424\
5268604008271`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01321331350993270268926233349308707181009887886285163132918208883815815821\
366`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.481921266805084501141061747714\
20054493975756284213419510512486388982487826501`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 7.009103981093186506969316179327429605180219553537601180288026629\
53027482231969`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 2.54876508403388600253429679248270167461098892855912770192283765818692245463\
505`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.23170591673035327295766334477115469769190808441446615472048785510708104360\
799`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 20.5816116196830520238626114513\
4317526608904252229177931402166457607154295400935`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 14.6486190434490842271171493236359826093844411978658023970\
9968606760931950513359`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiv2mb475100mc150100qq541100.m <==
23.55946792633864901082701099099319979951232756423707171678438153633194440010\
893`50.*asl*cf*psibc*psicc + 15.335498758538837360022326326528293175631317000\
05487171621312070458151379643289`50.*asl^2*ca*cf*psibc*psicc - 
 (0.2072923888370371042179376643349244675478178159894628890829451295088858164\
7544`50.11608200464128 + 0.08592856065474733369695399004525493066656028449176\
334487136507444961876870206`49.73363618547185*I)*asl^3*ca*cf*psibc*psicc + 
 13.6732139943449587410205438870230798066172465713836773732320265316008538766\
9928`50.*asl^3*ca^2*cf*psibc*psicc - 1.68442877321262863373289649255697109627\
482525386247052470559689873965136943684`50.*asl^2*cf^2*psibc*psicc + 
 (0.5527797035654322779145004382264652467941808426385677042224919121110836399\
8366`50.11608200464128 + 0.22914282841265955652521064012067981511082742531136\
891965705082352349081197577`49.73363618547185*I)*asl^3*cf^2*psibc*psicc + 
 111.835670861343926178280569235826411491840841632998634220853125279451940581\
15441`50.*asl^3*ca*cf^2*psibc*psicc - 
 223.7790004560401089955570594199852679954700349168012904996334`50.*asl^3*
  cf^3*psibc*psicc + 0.006830217369011728744993602306495677405432323963243961\
28871133623897828282085`50.*asl^2*cf*nb*psibc*psicc - 
 0.00776098807964711168369451743813378113196066980082478967016323750905809730\
96`50.*asl^3*ca*cf*nb*psibc*psicc - 0.076796193853183295349652267631092810116\
21921106162686437470020956964936743714`50.*asl^3*cf^2*nb*psibc*psicc + 
 1.98017499604880158246692566012148346683887664582715679458103449172205564`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.066748933827187106320870014198366822007997\
36386312733177235802481307002483616`50.*asl^2*cf*nc*psibc*psicc - 
 0.02652463566879396469731551456651367623910260117949464599812244638500149151\
941`50.*asl^3*ca*cf*nc*psibc*psicc - 0.08320048889014837246230440803445580555\
662810960747069508675517793906852603597`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00003870288824984684858439620769563343187190386223270985433966346707117094\
985`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00018911378563372399161333907752554297\
68576897647740798208681294483779924578`50.*asl^3*cf*nc^2*psibc*psicc - 
 2.68402802026784794638711053568555789867709510227456284082840789460575898362\
366`50.*asl^2*cf*nl*psibc*psicc - 5.98556746469912067604803330375838072651323\
178308606430633601645248560509142288`50.*asl^3*ca*cf*nl*psibc*psicc - 
 25.8833460892630447232618221590570701113636386049393564711115907804057968991\
2548`50.*asl^3*cf^2*nl*psibc*psicc - 0.00155627409415749502479562567372787902\
222377833623914912826559289301127279749`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.01520883317699077036800011424174115811513750988295195795265696251537768239\
805`50.*asl^3*cf*nc*nl*psibc*psicc + 0.30577967363724372093735070438932555498\
708720730183780362601234747855641375282`50.*asl^3*cf*nl^2*psibc*psicc + 
 13.7485545160031240246884962301840916785165969116022125137149737822578678981\
0462`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 21.2803035025383819692717229781526\
8656242706582803698939250737982977401013582996`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 1.965957880648717888350516906910335901477357150647148337844591795\
07380684481449`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00797179428224913633709856183678461344145480212021661067649209784469328620\
372`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.077905100274544777249380709705\
81038820794436272574485588787727340066935116425`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 2.499737184727840731761544769124380305184835802109493184311\
81341495597598147353`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 7.38153412975197584883302583285042858686179133030342283985940031114476073103\
16`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.2393214066794052454515801507697\
4475153225586194373870695605653508978937290419`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.001449417142227115697654283970324475171173600385493927865363169\
31514013131912`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01416456368628086859079649267378370694689897504104451924926939949337544783\
849`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.569568435763709121034018500299\
81623763818873218808781335892033734537341719255`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 8.023218175831092027039174466129611640878312956603294118449677637\
7105406462705`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 2.91753388212039710074151798768349514213756834785574331611800680885372805241\
495`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.26523035292003610006741072615304501292159712253234030146693526108914397301\
586`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 23.5594679263386490108270109909\
9319979951232756423707171678438153633194440010893`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 16.7680586387727611226392779559895600706395739383863318432\
260038187919892277042`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiv2mb475100mc150100qq6.m <==
30.04662688220232914690759901029765453798740583328614254378414559546315277137\
928`50.*asl*cf*psibc*psicc + 20.347004650484972751270642930060673950392506535\
92832213494463117700587601953703`50.*asl^2*ca*cf*psibc*psicc - 
 (0.2389382537256326634920838220401908821252407245175908211587202746167709824\
2389`50.11415873924232 + 0.10200696233593701296508280596212333942926796389159\
668503653343990753043880257`49.74450286881223*I)*asl^3*ca*cf*psibc*psicc + 
 18.8437696704517629069417288591606244941095088150317651397862333428953607849\
6631`50.*asl^3*ca^2*cf*psibc*psicc - 1.52017462093302510595801584202205307196\
343438792719381036119885057978073484663`50.*asl^2*cf^2*psibc*psicc + 
 (0.6371686766016871026455568587738423523339752653802421897579845959396363684\
5257`50.11415873924232 + 0.27201856622916536790688748256566223847804790371092\
449343070598395344642227916`49.74450286881223*I)*asl^3*cf^2*psibc*psicc + 
 152.376421425979675924232387231235599283895185356894906061941`50.*asl^3*ca*
  cf^2*psibc*psicc - 
 312.5127541818677008612480764318737250579442652972350482611426`50.*asl^3*
  cf^3*psibc*psicc + 0.007716048559659198225967299339588273671830477798605627\
32636542100321991611898`50.*asl^2*cf*nb*psibc*psicc - 
 0.00875591755962001826524150086158665263583943332509754821115955715195312350\
719`50.*asl^3*ca*cf*nb*psibc*psicc - 0.09453296972506030476488724257801541605\
280597437099970196670636920924456995838`50.*asl^3*cf^2*nb*psibc*psicc + 
 1.98150047286289166574754227308562826949051080059018089363928352751433201`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.075623293363965594756400188198787156589278\
70317606440484488873756294001322974`50.*asl^2*cf*nc*psibc*psicc - 
 0.02998997951955150242846300137999407250071036381889281870770451767321599661\
307`50.*asl^3*ca*cf*nc*psibc*psicc - 0.09779458661957418452476963167869692723\
857829063813917718372377683013680493287`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00003884049987543506569446670494306368260679186805360765546762025367039537\
194`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00019033359457064038789958738346703414\
318903248309830795993110948756972462733`50.*asl^3*cf*nc^2*psibc*psicc - 
 3.61693315066954846950241542442649477394746318618226419415584264553889076941\
518`50.*asl^2*cf*nl*psibc*psicc - 8.15250045409603571281320808154008614995747\
991696503475361520369328466926990858`50.*asl^3*ca*cf*nl*psibc*psicc - 
 35.0230072816376510922485898450573741182243384394200866250121956448451034403\
6401`50.*asl^3*cf^2*nl*psibc*psicc - 0.00185767486893102920676240442362274976\
804573711862374503429499421116151005511`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.01820666245188099488734507192304352811029470057539699577572409190687317257\
93`50.*asl^3*cf*nc*nl*psibc*psicc + 0.435396807358811903044524757479856755470\
15370452275634748260039368470274455612`50.*asl^3*cf*nl^2*psibc*psicc + 
 17.5342537023145223449874554761865415916712921898886430447648360741140695473\
0869`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 28.0605697433150163514770371322488\
0826446646922399818738948846800195351578400928`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 1.774250905418487281678148006167332789056731196990721674305503961\
33496973496521`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00900567997565031155270841779184316381674784475414406165290309692056542171\
674`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.088262686979600103102340182310\
52988780360248214256851477321041575809705284472`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 3.188046127693549517270446450215734834849325852707026008139\
0611043843762813288`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 9.80770553130781021249075648698140358609970603234318166730365370926863576858\
497`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.438498876328654013327525206019\
34342689902593287010377974360864283826950906374`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.001637396359209147555037894143971484330317789955298917602168790\
45545448906711`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01604776126901820056406185132918725232792772402592154814204966866953104368\
901`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.767537053016002246445038625192\
25236541214556483350377863971946073932013918693`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 10.23243155055265064550553400711354177933669157900871491065874786\
570178810821343`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 3.72088420020096387109292145713219701066788784691225996756349217342637378083\
411`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.33826220001826944282662922337565427369708071335565999705383575580224123886\
744`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 30.0466268822023291469075990102\
9765453798740583328614254378414559546315277137928`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 21.3851859062928043981590351355958506565035696450775238531\
6263589181097459914968`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiv2mb475100mc150100qq7.m <==
49.28238678216565467032028166385847985008768411375249418769643332663069902083\
108`50.*asl*cf*psibc*psicc + 36.034751099779348125646129691850279713258518501\
87088626450207152410220070667502`50.*asl^2*ca*cf*psibc*psicc - 
 (0.3166871072621737369062560217155299175990700819038215978069407303086837084\
2322`50.11038092742548 + 0.14268747391983088660211548538633514274632075935555\
24052733858280291514910994`49.764136393833105*I)*asl^3*ca*cf*psibc*psicc + 
 35.8567095482923787078919801526009992856885058652843074120697562734596005311\
456`50.*asl^3*ca^2*cf*psibc*psicc - 0.552674250059772663637743830080088488889\
03155646166399758682200814006578816475`50.*asl^2*cf^2*psibc*psicc + 
 (0.8444989526991299650833493912414131135975202184101909274911215130393775561\
7782`50.11038092742548 + 0.38049993045288236427230796103022704732352202494813\
974739507123706506706721298`49.764136393833105*I)*asl^3*cf^2*psibc*psicc + 
 286.024608543554217233443644063827819298026739464442563408099`50.*asl^3*ca*
  cf^2*psibc*psicc - 
 622.0821196937152756508222252495405049434822024107292368610367`50.*asl^3*
  cf^3*psibc*psicc + 0.009887566799007442334087231854382473265486027236258729\
34495446519637240120941`50.*asl^2*cf*nb*psibc*psicc - 
 0.01119431765669142375934469173836911166979166748190173784451143208234946924\
204`50.*asl^3*ca*cf*nb*psibc*psicc - 0.14600020306504041953654909450801382563\
469652444751810203040869769306692590412`50.*asl^3*cf^2*nb*psibc*psicc + 
 1.98375086086969264752931037981608091004922245918674590425495274264804034`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.097384086138001607991416090371352271421122\
5793722297833078936648615448866384`50.*asl^2*cf*nc*psibc*psicc - 
 0.03849223423712085708155795290064456235285309907076968554049342543773082103\
21`50.*asl^3*ca*cf*nc*psibc*psicc - 0.141705593532333578074696624768498388865\
81564001850190571578493155595348301306`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00003907650256899641544285582179920999741135463994023758214501996746298043\
648`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00019243508385364303580330835501368056\
076350403379626607182774260768617668955`50.*asl^3*cf*nc^2*psibc*psicc - 
 6.57933443772952393517177046714682888677580645775260961142325305492675327475\
996`50.*asl^2*cf*nl*psibc*psicc - 15.2139467467267940558173444349916992615970\
1729326441050589933885599670159411134`50.*asl^3*ca*cf*nl*psibc*psicc - 
 64.8512557725659811717471517905273580427419416985788576265510134075147983183\
8325`50.*asl^3*cf^2*nl*psibc*psicc - 0.00264003482759899063197679250254342473\
651912917787193701690087647326094703678`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.02600208770109476277389920542844658598649692236125618017433729917804972536\
222`50.*asl^3*cf*nc*nl*psibc*psicc + 0.87835927741954725182147894005623089392\
318827929733373147592659129711410585165`50.*asl^3*cf*nl^2*psibc*psicc + 
 28.7596300337439487769892736942437919796910791258592116914594679713616117628\
835`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 49.13137640662604184582816283651664\
775964014994162807216975861604204116257345034`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 0.645046151321873038131402273311720908737757016685682685832538367\
09469372779647`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.01154013762889785022272297429383689824747801648095752474032471074595437384\
593`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.113660497040565781885184679271\
91712655842422141779040572278172226701663628907`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 5.229023642498899777634413398953416723580196204701674852992\
63054024756577506961`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 17.4063538002504027343189009777109125549647239064924023197425265059713544067\
5184`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 1.13105632194997274835876911859312691295734903500422953002905315082542712309\
2`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.002098206841617790949585995326152\
16331772327572381045805202097076541346242099`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.020665544916466505797306305322166750283349858439598255586528813\
62312575729792`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 1.39617813069251943814711131771843621851029875287879468374405362939317097612\
485`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 16.783203365003101043366879262514\
02405111887640028853239836010090141831947220127`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 6.1029830418193094703152288227323723822250459637412845081837787\
892182514362422`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.55481664016539177002865716570294294383864054215829859165893836339493492210\
669`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 49.2823867821656546703202816638\
5847985008768411375249418769643332663069902083108`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 35.0759174190933686173559551362235420586357410398947751965\
2314147967395618309284`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiv2mb475100mc150100qq8.m <==
95.25191829580976325036918210938500953773639838523608186545256672908219204446\
189`50.*asl*cf*psibc*psicc + 76.629837928869335730062316966510503427328679698\
15377154695734777910327315614864`50.*asl^2*ca*cf*psibc*psicc - 
 (0.4552040315906018812589131191373698686290797258246053929796970258469031119\
6034`50.105736878833326 + 0.2178389461105505266738925437755289674384718443539\
1750173678724394240917431688`49.785666306278536*I)*asl^3*ca*cf*psibc*psicc + 
 83.1216170243590924643084716118726557156480333736507713354000811165937677287\
5649`50.*asl^3*ca^2*cf*psibc*psicc + 3.29122669924154951696647250744340003836\
223172321709350496946796856419036710175`50.*asl^2*cf^2*psibc*psicc + 
 (1.2138774175749383500237683176996529830108792688656143813116716038239731420\
0896`50.105736878833326 + 0.5809038562948014044637134500680772465025915849437\
8000463080318938772804478346`49.785666306278536*I)*asl^3*cf^2*psibc*psicc + 
 661.6866297353148412894259788585105999894066121554672993619696`50.*asl^3*ca*
  cf^2*psibc*psicc - 
 1580.9532861938107907415645488549524060238650192978650942403777`50.*asl^3*
  cf^3*psibc*psicc + 0.013753940792334481233184585284011981705033267822328527\
13076954446358030216096`50.*asl^2*cf*nb*psibc*psicc - 
 0.01553103405902271217013836613254603178094316344492552868822992091971896111\
652`50.*asl^3*ca*cf*nb*psibc*psicc - 0.26616303747052691174801829449713680918\
643492979906070580910834695526135250732`50.*asl^3*cf^2*nb*psibc*psicc + 
 1.98600606374731975357946575801074704795061284771110786756865396838688464`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.136140253939285954052935890921928667319803\
71437152139240800383791712797394571`50.*asl^2*cf*nc*psibc*psicc - 
 0.05360907692968501893419716415567167180628689410275420978344325357624463093\
33`50.*asl^3*ca*cf*nc*psibc*psicc - 0.252944190983965896400929476681606291350\
40347158295460119962377615413515971397`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00003931605841930202745837158384483367822170803918002174513501336546394043\
281`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00019458052996995235546796303998476952\
193938050032985233691665991657828081532`50.*asl^3*cf*nc^2*psibc*psicc - 
 14.3813413302214482681073357811362977814962598808523140703850517318507845924\
9933`50.*asl^2*cf*nl*psibc*psicc - 34.605892714605734253989994447062399951445\
48520985977572111526327772354013856266`50.*asl^3*ca*cf*nl*psibc*psicc - 
 147.4509100614246140675375266499155328285386309891104632119529`50.*asl^3*
  cf^2*nl*psibc*psicc - 0.004153199656429807638330435299257141908890406965654\
83724462123020861262597432`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.04110950195467140944896345985376963408919874683605142680139074538221585002\
656`50.*asl^3*cf*nc*nl*psibc*psicc + 2.17132612294522141584024568124255219275\
761229956058197957987664214555244722963`50.*asl^3*cf*nl^2*psibc*psicc + 
 55.5859833311327124190589828867329447602714551337992735190671097197821990586\
6115`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 103.109764194616803651429710878488\
84212390579483513781617785469943465697640625185`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 3.841309985482312487633820277751820666979533171973707267675270914\
9473389441218`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.01605272287001747616896590262758313157756813095389751439236719625187897014\
271`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.158894225366970396052987701978\
43981347595689968579960912136212741816482014038`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 10.10654242384231134891981507031508086550390093341804973073\
947449450585437430171`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 37.0676069010610627818020869384235640285814289655851367802630525855273313718\
8995`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 3.11117927384409397213762399411\
502602831354890382431070471998539337540564853705`50.*asl^3*cf^2*nl*psibc*
  psicc*Log[mu] - 0.002918676885457722939811982295924205741376023809799571388\
31316424166024919881`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.02888985915763098110054321854153451154108307267014538342947110138139350737\
14`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 3.0518154146620226224475962683158\
0045963936230995631791833605131788709757130563`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 32.43820805050272176674538413081978830582107639770222590337416194\
611819697100559`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 11.7957120183646260969983215021162866566622095991644457866236924177494102020\
3113`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 1.07233745621496600881802922746511696878747359992404052605585410033916928133\
529`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 95.2519182958097632503691821093\
8500953773639838523608186545256672908219204446189`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 67.7939653150710021640627592133196241216582526107186939997\
0475114066667676315803`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiv2mb475100mc150100qq9.m <==
256.1895594484099392381929522014019216526958170969309657853211`50.*asl*cf*
  psibc*psicc + 
 235.1311078137334121609430590740488202965496567676051642388779`50.*asl^2*ca*
  cf*psibc*psicc - (0.7703602087823614788570691933355001904183752335826072815\
2941017164927590708325`50.09981191862024 + 0.39507400813183627517080273519594\
022259507859523910128753417811604899701209753`49.80979653486875*I)*asl^3*ca*
  cf*psibc*psicc + 
 285.9526495345619981762592965903604277660763019227717751767045`50.*asl^3*
  ca^2*cf*psibc*psicc + 22.93873304411288214019846120661616364739811422656233\
284526593265685186471097019`50.*asl^2*cf^2*psibc*psicc + 
 (2.0542938900862972769521845155613338411156672895536194174740464155649026522\
4319`50.09981191862023 + 1.05353068835156340045547396052250726025354292063760\
343342766543281045371412312`49.809796534868745*I)*asl^3*cf^2*psibc*psicc + 
 2328.1042523270413281774946365561508413738329706569713206136459`50.*asl^3*ca*
  cf^2*psibc*psicc - 
 6582.4901572068420741474604279155861039344163653571386388546352`50.*asl^3*
  cf^3*psibc*psicc + 0.022569293641791709850788220519614431783807498196431887\
25408497600746853179344`50.*asl^2*cf*nb*psibc*psicc - 
 0.02538819013149820795083164901303113675571482689266691815610954640232873378\
319`50.*asl^3*ca*cf*nb*psibc*psicc - 0.67946543756432792635232270998686277818\
781925148171328039335541699271911867517`50.*asl^3*cf^2*nb*psibc*psicc + 
 1.98826609712795290490720460699468112641253728673635005878652464033388504`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.224523412520385134477591852394923064975969\
88633433309668422460496093311220983`50.*asl^2*cf*nc*psibc*psicc - 
 0.08782525632968374431557304131360306655005907192529972961147297053712221182\
38`50.*asl^3*ca*cf*nc*psibc*psicc - 0.692353137995540357354792142110185966655\
06054566090198252523490503744428851499`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00003955926102172120512008929788277889784476489569809384770568405290277494\
948`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00019677133946573057565991642303195404\
59767713638314747761590587477664503627`50.*asl^3*cf*nc^2*psibc*psicc - 
 45.4036099145706026963570097892123044221705117732024419101084022162877542923\
9474`50.*asl^2*cf*nl*psibc*psicc - 116.83097882964245741855089030229689480543\
283713802818731096956917148388183837637`50.*asl^3*ca*cf*nl*psibc*psicc - 
 506.303341984830429017855590815952783333467280343267959266044`50.*asl^3*cf^2*
  nl*psibc*psicc - 0.00799975929359184815592967997424401777278378597886609140\
052321118068084194887`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.07958305139922480808272307623819443513260507802456763247825257503403439887\
236`50.*asl^3*cf*nc*nl*psibc*psicc + 8.04672835892684040798960707821023461244\
10557101652681688710152739923118625182`50.*asl^3*cf*nl^2*psibc*psicc + 
 149.5040607674145433223010403721569282272261057278665260568829`50.*asl^2*ca*
  cf*psibc*psicc*Log[mu] + 
 311.2030642605191185282270118985089772768541232381279515846617`50.*asl^3*
  ca^2*cf*psibc*psicc*Log[mu] + 26.772626849730408663797341543185328618420331\
96905755202434335008204726992645585`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.02634144073134665532066061590580667095104619367306517889475843588539760243\
135`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.262049413578186936514008963733\
4865152183786958486963549121821660389557208225`50.*asl^3*ca*cf*nc*psibc*psicc*
  Log[mu] - 27.18255650316628060405473461311944149585929195052118655579689060\
042294592512187`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 113.704165343236937952946394318031853836625812978970805734333143746268141159\
26917`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 11.3571076863451080560172477716888706880270628680380590526002451979873511708\
353`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0047893528602448464219382938010\
5575835473567157692304630651652566353102676011`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.047645347923306715729819811587906639130614308336126611706037184\
45186886977401`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 9.63494526949346549311097543786507644150373172944331718144004528751734734598\
1`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 87.24580437263212046383838515825290\
262733636707925990707490458755942135629561488`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 31.725747044593498350486685512091964591758678937912693387698425\
2787892474627551`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 2.88415882223577257731697141019017859925078899435569939887982518827222969907\
938`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 
 256.1895594484099392381929522014019216526958170969309657853211`50.*asl^3*ca*
  cf^2*psibc*psicc*Log[muf] - 
 182.3386491114149674204631971801444610376120362217889993816059`50.*asl^3*
  cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiv2mb475100mc150100qqf1.m <==
4.678406856252920731157650697615082572182173431280696964669852794104401493606\
44`50.*asl*cf*psibc*psicc + 2.24465236582179763867709470344634064860189488427\
998402620813786170642622444067`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0740614240661499387995001006742243491125429874222032892596298401467671796\
1698`50.128997125725974 + 0.0239035462071304998930295629613300124762681323512\
5023764195377918786205389361`49.63786740266393*I)*asl^3*ca*cf*psibc*psicc + 
 1.45236803879390027145142890218697364184892506546790075832996752855823362668\
6`50.*asl^3*ca^2*cf*psibc*psicc - 1.08356652434289469260861720159485815333118\
775291850182927346773695948360007209`50.*asl^2*cf^2*psibc*psicc + 
 (0.1974971308430665034653336017979315976334479664592087713590638099463227667\
5213`50.12899712572598 + 0.06374278988568133304807883456354669993671501960333\
396704520911333633960965132`49.63786740266393*I)*asl^3*cf^2*psibc*psicc + 
 14.5119059497299917841962277765657048670250741973768072954670691810203269130\
7215`50.*asl^3*ca*cf^2*psibc*psicc - 26.6294776277337669351006259471663938627\
8783007603585782077360708497272422600636`50.*asl^3*cf^3*psibc*psicc + 
 0.00303268732855807609332620527299556332017227114806876849158388479666455957\
66`50.*asl^2*cf*nb*psibc*psicc - 0.003500606105347370007653303216855960221374\
61889547993181688610062604119738299`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.02157722992354150558457752936259295478353987246824113991134206604687983008\
169`50.*asl^3*cf^2*nb*psibc*psicc + 
 1.96588127441379331964578378947972368246520307941208316061546662444473769`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.028755801199218874058367629572509061069025\
82746247700314233616560519407690693`50.*asl^2*cf*nc*psibc*psicc - 
 0.01179144008968858409470142555400992484611480773154764549608909166996334360\
457`50.*asl^3*ca*cf*nc*psibc*psicc - 0.03652994781653529718934519245689989592\
49244693902016935570190344369281176339`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00003728079091832267338844105146596053392076444489120845056094929046479125\
726`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00017674736892619981267446188417922847\
171413182811431351720982757729737298292`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.33237652148897232186070741162814458694241469764130262194581395087674597950\
27`50.*asl^2*cf*nl*psibc*psicc - 0.735055723934182795939895073929509692159061\
67467574006175105553981588086857736`50.*asl^3*ca*cf*nl*psibc*psicc - 
 3.53078808309267979205090258639956050615013159648029680536086014953658633895\
218`50.*asl^3*cf^2*nl*psibc*psicc - 0.000430913383979242346939994399176312554\
82642756895941009357001715624832809766`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00408590080721619207827399518801859269372817475785109883336841701177453202\
719`50.*asl^3*cf*nc*nl*psibc*psicc + 0.02361362648258245113484500816587565280\
453378640946499210557667092211300032662`50.*asl^3*cf*nl^2*psibc*psicc + 
 2.73016911554811072538898904989329671707863597019478681623233887253448808167\
957`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 3.291345913652977455996336645187516\
90357433796916367326748320500912155836351419`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 1.264669769132558996823290853030454258924406741213598996687347822\
09874410098902`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00353955931407593308319444157430019923189623464361472610025536463728620790\
824`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.033561937958439260713120562197\
75815315474570147368829531571582731733794259169`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 0.496394384645111040979816190889690312196115630944506693860\
42532141020719366579`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 1.06176776281576766635391450629678300938932620687905432499125222469952641397\
741`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] + 
 0.11143452796510805837620654064295177320197888088088485118285137435570057035\
7`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.000643556238922896924217171195327\
30895125386084429358653440188728125370402261`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.006102170537898047402385556763228755119044672995216053659283214\
89868210528207`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.07053248848354602274432168407943846606924675456288881999049997845022251578\
29`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 1.59323967079313587406571192765253\
657098861152445690114706731301795144152618033`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 0.5793598802884130451148043373281951167231314634388731443504667\
883694703306093`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.05266908002621936773770948521165410152028467849444301312782732459842177375\
438`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 4.67840685625292073115765069761\
508257218217343128069696466985279410440149360644`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 3.32977810649041211505593858984924143604112557015684805298\
768989532390602304949`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiv2mb475100mc150100qqf10.m <==
1.479277488708125497952444961944884110761494125937323690799472583200664638341\
11`50.*asl*cf*psibc*psicc + 0.52988771681499868690894064035331731769878998104\
624222068236474045854955281612`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0312206312120284663718626174445985343608294489228006167858289887098261507\
8909`50.136890483309294 + 0.0079446160663709951559182324630068672252997993606\
9163613850114609748551655093`49.54252171824129*I)*asl^3*ca*cf*psibc*psicc + 
 0.23578897818033887082462103855161595404606934715193397702584465799649962791\
356`50.*asl^3*ca^2*cf*psibc*psicc - 0.523860395086275394672093862867649026971\
07275138364856847060862769342264091699`50.*asl^2*cf^2*psibc*psicc + 
 (0.0832550165654092436583003131855960916288785304608016447622108360596607491\
6046`50.1368904833093 + 0.021185642843655987082448619901351645934132798295177\
69636933454463679225042629`49.54252171824129*I)*asl^3*cf^2*psibc*psicc + 
 3.52523821848318195722700749525370648081154552938491019388192313006531384092\
214`50.*asl^3*ca*cf^2*psibc*psicc - 6.544852908441909786017147950721338306570\
69779621005997188219882494359107716792`50.*asl^3*cf^3*psibc*psicc + 
 0.00169672509616786115535442949170136935316316695203508045691872036527837666\
34`50.*asl^2*cf*nb*psibc*psicc - 0.002007506033142932869089907835608778106333\
63478546485986028197622712478248482`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.00981253097707109768756528743679562716730129885898025883475324527990988863\
066`50.*asl^3*cf^2*nb*psibc*psicc + 
 1.94613659299311174395313044176143115878964150123950245817709566492087503`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.015467786714877899965594456900337727672033\
46506388077545805414925773102250741`50.*asl^2*cf*nc*psibc*psicc - 
 0.00673383103313631547722284751384956078895390006637905085724456241375959797\
717`50.*asl^3*ca*cf*nc*psibc*psicc - 0.02246944976439685703072466685976456047\
850739905542576687642956900427688776141`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00003548297341322343017715260163865476554662743990778078922701902554047588\
053`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00016173600131365202671007562142008423\
206242510706285870069683904200671768857`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.05991498862925802281003546168350995249485007586434999181331596100056455136\
908`50.*asl^2*cf*nl*psibc*psicc - 0.15711336599235609341518448692021111922505\
592585951270882328826710084620525329`50.*asl^3*ca*cf*nl*psibc*psicc - 
 0.89134796622473093829682566086715488056695138398353025782027275850202890644\
315`50.*asl^3*cf^2*nl*psibc*psicc - 0.000137444483026176025851369857519233170\
05054733988803537146952550772014601379`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00125297960959447018688223451375131928103686824582873612859042693115239796\
745`50.*asl^3*cf*nc*nl*psibc*psicc + 0.00242672919032868385731996508441782391\
733785246621889022580452408143938738947`50.*asl^3*cf*nl^2*psibc*psicc + 
 0.86325918995236638220672527261017618224163039957055624749911595892859229784\
115`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 0.830784202671204074950900225124241\
98926579098263175120981325262561853973234548`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 0.611416456699062427774628562436147850005996181310118393583937887\
32070676889567`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00198030936490336827556936081003057402946163205082769498315188413386838580\
914`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.018053014572002423748159860679\
95312842479067410458693281516685868252942452455`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 0.156956216354975705855768231383668396771205527194646590454\
38472136495728239024`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 0.24482551519915390521134079091724982731125599922351570631678190730451678306\
486`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] + 0.073696091967895567579530222501\
74302432689127466061618782084359668965151279861`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.000360056248164248777376247420005558914447569463786853629817349\
75196092809013`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.00328236628581862249966542921453693244087103165537944231790658725565361837\
358`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.012714355474188155667064549972\
62516651224831840521812598752184454958228698725`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 0.503770546584889970435407938987149639619785750543116210687941009\
11230987901235`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 0.18318928966723271652196652326805441440719481837931498571025792924475464297\
209`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.01665357178793024695654241120618676494610861985266499870012186756458432355\
941`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 1.47927748870812549795244496194\
488411076149412593732369079947258320066463834111`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 1.05285109796319652107602016091490551776598075256712451486\
501128655001971192865`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiv2mb475100mc150100qqf2.m <==
3.963230480811272295831058516518804015567309860785174961407532285790528479955\
45`50.*asl*cf*psibc*psicc + 1.83250006158064732940768186082031309604849179846\
863644480728907747726819019668`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0659235095928797320939684681336416602466513315088314230896038898211353870\
5412`50.13024307380108 + 0.02062174715313137792972411301434230544462249061287\
447534983680187639647752342`49.6255282114022*I)*asl^3*ca*cf*psibc*psicc + 
 1.13592047445028046762285518262397328290980494722147048413351562356611515099\
192`50.*asl^3*ca^2*cf*psibc*psicc - 0.988394478502977507621631498011128785509\
78201738893244831511967645393476799816`50.*asl^2*cf^2*psibc*psicc + 
 (0.1757960255810126189172492483563777606577368840235504615723322107607618442\
0439`50.130243073801076 + 0.0549913257416836744792643013715794811856599749676\
6526759956053132203427956309`49.62552821140219*I)*asl^3*cf^2*psibc*psicc + 
 11.8000840759122090979893063969955652739368120388289275991272770481427881508\
1274`50.*asl^3*ca*cf^2*psibc*psicc - 21.6225264738918817309861564857277939446\
6231767090205696292987174044400344558566`50.*asl^3*cf^3*psibc*psicc + 
 0.00278970827213168257614248128367164582744789404417319521863345629991335933\
574`50.*asl^2*cf*nb*psibc*psicc - 0.00322874885951372390826216954410029617414\
649249469790817932190021912484675738`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.01915558608196610721620236406085492589604463003784476863127993253199577704\
293`50.*asl^3*cf^2*nb*psibc*psicc + 
 1.96366885077217810231550270649823635962760973354536793603263615595923591`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.026332116303107334507466968334610294448077\
76597562872570647948900961989472786`50.*asl^2*cf*nc*psibc*psicc - 
 0.01086385900527795794178971397100656956864800741699877740207553900673005401\
845`50.*asl^3*ca*cf*nc*psibc*psicc - 0.03403423569122258626404185022877806898\
836817173686202895801880460133839682295`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00003707022492341906295044960261089901028041431694490914828626197058509629\
376`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00017495332465712069612440090520438932\
788704645983787802160468159414111792485`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.26412641780573313464919532749197615151429893431666506494030137111000316642\
115`50.*asl^2*cf*nl*psibc*psicc - 0.58999546683629803767540235203401643604326\
730373659441096473848383052633022942`50.*asl^3*ca*cf*nl*psibc*psicc - 
 2.88681540510202101043379905845296756734770743760281239560681938894249883697\
48`50.*asl^3*cf^2*nl*psibc*psicc - 0.0003718358829791461366894130016244090838\
2276442310159713380894271717695425563`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00350976688641130783836836039227633076834034388720817067419215919134353947\
977`50.*asl^3*cf*nc*nl*psibc*psicc + 0.01760250001120507149483023258976059376\
424300020945363815346596317769783000802`50.*asl^3*cf*nl^2*psibc*psicc + 
 2.31281497932313778313502512889775203935586535184566171098615943250804746850\
382`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 2.707652786887444429824480826901671\
92483377440504146893922640384154261237382908`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 1.153591024508889655552927869822894433175791656581850085523581883\
49352675783841`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00325596964949012245327537085212940748772781017867607714645682506813353266\
347`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.030733167459208259581046024403\
22523957627784588871767347663912498756576871065`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 0.420511814422388687842731841617773098064702791244665765633\
84709846945227106265`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 0.86445644205322174698899604107959766827073138898237923872927178411580540969\
541`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] + 0.109354021797182551495385524291\
81588840579930554978820245245525006903994415338`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.000591994481725476809686431064023528634132329123395650369420429\
82251687097385`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.00558784862894695628746291352785913446841415379794866718426996582489027358\
197`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.056049366659916837290659110400\
81718536018170471997499902678545267658483155355`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 1.349685100192942632358084966310439448085077830364036577384483395\
90555035848979`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 0.49079458188834277540293998774925070839457375649601330091309590054052522560\
485`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.04461768926257661594572181706811370076314306877236484553104849611189592265\
501`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 3.96323048081127229583105851651\
880401556730986078517496140753228579052847995545`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 2.82076324087607620201949204815698344467977333824950185919\
912097887331213680029`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiv2mb475100mc150100qqf3.m <==
3.400337120245836862619095651338448491854464645364774227862679434225044938705\
01`50.*asl*cf*psibc*psicc + 1.51751535933817980661764726899476578648454719889\
237213200167984881685733001924`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0590750873215336905137291814810914879677728087459681092500857958953259287\
1938`50.131366045062656 + 0.0179367832466997919392397512070009167040287728437\
5798405056400621715622107508`49.61370623283846*I)*asl^3*ca*cf*psibc*psicc + 
 0.90189151220711782502319943309830736697357808426498123691172079445659985426\
495`50.*asl^3*ca^2*cf*psibc*psicc - 0.904039512107736098175247245080631356026\
90991805392961654976480959036459043442`50.*asl^2*cf^2*psibc*psicc + 
 (0.1575335661907565080366111506162439679140608233225816246669175630416595105\
7757`50.131366045062656 + 0.0478314219911994451713060032186691112107433942500\
2129080150519615863053042726`49.61370623283847*I)*asl^3*cf^2*psibc*psicc + 
 9.75546475781874571678593123034630458474287717921249495877362279401481877466\
274`50.*asl^3*ca*cf^2*psibc*psicc - 17.87174468355175516745083552447929556329\
726993267022991050475943785938842381869`50.*asl^3*cf^3*psibc*psicc + 
 0.00258256248773524310237340857820252470439459029898843709906938194774284524\
871`50.*asl^2*cf*nb*psibc*psicc - 0.00299709941802608687797621167534982720419\
893116444292155930992230826515367243`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.01719180319532152036264272558706477906162671662003538343087193820815915602\
575`50.*asl^3*cf^2*nb*psibc*psicc + 
 1.96146110435516118340838344333289297400838708355015843132587004093602441`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.024267554159203553398201124620967731157544\
33990753941791052053989532525941768`50.*asl^2*cf*nc*psibc*psicc - 
 0.01007557785766541624985438356464729603865093120207439294977725335196506169\
852`50.*asl^3*ca*cf*nc*psibc*psicc - 0.03190321943631719218508263598024904841\
900126322776664024937590804780575741965`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00003686250675998348840496636420295010553184035121830678635877265671510709\
066`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00017319288177735167883210530739033184\
844796635491813277430033331201947557191`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.21279604858252962460770131672148081790824686470434226482321113801413685760\
288`50.*asl^2*cf*nl*psibc*psicc - 0.48123193555050712226725861820422311192465\
146589121728163310061876739598671239`50.*asl^3*ca*cf*nl*psibc*psicc - 
 2.39884826313089677402314342172068126951414416290958670171020945429755612283\
304`50.*asl^3*cf^2*nl*psibc*psicc - 0.000323238004452802874183072766454570792\
88971027878396460338121645344888431734`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00303736920853759320592348358066770934139308845153256066915559179521089236\
62`50.*asl^3*cf*nc*nl*psibc*psicc + 0.013316961433831157376452426396786906953\
42281972561456878237102595407577586016`50.*asl^3*cf*nl^2*psibc*psicc + 
 1.98432835650861325524938202621839665616208278111483740970400337964053284467\
114`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 2.259225942373569874836317301546234\
13162380301916786593157741108065818243977124`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 1.055137285417098129235749073907780314230886048928297802696751333\
38679064216244`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00301420229562295258802887080454965094648545479678213285182778029977674924\
157`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.028323542142041883031076749249\
91148069925839037755546866328319490513593843744`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 0.360786973910656955499887641130617573847651414748152256309\
81878199291429427684`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 0.71394131864511926374355903321118703815038963314638085495550006908110801236\
447`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] + 0.105711597351537148339589973302\
21420024069652256081714924243651700754314121429`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.000548036781022355016005249237190845626633719053960387792845335\
89990988537541`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.00514973493491670600565031804543845103622879825046463046153924834603802756\
332`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.045156724003110263380044482786\
02261418448490870203724120363736452948694949332`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 1.157990777737795988232899206267027631550579316284852975479076501\
89030105485541`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 0.42108755554101672299378152955164641147293793319449199111326778878495189826\
849`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.03828068686736515663579832086833149195208526665404472646052985614549575932\
996`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 3.40033712024583686261909565133\
844849185446464536477422786267943422504493870501`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 2.42013327304963695635476434491261840660255097026095531044\
413104265243865104098`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiv2mb475100mc150100qqf4.m <==
2.949372334271329588385687618594488773654605641761348590245274583768777120939\
42`50.*asl*cf*psibc*psicc + 1.27211978969201453924364643787359052395948803875\
862755552996343188554426302099`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0532468115371960401571203064583291703156910373930714633508063632566839414\
2114`50.132382841270704 + 0.0157134062934705306633678223834752790003980916626\
8255895458878663326640118484`49.60235957427133*I)*asl^3*ca*cf*psibc*psicc + 
 0.72528080161975383483925099448306961695242866098942610802753723709937521722\
444`50.*asl^3*ca^2*cf*psibc*psicc - 0.829299214048784377110213713138150284814\
48144570299137923856253287715157854987`50.*asl^2*cf^2*psibc*psicc + 
 (0.1419914974325227737523208172222111208418427663815239022688526112404240262\
778`50.132382841270704 + 0.04190241678258808176898085968926741066772824443382\
015721223363423187784587225`49.60235957427133*I)*asl^3*cf^2*psibc*psicc + 
 8.18082538646205552095624776872497414127159366286083310184323481725369036849\
267`50.*asl^3*ca*cf^2*psibc*psicc - 14.99671270313442499655614103145674751315\
853820659256936993890081713794676754306`50.*asl^3*cf^3*psibc*psicc + 
 0.00240386800812299318252526487097833691901681730392515964295108648783608020\
021`50.*asl^2*cf*nb*psibc*psicc - 0.00279735267186971038351403908633360119016\
886926841203426531145617834628792006`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.01557140358998987652852248783807664795685731926103433916311552085747278970\
051`50.*asl^3*cf^2*nb*psibc*psicc + 
 1.95925802020003695647403187721155949666734504223120199793389386668436281`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.022488095232498460820961904683085503843465\
86999650464338969459481827255048547`50.*asl^2*cf*nc*psibc*psicc - 
 0.00939755690590137143191934240315725861432385141492282698897920470670111284\
542`50.*asl^3*ca*cf*nc*psibc*psicc - 0.03005380351862695833424031313643604822\
633831620289517005077343616536258693847`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00003665757087694517749531287760431336776908577211562925169608561309025867\
515`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00017146510167929053585050713910349456\
057799187590468377776821185488426699607`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.17344289963387634924015592117397076053512924601856476554210727735947012060\
903`50.*asl^2*cf*nl*psibc*psicc - 0.39798905347651197635066877861323924767778\
755525846365016801934583343989584753`50.*asl^3*ca*cf*nl*psibc*psicc - 
 2.02127475704642483469834251822530273420564593989021121982790415913658107801\
646`50.*asl^3*cf^2*nl*psibc*psicc - 0.000282727163892632106500532544294709288\
67540330180640666864994401227025531758`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00264490203494833736711597733657034206183655962673794239373465130044517426\
279`50.*asl^3*cf*nc*nl*psibc*psicc + 0.01019960724654964821589576007238742410\
651241850230154935445965999343469682088`50.*asl^3*cf*nl^2*psibc*psicc + 
 1.72115968206513454984321225722702720886397458195797636326975679580316847087\
424`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 1.908085139259356265989188383857292\
29982244291064315553471817180975987997217222`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 0.967905174265977247565107447508403469938324939032205371795503784\
24347022296349`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00280564149091044701450140750501670023573543107106942205460640315169443202\
898`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.026246671124471712506100706138\
90159757241725799315537180436635485948202586313`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 0.312938124011842645426038592223095856157086287628722975139\
95572998700180889677`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 0.59689782229541647088769504525051408650867206887105607782429006140600370684\
245`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] + 0.101274284979866456340146480258\
32808379364110756372724210896247457759662730213`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.000510116634710990366272983182730309133770078376558076746739923\
46514051075035`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.00477212202263122045565467384343665410407586508966461300726000189339225617\
848`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.036805726427897206307931977077\
72409878952575873058525305841597249422581522252`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 1.004413927920850914363848859325242022179174960388613563817527176\
89685345482055`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 0.36524142833485487795049049430008800806515453105040493236911316579336779614\
455`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.03320376621225953435913549948182618255137768464094590293245207129100884813\
648`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 2.94937233427132958838568761859\
448877365460564176134859024527458376877712093942`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 2.09916660271204764570704006774098414316910465542961050329\
723676375436430287661`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiv2mb475100mc150100qqf5.m <==
2.582514389368820051674498719792845293349057042395797706743854322966131854626\
22`50.*asl*cf*psibc*psicc + 1.07774632480257450857768339275187003747935152402\
805033468079207346650867218381`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0482385220952813780361124561211399846013236889324683485247037806673421996\
731`50.133307308353864 + 0.01385283862232798769497374389457444071181689076901\
390448622725062373627438361`49.59145208965512*I)*asl^3*ca*cf*psibc*psicc + 
 0.58966237375091210686043486264791734381764689899518680516276689678294088826\
286`50.*asl^3*ca^2*cf*psibc*psicc - 0.762979627194162020666391385857038676056\
92907599742227097008014881890153064496`50.*asl^2*cf^2*psibc*psicc + 
 (0.1286360589207503414296332163230399589368631704865822627325005499658144109\
3977`50.133307308353864 + 0.0369409029928746338532633170521985085648450420507\
0374529660378438833471957202`49.59145208965512*I)*asl^3*cf^2*psibc*psicc + 
 6.94572109151124007703557410212412482387358400505501336916977610940207505631\
907`50.*asl^3*ca*cf^2*psibc*psicc - 12.74908902788099463324052416204421962512\
48006489976866788400547351600346702749`50.*asl^3*cf^3*psibc*psicc + 
 0.00224814023917680762494842825523382443527766633009243374742730898953857553\
695`50.*asl^2*cf*nb*psibc*psicc - 0.00262334036936013252175164211763701996259\
819038726608249776573134858798611825`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.01421430723137408938990018202984155385972525788029754848621281114694255154\
611`50.*asl^3*cf^2*nb*psibc*psicc + 
 1.95705958340902431919245169797148566954103849110408421219671266139991651`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.020938746242514757649332017514709722750735\
97219496722775898032542217970919682`50.*asl^2*cf*nc*psibc*psicc - 
 0.00880825971513172699759824775044733758528177520057693006408058433869701119\
184`50.*asl^3*ca*cf*nc*psibc*psicc - 0.02842746650768278228873202201237005088\
10248716988426688668453358570085242181`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00003645535388262797126582184378799266965079919233343330547886774606416226\
822`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00016976908086679846993767254589192557\
978992957366839520577330759323955454616`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.14276996895003040432463872723630439849276665215267565907005607439197731428\
577`50.*asl^2*cf*nl*psibc*psicc - 0.33313752309136814754003828533701616372439\
228661917684790443951326513817315134`50.*asl^3*ca*cf*nl*psibc*psicc - 
 1.72379820003029049522168458198246311099518084016382514074737332502921978168\
436`50.*asl^3*cf^2*nl*psibc*psicc - 0.000248569311724944722592313361439066598\
33911713826011676789857880308733519758`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00231512681067928419815384577229361784505027673370984973899534166539643066\
555`50.*asl^3*cf*nc*nl*psibc*psicc + 0.00789279785541656613731189706116364168\
270049436171118678225838147567685909357`50.*asl^3*cf*nl^2*psibc*psicc + 
 1.50707307913798309021528927327943226951204522636597117442544149687780835115\
239`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 1.628566640768298190850372118538944\
86572410295224896249250975052359394077920422`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 0.890501180406657419290163873391113843836608110871976946845731031\
65641852523392`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00262388596674442176843904168043576055101138002620001887049072314480250151\
498`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.024438369755382539343739719719\
03407803272547171563578813865322274687056976638`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 0.274013287115996925493688958778078594456735495702903849895\
53485629690394031073`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 0.50436330219416914957574872290840390325582297660973197753611387193564678090\
984`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] + 0.096493451852428665008991056048\
75225422502926889435384555295401055221929720679`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.000477070175771713048807098487351956463820250913854548900036699\
05016434012956`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.00444333995552409806249813085800619600595008576647923404534245724075587230\
923`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.030296728377965004110574644556\
48146507834568801346050072728334219637267343711`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 0.879479810533621639810631936967275755908537433662964174095846257\
91607927004911`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 0.31981084019404423265841161344264572942128633951380515419898748031163252910\
173`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.02907371274491311205985560122205870267466239450125501402073983642749449023\
588`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 2.58251438936882005167449871979\
284529334905704239579770674385432296613185462622`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 1.83806157472676819144512988883389442345296886564116908781\
315925013242824533264`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiv2mb475100mc150100qqf6.m <==
2.280077958779013343166544608414043446535206631336160250848354743726922621839\
52`50.*asl*cf*psibc*psicc + 0.92154992783468941312662688048170119777075210863\
695566425639490533399040292818`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0438984345505712838908178030487558021194720032903960125608502959091820750\
8791`50.13415097145611 + 0.01228147006659926836963128040556814752286279440059\
597470573466993642329005233`49.5809522922573*I)*asl^3*ca*cf*psibc*psicc + 
 0.48393560529452317875781787120576401377838359598127765790024895458543144171\
316`50.*asl^3*ca^2*cf*psibc*psicc - 0.703987284610561767657908062173345255691\
1116140895433488812479264964826166534`50.*asl^2*cf^2*psibc*psicc + 
 (0.1170624921348567570421808081300154723185920087743893668288583849434095054\
2094`50.13415097145611 + 0.03275058684426471565235008108151506006096745173492\
259921529260556879905985317`49.5809522922573*I)*asl^3*cf^2*psibc*psicc + 
 5.96134484058563346569575089127265339643674442943050022450758957059449476826\
466`50.*asl^3*ca*cf^2*psibc*psicc - 10.96165966791921529292371433894436537085\
046978574556893235265483548554179994747`50.*asl^3*cf^3*psibc*psicc + 
 0.00211121916801851468001015439930790805208984959582101598680955807187742978\
099`50.*asl^2*cf*nb*psibc*psicc - 0.00247038596038463561474899547944660540385\
676949865787907510779661196783211818`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.01306301273719950349262104359314352356736303737886230409657393475081662754\
129`50.*asl^3*cf^2*nb*psibc*psicc + 
 1.95486577914890872893449029994663637674256404702528049387949107923781738`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.019577796341666907352842859575923711055245\
93759034307135988425435647809003991`50.*asl^2*cf*nc*psibc*psicc - 
 0.00829138444345926712428750956445269434147496850433797838610157248914129965\
942`50.*asl^3*ca*cf*nc*psibc*psicc - 0.02698168560676671940681920481253279876\
561057855400463121601381706184844234105`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00003625579445206676103180865425155499145239018166961900195611540913216281\
428`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00016810394930576795716640360496823141\
504182828927761934168506917134867817525`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.11851714377013348908735162633496068083455949402968130334462334107614355169\
292`50.*asl^2*cf*nl*psibc*psicc - 0.28182552901629529614674998688909093566085\
699644143000152425108591443692125345`50.*asl^3*ca*cf*nl*psibc*psicc - 
 1.48570984487077897458479189982746238249826335827156602736883981336773428353\
445`50.*asl^3*cf^2*nl*psibc*psicc - 0.000219479921467512402821437489804488353\
31170889297939002094145356367123727238`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00203528523644889614268388056855108918137008967347600758437389106104865668\
11`50.*asl^3*cf*nc*nl*psibc*psicc + 0.006160453116678660566118315467159007487\
52448485843401575776867438352995611823`50.*asl^3*cf*nl^2*psibc*psicc + 
 1.33058081850671540870684443193446892334661895450219407312996544679371156625\
766`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 1.402852939591799816315918852130892\
07195707835692837101153627850200414017228603`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 0.821649078943820476989830021841686913348043948246838576694870771\
61181715475274`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00246408042129703902190192409501860684470142924944905730356480179712528436\
271`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.022849955792566564443175466182\
64603675192039106804602208947350837650315664474`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 0.241923785183039165219426260351721622426657991727671649659\
99368636901874265851`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 0.43014303874871347601046142234034741870280285395277544037868912364316217796\
494`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] + 0.091635692231075412068804459777\
06152532130118162377908953910539380803710864416`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.000448014622054007094891258926367019426309350772627101322150698\
48318952298199`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.00415453741683028444421372112411746122762188928509927677643620687583838309\
096`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.025150119029532764372285410147\
7874271117220092944206100567026497936806192669`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 0.776484552978213959272324538610296392197724876105908747003647939\
8823017436086`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 0.28235801926480507609902710494919868807189995494760318071299367941882080041\
923`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.02566891084225500691809337317719988073380908681341847097614653892744433787\
358`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 2.28007795877901334316654460841\
404344653520663133616025084835474372692262183952`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 1.62280748586164976344306868262855518901399106640965645587\
046901626857506071725`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiv2mb475100mc150100qqf7.m <==
2.027817209195124327501812225350188080608590135453981758283528727830487723289\
72`50.*asl*cf*psibc*psicc + 0.79443147924290733325725772028561614676056820311\
891871562998910398000573745269`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0401094133452841207719520320289209449954408199715838932041450980370705239\
2913`50.134923509548386 + 0.0109434769127338523978125937880179600313365922202\
5956240355130469994926458058`49.57083252569738*I)*asl^3*ca*cf*psibc*psicc + 
 0.40041291103478494480837376028616883978447443321493523809905297869572630600\
967`50.*asl^3*ca^2*cf*psibc*psicc - 0.651357334434768200146736031662955237685\
79841582151058755724352410330138388132`50.*asl^2*cf^2*psibc*psicc + 
 (0.1069584355874243220585387520771225199878421865908903818777387775955525091\
099`50.134923509548386 + 0.02918260510062360639416691676804789341689757925402\
549974280199666639236122816`49.57083252569738*I)*asl^3*cf^2*psibc*psicc + 
 5.16569917345194278957546673229328901620735235957349692099414121288439153382\
556`50.*asl^3*ca*cf^2*psibc*psicc - 9.518773755782259915801741644073618032601\
70772545009385484708966302122616787872`50.*asl^3*cf^3*psibc*psicc + 
 0.00198989225803045930685460420964880777420254596882930757593369954647614234\
683`50.*asl^2*cf*nb*psibc*psicc - 0.00233487977210115124856780342823195985969\
574523039624369059595358258612428422`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.01207528398188833306645973202981340431099184957419541094200919176716745049\
973`50.*asl^3*cf^2*nb*psibc*psicc + 
 1.95267659265068666000234092069721040491690831138736163338346676143661917`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.018373035598008488553129928620070660006083\
80133846161309184803306015360018131`50.*asl^2*cf*nc*psibc*psicc - 
 0.00783437000423954819441489909555611587828679173496873580759899230777902987\
13`50.*asl^3*ca*cf*nc*psibc*psicc - 0.025684719616586408210317074802440133656\
65166486216359306864578938039366535151`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00003605883323922135994273795822354687799772285454768470718953295747665834\
831`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00016646886886795574703785652073650353\
922576320661587581740700737840960829983`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.09909797016581392537703616603600874217949740115772617557833570948032344464\
966`50.*asl^2*cf*nl*psibc*psicc - 0.24066907978275790893875910024519234081807\
329494934602446973557250310830293237`50.*asl^3*ca*cf*nl*psibc*psicc - 
 1.29249778093817845977803569879639172090769350861658640998551543655410635330\
489`50.*asl^3*cf^2*nl*psibc*psicc - 0.000194489210097744834450670028968771506\
42188560539538657080171923985568740693`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00179575409981806181272861551673509598708442581394711935270480555822449763\
435`50.*asl^3*cf*nc*nl*psibc*psicc + 0.00484284660691011506516809810051152697\
553520882262333485386954451112169403605`50.*asl^3*cf*nl^2*psibc*psicc + 
 1.18336948594412544897402705427487088742564450906037890585924456230827869016\
538`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 1.218279300156743167739135444182125\
26595167547673096787815175065655451605181398`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 0.760222756292663921150479686875054181048883848346841658255934921\
19398947738371`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00232247538662949964324041951597303622429645934206294544711566505120251550\
622`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.021443835856860326686789396301\
34523922100404065379254771540192353967371473245`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 0.215158088353477354358914009868158343168299001647341619247\
13537854465294516543`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 0.36985311231149157409139485469600896481041802587271469280673152588707432416\
897`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] + 0.086857109364450879318506088286\
7410737549851340215022180659916324928671564618`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.000422268252114454480589167184722370222599356244011444625552437\
90485487427694`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.00389887924670187757941625387297186167654618920978046329322034747047127109\
597`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.021029242403016609445854321304\
34054550799880102977771919483383502916111819749`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 0.690576711704449985307924047617280228746915938558749784839187846\
14204603844871`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 0.25111880425616363102106329004264735590796943220318173994527565823653798506\
555`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.02282898220510578463827848091296794144617903929119833999442624576568772623\
447`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 2.02781720919512432750181222535\
018808060859013545398175828352872783048772328972`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 1.44326510169114315469395648785590719657182055240711395009\
566351322121912892274`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiv2mb475100mc150100qqf8.m <==
1.815216980753168180388289121584829224148725024493893521248690177626128185544\
33`50.*asl*cf*psibc*psicc + 0.68981027319127994506309976797053111326659329339\
470243632237192001696291063816`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0367796653306265579207311991534673977568922336454962643217404977555250761\
6052`50.1356331159054 + 0.009795869212121800881776695024022274594078648200238\
49865129244529704398177013`49.56106832084572*I)*asl^3*ca*cf*psibc*psicc + 
 0.33365488722161358068410217823192530004405148859135922626338359896288989344\
322`50.*asl^3*ca^2*cf*psibc*psicc - 0.604253942486270062989180049112823080320\
11707450518690081794249997893917328722`50.*asl^2*cf^2*psibc*psicc + 
 (0.0980791075483374877886165310759130606850459563879900381913582017466069151\
2062`50.1356331159054 + 0.026122317898991469018071186730726065584209728533969\
32973677656534764827837149`49.56106832084572*I)*asl^3*cf^2*psibc*psicc + 
 4.51453864684991358711233025376228839837853295878752290993821039481443400771\
263`50.*asl^3*ca*cf^2*psibc*psicc - 
 8.33854195192489940149135627586415172371663420879889512361053613422748246330\
9`50.*asl^3*cf^3*psibc*psicc + 0.00188163923639467279188860843998810552977721\
918868045343459185172296429837486`50.*asl^2*cf*nb*psibc*psicc - 
 0.00221399147459874434025230952918336923959547432510422774964846026651401268\
45`50.*asl^3*ca*cf*nb*psibc*psicc - 0.011219474825550937244045000289429659016\
1082502500824109532098040765895579523`50.*asl^3*cf^2*nb*psibc*psicc + 
 1.95049200920921244352633940911225430263457767110366730687583391154635478`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.017299195788654717454625716246859601304881\
00474536894953128920285923302613567`50.*asl^2*cf*nc*psibc*psicc - 
 0.00742738522715362820436458111437471615916974357372320825892727988931664204\
983`50.*asl^3*ca*cf*nc*psibc*psicc - 0.02451231584916001533786899275597621472\
683367032063441825724636337097587594086`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00003586441279378097780482481425968800114018619857712008039224588393727906\
199`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00016486303186192072866708850962586486\
616039903717640335088804831278017194394`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.08337548548900503010268034709051848002394290505108637113477236563290602606\
504`50.*asl^2*cf*nl*psibc*psicc - 0.20725651913156923851924572982295648139464\
992418012236803175076313080618640671`50.*asl^3*ca*cf*nl*psibc*psicc - 
 1.13376805164935991332041016428678621831872165823639782579969903827505139835\
684`50.*asl^3*cf^2*nl*psibc*psicc - 0.000172852707431673504188823540280849818\
58016939924516610889706959320343547555`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00158915310152066619361976512187130014137770180366594613642094546767545115\
268`50.*asl^3*cf*nc*nl*psibc*psicc + 0.00382955407217653399836933213680987153\
561307152829164441065019588288157729423`50.*asl^3*cf*nl^2*psibc*psicc + 
 1.05930276932777936011561348878910406128644827715898126932117831525731098778\
327`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 1.065655813507302205732408297103909\
20767817004692654494951993599317269971737022`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 0.705246680082675200008710790693598580198411368174579480909977199\
40019204055189`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00219612936097772464955456352582099015144661361342652521794138931773807478\
207`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.020190518489378578063815738629\
31726811686028365541236089683558338887043291524`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 0.192600503514141701839202452507109829324808777665269321694\
75968013767689468423`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 0.32032614322652903817012069855413514579165078854442534138933735935285980468\
504`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] + 0.082246685841545530171385149084\
15235830840049767564764890206461255356596510211`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.000399296247450495390828102459240180027535747929713913677953897\
73451376996194`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.00367100336170519601160286156896677602124732430098406564562841509328628308\
501`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.017692827531015654568814917202\
90563717331192118418066657752130489685921374864`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 0.618175330554649472161559372897414823227621097898598122180747997\
61283703761922`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 0.22479102929259980805874886287178720844640767196312658987913912523736651687\
906`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.02043554811750907345988626026107156440421887926937514453513690083305489596\
883`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 1.81521698075316818038828912158\
482922414872502449389352124869017762612818554433`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 1.29195043243472156625502497746930911980078589076645381552\
340108908910296725808`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiv2mb475100mc150100qqf9.m <==
1.634378983711747716357935623777686829843469727011420486233662810462729446239\
93`50.*asl*cf*psibc*psicc + 0.60283886355755663921512851658592314202104931345\
442363295447824137473252612325`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0338362770849077609788674764035786298157833744093708929395812957503111785\
3279`50.13628677582334 + 0.00880508770281476509597533966139523538289154142340\
549049039562709566848810772`49.551637889190474*I)*asl^3*ca*cf*psibc*psicc + 
 0.27973913302578555909745521215586633700562508475571945234977356210979304384\
186`50.*asl^3*ca^2*cf*psibc*psicc - 0.561959526490011654176544759266974349416\
9292908345929511032293657993901301486`50.*asl^2*cf^2*psibc*psicc + 
 (0.0902300722264206959436466037428763461754223317583223811722695202044971981\
5786`50.13628677582334 + 0.02348023387417270692260090576372062768771077712908\
130797438693429248990012352`49.55163788919048*I)*asl^3*cf^2*psibc*psicc + 
 3.97566538852546397432146379526439893534965142782542969837284886622937735172\
041`50.*asl^3*ca*cf^2*psibc*psicc - 7.361765593249514018467098961867749987390\
34554220642956212769744460874156681848`50.*asl^3*cf^3*psibc*psicc + 
 0.00178445515765836784807082800900643715734172708621886580934003823292340023\
918`50.*asl^2*cf*nb*psibc*psicc - 0.00210547073266291635153482137478620276596\
75400972885218463278135722698503196`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.01047145398934733851539209044294302290711239837082081714877324001500445875\
177`50.*asl^3*cf^2*nb*psibc*psicc + 
 1.94831201418284747116822153674629996453311444885860287775409892289180887`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.016336176127414402172847045394052426121615\
25759212937862400124775478773361913`50.*asl^2*cf*nc*psibc*psicc - 
 0.00706262831953692246819652438447203978896227757804721281240354685821956138\
166`50.*asl^3*ca*cf*nc*psibc*psicc - 0.02344556291011755488997598475350450278\
746248252892081443286475260301226946451`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00003567247748227466036095170820036021262475657167318179484159285351545497\
65`50.*asl^3*cf*nb*nc*psibc*psicc + 0.000163285659645371258747189404181169250\
78922898453098031652876744932083715626`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.07051975915138005823964563865794754762088980456625338227290715023076207022\
173`50.*asl^2*cf*nl*psibc*psicc - 0.17983604796779675854689316413577409656292\
217687394071038981672395659333355436`50.*asl^3*ca*cf*nl*psibc*psicc - 
 1.00193089648419091733221329328164376414941389554879163859991917896109129859\
412`50.*asl^3*cf^2*nl*psibc*psicc - 0.000153990413715084915553274049872427444\
00781786076094799688726654387392693808`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00140973815429698201392936893563821329094589858788476213134241098717206297\
843`50.*asl^3*cf*nc*nl*psibc*psicc + 0.00304276821981316933025499327621836211\
629050855532485499582164726755372221819`50.*asl^3*cf*nl^2*psibc*psicc + 
 0.95377147852518745293346007647927487411340644571156772841972274957042630136\
981`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 0.938191142131562513965190701800989\
92202833688228371543209470326121653184372117`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 0.655883334028752531277592454556932669063827993502090264057397791\
16540379841717`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00208270229982581546420870106443705443422765314219059079174793914478167882\
176`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.019066543333917334241117394331\
71294312581893596716624522853979097526880332011`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 0.173412996095488627806083650268959068020619353765739586985\
40412401131318277414`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 0.27923138604355420899672906019161235864578928923091461333075125203487946987\
815`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] + 0.077852211990496164759072219375\
14273819813845301192013183852191522987313820593`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.000378673145422875538947036557170373533495936934943743772171591\
76553403107744`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.00346664424253042440747588987849326238651253381221204456462938315989216982\
517`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.014964757672789411314699154577\
9898581305487025688768070997476022938500069691`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 0.556590633086946639139921717317805266381051449178183320840841329\
02339365742516`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 0.20239659384979877786906244266102009686583689061024848030173455532728641861\
475`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.01839969034998170707900567660554728153325789914638622548254948991293273722\
64`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 1.634378983711747716357935623777\
68682984346972701142048623366281046272944623993`50.*asl^3*ca*cf^2*psibc*psicc*
  Log[muf] - 1.16324200200710790798915471463003897302725885370492834073537227\
763333997120383`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiv2mb475100mc200100qq0.m <==
6.746019073205905251424704608840302291684073956238176691090385711103546776600\
47`50.*asl*cf*psibc*psicc + 3.34564919134246582059718129592078638035949996276\
048406978919966865897323807078`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0755639653253011877261322909674753075379095842838729403145476078632551464\
8154`50.11412059935321 + 0.03227796547865778682032751497953591433412090133591\
599801608605706692327627516`49.74471201206946*I)*asl^3*ca*cf*psibc*psicc + 
 2.35345952765701554269281002095823599604361666835236865732324721470029116427\
072`50.*asl^3*ca^2*cf*psibc*psicc - 0.846219002717164839503203967567289593690\
49496763734842474620328865855556960806`50.*asl^2*cf^2*psibc*psicc + 
 (0.2015039075341365006030194425799341534344255580903278408385401037643026645\
0212`50.114120599353214 + 0.0860745746097540981875400399454291048909890702291\
0932804289404849821987732081`49.74471201206946*I)*asl^3*cf^2*psibc*psicc + 
 32.2354920153595322189020285696875866010115048330797015969098789154863061338\
6245`50.*asl^3*ca*cf^2*psibc*psicc - 58.3636728240794062275261331608753830317\
1170929831604938347973506159681629908424`50.*asl^3*cf^3*psibc*psicc + 
 0.00353550149039398448044319622530036255820625668897205405556187562625672355\
317`50.*asl^2*cf*nb*psibc*psicc - 0.00434004517841316809552460392020188050440\
662412033288627105329764842973320349`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.02939103008524068349814236999239779359094417525171440289652086777890346040\
314`50.*asl^3*cf^2*nb*psibc*psicc + 
 1.85291068005205467879636652835222330722342479938908003094104120398868425`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.019470506927766301628107475936234223753996\
07830427470308203082535787523619355`50.*asl^2*cf*nc*psibc*psicc - 
 0.01315305903642969049393709601156704660598722336227877037352960179924220644\
277`50.*asl^3*ca*cf*nc*psibc*psicc - 0.03951437045472775640103515051798734229\
037342797212871811503372323685615068266`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00002040848254795411618865088611121652776918151534547731497757887882694350\
931`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00005619620044211286991493462201212856\
918181191290982154155327474028925810745`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.55580180431600232677298348842045107060036742843791054775219857285091546744\
321`50.*asl^2*cf*nl*psibc*psicc - 1.18026819807510603255795723956801742191580\
808131268050049228410545785473334977`50.*asl^3*ca*cf*nl*psibc*psicc - 
 7.07038283022317592395947359067951108352495374184305600862876125532973490085\
916`50.*asl^3*cf^2*nl*psibc*psicc - 0.000582577098048152553845660136342297325\
89865882248340424160697125507240676927`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00320833450482876426533882020703744086318050923130880259749101466855211926\
191`50.*asl^3*cf*nc*nl*psibc*psicc + 0.04579228761861742073697174459319124531\
200859015122057635701511123285047057854`50.*asl^3*cf*nl^2*psibc*psicc + 
 3.93676169954073000642798425241657518485406544658493821503018274306473300058\
35`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 4.8731408517350049497427255847177905\
4600802411676676792192780164075328745284876`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 0.987652872952025826637229602921773393354676294858033929441572778\
39562650120107`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00412641194903641545672574837231514235550624461868931546938462314460002185\
093`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.022724734428432663914171237919\
30037259017103103621277610919265246575335885095`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 0.715774854461950910259633500439377306337102808469988766369\
12432987445557054491`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 1.64346300770875943777133287509763529368035946953769301168585573950990467411\
66`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] + 0.0086945902848888643232747418692\
7838038811882151236286697430146390118457081784`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.000750256718006620992131954249511844064637499021579875641145858\
12905658454853`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.00413176989607866616621295234896370410730382382476595962282700258520250307\
764`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.117944806048381463645322698281\
07000196253440476879252640426991625824507040977`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 2.297368642274779511433645277566258958537833453764537653970302561\
30435024777497`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 0.83540677900901073143041646456954871219557580136892278264760339078996671449\
93`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 0.07594607081900097558458331496\
086806474505234557899298032795581154321207081347`50.*asl^3*cf*nl^2*psibc*
  psicc*Log[mu]^2 - 6.7460190732059052514247046088403022916840739562381766910\
9038571110354677660047`50.*asl^3*ca*cf^2*psibc*psicc*Log[muf] - 
 4.68396431763290677836690166827800595789769835507438102671273466040728659362\
954`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiv2mb525100mc150100qq0.m <==
4.096`50.*asl*cf*psibc*psicc + 1.83622709388591237056190063991854075662236324\
237273879806151456619268697080767`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0655638487574546595788937903757564283356408004399009463786823456369777761\
7414`50.131467458838586 + 0.0198518095069681648680012441146149333961832028742\
7105938799588874713874041681`49.61260311821231*I)*asl^3*ca*cf*psibc*psicc + 
 1.12535499864682810058067886095955592552258024538553678020910712829907463445\
928`50.*asl^3*ca^2*cf*psibc*psicc - 0.964566268177362948708285928729779084692\
33618747239707485127203211634541064477`50.*asl^2*cf^2*psibc*psicc + 
 (0.1748369300198790922103834410020171422283754678397358570096312997073433489\
5825`50.1314674588386 + 0.052938158685248439648003317638973155723155207664722\
82503465265746180597130311`49.61260311821232*I)*asl^3*cf^2*psibc*psicc + 
 12.2051654208045525682873493550804565334141674168133071686040863910738202517\
9873`50.*asl^3*ca*cf^2*psibc*psicc - 22.2361770969875968431078350675934580820\
6609821787260068681784084148874386844561`50.*asl^3*cf^3*psibc*psicc + 
 0.00244887393385022115346445049720709987465549842276696521551294771067214849\
71`50.*asl^2*cf*nb*psibc*psicc - 0.003044278780332412401477067253732899142265\
68656498874434303247084980818940813`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.01809098179183815572808574511304359143178454509103074941619247179774199835\
101`50.*asl^3*cf^2*nb*psibc*psicc + 
 1.46410731052027766839146653792898756221978433106951971405174346093021757`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.028141690232949011002077117464442704220890\
31340132543800987818590044084544592`50.*asl^2*cf*nc*psibc*psicc - 
 0.01217071474433814535077711583124168577342604172195613686433968924932348310\
187`50.*asl^3*ca*cf*nc*psibc*psicc - 0.03186637083668865708851653290061270200\
740469864764001948545796936189552080247`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00003365012288376767143135450710927238251929348860017915808796026440193139\
816`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00019334832255060003933577366171916775\
586957985676045730277073592042035185553`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.26518792883543963729654416393411106104298461915787420407428428333018408212\
847`50.*asl^2*cf*nl*psibc*psicc - 0.59204642085896684534482280805688980737758\
17099202914492059895990034877503508`50.*asl^3*ca*cf*nl*psibc*psicc - 
 2.97287542808829345896121835073152810235337692016326137545745384506449889350\
982`50.*asl^3*cf^2*nl*psibc*psicc - 0.000317095608641032988823143405823551682\
84593174157934890992266698365091370196`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00364396315761927199141438265113041566400726439008107979431011505668890351\
259`50.*asl^3*cf*nc*nl*psibc*psicc + 0.01716910097656987242808679793812005567\
159280636107038299377941338120432161486`50.*asl^3*cf*nl^2*psibc*psicc + 
 2.39029503864947874946760894750400236527487126616066858492496667611844899372\
622`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 2.731060258244136047754190671314278\
78328692668398460930006986710694845498123233`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 1.125780256480953737234832217008936171000994304133707835185282196\
10011030517972`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00285816953826182394457498939637396476458353625721827652642691472385896812\
571`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.032845186788588142034019965803\
62781746408193935109727395279771789853715711818`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 0.434599097936268863539565263182545884595431139301939742713\
63029417682752207315`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 0.87209142288925600735578135574359080089033227270737131543098737225233917469\
065`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] + 0.100934427310419528811436923674\
86365612575376094174822670935975937788122034979`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.000519667188774877080831816253886175411742461137676050263180357\
78179334782436`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.00597185214337966218800363014611414862983307988201768666582187219432342163\
17`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.0562746262966159808214129847646\
878269017083956191934319890285693609276607292`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 1.394899993113357692553604556615343707867296624110004043214079885\
29662116754864`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 0.50723636113213007001949256604194316649719877240363783394821176260557456960\
29`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 0.04611239646655727909268114236\
744937877247261567305798489684601476664170473497`50.*asl^3*cf*nl^2*psibc*
  psicc*Log[mu]^2 - 4.096`50.*asl^3*ca*cf^2*psibc*psicc*Log[muf] - 
 2.94136625514403292181069958847736625514403292181069958847736625514403292181\
07`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiv3mb425100mc150100qq0.m <==
34.14812983362755637020456095034043509455751754815080112238310005201666296522\
845`50.*asl*cf*psibc*psicc + 17.394316876429317525259097367433351412466280153\
5197776689612901672859126671957`50.*asl^2*ca*cf*psibc*psicc - 
 (0.2354766942101330103700353391477309609349517526137355997307599574801159938\
1326`50.13275750838402 + 0.06873861894366020125584951280197601776673104046906\
326113706185578275608082863`49.598010380433735*I)*asl^3*ca*cf*psibc*psicc + 
 13.4829192824848604080263897180041632091587490602969753128574682294561922783\
4642`50.*asl^3*ca^2*cf*psibc*psicc - 2.15134836623811224623964845848324762635\
264260752228136203588637038883827477362`50.*asl^2*cf^2*psibc*psicc + 
 (0.6279378512270213609867609043939492291598713403032949326153231402906631612\
8841`50.13275750838402 + 0.18330298384976053668226536747193604737794944125083\
536303215472606517195047375`49.598010380433735*I)*asl^3*cf^2*psibc*psicc + 
 120.803261607573241429129470309286103371875065190449072175482701847731795082\
96951`50.*asl^3*ca*cf^2*psibc*psicc - 
 225.2478716815645687762002485099263872260517004386179168799919`50.*asl^3*
  cf^3*psibc*psicc + 0.019672005135637481567934766297194281979828765149396382\
01608063801636682376067`50.*asl^2*cf*nb*psibc*psicc - 
 0.02450969637307589692442894657555885099544069809662571685658117188399360831\
661`50.*asl^3*ca*cf*nb*psibc*psicc + 0.01754192932172488757871221980848646266\
445995502323454516247205138519552633321`50.*asl^3*cf^2*nb*psibc*psicc + 
 0.00001133262020327271699879432840031186974142114309693880117386776611127060\
047`50.*asl^3*cf*nb^2*psibc*psicc + 0.151834303184738378477412350334188829103\
30280913597009009918912190499208081191`50.*asl^2*cf*nc*psibc*psicc - 
 0.08011628680509112951897490104157345012512722828855298638524801981179115501\
707`50.*asl^3*ca*cf*nc*psibc*psicc + 0.28589573568468376594358108573351082606\
204689468040156737078618192283057882915`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00017493697057897211020974379778858704614427458854785688318620122148083723\
134`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00067510741396130110417167855858308956\
113372144343883725816600010132329377621`50.*asl^3*cf*nc^2*psibc*psicc - 
 3.04414066441743726425766044907138504266132909615998065101760292372262000581\
933`50.*asl^2*cf*nl*psibc*psicc - 6.36103354738295482662326432196279640858957\
383284592748295098633201030083816911`50.*asl^3*ca*cf*nl*psibc*psicc - 
 28.3612956877533422036998631715392408625970587822698796429390806662187911298\
2061`50.*asl^3*cf^2*nl*psibc*psicc - 0.00350732828273665994097948879442512387\
685144733785444365177626505332634509743`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.02707058798417647086255250485649225976765730438346524480345281234430759992\
319`50.*asl^3*cf*nc*nl*psibc*psicc + 0.27137042145231368580459484592369321108\
585874849437101559619128383620156263958`50.*asl^3*cf*nl^2*psibc*psicc + 
 19.9277600880073726056560614205437867596971273083495437239475752762843773088\
8794`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 25.2031037487104615162804681775932\
4882518264017723824597038245588291353063443415`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 2.510916663196104235960536421990830725711739779644018487914173085\
06502891494194`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.02295991029101627854182868371625719146212949628019478334495061052040805154\
757`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.177211319140273875371794146844\
11455350494809618721495547550656468708809474825`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 3.623229106910431382846556621917052138126750419699917040717\
74081122115579547288`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 8.68575265678534040880678568870265181569901343730020480422308169781964514883\
797`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.408451931079551023018670675940\
60224800831446546136007267446819761498128431765`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.004174529143821141553059760675683125720387181141853597069570859\
5347979523723`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.03222023984368615915850802669892991881908147203403908084673594284653912889\
227`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.645986712278775579311142924824\
44987571593985162816286273531769288620038039153`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 11.62920558343777410848788367473457199718492505255477508815401915\
272489947929844`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 4.22880203034100876672286679081257163533997274638355457733606434190228576339\
942`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.38443654821281897879298789007387014866727024967123223432806913320205830344\
068`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 34.1481298336275563702045609503\
4043509455751754815080112238310005201666296522845`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 24.0672232003228870825921874120704326737634425819827794929\
9653270836839163617393`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiv3mb475100mc100100qq0.m <==
18.14301739525444567831463656250854795263267202012814588902648368757927001327\
784`50.*asl*cf*psibc*psicc + 9.2090483817884813551264982635338719546808209160\
0739737950819503384327858906608`50.*asl^2*ca*cf*psibc*psicc - 
 (0.2266840204343031906531691308215183912892370666358812971736025878522170661\
4502`50.14527568977435 + 0.03542465565020022850895061239700430791629454682474\
046337418205820234801700161`49.33916042047994*I)*asl^3*ca*cf*psibc*psicc + 
 6.77566665892396941846096114162380124881716903920788487878891525578180684052\
517`50.*asl^3*ca^2*cf*psibc*psicc - 2.548754251408360387174444860761702686910\
71113019916763721723513786977274655728`50.*asl^2*cf^2*psibc*psicc + 
 (0.6044907211581418417417843488573823767712988443623501257962428366396743025\
682`50.14527568977435 + 0.094465748400533942690534966392011487776785458199307\
90233114830870997410023964`49.33916042047994*I)*asl^3*cf^2*psibc*psicc + 
 34.5072589027910698939357951039670021046523944392012914506632024591471055216\
9928`50.*asl^3*ca*cf^2*psibc*psicc - 84.3950003184865583772549109893867921247\
6390685542330258366955189913740329708714`50.*asl^3*cf^3*psibc*psicc + 
 0.01037305813017878632447493835664275639218836852639746552237823520547986089\
346`50.*asl^2*cf*nb*psibc*psicc - 0.01242387067078220486637999098709199853226\
973423837941065306191111088081167546`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.01294690181444147658318168083378640911284079534075984001534108767166758949\
466`50.*asl^3*cf^2*nb*psibc*psicc + 
 5.93067473992570595869305465752977250562975027325467445287958287382164998`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.209192295440163548073455636837210243793981\
22299847901470106991025124423816135`50.*asl^2*cf*nc*psibc*psicc - 
 0.02724684409184255132178216617105576897659326499919825436609573381635561439\
633`50.*asl^3*ca*cf*nc*psibc*psicc + 0.13988210503410639513288203244858340935\
189093018127776181438867801761764860341`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00023920649952680251095229064032102163975440993380170370150520690952423538\
37`50.*asl^3*cf*nb*nc*psibc*psicc + 0.002412025272211394546860715357254089252\
26353327074639003811272950287619636104`50.*asl^3*cf*nc^2*psibc*psicc - 
 1.41057056144420832573881559774598039123148562213781464285212691994572108519\
127`50.*asl^2*cf*nl*psibc*psicc - 3.09477260702132486720627437917774191881773\
58170338329046800620442937672623054`50.*asl^3*ca*cf*nl*psibc*psicc - 
 10.4378821492598035059168774002781805161955421735128545998456115603505199491\
1642`50.*asl^3*cf^2*nl*psibc*psicc - 0.00161295446196362926374512159160337805\
580655330153970909445253798153254487448`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.03252827103676994057784541612136487317762307464530112435688916446789150253\
295`50.*asl^3*cf*nc*nl*psibc*psicc + 0.10966804834423323523046613770583761566\
158919394040043982190962685435926231591`50.*asl^3*cf*nl^2*psibc*psicc + 
 10.5876866372089576420300178619920760273211497783695495502882658495683583851\
0751`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 13.3524328512015794721302583681044\
1793028465186768822247195165357354360122860858`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 2.974743477479575229044818396696253791380997169212270444404854489\
19852387480743`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.01210677216024853116542872812121488428529524441742119399436815515366339326\
273`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.244155911090976027983003653759\
7578987036561531811061068090233373433445684315`50.*asl^3*ca*cf*nc*psibc*psicc*
  Log[mu] - 1.925033934037992298550912338544013823149299959703554463688775754\
95766878432377`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 4.36649546158074501497032690667524784696124262184994231904993888390865940467\
343`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] + 0.081294451118155764058491652584\
15692563581085722012590939762172687986584928813`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.002201231301863369302805223294766342597326408075894762542144196\
64592380449734`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.04439198383472291417872793704722870885521020966929202306711099703940817855\
351`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.299332369911674438843606718714\
71123247283469840973710484265172909989716958874`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 6.178636435472645287545390529403843934272091555448300809756106574\
13352543240675`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 2.24677688562641646819832382887412506700803329289029120311341235497637063725\
546`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.20425244414785604256348398444310227881891211753548101852883349971996615099\
169`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 18.1430173952544456783146365625\
0854795263267202012814588902648368757927001327784`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 13.3814756528956072252471846858325490728144565844738467316\
3547520876593292409686`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiv3mb475100mc150100qq0.m <==
21.56228028204897641806748243649573261991673498902239654610048019734052905908\
274`50.*asl*cf*psibc*psicc + 9.7381417912167391282540110630521702951146775517\
2700837591682296966388809736024`50.*asl^2*ca*cf*psibc*psicc - 
 (0.1779428300565785429365910413986760184637106718716430416540551203326924359\
6464`50.13656121718669 + 0.04584199731743290327441119762870533030057086442617\
308164485925198136087943484`49.54754425515666*I)*asl^3*ca*cf*psibc*psicc + 
 6.87592274989725871616706713028637268783936406560709623691728892151130003162\
861`50.*asl^3*ca^2*cf*psibc*psicc - 1.832844941955920720122712005716433580066\
40063295149024465008756850769823269467`50.*asl^2*cf^2*psibc*psicc + 
 (0.4745142134842094478309094437298027159032284583243814444110753779213133007\
0613`50.13656121718669 + 0.12224532617982107539842986034321421413485563846979\
488438627943282286417117446`49.54754425515666*I)*asl^3*cf^2*psibc*psicc + 
 68.5834158585929004509318708868607824737498647617746175963090799413159091931\
5923`50.*asl^3*ca*cf^2*psibc*psicc - 125.753237317833154834057548866672913722\
83103800462759515831290548335063849419576`50.*asl^3*cf^3*psibc*psicc + 
 0.01277568139300818734369725451138137189086243362398163925665181110458324536\
015`50.*asl^2*cf*nb*psibc*psicc - 0.01706816907764517083420876298484843602546\
202791120846553338294084304048614269`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.00449712905589216092513349488698879924647780709717993043638221300641649053\
225`50.*asl^3*cf^2*nb*psibc*psicc + 
 7.56960919349229735115055074296755754578292337963479465038717920452522706`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.121694850867108499162502581354690942107232\
85286066402332933429612259041967152`50.*asl^2*cf*nc*psibc*psicc - 
 0.06592705418808190437204332045062926969920624924922883128909737759064960724\
329`50.*asl^3*ca*cf*nc*psibc*psicc + 0.18548143519387604699508961673076987662\
880334525364949435551633875750461546637`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00014420874058873741452543705478996926967152042677648428127100066286476209\
534`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00068683073097315653015530020336487492\
209764980037141366188964075641324339037`50.*asl^3*cf*nc^2*psibc*psicc - 
 1.63536328373836939388763745518691389829811307606480465441085673054336722735\
997`50.*asl^2*cf*nl*psibc*psicc - 3.42426025825619678207710970886135412227111\
759547139832105504282792225788087754`50.*asl^3*ca*cf*nl*psibc*psicc - 
 16.2434027816010842858245277860822318053615192763461389679386452264741030800\
8935`50.*asl^3*cf^2*nl*psibc*psicc - 0.00193791009128647580943459649653710052\
217661476952193288135849700329747633991`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.01845957740320905297018548389864772517345339789943035705054665128570347270\
888`50.*asl^3*cf*nc*nl*psibc*psicc + 0.12403201492682775793991020097012880555\
553874277116936928186911460844022474461`50.*asl^3*cf*nl^2*psibc*psicc + 
 12.5830594678103397554543379800586167988645511873259903614600581732360141862\
6497`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 14.4607522793711350018308911761052\
3820023367676407092674642770331332161243432202`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 2.139179771177260328564584450713642253774030529360544003685704623\
64063270875739`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.01491096086380563070104565714128474557489600643779040531504892337102322103\
965`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.142034471805096514899205991351\
69137504731590158666644334892368622334888475065`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 2.287828994147334500991697814556112145248100215877452792992\
73843369849972975421`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 4.88548787284631697560429501107400422150985223106076066266394431674299164768\
83`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.1572371634735770584566843108594\
5246224238732266731207653043298971570363219791`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.002711083793419205582008301298415408286344728443234619107875403\
57900703952671`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.02582444941910845725440108933667115909951198210666662581254219477642410850\
731`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.347034867143940354480497695295\
97361270030199833562885938657343067101305414839`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 7.343072416244727922408851058854875279373059743186303237184580738\
08374132821636`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 2.67020815136171924451230947594722737431747627024956481327192922973882253131\
85`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 0.24274619557833811313748267963\
156612493795238820450589215254395785044864309827`50.*asl^3*cf*nl^2*psibc*
  psicc*Log[mu]^2 - 21.562280282048976418067482436495732619916734989022396546\
10048019734052905908274`50.*asl^3*ca*cf^2*psibc*psicc*Log[muf] - 
 15.3465936194103248159525628328018960966820708495202070350779151057871658823\
1783`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiv3mb475100mc150100qq1.m <==
26.30784258770561815867509786273461571863137545480236950545413366296052161375\
805`50.*asl*cf*psibc*psicc + 12.462692605658319933823851918382427788141865076\
43263047048821357699880868276939`50.*asl^2*ca*cf*psibc*psicc - 
 (0.2029172108725129233584389160730665130010237276596483370775618985056364854\
1197`50.135006974575965 + 0.0552102997843921142065555473392580558634285013376\
7630812061410977387189446362`49.56970819563865*I)*asl^3*ca*cf*psibc*psicc + 
 9.15202327841421112169894405844880001814201205501657894465475574721376836249\
81`50.*asl^3*ca^2*cf*psibc*psicc - 1.8646181985735753303438529314249601255561\
1998651345189008572326163320167785858`50.*asl^2*cf^2*psibc*psicc + 
 (0.5411125623267011289558371095281773680027299404257288996644306462576726148\
962`50.13500697457598 + 0.147227466091712304550814792904688148969142670233803\
48833710508957296802548515`49.56970819563865*I)*asl^3*cf^2*psibc*psicc + 
 87.9468511589308792739123812508508619689609438085101011106689795548507929121\
7076`50.*asl^3*ca*cf^2*psibc*psicc - 
 161.990110186645250792809581160058666424624955513395313577348`50.*asl^3*cf^3*
  psibc*psicc + 0.01411966359718664013297918290969530012809157871645361344405\
807056106923143895`50.*asl^2*cf*nb*psibc*psicc - 
 0.01881894254595871945959617682745774141007143382420059560987112081823038566\
726`50.*asl^3*ca*cf*nb*psibc*psicc + 0.00846108890309634390092739304355370363\
138975819280100434421559235314773046748`50.*asl^3*cf^2*nb*psibc*psicc + 
 7.57815466749395472384933910540664934696918522651291492684719026295223573`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.135120920725249439686006968547196583268658\
00644742522898751702314996717808641`50.*asl^2*cf*nc*psibc*psicc - 
 0.07282769605910808301208179373736360888866785025851946267586448131607057639\
764`50.*asl^3*ca*cf*nc*psibc*psicc + 0.23359245748399069818580801957523221013\
156342907454140601986298899388724626069`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00014504130768018529566420881461786739769620620542164155771312394393026196\
413`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00069400077778219085611881458681496983\
620734403160243663705506061375320105348`50.*asl^3*cf*nc^2*psibc*psicc - 
 2.13409920727075034705135144115544239030713227049488557196530065582243327730\
852`50.*asl^2*cf*nl*psibc*psicc - 4.45179496265749530597208549518184086317118\
618745297326713934611810645233471865`50.*asl^3*ca*cf*nl*psibc*psicc - 
 20.7260526451002512220808315963739858090707129305908956439998369344079807186\
5294`50.*asl^3*cf^2*nl*psibc*psicc - 0.00229078175370925723537608653072902726\
304955014447722024103418697277750025544`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.02192209025457739392634515675079941279462988836387804633021318342253159712\
574`50.*asl^3*cf*nc*nl*psibc*psicc + 0.17311869687870309875759979420498183328\
647554644218642902175099765436818770534`50.*asl^3*cf*nl^2*psibc*psicc + 
 15.3524183630283700181781087209387053864911122414976124872340045805777982527\
4421`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 18.3218444503745214376430785296354\
8812028828358230334705387968437614418218538408`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 2.176263490735325041935661103089659298764372196959912793724550683\
08339282187923`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.01647957121277093658484174856113799421496437890203504295304200816603848552\
845`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.157704524622711554498676594374\
07736864379905208344169379433500847875180080974`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 2.791348793277885457850565221988855524816565862090474997678\
90992374141786413529`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 6.24609245025453600399607240228169505198151822854567110852200497434448955587\
446`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.270701166472872495455583820116\
73071851029659117555137391830543699562283169766`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.002996285675049261197243954283843271675448068891279098874486075\
91883515753913`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.02867354993140210081794119897710497611705437310608030789227444450105964664\
257`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.452869917180846960357923100573\
79544272791497906169352046251905629546064613283`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 8.959181993266080319190020722455213501395786207234141002945200751\
79852988975494`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 3.25788436118766557061455298998371400050755862081241491065268151831044677116\
455`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.29617130556251505187405027181670127277341442007385590096838013365506093348\
788`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 26.3078425877056181586750978627\
3461571863137545480236950545413366296052161375805`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 18.7241684977563452974676896521703171608072376236980064560\
1522206571776858323207`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiv3mb475100mc150100qq10.m <==
7602.9665078469236478571032823303039426844675064378847870762447`50.*asl*cf*
  psibc*psicc + 
 8723.9070326126394501342788699052630650086602909705303059859368`50.*asl^2*ca*
  cf*psibc*psicc - (4.4427780626874680261718648055216070194013743989399501607\
0025236324577235716701`50.094089875734944 + 2.4201196923538577182112108775071\
641563791844247425081669166550714289544699021`49.830272102472705*I)*asl^3*ca*
  cf*psibc*psicc + 
 12904.5665053110697432156161886486938688688145955824214176724161`50.*asl^3*
  ca^2*cf*psibc*psicc + 
 1351.3513140508261987322244171698016988248693742967156436118576`50.*asl^2*
  cf^2*psibc*psicc + (11.8474081671665814031249728147242853850703317305065336\
974612363495095137959272`50.094089875734944 + 6.45365251294362058189656234001\
910441701115846598002177852255867459059372027787`49.830272102472705*I)*asl^3*
  cf^2*psibc*psicc + 
 114926.4897758526623006654326861659462127540605910232218011171578`50.*asl^3*
  ca*cf^2*psibc*psicc - 
 485649.4078543640325376229468438288174347168279450932035255537653`50.*asl^3*
  cf^3*psibc*psicc + 0.241262228456756381485757826218521110854966745820183002\
5985018550439347642798`50.*asl^2*cf*nb*psibc*psicc - 
 0.31167373026471019220772912435976379711313793062519967820843835254723985532\
316`50.*asl^3*ca*cf*nb*psibc*psicc + 6.88590424729153042319850255163430272617\
184541483042773052211263715904500915406`50.*asl^3*cf^2*nb*psibc*psicc + 
 7.65588837197230018022392937096910690319066428596405338530684622596528493`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 2.412354909860364271134547015936083402608315\
99865148601008630303733244727366447`50.*asl^2*cf*nc*psibc*psicc - 
 1.22005327138729141730428324431775665219670088087788469301159129940230879983\
076`50.*asl^3*ca*cf*nc*psibc*psicc + 52.5870040516735824306244001403855778252\
5033919172933032519296753714938036641066`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00015310079842672567729780204143405894975598840212519556728410028681727211\
049`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00076541915647283472159057474532752483\
050817698228064183172410326814369689157`50.*asl^3*cf*nc^2*psibc*psicc - 
 1759.5309916860993733870167201299766391293232789332459047598655`50.*asl^2*cf*
  nl*psibc*psicc - 
 5190.3437032069922740377530294627077544402900699287419749219044`50.*asl^3*ca*
  cf*nl*psibc*psicc - 
 23837.1168711682047553409175026908490937106402672732310229911419`50.*asl^3*
  cf^2*nl*psibc*psicc - 0.111669140632090174314573369811353807653950422850651\
40170442073251782212870777`50.*asl^3*cf*nb*nl*psibc*psicc - 
 1.11656765092010521352002194962818162621971068345884359948036992768335232442\
525`50.*asl^3*cf*nc*nl*psibc*psicc + 
 407.2028079445804422651162360379355579979038823654145269653236`50.*asl^3*cf*
  nl^2*psibc*psicc + 
 4436.8489069151989352534734203512858566959314377928100088106273`50.*asl^2*ca*
  cf*psibc*psicc*Log[mu] + 
 11273.305351810778354849914294617028456190158637470240282012891`50.*asl^3*
  ca^2*cf*psibc*psicc*Log[mu] + 
 1577.2111042227263203960833021015170441718079101938206627162832`50.*asl^3*ca*
  cf^2*psibc*psicc*Log[mu] + 0.2815858924285653645859886287334316843945393189\
7234885687897833340913253866443`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 
 2.81554686157272423842458508519355806802460204480360280912309845245285854141\
803`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 806.699801257308897318813349154779246671987534144147274329205`50.*asl^2*cf*
  nl*psibc*psicc*Log[mu] - 
 4225.8586243909761526910001039732874256541894679912570879771576`50.*asl^3*ca*
  cf*nl*psibc*psicc*Log[mu] - 
 479.3510467552483798258436078127221924703323466882653680910676`50.*asl^3*
  cf^2*nl*psibc*psicc*Log[mu] - 0.0511974349870118844701797506788057607990071\
4890114823439168749953551424321355`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.51191761119504077062265183367155601236810946269156383886493634781630755204\
626`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 373.3840731336364145873299872682716487846178146511103056043968`50.*asl^3*cf*
  nl^2*psibc*psicc*Log[mu] + 
 2589.2035960538972122459159887895567019033822138906669206116132`50.*asl^3*
  ca^2*cf*psibc*psicc*Log[mu]^2 - 
 941.5285803832353499076058141052933461466844414147879091849268`50.*asl^3*ca*
  cf*nl*psibc*psicc*Log[mu]^2 + 85.593507307566849991600528555026667831516767\
40134435537986192320970715692630958`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 
 7602.9665078469236478571032823303039426844675064378847870762447`50.*asl^3*ca*
  cf^2*psibc*psicc*Log[muf] - 
 5411.2846958515837909681623094772216594732916732487238657883992`50.*asl^3*
  cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiv3mb475100mc150100qq1100.m <==
21.60316632223133773673828338412918637475639859576778607081552135547776295109\
155`50.*asl*cf*psibc*psicc + 9.7611498617079278309895771157207670492879201183\
2572749707469940682871131326237`50.*asl^2*ca*cf*psibc*psicc - 
 (0.1781681151101140872914326014072711861277725613675770000005892949340890692\
4902`50.13654673022759 + 0.04592463064488296380890128082717023991498762760191\
605510965647816932557157385`49.54776241684751*I)*asl^3*ca*cf*psibc*psicc + 
 6.89481288905928452501259149447182984534725386948482900930740120289731952597\
521`50.*asl^3*ca^2*cf*psibc*psicc - 1.833411625047990498238931684422972048886\
7278204587314503278499091498963063358`50.*asl^2*cf^2*psibc*psicc + 
 (0.4751149736269708994438202704193898296740601636468629246055618861644840833\
2366`50.13654673022759 + 0.12246568171968790349040341553912063977330034027177\
614695897167777166037157254`49.54776241684751*I)*asl^3*cf^2*psibc*psicc + 
 68.7457628461012847820128786801359177535653941547030149776328691311936212289\
9717`50.*asl^3*ca*cf^2*psibc*psicc - 126.055135228163226698091437584762804168\
01847185671513838874014783636898627014407`50.*asl^3*cf^3*psibc*psicc + 
 0.01278786028059749996650043501559993965104664549306058910737540121813612901\
483`50.*asl^2*cf*nb*psibc*psicc - 0.01708403221878942598351936779419780745710\
430284707268458444133775773610630246`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.00453039770446036066537877022496244977945493803626161831334516030190476473\
338`50.*asl^3*cf^2*nb*psibc*psicc + 
 7.56969455851472727328357403931150934118463685563103961781212401054388885`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.121816471349672243154373540548522146039878\
20033150263800480560466869570836073`50.*asl^2*cf*nc*psibc*psicc - 
 0.06598952681909984607814883822259811461033286445863337834511915946441505465\
744`50.*asl^3*ca*cf*nc*psibc*psicc + 0.18589637452756284969496389166038389058\
091076333517921211717151117902586461152`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00014421700895687207574305707926648036082883044851552279166891119269688108\
115`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00068690174721354497574043671863950032\
715871857386218188139053877515857189156`50.*asl^3*cf*nc^2*psibc*psicc - 
 1.63954979611025515963096523709050157575056663692900353837154082443333763153\
993`50.*asl^2*cf*nl*psibc*psicc - 3.43284661627006905947484876068705289742069\
649361119356636288622179077927061013`50.*asl^3*ca*cf*nl*psibc*psicc - 
 16.2810817960912356933319795277191820849632462639284788763454853984302345704\
4154`50.*asl^3*cf^2*nl*psibc*psicc - 0.00194104266041446655273084211940932841\
086127850536490895822220381819152804391`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.01849026830466922486848144853383728493973580514780645897595584328205387988\
131`50.*asl^3*cf*nc*nl*psibc*psicc + 0.12443192325742042516269184200105842635\
243824447508247264284334458253770856728`50.*asl^3*cf*nl^2*psibc*psicc + 
 12.6069192576047541815750105142254929757318667792040691554713884614402771827\
8204`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 14.4934745469485614630654739691583\
8735904325356092349070502945758489741258971939`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 2.139841167555903363919536991107233150418104702240895194233769320\
76690695262755`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.01492517528498776140065435897462825493226436286784612497680815934866668076\
985`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.142176419478958952741684806626\
96402393193609353997163411455329300299057664038`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 2.292167137746318942104547366222816904678521232582558028267\
52517480732312414217`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 4.89698265988748230687102194357032001136163393028031950070767099552237972476\
425`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.158152565082982310147278225720\
05225142000029712530829122303475540935663912341`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.002713668233634138436482610722659682714957156885062932819126510\
77800262554279`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.02585025808708344595303360120490254980580656246181293450369013577517496944\
95`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.3479232726616750142265053141917\
0384975298668446803951710569421567126774058308`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 7.356996229030081503783386568498383525668704377963872100558463481\
16277383376317`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 2.67527135601093872864850420672668491842498341016926838498063144045784467146\
237`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.24320648691008533896804583697515317440227121910629712591056442570021677075\
14`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 21.60316632223133773673828338412\
918637475639859576778607081552135547776295109155`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 15.3756935770761174451611942272642129157932874272277922728\
0176706607203981772356`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiv3mb475100mc150100qq12.m <==
23.75835373386832357842773681064598662696045168093316877254642239559595889265\
314`50.*asl*cf*psibc*psicc + 10.985816614554422823990141866295854071659573958\
35898138135695230128891990674811`50.*asl^2*ca*cf*psibc*psicc - 
 (0.1897823960937325005258104553974793296820580452670713848952874863388152837\
6795`50.135811589497216 + 0.0502320569579853478125183777535872064242118971530\
6714740424380268544016119761`49.55853662648304*I)*asl^3*ca*cf*psibc*psicc + 
 7.90879899419681133043455234015699288676723715992531336597948016174621300287\
908`50.*asl^3*ca^2*cf*psibc*psicc - 1.855770873120590660132631406997179831812\
00207839866633242098843716691981965745`50.*asl^2*cf^2*psibc*psicc + 
 (0.5060863895832866680688278810599448791521547873788570263028064865160788499\
407`50.13581158949722 + 0.133952151887960927500049007342899217131231725741512\
3930776279493463713824974`49.55853662648304*I)*asl^3*cf^2*psibc*psicc + 
 77.4164899661115516083799746302239137737157095847838358523609224902869960555\
1135`50.*asl^3*ca*cf^2*psibc*psicc - 
 142.2267855469626897577655080993741958112486021138042487162591`50.*asl^3*
  cf^3*psibc*psicc + 0.013414280159148299107567819483075346432929666033804597\
35562563810486783064514`50.*asl^2*cf*nb*psibc*psicc - 
 0.01790000214315957532805550203169832260300536745826630658883315167599572577\
927`50.*asl^3*ca*cf*nb*psibc*psicc + 0.00630726855508481343602697860151953942\
164532728254969740829850378176844611984`50.*asl^3*cf^2*nb*psibc*psicc + 
 7.57387966370772187127529098186537505820554263094057438919807673500586818`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.128073140235065680042408321853753582772612\
87145433302769290893076491521210577`50.*asl^2*cf*nc*psibc*psicc - 
 0.06920431502838037039837642475599782400551739898249115800180743397325182390\
439`50.*asl^3*ca*cf*nc*psibc*psicc + 0.20776050667297687497695918312099256082\
323780129082200245850140043924439887562`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00014462357141572316295360199411949465071325566035612945760036948845474343\
947`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00069039839348330618401685461182635142\
729236908061138666559786346347607534945`50.*asl^3*cf*nc^2*psibc*psicc - 
 1.86304487621556021882771625740307308121741594424486041630906026072425727353\
363`50.*asl^2*cf*nl*psibc*psicc - 3.89220086772765671592818584370830892128918\
095054773816420972895299011418417773`50.*asl^3*ca*cf*nl*psibc*psicc - 
 18.2910025655126695055298464563092186601112893809334449319703680702605127399\
1514`50.*asl^3*cf^2*nl*psibc*psicc - 0.00210379946342790644262884311349271444\
577374229726029247017976597217114096319`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.02008607249210497472897745374903923241770677352906960801021992771069148514\
764`50.*asl^3*cf*nc*nl*psibc*psicc + 0.14609329626425744591226950011948968150\
501787562494337931054211098891864834881`50.*asl^3*cf*nl^2*psibc*psicc + 
 13.8646179337267510418398729620174435551240479326113039895706497907775810847\
7639`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 16.2321795385419206480830557166511\
8736886621242711735350703320436917812384758405`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 2.165937456489433191658665667432053693521575530079544260612221495\
46698936273746`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.01565629263255191385045458144310490570336412612553153558094318562528306855\
905`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.149478804535222866977404497760\
04069098046236447315034473293366371208970037541`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 2.520839624313954734879976902184989737295281442292964361740\
11814377774201541387`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 5.50870011736796992747689621245384880131512148606035955479260048145804182076\
885`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.207999320156417390598330641318\
12109085188113820476108968525857953548390048411`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.002846598660463984336446287535109982855157113841005733893303058\
02476128092793`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.02717796446094961217770990868364376199644770263148188081764640473031672344\
089`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.395350401668979569057226802727\
34110764714668873605049752315927604064516026296`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 8.090949086854892719876516920333092583394697709391767545034454592\
04512908986604`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 2.94216330431087007995509706193930639396170825796064274694119256057119910731\
258`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.26746939130098818908682700563084603581470075072369479517645193274685858539\
476`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 23.7583537338683235784277368106\
4598662696045168093316877254642239559595889265314`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 16.9096122975185481682196345460304368819619854763761673210\
4704036635883047586434`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiv3mb475100mc150100qq14.m <==
22.62039622169332655560791059205710263939180415138544234171444682887944354293\
709`50.*asl*cf*psibc*psicc + 10.336324907014480860634037778800358464384848391\
36739005875584704808941975360695`50.*asl^2*ca*cf*psibc*psicc - 
 (0.1837124428473087261578452163049649840474932807489295789699368114333407744\
5587`50.13619295030641 + 0.04796940713088190661197037601460938823886469975391\
722697697132282864637940289`49.553018729146565*I)*asl^3*ca*cf*psibc*psicc + 
 7.36900077416522720334024177540005516181797051710258500458897565065217845934\
76`50.*asl^3*ca^2*cf*psibc*psicc - 1.8457687553334897900559147059153299842123\
3333881986347483764912239186804786098`50.*asl^2*cf^2*psibc*psicc + 
 (0.4898998475928232697542539101465732907933154153304788808287727151409467965\
1767`50.136192950306395 + 0.1279184190156850842985876693722917019703058660104\
4593860515155537855693745398`49.55301872914656*I)*asl^3*cf^2*psibc*psicc + 
 72.8109192962793398697173326857928630302713005029810122648533922981017171800\
8104`50.*asl^3*ca*cf^2*psibc*psicc - 
 133.6253909386849474957107684262114302714014424546714154208619`50.*asl^3*
  cf^3*psibc*psicc + 0.013087239825713301326273886626702688584024382865390539\
10580602123671684048943`50.*asl^2*cf*nb*psibc*psicc - 
 0.01747398951224104784944163071196243641338482598010408554129086147981806341\
267`50.*asl^3*ca*cf*nb*psibc*psicc + 0.00536355490409193686889717188976045623\
620749028051541999975387995790134817026`50.*asl^3*cf^2*nb*psibc*psicc + 
 7.57174386235905140657120039754423963220283431835013264917783673885608937`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.124806397188300002066632171656636293041205\
79338751005403102354784722468034545`50.*asl^2*cf*nc*psibc*psicc - 
 0.06752557765350272020301277518595391539736028835284118245775427843428204520\
413`50.*asl^3*ca*cf*nc*psibc*psicc + 0.19621834713902810421606678452414235059\
698068231884177186797280851010702849842`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00014441579500009667199140199852451406437819407103857736672615817153743956\
126`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00068861025361640003282852190861095043\
221865935519695812361622095919071414756`50.*asl^3*cf*nc^2*psibc*psicc - 
 1.74435978972011979353369300771424468767893354696199370736881484443206752316\
695`50.*asl^2*cf*nl*psibc*psicc - 3.64802796762529707718672548258562703993804\
778862873482446676126467614874070106`50.*asl^3*ca*cf*nl*psibc*psicc - 
 17.2239963389955336676339382753550321320813472913773326372418878407323043186\
8875`50.*asl^3*cf^2*nl*psibc*psicc - 0.00201843103778215782983674396161540116\
300402816181063495363123077196321426939`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.01924875750375441705917126015854126827521614008454523727816465910843461912\
922`50.*asl^3*cf*nc*nl*psibc*psicc + 0.13451537480472311936499298848762161308\
99404575158927027875701656942334247937`50.*asl^3*cf*nl^2*psibc*psicc + 
 13.2005422023923274106714911679872967637234323769042281253869903848207779356\
6534`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 15.3107936867625837910206344556505\
8265492322805449564667290916538140592229862324`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 2.154263622249933722370456384652195432444229245955196887051940398\
95149040524663`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.01527459200440350250330969416575422838158352247636504293223020082308021473\
228`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.145666070308061401057946980513\
64408817804075783168360001051715637081899200993`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 2.400098582253150438303907485088599411586078613982586931888\
54370633105053375732`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 5.18431069546500914133141877869858809807247956306126810569988747426455400770\
022`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 0.18129703495562484794253212948118430933682262962045125505328144197799806380\
4`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.002777198546255182273329035302864\
40516028791317752091705484197055117597876691`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.026484740056011163828717632820662561486916501423942472594017980\
53993664398433`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.37016464408626157369479541824648296556770016229505892735780890605642874440\
784`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 7.7034156576810164992440475699524\
0010483650906612099187557974261404039025782746`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 2.8012420573385514542705627527099636744860032967712698124308118\
828746085193329`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.25465836884895922311550570479181487949872757243375180113016751326836809520\
726`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 22.6203962216933265556079105920\
5710263939180415138544234171444682887944354293709`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 16.0996900041865302871780035653867751852097934080127321626\
7622895634112928429309`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiv3mb475100mc150100qq2.m <==
32.81156626008848715842215173257790075962714412176827043279747535384105975046\
418`50.*asl*cf*psibc*psicc + 16.350471977060865904779033942892649914419251318\
20907719728350833935483615325048`50.*asl^2*ca*cf*psibc*psicc - 
 (0.2339753930283995831796009903539166286762420880567657047850842837287540653\
4241`50.1332092971266 + 0.067390384684656050544123918631387359001656953116792\
33257119512831386442738703`49.592637047119034*I)*asl^3*ca*cf*psibc*psicc + 
 12.5141175766455189848846712427448748949949178865414815631553658975580747637\
6513`50.*asl^3*ca^2*cf*psibc*psicc - 1.81404682747127580328755237727584130851\
977139893693029695240486647957411437538`50.*asl^2*cf^2*psibc*psicc + 
 (0.6239343814090655551456026409437776764699789014847085460831151511905516620\
5454`50.1332092971266 + 0.179707692492416134784330449683699624004418541644779\
55352321934116586168500083`49.592637047119034*I)*asl^3*cf^2*psibc*psicc + 
 116.022667925790554574197098240724078352097333013697752206256094832651814291\
50156`50.*asl^3*ca*cf^2*psibc*psicc - 
 215.3075422366083176659144410459215076754432343507067297895109`50.*asl^3*
  cf^3*psibc*psicc + 0.015777582525864650188346201071958605997256127518052888\
57262659498202273103513`50.*asl^2*cf*nb*psibc*psicc - 
 0.02097920878630435770374122441195395861879865117753362066536944320384062381\
462`50.*asl^3*ca*cf*nb*psibc*psicc + 0.01415001482984691545461850396626195742\
468916354913856927598181382724115926648`50.*asl^3*cf^2*nb*psibc*psicc + 
 7.58671830497975831419419107536898988320939182392236238123570086780202082`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.151694224097219350848078244210451417324850\
17210066313354833506183723060848564`50.*asl^2*cf*nc*psibc*psicc - 
 0.08135620516666307288181864592146703109952233586033192839671953144366135356\
989`50.*asl^3*ca*cf*nc*psibc*psicc + 0.29924503753816960854386372849860839847\
985608272231006919351735016655667941456`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00014588563803503294680496081007813413346626391258428524789580642942989500\
637`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00070131177043041123307486233262017494\
564885190855950464021808104733628923613`50.*asl^3*cf*nc^2*psibc*psicc - 
 2.85395634375587138526458449380031380134154377451948903338997656487359218435\
157`50.*asl^2*cf*nl*psibc*psicc - 5.95016866454534528912540222156599857151182\
965807235872794656601296019849182932`50.*asl^3*ca*cf*nl*psibc*psicc - 
 27.1919771454140125214530857235819304691588273859258029511465693015011976774\
6684`50.*asl^3*cf^2*nl*psibc*psicc - 0.00274467432501661802160802557488691066\
212336482657809317121562072104715810984`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.02638878557284795730415341926229495666071247839227438072339793786816155586\
696`50.*asl^3*cf*nc*nl*psibc*psicc + 0.24823767166433388274127907636532367635\
546637340462815833769460448547796933092`50.*asl^3*cf*nl^2*psibc*psicc + 
 19.1477841898945662398386353587540174965299401385911668556481865430627992593\
3664`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 23.7929464066489872743299736489254\
6806599139420672228791351707679220207713458161`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 2.117239810342977297416712941619890080655320785578362582373540077\
54201648724119`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.01841458849289891824869641687264636238193734269030798352829384559747585244\
411`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.177047827759455868602472545806\
60801352402608919042912690689790458559791931669`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 3.481415307253557498152479156137094090278170934289303064663\
30664419323622897027`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 8.18584495664226073741785511193173857092425737445507565627763916180399594740\
436`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.446173989868157652271068779845\
69468266141852764376731629042141553970977698813`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.003348106998708894227035712158662974978534062307328724597497839\
2858155313681`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.03219051413808288520044955378301963882255019803462347761270524869021781327\
96`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.6056283459696258569550635177108\
6869712384786196019034388613768356399269700836`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 11.17403651128806405199633411966295981960541101417997798226590495\
114174046627795`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 4.06328600410475056436230331624107629803833127788362835758187182909282687244\
663`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.36938963673679550585111848329464329982166647980760257796200173417503976727\
677`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 32.8115662600884871584221517325\
7790075962714412176827043279747535384105975046418`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 23.3530854261803125935543261264667779006519593762665370093\
6972312517381025973037`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiv3mb475100mc150100qq25249211000000.m <==
37.23725182644947907695428201826425432582352437989226021031682796295530262185\
384`50.*asl*cf*psibc*psicc + 19.081392832552164487214623785690211497078784006\
54167797948134438567565778303022`50.*asl^2*ca*cf*psibc*psicc - 
 (0.2534730428490181596550752298153028813154411345142620083001127271222988976\
2217`50.132150033055744 + 0.0753003275618404282388729575243800479718105877434\
9545644248152292258538045676`49.6050151200675*I)*asl^3*ca*cf*psibc*psicc + 
 14.9401112280067367493969579598282730434336663404738340625674664588629384387\
9084`50.*asl^3*ca^2*cf*psibc*psicc - 1.72936990214880833863048772487630009626\
760769028258352101385794198299671022574`50.*asl^2*cf^2*psibc*psicc + 
 (0.6759281142640484257468672795074743501745096920380320221295871987720338569\
6884`50.13215003305575 + 0.20080087349824114197032788673168012792482823398265\
455051330399629507521428398`49.6050151200675*I)*asl^3*cf^2*psibc*psicc + 
 136.0234107603526610488576999249740520246258723473600142204947`50.*asl^3*ca*
  cf^2*psibc*psicc - 
 253.8062460014134988236983115766576025270968056292086051636688`50.*asl^3*
  cf^3*psibc*psicc + 0.016812977179008493130577142475809118309112948625156726\
97049226944532537688075`50.*asl^2*cf*nb*psibc*psicc - 
 0.02232856173784633167123055236493421418828905476048861522433551030140276510\
549`50.*asl^3*ca*cf*nb*psibc*psicc + 0.01814054266714677152015015907119951858\
564414508048700834458109490573024988785`50.*asl^3*cf^2*nb*psibc*psicc + 
 7.59122082744775894600322054285373030830409092858764406041751090393794633`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.162049317977792099472008236584629826243788\
27999598754734295701498397608989084`50.*asl^2*cf*nc*psibc*psicc - 
 0.08668974015643844376824090548309072088333217194910696236180775483445578894\
103`50.*asl^3*ca*cf*nc*psibc*psicc + 0.34367574443068025436044034854593836510\
414899953258806362112206343940658003991`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00014633364984788082015730042396885805457609547894885855281354610410672577\
678`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00070520729025484120883583392173586802\
618863179093503126226534889928429516886`50.*asl^3*cf*nc^2*psibc*psicc - 
 3.36388176674823831796545083982241483980413707622011316148746205670354340174\
818`50.*asl^2*cf*nl*psibc*psicc - 7.02129648194245429265342520297427191282402\
637690901413652384834932675820095882`50.*asl^3*ca*cf*nl*psibc*psicc - 
 31.7790541021495419295223325594361582631182329970497538217817653291740178108\
8836`50.*asl^3*cf^2*nl*psibc*psicc - 0.00303764991255604812720717120930506988\
002328003310548516141240220376078655205`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.02927792569656224758777583812474764583826462659155721247479165207576976386\
799`50.*asl^3*cf*nc*nl*psibc*psicc + 0.30388119384856832927813552770806508100\
900982403891312834422178852185323140791`50.*asl^3*cf*nl^2*psibc*psicc + 
 21.7304732162361891467728235786667834374856323211100079560162275586020339283\
025`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 27.61555870619074721051524938535517\
334520578779179240306555631072828288579855136`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 2.018410301316421440847660066257388012875925007264003567530246923\
80441854995972`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.01962303512495649916158472337795550728270972876750996778515068235456822266\
296`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.189133633192796991189374531920\
83544107569466820496494938555105015744548796024`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 3.950995130224761663049604287030324261361024058383637810184\
76864701855162332769`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 9.54735668174110110727533800743031044419797298133306255938015416431497117708\
798`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.576246916512476053704409289155\
87342505367831018051849093572297251883349350803`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.003567824568173908938469949705082819505947223412274539987033332\
71588288720419`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.03438793330778127112534082398560644383194448512817544533765202981967026074\
458`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.713837881539573612384483330170\
77094552070806812362393588750608443053635326531`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 12.68121150299676379965356060505813563497393618796120160415930186\
671735727078118`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 4.61134963745336865441947658365750386726324952289498240149314775442213956006\
669`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.41921360340485169585631605305977307884211359299045294559046956343138835366\
047`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 37.2372518264494790769542820182\
6425432582352437989226021031682796295530262185384`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 26.5029933666116425750375943217992786121661297519819846670\
228303555007207193941`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiv3mb475100mc150100qq273100.m <==
39.21275210122799425213715039952586487799289153450337692501615366202533327362\
847`50.*asl*cf*psibc*psicc + 20.320072575288438441038283168274038035145032855\
54241376805627000345911221086381`50.*asl^2*ca*cf*psibc*psicc - 
 (0.2618188351161684809338611500738592022986985264672362590794444555232110027\
1183`50.13171175616143 + 0.07874256383539255372507942238228825008301585099616\
748140043450714986748015742`49.60992042108356*I)*asl^3*ca*cf*psibc*psicc + 
 16.0554253238921321107597506029275950680912882764915138121728729128422118531\
9307`50.*asl^3*ca^2*cf*psibc*psicc - 1.68032399813603301963835440652808996752\
110066914092945681878301877090964054417`50.*asl^2*cf^2*psibc*psicc + 
 (0.6981835603097826158236297335302912061298627372459633575481286615530586595\
0161`50.13171175616144 + 
   0.209980170227713476600211793019435333554708935989779950401140744650632682\
235`49.60992042108357*I)*asl^3*cf^2*psibc*psicc + 
 145.1647795116906814698971980274738122632104356767545833809287`50.*asl^3*ca*
  cf^2*psibc*psicc - 
 271.5357432942071381298102363702013303302861834754720645353394`50.*asl^3*
  cf^3*psibc*psicc + 0.017255193188942447521820497903994993097457930788102948\
67000269087646052655362`50.*asl^2*cf*nb*psibc*psicc - 
 0.02290491233549143559094573187457056583893663049184225837404988617800977270\
817`50.*asl^3*ca*cf*nb*psibc*psicc + 0.01994582934905809606082100575050227073\
016198068248896533560191411209391531286`50.*asl^3*cf^2*nb*psibc*psicc + 
 7.59298126331718742368196839446029240285880649202623873122307401922448572`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.166472907209722292488994438882205954787040\
43273651333842512210041475629289433`50.*asl^2*cf*nc*psibc*psicc - 
 0.08896915346870862087919419204358087198409437064354464660940162382633061354\
255`50.*asl^3*ca*cf*nc*psibc*psicc + 0.36343909681082462714955789514919511922\
102773027558677233424029113851941675229`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00014650959296165757764081865472483510112054960129390431279512844263951109\
031`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00070674021459434711570274469435620881\
490023900417776722251991766777672892753`50.*asl^3*cf*nc^2*psibc*psicc - 
 3.59610930761319524516570328350795483754093305113955700825586283933084010743\
613`50.*asl^2*cf*nl*psibc*psicc - 7.51153773217669757501570604312379508903174\
217139501613669033145204279492040092`50.*asl^3*ca*cf*nl*psibc*psicc - 
 33.8711141042931811943574993238374988517098910778160164236629113746228239413\
5205`50.*asl^3*cf^2*nl*psibc*psicc - 0.00316486640219657158738997201252193100\
156932437172892002209567218967514852326`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.03053367789829587307018447665528344529592961311096871085224529161690084458\
05`50.*asl^3*cf*nc*nl*psibc*psicc + 0.329790730294017628629129201833749036678\
06247038503567514824983518434047452213`50.*asl^3*cf*nl^2*psibc*psicc + 
 22.8833122068743158118810703869370603016488734553693588596824948576422958756\
6965`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 29.3448267722743893827483689316026\
1386332331701249828542789998315096860105165653`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 1.961167048861433449636483733428245479449599432912177271639844199\
88082023491826`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.02013916146018916507478480324323162483824453971837441234933412083014828137\
714`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.194296564537575310883415924297\
44387353309378847623103203481602634689729177698`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 4.160602219431693783978376433988556418481613355521701610851\
36270138950834103081`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 10.1646538789514779996380631696159489847214179870881571439218014824988406180\
6393`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.63669478712678180914577811465\
585116129952268935632808588956283528987612907134`50.*asl^3*cf^2*nl*psibc*
  psicc*Log[mu] - 0.003661665720034393649960873316951204516044461766977166254\
95310037354832341174`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.03532664809774096561516653169044434064238068881386018764410856655104938800\
33`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.7631180962738843034359216227374\
5506540318702182043124158513248795621086633821`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 13.35397159081023719984908822319771011834815921513151081184790792\
347690641788501`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 4.85598966938554079994512299025371277030842153277509484073419256058386561486\
144`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.44145360630777643635864754456851934275531104843409953097592095602836192854\
226`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 39.2127521012279942521371503995\
2586487799289153450337692501615366202533327362847`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 27.9090227621806711090544145110225422291634740014905368034\
3149709971883053528383`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiv3mb475100mc150100qq3.m <==
42.06272024695040061993206515051940573440624738893987212302273170659400658810\
615`50.*asl*cf*psibc*psicc + 22.126817855710313327686437681361146741190759061\
37682840104019449875044469561551`50.*asl^2*ca*cf*psibc*psicc - 
 (0.2735124445871473303383945395855532738074720982909253873780600760028889775\
1575`50.13111218738678 + 0.08361917758870947100032982610144634792044017610011\
551259813561985188453540832`49.61644098809515*I)*asl^3*ca*cf*psibc*psicc + 
 17.6973560887978932280916207177765236665444299014265459065414231497629305779\
4952`50.*asl^3*ca^2*cf*psibc*psicc - 1.59849068010789824713455233810805096343\
659435171842761841884676931272884603644`50.*asl^2*cf^2*psibc*psicc + 
 (0.7293665188990595475690521055614753968199255954424676996764616250615415765\
3312`50.131112187386776 + 0.2229844735698919226675462029371902611211738029336\
4136692839696939382286193778`49.61644098809514*I)*asl^3*cf^2*psibc*psicc + 
 158.5717214423022431974728718241323685782941652673902557992762`50.*asl^3*ca*
  cf^2*psibc*psicc - 
 297.6827615239933891767608687133460137997804492166561127119622`50.*asl^3*
  cf^3*psibc*psicc + 0.017873975103805478367433475574317770070057369260128112\
23828417328283448649703`50.*asl^2*cf*nb*psibc*psicc - 
 0.02371142140590222008577128080317609186103755905968902548829829613697299600\
044`50.*asl^3*ca*cf*nb*psibc*psicc + 0.02257233875314174592464021556185779284\
60638922818551581412377482943371032114`50.*asl^3*cf^2*nb*psibc*psicc + 
 7.59530016451136880177868682002143769806325689997011536117954104219888146`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.172663566476153396949503259324403339460614\
44843998397419138484023293255181292`50.*asl^2*cf*nc*psibc*psicc - 
 0.09215999699245558189446849025209129074203741495805040312106797438523612688\
216`50.*asl^3*ca*cf*nc*psibc*psicc + 0.39187406261751281424738480695122978891\
613952003866759838067310978010299118242`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00014674202098247700544444886245928980065944273857857811538025038509842550\
443`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00070876793068148038831059297469143938\
290413982388810102614580556915314394787`50.*asl^3*cf*nc^2*psibc*psicc - 
 3.93575390994524908096405569103307423579404873648038983628525037373611479412\
346`50.*asl^2*cf*nl*psibc*psicc - 8.23111284610406565973039733175689570506062\
67916325335085576520099114048593047`50.*asl^3*ca*cf*nl*psibc*psicc - 
 36.9348278360760227133516448496105760180016085586760626020305549232323770251\
4019`50.*asl^3*cf^2*nl*psibc*psicc - 0.00334488910788725019158466114902201387\
081272137989285983887662942327046561041`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.03231180973907084396567376145994692434475055319526966020122650627386695365\
795`50.*asl^3*cf*nc*nl*psibc*psicc + 0.36826336358434572566542289648722545217\
60564300044789337770474266656047268048`50.*asl^3*cf*nl^2*psibc*psicc + 
 24.5464627730435840281081447338606758003121676430037299852237424511130168225\
1825`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 31.8626243890254450055593530097769\
0960537706904244323734873962730219821026377288`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 1.865656416986982525725939284775110176930178216872059165463506717\
47245583148478`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.02086136426346217619986686297647287268155369839965600481325562470854934181\
821`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.201521907374743128558980201417\
48718951151313046372333996018996399709790270311`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 4.462993231462469823292389951611031963693121389637041815495\
22590020236669500327`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 11.0647862233870182664702432582826829649538187032640341438060782881443324922\
0566`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.72625089302538835649796775856\
036246986584225432563262926935939481419088217637`50.*asl^3*cf^2*nl*psibc*
  psicc*Log[mu] - 0.003792975320629486581793975086631431396646126981755637730\
06436575495964512048`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.03664034679540784155617821843954312536572966008431333453664926293684416494\
773`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.835192919414720903546336589994\
15954137404086482631760970624911802820928815383`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 14.32453324775395630024719589453958697180342594939853881339755300\
500915218262165`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 5.20892118100143865463534396165075889883760943614492320493364275285951134234\
49`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 0.47353828918194896860321308742\
279626353069176692226574590320405359820513571598`50.*asl^3*cf*nl^2*psibc*
  psicc*Log[mu]^2 - 42.062720246950400619932065150519405734406247388939872123\
02273170659400658810615`50.*asl^3*ca*cf^2*psibc*psicc*Log[muf] - 
 29.9374400904294984678929818364630117080347398082881383190260455799731742889\
7476`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiv3mb475100mc150100qq32.m <==
29.29085788992156078365875699732483326313635519721610785984189369399490370779\
844`50.*asl*cf*psibc*psicc + 14.225778200249430405864181343762443256429850142\
36340625839122641929959077498506`50.*asl^2*ca*cf*psibc*psicc - 
 (0.2175606584175771661671409944970379015726671339082560247322675238277374066\
706`50.134141702543 + 0.06088486391751356273093732251030172113815558427487953\
190688877895868160603581`49.581070677756564*I)*asl^3*ca*cf*psibc*psicc + 
 10.6619340302226675870294839745551550808230796395276021685886760257235767529\
957`50.*asl^3*ca^2*cf*psibc*psicc - 1.853469069514185451540868972770463177632\
60987938046953995007561425515106699067`50.*asl^2*cf^2*psibc*psicc + 
 (0.5801617557802057764457093186587677375271123570886827326657566305197009688\
1337`50.134141702543005 + 0.1623596371133695006158328600274712563684148913996\
7875175315179732730415552974`49.581070677756564*I)*asl^3*cf^2*psibc*psicc + 
 100.617832202487757513690776941329043629193995375217653298897858545638016191\
91309`50.*asl^3*ca*cf^2*psibc*psicc - 
 185.9436046435489675072193408460480607485316206340803124098868`50.*asl^3*
  cf^3*psibc*psicc + 0.014902885726183503476877098686948695435342110936435308\
71445353150015708902601`50.*asl^2*cf*nb*psibc*psicc - 
 0.01983941461430739529618553494526499813700482802556560002430229660840965344\
927`50.*asl^3*ca*cf*nb*psibc*psicc + 0.01103997935567440123122649439277816652\
000314869089555644004390469172525869151`50.*asl^3*cf^2*nb*psibc*psicc + 
 7.58243421214723492573128260410778668383096990080965096711691873315759491`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.142949036775108111402721213101403160855716\
66103319499798358207940268538874036`50.*asl^2*cf*nc*psibc*psicc - 
 0.07685469058110555054840101175964039026142773402087241287598497996992712105\
292`50.*asl^3*ca*cf*nc*psibc*psicc + 0.26375378002620125323693031564142641205\
513768461875029176118791698498989387367`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00014546198460513198391915250515449969695175087079992410782555601948441675\
263`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00069763839597072086479134872024389156\
487679982482598544138903050934253567325`50.*asl^3*cf*nc^2*psibc*psicc - 
 2.45953464629651030385349227675566348691140479419674947170415145089511727073\
563`50.*asl^2*cf*nl*psibc*psicc - 
 5.12707374647881934109992319775111661632321794162343353521190968273528639762\
8`50.*asl^3*ca*cf*nl*psibc*psicc - 23.648551771407891307919622811662334514354\
64652508789172201942418716828463772063`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00250277160956477625735207947831545893102779134729838480974326239678108394\
074`50.*asl^3*cf*nb*nl*psibc*psicc - 0.02400667880226664847995510132006409493\
247097070070150376783516253196822293527`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.20652555480166920263625999429663852798186789148207491778011468033800691692\
785`50.*asl^3*cf*nl^2*psibc*psicc + 17.09321100880528483973989760040210009000\
572872586052845249278540911988962180685`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 20.8077826336072488596706330042675267531332753117413273634269298480803420789\
1064`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] - 2.163250938061534828552194572982\
86611563551025234732170991843512158708371363058`50.*asl^3*ca*cf^2*psibc*psicc*
  Log[mu] + 0.017393698150808868468327840731954178997378623609907036878946777\
66614679227001`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 
 0.16684100262854629015711532936539834342988345081258653411733052381165039912\
807`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 3.107856547055506334498163200073\
10910727376885924736880954414280165816174941941`50.*asl^2*cf*nl*psibc*psicc*
  Log[mu] - 7.125992765110832236837913605468388541982313204698217869771742393\
96158239889556`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 0.34862774545176565984235813566862043961846301302195885571104406447941069631\
392`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0031624905728743397215141528603\
5530527225065883816491598048742969378866024304`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.030334727750644780028566423520981516987251536511379369842425979\
87655296261123`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.52192946221848802755378109646813752898784229207306725565543233116695042058\
304`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 9.9750530930019345632304016690584\
5863753502779192123694336396221080246326102549`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 3.6272920338188852957201460614758031409218282879713588891062343\
1581666590747271`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.32975382125626229961092236922507301281107529890648717173692321278151350259\
3`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 29.290857889921560783658756997324\
83326313635519721610785984189369399490370779844`50.*asl^3*ca*cf^2*psibc*psicc*
  Log[muf] - 20.8472799221868388617560593135626613278162485390319445007781371\
3847263946563041`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiv3mb475100mc150100qq335100.m <==
46.24411564745041851839471522973025925628601503785106342141836659740086102866\
244`50.*asl*cf*psibc*psicc + 24.816977669934730583550619044900531322764467283\
46510319711248248446920708647507`50.*asl^2*ca*cf*psibc*psicc - 
 (0.2900001571327427349982031987783692987282132302601614212915859705629168911\
8658`50.13029433172152 + 0.09059570056017448546012824616944545524031808735631\
85491856484698724485526955`49.625003686168284*I)*asl^3*ca*cf*psibc*psicc + 
 20.1725499478317199570078772186806018286956355145831902433231543852904602313\
4292`50.*asl^3*ca^2*cf*psibc*psicc - 1.45674989571724238818712212439709020651\
961419676265197888518516870170361488304`50.*asl^2*cf^2*psibc*psicc + 
 (0.7733337523539806266618751967423181299419019473604304567839974047945250774\
5457`50.13029433172152 + 0.24158853482713196122700865645185454730751489961684\
946449510843532604525736219`49.62500368616829*I)*asl^3*cf^2*psibc*psicc + 
 178.6865873760776318156289010093317947656952688933584137474427`50.*asl^3*ca*
  cf^2*psibc*psicc - 
 337.220079820660187266341377396736089905163150905389794140866`50.*asl^3*cf^3*
  psibc*psicc + 0.01874505374607908146347641660861393066002995442914258182629\
081428437049455652`50.*asl^2*cf*nb*psibc*psicc - 
 0.02484682737111031457906373492080682777992961863141244961391293870067589140\
541`50.*asl^3*ca*cf*nb*psibc*psicc + 0.02646655262599953903649230230600330375\
823757514783145995265071922752533751932`50.*asl^3*cf^2*nb*psibc*psicc + 
 7.59830813118308406412691415548265497652807312121534742150526087373226805`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.181379852065198923027705843216077998901094\
39879537046505266195579319533118379`50.*asl^2*cf*nc*psibc*psicc - 
 0.09665418930381829651228292609652533765384806708718261632369167960332028754\
336`50.*asl^3*ca*cf*nc*psibc*psicc + 0.43342854604633752758172016629721541619\
110308153624548746526986059055772188206`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00014704465758793153007174892658377391683427495070022794653815481747774341\
207`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00071141269055725256678195373879066674\
285954535023284778554822300650949884813`50.*asl^3*cf*nc^2*psibc*psicc - 
 4.44325542852227703384927243192755919439675974795113306032944299915263282816\
112`50.*asl^2*cf*nl*psibc*psicc - 9.31167558556137067294481172411076424124978\
716593898883100955657450009133943509`50.*asl^3*ca*cf*nl*psibc*psicc - 
 41.5222051766493889751973414959753410328918297392907325508307858550137056223\
1959`50.*asl^3*cf^2*nl*psibc*psicc - 0.00360214745807555334778052511566851556\
664968126454477375376450652511375684747`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.03485489995991286123858395865542936627708524995105356536462177817034254624\
075`50.*asl^3*cf*nc*nl*psibc*psicc + 0.42691958807479433313163302396377062903\
847809928380403581620240668888215996248`50.*asl^3*cf*nl^2*psibc*psicc + 
 26.9865918454183259610556114853658103073305754726396326779629300261276187489\
292`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 35.60259799400437043474694874517528\
735999562108512568445722639696843748672244879`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 1.700225609514682632853736405746500406975210561306707853485269054\
45070677422716`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.02187803172288606173996680526692793693916158820026182409133456683008601811\
212`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 
 0.21169500024532294809277076086416904501113767177221844901369379777822153168\
4`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 4.90665306280333199291920208824832\
914678737735866175139599326000475047613616889`50.*asl^2*cf*nl*psibc*psicc*
  Log[mu] - 12.40450592319134362674973755885315122995607862177216517297525636\
896597309381203`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 0.86224520447053781176652891999623439788639926565439301600440049635741229803\
997`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0039778239496156475890848736848\
9598853439301603641124132585228948219723048756`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.038490000044604172380503774702576190002025031231312445274209350\
05528139936613`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.94288808649229070008461357732113286637096342306233622206912716808645719251\
047`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 15.748514794473121460725800027329\
7078997454381658810141775473512531058752134388`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 5.7267326525356805311730181917562574180892502421385506101474356\
4924065463396958`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.52061205932142550283391074470511431073538638564895914637721635459297037746\
92`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 46.24411564745041851839471522973\
025925628601503785106342141836659740086102866244`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 32.9134785768120445401587986528400165213406331029398635391\
3749878625677282280001`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiv3mb475100mc150100qq34.m <==
24.98439235407524911665484871064767817588713002642982140261981479639104427994\
897`50.*asl*cf*psibc*psicc + 11.692403659701262418120518152208688328452216279\
09682406695655887771888782172666`50.*asl^2*ca*cf*psibc*psicc - 
 (0.1961755697792290957036456145441106532071498372179157655788368475870473660\
3633`50.13541649249196 + 0.05264143706008545049886880699399873684162753840701\
28067209814173101255353535`49.56409930641381*I)*asl^3*ca*cf*psibc*psicc + 
 8.50097277547465610016716397230234282909042970363502999233279531349174955728\
918`50.*asl^3*ca^2*cf*psibc*psicc - 1.862278647877481585315845365130117682389\
27959720417481267141981666932673763142`50.*asl^2*cf^2*psibc*psicc + 
 (0.5231348527446109218763883054509617418857328992477753749327858584999149572\
5649`50.13541649249197 + 0.14037716549356120133031681865066329824434010241870\
081792057590334042596174559`49.56409930641381*I)*asl^3*cf^2*psibc*psicc + 
 82.4447336351572417648269212876718378219020089317415876568166716895756815891\
5238`50.*asl^3*ca*cf^2*psibc*psicc - 
 151.647158739009302927704786944613795896531805948693939371311`50.*asl^3*cf^3*
  psibc*psicc + 0.01375798572381264391421831041381289463044217495568275897750\
189093387852390428`50.*asl^2*cf*nb*psibc*psicc - 
 0.01834775126239874336140774318827636638513056483978388377071406219158184953\
064`50.*asl^3*ca*cf*nb*psibc*psicc + 0.00733662247083844149416201615538524025\
468269206461419938529203276862751640502`50.*asl^3*cf^2*nb*psibc*psicc + 
 7.57601659844884578585582300250689130820296872188248708926049632595007857`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.131506945836385052614709651776715518833343\
52149492256372950867317961184661948`50.*asl^2*cf*nc*psibc*psicc - 
 0.07096942161983730668545823311582808536937785063574966888054436877171772490\
504`50.*asl^3*ca*cf*nc*psibc*psicc + 0.22018831879910809965961794662893498117\
491527140814140298039848354486403713148`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00014483207418122976889850046156514394250448833438384906673955653105194073\
49`50.*asl^3*cf*nb*nc*psibc*psicc + 0.000692195213640768973620731461462689030\
94706137288333360642301866435621798609`50.*asl^3*cf*nc^2*psibc*psicc - 
 1.99253317137607989388391933235286280570966579411513334074862309186786182638\
398`50.*asl^2*cf*nl*psibc*psicc - 4.15919788457140107155934153432037982829137\
588012043685907542985116815685909599`50.*asl^3*ca*cf*nl*psibc*psicc - 
 19.4545021693841306174030423922045816792018920776874608936220903800115035226\
3319`50.*asl^3*cf^2*nl*psibc*psicc - 0.00219442942918272063582447344875712444\
214314384727020110378011870229083188892`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.02097565136921284154759224563355585447081038672824328594005989923132437431\
755`50.*asl^3*cf*nc*nl*psibc*psicc + 0.15890674396915776901695855201112902219\
665334309625382472732837522713538952192`50.*asl^3*cf*nl^2*psibc*psicc + 
 14.5800949920942477891813601788492090710523934626645142080271334831735842954\
4765`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 17.2328464448505638254557404312352\
8595036077649820849649593784267301197343344593`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 2.173532916310744078467058224043191567698186041457743464112059065\
24652684939367`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.01605744385617173855122655162829920939856089474280303663494860003885167733\
325`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.153486523525711385669154957831\
59651012227530182470946320730230761589743364273`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 2.650926362198954143487520032518038012918616993211729856004\
93336057701532644501`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 5.86153289687428744423260875236597692096343938425115362869069376046132900237\
353`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.237674248509279671830286765429\
57101129254022466729556484198017703110435095635`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.002919535246576679736586645750599856254283799044146006849956617\
15346388211263`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.02790664064103843375802817415119936547677732760449262965551517150337950150\
375`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.422828671332098309185046541659\
54209873980297618935207189881832815693150108718`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 8.508478692051023335304442171769811872861940010756785536687793605\
28300489673298`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 3.09399225165491757647434260791629522649525091300246746900359165956502627246\
518`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.28127202287771977967948569162875411149956826481840613354573453481809896515\
143`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 24.9843923540752491166548487106\
4767817588713002642982140261981479639104427994897`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 17.7822248514738239712938109889916408137180666774776515529\
5794285108471924884901`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiv3mb475100mc150100qq4.m <==
55.85852944540596965772565676814100855849812861872731680300914421009005446317\
118`50.*asl*cf*psibc*psicc + 31.160494134866405187665197266033078528487062639\
97770080502563132421038837186561`50.*asl^2*ca*cf*psibc*psicc - 
 (0.3253643643507762365059728016027635897446672662692852548050572226632517229\
5747`50.12864079738678 + 0.10592240309690572311124802039621980717738117026570\
616196298414196494426116142`49.6412586376321*I)*asl^3*ca*cf*psibc*psicc + 
 26.1336977887824100226105615046256280936199756541698573950518293240614434840\
7923`50.*asl^3*ca^2*cf*psibc*psicc - 1.04641783484920113926473034209638798950\
248193411111095395485205379459021840502`50.*asl^2*cf^2*psibc*psicc + 
 (0.8676383049354032973492608042740362393191127100514273461430805739930812255\
3466`50.12864079738678 + 0.28245974159174859496332805438991948580634978737521\
643190131280878102802426646`49.6412586376321*I)*asl^3*cf^2*psibc*psicc + 
 226.7764054712766693223525686693231626594488041772138993625812`50.*asl^3*ca*
  cf^2*psibc*psicc - 
 433.1283480568581538267506077722456071657873673122944327423812`50.*asl^3*
  cf^3*psibc*psicc + 0.020609286476770349666316328029579286204328449325252623\
66368713515687205743361`50.*asl^2*cf*nb*psibc*psicc - 
 0.02727690315358922743828029633793409225279562386562883908724574112879739357\
7`50.*asl^3*ca*cf*nb*psibc*psicc + 0.0355632467822983987741361540297767044601\
7685082703372076049303190151348601389`50.*asl^3*cf^2*nb*psibc*psicc + 
 7.60390030490718121145551537909078740325767314868993068543508970510646129`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.200038943242353984227719751717885846124290\
75880705455183893736677862938672562`50.*asl^2*cf*nc*psibc*psicc - 
 0.10628000882916673621166884541950932439325442168439458844654247772381989436\
94`50.*asl^3*ca*cf*nc*psibc*psicc + 0.528246706729380237011649661238304415859\
40128123236853417646027708609252779574`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00014761075627031716057115177627490604203986301926509235326400718711962154\
592`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00071637365342078050413946055881038415\
445011809311513409858767904923222673431`50.*asl^3*cf*nc^2*psibc*psicc - 
 5.64690755643256520131157767632193112651049231161023125082976177680121587487\
541`50.*asl^2*cf*nl*psibc*psicc - 11.8976512203635557769733145409645349361074\
6753006646971130067021645055250854065`50.*asl^3*ca*cf*nl*psibc*psicc - 
 52.4513717000630508236912146234440169833541387073395962549062948026220476673\
4802`50.*asl^3*cf^2*nl*psibc*psicc - 0.00416691011001648994899090138607171670\
977486780418649247621840298149002557872`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.04044508265403097563894803232514334677635999719080925350776136579630090109\
37`50.*asl^3*cf*nc*nl*psibc*psicc + 0.570862950877733252988415457079235673560\
22378180853507763608698768699569222402`50.*asl^3*cf*nl^2*psibc*psicc + 
 32.5972572752953391161479679862543450696027615837839102688127721747615128615\
4107`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 44.3863830387326306925674794299779\
7313256737421950601882838016483791153380024481`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 1.221312187008972220823678714405919181538218096624020546893826875\
50175399204495`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.02405384532008298959046552033557931323628935074499137809354501913839899271\
639`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.233472701937931348945759205950\
49300889495000363851641046172176605209593190291`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 5.926774050053698021117812361137153649018683924324347321602\
32221359300233846195`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 15.5613612000913175378165098207373978225590099460042696331618461682302591903\
8746`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 1.19285631870786893466500963898\
609931463463640830579627652890185460676623290113`50.*asl^3*cf^2*nl*psibc*
  psicc*Log[mu] - 0.004373426421833270834630094606468966042961700135452978482\
82255778826422390187`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.04244958217053297253559258290008963798090000066154843826336895558565352343\
395`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 1.198311001052291551883660250407\
35869548423127549977702551823424346149277065982`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 19.02272029753883666139856644824980434051464483674775571603273921\
233812746036086`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 6.91735283546866787687220598118174703291441630427191116947192462194218680718\
094`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.62885025776987889789747327101652245753767420947926465177041365521372529632\
814`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 55.8585294454059696577256567681\
4100855849812861872731680300914421009005446317118`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 39.7563773572769421377252741104448938247017347422355222792\
6170823912809476325437`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiv3mb475100mc150100qq5.m <==
77.74779537124110787481698849498227740909504709272423529266205732410081182929\
013`50.*asl*cf*psibc*psicc + 46.270660420918880064608262737643515494032078490\
40562597586161171301357001725548`50.*asl^2*ca*cf*psibc*psicc - 
 (0.3960903102001354904485678397961771173022346966094453998805506027677719125\
3674`50.12569223431587 + 0.13783887694809423735646992414680925328210793979469\
676942356981619233093982047`49.66726974220321*I)*asl^3*ca*cf*psibc*psicc + 
 40.8772171989879907011001274845098646245286783705833091496558665463207907337\
1532`50.*asl^3*ca^2*cf*psibc*psicc + 0.22540905067373268447151942747919884196\
707256314827688717874870408434481002688`50.*asl^2*cf^2*psibc*psicc + 
 (1.0562408272003613078628475727898056461392925242918543996800560988198298690\
4994`50.12569223431587 + 0.36757033852825129961725313105815800875228783945252\
471846288426776466522051915`49.66726974220321*I)*asl^3*cf^2*psibc*psicc + 
 344.4564417738170772753277038128465579827933288922796436645665`50.*asl^3*ca*
  cf^2*psibc*psicc - 
 674.8862997478057213471224005687183922324943247509573862259146`50.*asl^3*
  cf^3*psibc*psicc + 0.024328102120281817779675633023242963481678805052035859\
21950676777034961505534`50.*asl^2*cf*nb*psibc*psicc - 
 0.03212451517982921933810292935004648602082716869026812971406891100140598403\
583`50.*asl^3*ca*cf*nb*psibc*psicc + 0.05674102233144256492579874510120712375\
903707032413328199574695766026647982451`50.*asl^3*cf^2*nb*psibc*psicc + 
 7.6125187852437586209961500351657532203139475634531693963038987917043005`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.237275756042977108051531049769805058969616\
8063750798132317639353876939728204`50.*asl^2*cf*nc*psibc*psicc - 
 0.12550256426524560436382420621365594653802309335997709039561121949494242138\
092`50.*asl^3*ca*cf*nc*psibc*psicc + 0.74061231342367513703983926409032669636\
815475815766367170442172608016211442202`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00014849215456508899665920324819925423541382302856413635586298687236194825\
964`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00072413351577286865774498740184365695\
29654399078177198905236502163036572298`50.*asl^3*cf*nc^2*psibc*psicc - 
 8.54166293483576673394589520965916322387071479285048698510128421720786365976\
248`50.*asl^2*cf*nl*psibc*psicc - 18.2270094425615079945941984013387288467575\
3445588935732221699525126839493251325`50.*asl^3*ca*cf*nl*psibc*psicc - 
 79.0254871620607882740553156381519683958001397047875277084518135015587944121\
9732`50.*asl^3*cf^2*nl*psibc*psicc - 0.00534555217066840997855131519038501022\
551093958106030892604996429506914115193`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.05213600002546485218569423071710751300090153861246711767978180481144060730\
285`50.*asl^3*cf*nc*nl*psibc*psicc + 0.93841896537345486732259589853573067941\
228753104797053508006791507951874455586`50.*asl^3*cf*nl^2*psibc*psicc + 
 45.3711351420440744546813971781914094675382459867715705988714572941226712913\
1309`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 65.1639548160271537850445153989408\
0487187765671673620106285827777745749647739545`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 0.263083073970757900869604169843029531199590348129926607763928800\
46239840799035`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.02839420986223998708124011896054255430022540385297100350910854640636373076\
554`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.276933135967447391326630246822\
32189596223028331322087494906614612173411816629`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 8.249297298553468082669344941489347175916044724867558290703\
90132620412205296591`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 23.0705146476317319542648876103694308857998546951648110441229149942031603160\
7487`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 2.01720794932560614690795961115\
266651557421755452042779060138087796965652486752`50.*asl^3*cf^2*nl*psibc*
  psicc*Log[mu] - 0.005162583611316361287498203447371373509131891609631092572\
95737779560035954698`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.05035147926680861660484186305860398108404186969331288635206590327573208273\
818`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 1.812597171071917536431756018628\
17508901285271753943162379082015088581440226786`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 26.47714824900462999519242457921399985534325960423481969114550240\
364689675779048`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 9.62805390872895636188815439244145449285209440153993443295257617334506374331\
996`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.87527762806626876017165039931285949935019040013999403935977913757496798283\
269`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 77.7477953712411078748169884949\
8227740909504709272423529266205732410081182929013`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 55.3356975588913378447697446114953862412999148507949290656\
3064427930655785442234`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiv3mb475100mc150100qq50498421000000.m <==
79.16004469108866163024081327439682794649631739342992043854483126508346461339\
185`50.*asl*cf*psibc*psicc + 47.272455753813152338041410018189451692666692105\
78980710038243345703944260723434`50.*asl^2*ca*cf*psibc*psicc - 
 (0.4002906541228694214961424286741707409864064088663059735637604729490479934\
7645`50.125530410847645 + 0.1397804514141378420681992544927394017848759590121\
6601173216869560891739075736`49.668601399086285*I)*asl^3*ca*cf*psibc*psicc + 
 41.8767148153857053134326278805348192398068440761389238762112463889183132588\
1118`50.*asl^3*ca^2*cf*psibc*psicc + 0.32041469508019042665539543254713114145\
700145230357396131009483179326653468229`50.*asl^2*cf^2*psibc*psicc + 
 (1.0674417443276517906563798097977886426304170903101492628358558838984901954\
207`50.12553041084764 + 0.372747870437700912181864678647305071426335890699109\
36461909200314951993879248`49.66860139908628*I)*asl^3*cf^2*psibc*psicc + 
 352.3938111616038947117976156198239856742197733900971053700571`50.*asl^3*ca*
  cf^2*psibc*psicc - 
 691.5103865830703906595379720139063540718191637040370250451476`50.*asl^3*
  cf^3*psibc*psicc + 0.024548754947848381345338427727513458027872829947467439\
35275743906292365603336`50.*asl^2*cf*nb*psibc*psicc - 
 0.03241212841527977826258745937415325219149910435131713452589902599174551164\
373`50.*asl^3*ca*cf*nb*psibc*psicc + 0.05812207022734537986804181406542329743\
155417518862151636432659346134326324072`50.*asl^3*cf^2*nb*psibc*psicc + 
 7.61294882843025917730642783957017901884706186424875923810504540649514225`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.239485665302211601493453624072755035580008\
81701351658962692814095776500473096`50.*asl^2*cf*nc*psibc*psicc - 
 0.12664367052689708849777302147097483253240977405673852835908419789253492224\
222`50.*asl^3*ca*cf*nc*psibc*psicc + 0.75416028090349288208781154717262505832\
063135285666375245106567912018325276088`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00014853642223090502202528641653731981037563135385714839046790884055902398\
32`50.*asl^3*cf*nb*nc*psibc*psicc + 0.000724524400018427476782264715932490648\
12282214723874545693021685958152622062`50.*asl^3*cf*nc^2*psibc*psicc - 
 8.73461718117427013343415437333993321882910963174895569805744665585397191112\
848`50.*asl^2*cf*nl*psibc*psicc - 18.6536209677472829795966097414500312776144\
0360702407648128285255424259671035097`50.*asl^3*ca*cf*nl*psibc*psicc - 
 80.8109515751775855436272382903395829259230850387213898027489769006368568461\
201`50.*asl^3*cf^2*nl*psibc*psicc - 0.005417479931464764417263346544736314211\
87078428021890929025342510615947530194`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.05285028867673521192993841041750515856848073537933790278334736414554815095\
221`50.*asl^3*cf*nc*nl*psibc*psicc + 0.96378845665625802278533232924720295844\
864288744875588617853059693839914064457`50.*asl^3*cf*nl^2*psibc*psicc + 
 46.1952788291943939322739031496430989662541831412627928878089198230886136894\
9868`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 66.5358983914387324576933689428411\
0501572529173716290697327930231938157912963195`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 0.373967605449494494336534155108621796068371143453266690977449862\
96895455519538`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.02865174177581241668486794562956026655232176439551256543118533558562174607\
987`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.279512401171653326119010900815\
3034421367070528680152781244169535144944974358`50.*asl^3*ca*cf*nc*psibc*psicc*
  Log[mu] - 8.399141605308071624049800572662381630228033298411416888692530876\
92520248899965`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 23.5679272705450409951461486948014664565314813233572280997407475874214607282\
1906`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 2.07314146640209113383117676354\
635038525534198736144615824049717386455794754021`50.*asl^3*cf^2*nl*psibc*
  psicc*Log[mu] - 0.005209407595602257579066899205374593918603957162820468420\
45547894946308010425`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.05082043657666424111254743651187335311576491870327550511223880322368522389\
867`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 1.853543333865709619773314414285\
38671130675985708513151963509563034548030101927`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 26.95809223497379425757429299741319078915469059052923530857320676\
466699442127737`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 9.80294263089956154820883381724116028696534203291972193048100497012326899214\
327`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.89117660280905104983716671065828729881503109390179290277110713502723478310\
766`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 79.1600446910886616302408132743\
9682794649631739342992043854483126508346461339185`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 56.3408424748041701042967281678307023437863122994838553734\
6033102926661348128303`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiv3mb475100mc150100qq541100.m <==
90.61333817822557311856542688843538384427818293937335275686298623695891627221\
099`50.*asl*cf*psibc*psicc + 55.500597181359575149917108560761425413762408288\
16981628703960433181208831403989`50.*asl^2*ca*cf*psibc*psicc - 
 (0.4330630342360684038276179166917576419267379244247749966620242863009619169\
837`50.12431339976471 + 0.155085202486650217467505509843687193694309274784684\
01336662579769453936199174`49.67833264674957*I)*asl^3*ca*cf*psibc*psicc + 
 50.1720323105689042596267458859409398991553040607654373672587758504867507108\
4277`50.*asl^3*ca^2*cf*psibc*psicc + 1.13848718588063219670485990961339453172\
581650631659262203937481854887882920079`50.*asl^2*cf^2*psibc*psicc + 
 (1.1548347579628490768736477778446870451379677984660666577623137684976613983\
6851`50.12431339976471 + 0.41356053996440057991334802624983251651815806609249\
070231103235860046404343288`49.67833264674957*I)*asl^3*cf^2*psibc*psicc + 
 418.1451811276849254567209054220202556867009850658993412410241`50.*asl^3*ca*
  cf^2*psibc*psicc - 
 830.5909685497528127912536953915376163351506421498757270908643`50.*asl^3*
  cf^3*psibc*psicc + 0.026270066803891264403821547332675682328585861397092158\
80273590861145493392637`50.*asl^2*cf*nb*psibc*psicc - 
 0.03465568439636536041098789944014862787451532488824399026887338635727170594\
452`50.*asl^3*ca*cf*nb*psibc*psicc + 0.06936629518331677641939639947268578750\
775177539132615461854795697980021218524`50.*asl^3*cf^2*nb*psibc*psicc + 
 7.61605767711077531718048330815955179553414094548906459454244035277713708`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.256726668566104255080269285378333930799989\
86101202819912445394158873086475445`50.*asl^2*cf*nc*psibc*psicc - 
 0.13554660804550804769364823855240419773451339803100501862105537741968414216\
443`50.*asl^3*ca*cf*nc*psibc*psicc + 0.86340997517598228565539888420515106098\
860754299205179443077950510596066061359`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00014885726249941095609383156806012858412270716243349943976793641181219596\
097`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00072736071397586150620515029817516529\
560649909528492238795434403222304791461`50.*asl^3*cf*nc^2*psibc*psicc - 
 10.3231846933378767168735020603290688410657503933637032339554149792529191677\
8328`50.*asl^2*cf*nl*psibc*psicc - 22.185216557578630017457883529512720465436\
23568074027251812965296653935355746084`50.*asl^3*ca*cf*nl*psibc*psicc - 
 95.5739451733004899679963660082872496605423161645937977591243344676395581814\
1146`50.*asl^3*cf^2*nl*psibc*psicc - 0.00598566959291344240306009874510722700\
855299360091980433948304958850489537497`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.05849551221919527064615428554515830044283657647289214597175754813606800922\
326`50.*asl^3*cf*nc*nl*psibc*psicc + 1.17607566783555277283596424765125213456\
572002808399155240773979799444774520318`50.*asl^3*cf*nl^2*psibc*psicc + 
 52.8790558307812462488019085776311218404484496600085096681345145471456457619\
4084`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 77.7832472909153625899556793831249\
8632709507763832442893721798271793827266763128`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 1.328769664051016618094392992976296732202607610789895567731923284\
78901921888279`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.03066074723941975514268677629532543631328770046237154033145817887983743891\
401`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.299635001055941450959156575791\
57841618440139509901867645598647603845264701205`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 9.614373787414772045236710650478385789172445392728819939660\
8208267537537748982`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 27.6515933613534821487401368826134035736765780941232082181771252593677914009\
4915`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 2.53685715387322451681031462539\
704138830590375534481404178722178499181915446676`50.*asl^3*cf^2*nl*psibc*
  psicc*Log[mu] - 0.005574681316258137298670322962786442966052309174976645636\
01218967361588968892`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.05447909110108026381075574105301425748807298092709430480488230574375172245\
574`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 2.190647829860419696284686539614\
67783706995666226187620522661668209759006612521`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 30.85853144550420010399682486972927554183966521770497738273816489\
758306440539511`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 11.2212841620015273105442999526288274697598782609836281389789420095738367371\
7582`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 1.02011674200013884641311817751171158815998893281669346718052023495824605006\
099`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 90.6133381782255731185654268884\
3538384427818293937335275686298623695891627221099`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 64.4925332260490812409202998307290771947675920707166609354\
8463007227688164501614`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiv3mb475100mc150100qq6.m <==
115.5639495469320351804138423472986712999515608972543943991697281348224760354\
7055`50.*asl*cf*psibc*psicc + 73.98449757046676416589959369057131189840302400\
164547766359934186070531502754587`50.*asl^2*ca*cf*psibc*psicc - 
 (0.4979294916729452547409641404952945989723696521929946124742523455564595502\
8029`50.12211989859768 + 0.18610782166025207178045048611520935824011629886019\
527466596127364061397867641`49.694716674758645*I)*asl^3*ca*cf*psibc*psicc + 
 69.2818826667382913256207998839252386242398659942260846650238636275860299417\
4242`50.*asl^3*ca^2*cf*psibc*psicc + 3.16712609067924002312826175714335901265\
708244944535246931690642971965063014318`50.*asl^2*cf^2*psibc*psicc + 
 (1.3278119777945206793092377079874522639263190725146522999295039048444939536\
4994`50.12211989859768 + 0.49628752442733885808120129630722495530697679696052\
073244256320949702479988355`49.694716674758645*I)*asl^3*cf^2*psibc*psicc + 
 569.0741877634789904996620763328694215968028308270131299200513`50.*asl^3*ca*
  cf^2*psibc*psicc - 
 1158.1037420027467157256968714762787395392259765413458040938957`50.*asl^3*
  cf^3*psibc*psicc + 0.029677109844843070099874228229185667968578760763867797\
40909777308930736968837`50.*asl^2*cf*nb*psibc*psicc - 
 0.03909562366686042504404067336328681916786378341261358772780979031333827305\
413`50.*asl^3*ca*cf*nb*psibc*psicc + 0.09404819148028363343569800619265486214\
544229151277939902618474546627988569942`50.*asl^3*cf^2*nb*psibc*psicc + 
 7.62115566485727563749054720417549334419427230996223420630493664428589235`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.290858820630636902909231493072258294574148\
85836947848017264899062669235857593`50.*asl^2*cf*nc*psibc*psicc - 
 0.15317096208963321263547114132126246829765182400543276471419550927114195589\
937`50.*asl^3*ca*cf*nc*psibc*psicc + 1.09792220439516510628890784490338140267\
542876719292345706362659132616807383496`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00014938653798244256036333348055024493310304564636002944410623174488613604\
591`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00073205228681015533807533609025782362\
765012493499349215358119033680663318203`50.*asl^3*cf*nc^2*psibc*psicc - 
 13.9112813487290325750092900939480568228748584083933238236763178674572721900\
5839`50.*asl^2*cf*nl*psibc*psicc - 30.273079161474417357467497112513517529357\
35927602705038193648364336115673797863`50.*asl^3*ca*cf*nl*psibc*psicc - 
 129.3078800420805352116722402406592741896298912465795363414792`50.*asl^3*
  cf^2*nl*psibc*psicc - 0.007144903342042420026009247783164422184791296610091\
32705498074696600580790424`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.07002562481492690341286566124247510811651807913614229144509266118028143299\
733`50.*asl^3*cf*nc*nl*psibc*psicc + 1.67460310522619962709432599030714136719\
289886354906287493307843724885670983121`50.*asl^3*cf*nl^2*psibc*psicc + 
 67.4394373165943167114902133699482368910434314995717040183262925927464213358\
0259`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 102.937846889252071572522333075556\
30061311073760151304293036224421553694823312113`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 3.696467666664016879724159757828120897452231207303454374849527078\
96148451992812`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.03463723067557812135657083766093524544903017213132324846456317767259354486\
225`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.339471872998461935009000701194\
34572232154800824064813373623056734007880045463`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 12.26171587574442122027094788544513398018971481810394618515\
023501686298569741846`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 36.8151404685898450532013497523031815513921019092886034564021928951332598064\
6371`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 3.59935406892218793266280991350\
282032890835939977286056079505930260146131989842`50.*asl^3*cf^2*nl*psibc*
  psicc*Log[mu] - 0.006297678304650567519376515938351862808914576751149683085\
2645786748249579504`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.06172215872699307909254558203533558587664509240739056977711411026742709111\
158`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 2.952065588523085563250148558431\
73986696979063397501453322969023361276976610357`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 39.35550596366404094425205387351362222821804453464890350402284320\
069507111546711`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 14.3110930776960148888189286812776808102611071035086921830377283174431218697\
1318`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 1.30100846160872862625626624375251643729646428213715383482244521462400476487\
479`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 115.563949546932035180413842347\
29867129995156089725439439916972813482247603547055`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 82.2507150242030938390732120599840409865521909426058609737\
0238218150206957814777`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiv3mb475100mc150100qq7.m <==
189.5476414698679025781549294763787686541834004375095930296017`50.*asl*cf*
  psibc*psicc + 
 132.1334869661866278958845595048975554573939787907416966899923`50.*asl^2*ca*
  cf*psibc*psicc - (0.6567080151359550414942166909086952932114075471268880539\
3925568669335323664998`50.11770474158432 + 0.26522326835569810571094717801908\
058265868125468213349290726223878947308807461`49.723944047270926*I)*asl^3*ca*
  cf*psibc*psicc + 
 132.37210533175238429713205023975216908961503437235166422075`50.*asl^3*ca^2*
  cf*psibc*psicc + 10.5218129407690882295194222087042394376241102317588901532\
0617349519480285056377`50.*asl^2*cf^2*psibc*psicc + 
 (1.7512213736958801106512445090898541152304201256717014771608718338281750789\
7859`50.11770474158432 + 0.70726204894852828189585914138421488708981667915235\
598108630952675805791462014`49.723944047270926*I)*asl^3*cf^2*psibc*psicc + 
 1065.9942334893490342763230357111173024725650678066869787631552`50.*asl^3*ca*
  cf^2*psibc*psicc - 
 2298.627704785817876503926666678676324198605689902291080630738`50.*asl^3*
  cf^3*psibc*psicc + 0.038029103073105547438797045593778743328792412447148959\
01905563537066308157466`50.*asl^2*cf*nb*psibc*psicc - 
 0.04997320507539115771679529141858094676048256859353681401098020576504452465\
417`50.*asl^3*ca*cf*nb*psibc*psicc + 0.16778354821605285135885260239371769226\
57742457729977315602109959568507394076`50.*asl^3*cf^2*nb*psibc*psicc + 
 7.62981100334497172126657838390800350018931715071825347790366439480015517`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.374554177453852338428523424505201043927394\
53604703762810728332639055725630152`50.*asl^2*cf*nc*psibc*psicc - 
 0.19635344685802784234919806247297036470592202355963406184437254258615149652\
477`50.*asl^3*ca*cf*nc*psibc*psicc + 1.77140722663588045271186535460214152482\
682123029303392335410673869625342129416`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00015029424064998621324175316076619229773597938438552916209623064408838629\
413`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00074013493789862706078195521159107907\
98596308992164079685682407987929872675`50.*asl^3*cf*nc^2*psibc*psicc - 
 25.3051324528058612891221941044108803337531017605869600439355886727952049029\
2292`50.*asl^2*cf*nl*psibc*psicc - 56.703756156278493816609337520698200388918\
69049670797052846383601402640796783308`50.*asl^3*ca*cf*nl*psibc*psicc - 
 239.375807557897710887144409454521246050125220065695325372386`50.*asl^3*cf^2*
  nl*psibc*psicc - 0.01015398010614996396914150962516701821738126606873821929\
577260182023441167994`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.10000802961959524143807386703248686917883431677406223143975884299249894370\
084`50.*asl^3*cf*nc*nl*psibc*psicc + 3.37830491315210481469799592329319574585\
841645883589896721510227421966963789097`50.*asl^3*cf*nl^2*psibc*psicc + 
 110.613961668245956834574129593245353768042612022535429582536472656232893627\
43547`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 181.4251368596546163272775848951292960415459520692529660627808`50.*asl^3*
  ca^2*cf*psibc*psicc*Log[mu] + 12.280389291952262407083638880048177964312455\
22658683504726898589752056302511867`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.04438514472653019316431913189937268556722314031137505654178939020298525600\
436`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.437155757848329930327633381815\
06587137855469776073232960460404010263891812072`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 20.11162939422653760628620538059006432146229309500644174227\
934823172140682719082`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 65.5762972575254359706419332962426491352921532042558823604166740345510303345\
691`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 7.034095900667350615347117856214\
29734316392662106400152289857703182241347790492`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.008070026313914580575330751254431397375858752783886377123157579\
86697485546535`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.07948286506333271460502425123910288570519176322922405994818774470432983576\
123`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 5.369915887278920915950428145070\
90853273191828030305647593866780535834990817249`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 64.55078217308885016679568947120778481199567846264820153608029375\
863935290606719`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 23.4730116993050364242893416258937399316347921682357096470944129735220135092\
3339`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 2.13391015448227603857175832962670363014861746983960996791899370536513431579\
493`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 
 189.5476414698679025781549294763787686541834004375095930296017`50.*asl^3*ca*
  cf^2*psibc*psicc*Log[muf] - 
 134.9073746888206485282921351393213156101374655380568276789351`50.*asl^3*
  cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiv3mb475100mc150100qq8.m <==
366.3535319069606278860353158053269597605246091739849302517406`50.*asl*cf*
  psibc*psicc + 
 283.5858704995543178832319387310030412523226887409767561881717`50.*asl^2*ca*
  cf*psibc*psicc - (0.9381631218979452294469300004304043436983451964366105874\
3127879967189491746446`50.112096704011634 + 0.4127266578912142056313537744422\
6913065822080023178677439085337771595842114775`49.75548086741021*I)*asl^3*ca*
  cf*psibc*psicc + 
 308.4960587494096379492019213704451935905580946482987827318626`50.*asl^3*
  ca^2*cf*psibc*psicc + 32.35439177084523043397723980419098153423386669822515\
614991220159458971301351609`50.*asl^2*cf^2*psibc*psicc + 
 (2.5017683250611872785251466678144115831955871904976282330687973518731758900\
9511`50.112096704011634 + 1.1006044210432378816836100651793843484219221339514\
3139837611101783583587756898`49.75548086741021*I)*asl^3*cf^2*psibc*psicc + 
 2460.5473612881481910852740566941783765964518275646774515534563`50.*asl^3*ca*
  cf^2*psibc*psicc - 
 5823.015377811482143178669838867784961629828463877344775550264`50.*asl^3*
  cf^3*psibc*psicc + 0.052899772278209543204556097246199929634743337778186642\
81065209409069346984983`50.*asl^2*cf*nb*psibc*psicc - 
 0.06931184782624242409785185240025747630341083070394755052397486750292974184\
454`50.*asl^3*ca*cf*nb*psibc*psicc + 0.34354019173491306904717237808787404450\
152407272620851622521258689132089974927`50.*asl^3*cf^2*nb*psibc*psicc + 
 7.63848486056661443684409906927210403057928018350426102911020757071878711`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.523616361304945977126676503545879489691552\
74758277458618463014583510759209889`50.*asl^2*cf*nc*psibc*psicc - 
 0.27303967138446362987350277179942038588009459367160621289135089666971102248\
686`50.*asl^3*ca*cf*nc*psibc*psicc + 3.29657616857418814693923626369343130811\
733346140699262471792950841135968673687`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00015121560930500779791681378401859107008349245838469901975005140563054012\
617`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00074838665373058598256908861532603662\
284377115511481668044869198683954159739`50.*asl^3*cf*nc^2*psibc*psicc - 
 55.3128512700824933388743683889857606980625380032781310399425066609645561249\
9743`50.*asl^2*cf*nl*psibc*psicc - 
 129.5740138696042486931736542407609407878513026922953269305291`50.*asl^3*ca*
  cf*nl*psibc*psicc - 
 544.1016294974976351004555881425766547389534594031442604101245`50.*asl^3*
  cf^2*nl*psibc*psicc - 0.015973844832422337070501674227912084264963103714057\
06632546627003312548451662`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.15811346905642849788062869174526782341999518013865933385150286685467634625\
598`50.*asl^3*cf*nc*nl*psibc*psicc + 8.35125431902008236861632954324058535676\
004730600223838299952554671366325857551`50.*asl^3*cf*nl^2*psibc*psicc + 
 213.7922435812796631502268572566651721548902120530741289194888`50.*asl^2*ca*
  cf*psibc*psicc*Log[mu] + 
 383.569128363678525027692696996387381306051005228453076096613`50.*asl^3*ca^2*
  cf*psibc*psicc*Log[mu] + 37.76198346111956898408986373382185207561917934114\
581439540254387967246563603644`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.06174124180775952372679193318301204452910819597652953867352611686813818393\
675`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.611131636026809215588414238378\
61466721521884494538311078662350870858639054299`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 38.87131701477812057276851950121184948270731128237711434899\
797882502251682423734`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 140.202830164877942766211096854476558862143584499984780409456`50.*asl^3*ca*
  cf*nl*psibc*psicc*Log[mu] - 16.14565854584006454194858479767447834154263806\
136917007909006882098157698612223`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 
 0.01122568032868354976850762421509309900529239926845988995505063169869326614\
924`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 0.111114842913965311925166225159\
74812131185797180825147472873500531305195142845`50.*asl^3*cf*nc*nl*psibc*
  psicc*Log[mu] + 11.73775159485393316325998564736846330630523965367814583975\
40435303349906588678`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 
 124.762338655779699102866862041614570407004139991162407380667096615100387991\
92312`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 45.3681231475562542192243134696780256025469599967863299485226941279664919711\
9893`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 4.12437483159602311083857395178891141841335999970784817713790038591988185128\
955`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 
 366.3535319069606278860353158053269597605246091739849302517406`50.*asl^3*ca*
  cf^2*psibc*psicc*Log[muf] - 
 260.7460204425807775540875354358447081602240485027642076911721`50.*asl^3*
  cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiv3mb475100mc150100qq9.m <==
985.3444594169613047622805853900073909719069888343498684050812`50.*asl*cf*
  psibc*psicc + 
 879.3544501262500939366805623189634841424746293788859820119826`50.*asl^2*ca*
  cf*psibc*psicc - (1.5749116458400555678879232801276647169155024313526038979\
0858176188824613032871`50.10467447315555 + 0.76353183842215280586791782773300\
056737669655497206915387618943887075951518672`49.790245430076055*I)*asl^3*ca*
  cf*psibc*psicc + 
 1069.0488648805118630671150263960041237573029729225052553836853`50.*asl^3*
  ca^2*cf*psibc*psicc + 125.8361081094955484133574947960397836536649545786578\
5722155858527205851459071475`50.*asl^2*cf^2*psibc*psicc + 
 (4.1997643889068148477011287470071059117746731502736103939152193366997778418\
3638`50.10467447315555 + 2.03608490245907414898111420728800151300452414659218\
44103328729323423758692266`49.790245430076055*I)*asl^3*cf^2*psibc*psicc + 
 8636.8120767406020635905427400131499434397233007412682745303859`50.*asl^3*ca*
  cf^2*psibc*psicc - 
 24158.5727343561978413302631373787861089653915964744508349634573`50.*asl^3*
  cf^3*psibc*psicc + 0.086804975545352730195339309690824737630028839217045720\
20801913849026358382095`50.*asl^2*cf*nb*psibc*psicc - 
 0.11326035142976972649992085355052491037237213802704219072587677615813595483\
111`50.*asl^3*ca*cf*nb*psibc*psicc + 0.94443444451436445064000037284427012584\
952265496766375592488756456566834130382`50.*asl^3*cf^2*nb*psibc*psicc + 
 7.64717729664597271118155618074877356312514341052442330302509477051494247`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.863551586616865901836891739980473326830653\
40897820421801624848061897350849936`50.*asl^2*cf*nc*psibc*psicc - 
 0.44662631334339327941298696349308235072017947434249622166713253863210568797\
785`50.*asl^3*ca*cf*nc*psibc*psicc + 
 8.20646825070480915733656342579792081759936783136483795562631449709209300638\
1`50.*asl^3*cf^2*nc*psibc*psicc + 0.00015215100392969694276957422262607268401\
832652191574556809878481885682672876`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00075681284409896375253814008858443863837219755319797990830407210679403985\
655`50.*asl^3*cf*nc^2*psibc*psicc - 
 174.6292689021946257552192684200473247006558145123170842696477`50.*asl^2*cf*
  nl*psibc*psicc - 
 440.0851983765264138626046664310435750400416841880557980220212`50.*asl^3*ca*
  cf*nl*psibc*psicc - 
 1867.8837479271607540724157406652620407577615306702318914819759`50.*asl^3*
  cf^2*nl*psibc*psicc - 0.030768304975353262138191076824015452972245330687946\
5053866277353103109305726`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.30608865922778772339508875476228628897155799240218320183943298090013230335\
524`50.*asl^3*cf*nc*nl*psibc*psicc + 30.9489552266416938768831041469624408170\
8098350063564680335005874612427639430076`50.*asl^3*cf*nl^2*psibc*psicc + 
 575.0156183362097820088501552775266470277927143379481771418573`50.*asl^2*ca*
  cf*psibc*psicc*Log[mu] + 
 1167.7611662363106219547609703568321755632171950086173329833359`50.*asl^3*
  ca^2*cf*psibc*psicc*Log[mu] + 
 146.8678832505305899357242219759483143294836742596193039956874`50.*asl^3*ca*
  cf^2*psibc*psicc*Log[mu] + 0.1013132335821025204640792919454102728886392064\
3492372108451900901626684006493`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 
 1.00788235991610360197695755282110198160914883018729371562890185995568992768\
24`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 104.54829424294723309251821005045\
939036868958442508148675306499134216651608815752`50.*asl^2*cf*nl*psibc*psicc*
  Log[mu] - 
 432.0194044396676936512000063940157933363806425513650234117384`50.*asl^3*ca*
  cf*nl*psibc*psicc*Log[mu] - 51.66231823098296435495511812227274258139459378\
507188940068938517629879925933019`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 
 0.01842058792401864008437805308098368597975258298816556271737125255204241061\
583`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 0.183251338166564291268537736876\
56399665620887821587158348475840173795719143851`50.*asl^3*cf*nc*nl*psibc*
  psicc*Log[mu] + 37.05748180574409805042682860717337092886050665170506608246\
171264429748979223461`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 
 335.5607860485850787070707121471265485666783349202304110149495`50.*asl^3*
  ca^2*cf*psibc*psicc*Log[mu]^2 - 122.022104017667301348025713508046017660610\
30360735651302954459297280554378247812`50.*asl^3*ca*cf*nl*psibc*psicc*
  Log[mu]^2 + 11.092918547060663758911428500731456150964573055214228457230096\
87797011422722838`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 
 985.3444594169613047622805853900073909719069888343498684050812`50.*asl^3*ca*
  cf^2*psibc*psicc*Log[muf] - 
 701.3024965823652593094738353082479270677386008530346130061765`50.*asl^3*
  cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiv3mb475100mc150100qqf1.m <==
17.99387252404969511983711806775031758531605165877191140257635690040154420617\
859`50.*asl*cf*psibc*psicc + 7.7653658314799872031696986967015267176409515297\
3139810665384766248995324210119`50.*asl^2*ca*cf*psibc*psicc - 
 (0.1574788118750025772537341218147491488027262973515240677200730039072996553\
0233`50.13791488187556 + 0.03849131634122324532368386329713362414428386157259\
418499013995248824734722494`49.526055515874305*I)*asl^3*ca*cf*psibc*psicc + 
 5.28080353940705244138346384798411602916402193389183451623367667666615217888\
624`50.*asl^3*ca^2*cf*psibc*psicc - 1.760672121163144926856484636231224735481\
03672068882004865979933178954077621697`50.*asl^2*cf^2*psibc*psicc + 
 (0.4199434983333402060099576581726643968072701262707308472535543739516215314\
644`50.13791488187556 + 0.102643510243261987529823635459022997718090297526917\
82664037591124307789913506`49.526055515874305*I)*asl^3*cf^2*psibc*psicc + 
 54.7422698776535606617021693524469744328514792977836881222743016556528829901\
959`50.*asl^3*ca*cf^2*psibc*psicc - 100.1376727069176700488228262813924597172\
3849526159252761672170911007896714171214`50.*asl^3*cf^3*psibc*psicc + 
 0.01166418203291567728202386643459832046220104287718757112133417407101488681\
046`50.*asl^2*cf*nb*psibc*psicc - 0.01562059584508374576062348457826709322176\
975834477752203838644234058204160699`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.00166848122305306797170975589154716556629451765484928730913018313908689067\
047`50.*asl^3*cf^2*nb*psibc*psicc + 
 7.56108182466843584479147611338355262486616569004647375323811964383364104`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.110599235381611054070644729125034850265483\
95177875770439360063694305414194887`50.*asl^2*cf*nc*psibc*psicc - 
 0.06023062268149271052636257897971327576190231432205039138301213476692756612\
928`50.*asl^3*ca*cf*nc*psibc*psicc + 0.14926656441722935842754579228291544506\
915644945254836155572469637093438425082`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00014338765737816412841708096717677128431063248035080173294409596788011570\
369`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00067979757279307620259408416992010950\
659281472351659045080064273090509155588`50.*asl^3*cf*nc^2*psibc*psicc - 
 1.27837123649604739177195158318517148824005652938962546902236134952594607501\
037`50.*asl^2*cf*nl*psibc*psicc - 2.69463328224718697556604498702331638333948\
721849346677007299375587246523214399`50.*asl^3*ca*cf*nl*psibc*psicc - 
 13.0239864712016656426797249708613384147682303802367761920532276609018390119\
9744`50.*asl^3*cf^2*nl*psibc*psicc - 0.00165735916915093210361536307375504828\
779395218830542343679624829113127349822`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.01571500310467766183951536610776381805280067214558114935911568261167915848\
303`50.*asl^3*cf*nc*nl*psibc*psicc + 0.09082164031762481205709618525336789540\
205302465178843117529488816197307817931`50.*asl^3*cf*nl^2*psibc*psicc + 
 10.5006504444158104822653424995896027579947537315184108316628451118062807369\
7799`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 11.6460506064428476782196309877624\
836780284626778461738808029574099898446273397`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 2.054944255812851188777075192179646082986261280555392197133709811\
28014795651423`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.01361368966952281955074785220884692012267782555236433055836228635156655317\
6`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.12908437676322792581969446999137\
751213363731336033959734982596453507008688898`50.*asl^3*ca*cf*nc*psibc*psicc*
  Log[mu] - 1.909209171711965542230062272652655046908137042094256514847789697\
73156612948379`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 3.89954541224397559810300503235177301003801151392386765552631780802215381257\
93`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.0821638872819044522182624682010\
5701030566081358344776759558802494852590297201`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.002475216303549603554681427674335803658668695554975332824652841\
64275402606788`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.02346988668422325923994444908934136584247951152006174484339698037954655877\
741`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.271278801859792395170468015690\
14794642017982524188007688653837865470198378041`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 6.127844887665907207945045875586679119186967401757312104005197548\
03659970812092`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 2.22830723187851171198001668203151967970435178245720440128142341668949911124\
975`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.20257338471622833745272878927559269815494107113247312741472047922469912982\
455`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 17.9938725240496951198371180677\
5031758531605165877191140257635690040154420617859`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 12.8068388711169696732920714994201593693889445006032617422\
6034575124579239634417`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiv3mb475100mc150100qqf10.m <==
5.689528802723559607509403699788015810621131253605091118459509935387171685927\
35`50.*asl*cf*psibc*psicc + 1.72691060283921302097543999984051311720297872238\
544436215923635038920370993108`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0673914937978895282008211094723941604265235588409091586097250190155774060\
4323`50.144909450982425 + 0.0108979728414141829702200868581052981426220994230\
4530734485483536573681415874`49.3536500892194*I)*asl^3*ca*cf*psibc*psicc + 
 0.86938152740726165284759207157065942487924411530711130213358065933684573793\
353`50.*asl^3*ca^2*cf*psibc*psicc - 0.993328464078034710476591714343074679885\
52771463102248660705169412020010337861`50.*asl^2*cf^2*psibc*psicc + 
 (0.1797106501277054085355229585930510944707294902424244229592754382805907026\
9368`50.144909450982425 + 0.0290612609104378212539202316216141283803255984614\
5415291961237873623106568218`49.3536500892194*I)*asl^3*cf^2*psibc*psicc + 
 13.3546869907529252515660324952730414306131148245831598192086732422131638162\
3439`50.*asl^3*ca*cf^2*psibc*psicc - 24.8902608957361176361755370625437538207\
7619234658949910909336802608613974711518`50.*asl^3*cf^3*psibc*psicc + 
 0.00652586575449177367444011342962065135831987289244261714200885213326356085`\
50.*asl^2*cf*nb*psibc*psicc - 0.008931870156463804855250134857083978102181045\
52774746536798030320297907648912`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.00578447812525458873482185446531739460097433973125338526643451062248303374\
996`50.*asl^3*cf^2*nb*psibc*psicc + 
 7.48514074228119901520434785292858137996015962015193252487526362666440407`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.059491487364914999867670988078222029507821\
01947646452099251595868358085579733`50.*asl^2*cf*nc*psibc*psicc - 
 0.03405852358317501027031209813242069752720303667654695484539778444657558949\
868`50.*asl^3*ca*cf*nc*psibc*psicc + 0.02732728860877125492743075063004555166\
098240283573333990360686693170146371543`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00013647297466624396221981769861021063671779784579915688163917492116415963\
857`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00062206154351404625657721392853878550\
793240425793407192575707323848737572537`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.23044226395868470311552100647503827882634644563211535312813831154063288988\
11`50.*asl^2*cf*nl*psibc*psicc - 0.576168877801674409515505093995354101738141\
24245668365404393733629891019207678`50.*asl^3*ca*cf*nl*psibc*psicc - 
 3.26645474430697608454744429658479495418843179603315494507458326924305216346\
124`50.*asl^3*cf^2*nl*psibc*psicc - 0.000528632627023753945582191759689358346\
34825899956936681334634969132034358067`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00481915234459411610339320966827430492706487786857206203304010358135537679\
782`50.*asl^3*cf*nc*nl*psibc*psicc + 0.00933357380895647637430755801699163045\
129943256238034702232509262092072072875`50.*asl^3*cf*nl^2*psibc*psicc + 
 3.32022765366294762387202027926990839323703999834829325961198452340745310942\
833`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 2.832205503544640090773066934185740\
3608878314142523996212400927241437747312168`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 1.159349657927262373976536371923035082809919050370793509063734099\
37535890406927`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00761657448039757029065138773088682319023704634933728832237381136953855733\
53`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.0694346714307785528775379256921\
2741701842566963302666428622489281452203332218`50.*asl^3*ca*cf*nc*psibc*psicc*
  Log[mu] - 0.603677755211445022522185505321801526043098181517871501747633543\
71137416303939`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 0.87561507821381036874998008937687031802584138517706928511313277692538405500\
641`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] + 0.066673398731084902899781201414\
98454917656278490886500292140629195344464816793`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.001384831723708649143754797769252149670952190245334052422371499\
23066814706627`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01262448571468700961409780467129589400335012175145939353040995098328314759\
079`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.048901367208415983334863653740\
86602504710891694314663841354555595993187302789`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 1.937579025326499886290030534565960152383791348242754656475900733\
7657343959249`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 0.70457419102781814046910201256944005541228776299736532963913045500540548634\
462`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.06405219918434710367900927386994909594657161481794230269277641370993970599\
771`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 5.68952880272355960750940369978\
801581062113125360509111845950993538717168592735`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 4.04942729985844815798469292659579045294607981756586351871\
158187134622966126403`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiv3mb475100mc150100qqf2.m <==
15.24319415696643190704253275584155390602811484917374985156743186842510953829\
02`50.*asl*cf*psibc*psicc + 6.29787415672959247868815894410344704624247985188\
867993992282073040009801692223`50.*asl^2*ca*cf*psibc*psicc - 
 (0.1404485442527978375110733081807981606281012097003011581295126902098812313\
7521`50.13910139160312 + 0.03262746451460053572386238457054558823884110559282\
96802217844069837188637339`49.505167475505075*I)*asl^3*ca*cf*psibc*psicc + 
 4.13055195242010711632716126862955943178420461505001952155153926073051858576\
895`50.*asl^3*ca^2*cf*psibc*psicc - 1.670152318019558410159458438983024186638\
9465073929207306393203933735229415482`50.*asl^2*cf^2*psibc*psicc + 
 (0.3745294513407942333628621551487950950082698925341364216786805265399023247\
1721`50.13910139160313 + 0.08700657203893476193029969218812156863690961491421\
248059142191546563518415882`49.505167475505075*I)*asl^3*cf^2*psibc*psicc + 
 44.5517037285937404298459916013586173467038383656946660138097743602740053906\
2003`50.*asl^3*ca*cf^2*psibc*psicc - 81.4357124815853276879205943181835955848\
9121468845781051854767158657962488710181`50.*asl^3*cf^3*psibc*psicc + 
 0.01072964720050647144670185109104479164403036170835844314862460239630826875\
389`50.*asl^2*cf*nb*psibc*psicc - 0.01440375979570235009727856980321172249880\
241394294273791707712856784031831973`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.00038717830483789197907276113212139982618363169809106279825382835949485985\
983`50.*asl^3*cf^2*nb*psibc*psicc + 
 7.55257250296991577813654887114706292164465282132833821193536215991569528`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.101277370396566671182565262825424209415683\
71529087971425569034234469190280209`50.*asl^2*cf*nc*psibc*psicc - 
 0.05544962031661667580995317501232420460180321281849911496656424495325839075\
206`50.*asl^3*ca*cf*nc*psibc*psicc + 0.12139965722132558118626256003306541754\
931566553549331913294332191871103174339`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00014257778816699639596326770234961157800159352671118903187507456523027929\
351`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00067289740252738729278615732770918972\
264248638399183854463339074669660740235`50.*asl^3*cf*nc^2*psibc*psicc - 
 1.01587083771435821018921279804606212120884205506409640361654373503847371700\
444`50.*asl^2*cf*nl*psibc*psicc - 2.16139742543207820530108203412710821855515\
427535679595215957537813495756523944`50.*asl^3*ca*cf*nl*psibc*psicc - 
 10.6433740740655049912512047307646398772608276114558847326840297052861549846\
0911`50.*asl^3*cf^2*nl*psibc*psicc - 0.00143013801145825437188235769855541955\
316447855039075820694967713164307580194`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.01349910340927426091680138612413973372438593802772373336227753535132130569\
209`50.*asl^3*cf*nc*nl*psibc*psicc + 0.06770192312001950574934704842215612986\
247307772866783905179216606806857695392`50.*asl^3*cf*nl^2*psibc*psicc + 
 8.89544222816591455051932741883750784367640519940639119610061019483049043532\
586`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 9.538460060942146939384478658449285\
9085013397255056368384480346053666794936932`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 1.949295312280799264493697957437323236941441413670931959029376067\
80950312902559`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.01252296019034662482028988789280541341433773145644645001471273946180684632\
633`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.118204490227724075311715478473\
94322913953017649506795577233167138555760652941`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 1.617353132393802645548968621606819607941164581710252944745\
56576334404719639482`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 3.16563444772743593206640688827477593487104654754761011118651831785080489900\
045`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.031697289112851617874088123974\
96713660078371224026059452001279442917712708648`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.002276901852790295421870888707782802438970496628444809113148202\
41163684987785`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.02149172549594983187485735972253513257082366845364871993949986855727028300\
699`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.215574487153526297271765809233\
91225138531424892298076548763635644840319828288`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 5.191096539203625509069557562732459415711837809092448374312273963\
61825362380767`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 1.88767146880131836693438456826634887844066829421543577249386494312671671167\
27`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 0.17160649716375621517585314256\
966807985824257220140325204249421581498431790387`50.*asl^3*cf*nl^2*psibc*
  psicc*Log[mu]^2 - 15.243194156966431907042532755841553906028114849173749851\
5674318684251095382902`50.*asl^3*ca*cf^2*psibc*psicc*Log[muf] - 
 10.8490893879849084693057386467576286333837436086519302276889268418204312953\
8574`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiv3mb475100mc150100qqf3.m <==
13.07821969325321870238113712053249419944024863601836241485645936240401899501\
926`50.*asl*cf*psibc*psicc + 5.1812415084343369315609846660527225302189097217\
7972442538707715473178579833908`50.*asl^2*ca*cf*psibc*psicc - 
 (0.1260904146569726621043086025046867617983685936287213071308188174134510289\
6362`50.14014722931107 + 0.02788380716400827434521661284354518325674182364574\
131129757374920602332040419`49.48481722700179*I)*asl^3*ca*cf*psibc*psicc + 
 3.28098337668400997995457696575558568084317124523017415938532689420278329370\
077`50.*asl^3*ca^2*cf*psibc*psicc - 1.573112875693602282242285135039617656681\
73206426445410627250600856598285510368`50.*asl^2*cf^2*psibc*psicc + 
 (0.3362411057519270989448229400124980314623162496765901523488393324817179158\
9413`50.140147229311076 + 0.0743568191040220649205776342494538220179781963886\
4349679352534066060651733984`49.48481722700179*I)*asl^3*cf^2*psibc*psicc + 
 36.8602101369518015505568651309251465686199685094769929812347959752491222880\
039`50.*asl^3*ca*cf^2*psibc*psicc - 67.40762349152995720393599205705769167463\
555578816148640190229728684222443488701`50.*asl^3*cf^3*psibc*psicc + 
 0.00993293264513555039374387914693278732459457807303245038106305136893855803\
445`50.*asl^2*cf*nb*psibc*psicc - 0.01336656555343590826437992434161106282365\
157045049969269706975395867154877544`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.00190169436211390924438045613721122581485948833084405134319399401629325823\
954`50.*asl^3*cf^2*nb*psibc*psicc + 
 7.54408117059677378233993632051112682310918109057753242333279107946427423`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.093336746766167513070004325465260504452093\
61502899776119430976882817407468361`50.*asl^2*cf*nc*psibc*psicc - 
 0.05138049217942170498389849026466229455812484731197897168423365831752300419\
742`50.*asl^3*ca*cf*nc*psibc*psicc + 0.09955902074931665597670374137029779950\
804097440668856499395082829665494844535`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00014177887215378264771140909308826963666092442776271840907395517765419445\
084`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00066612646837442953396963579765512249\
403063982660820297807820504622875219978`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.81844634070203701772192814123646468426248794117054717239696591543898791385\
721`50.*asl^2*cf*nl*psibc*psicc - 1.76212710929332972874767172661375785654802\
704135140775517739143444685452200542`50.*asl^3*ca*cf*nl*psibc*psicc - 
 8.83934007666646278775585697924348094431497987598014509865613909986147618328\
129`50.*asl^3*cf^2*nl*psibc*psicc - 0.001243223094049241823781049101748349203\
42196261070755616684675956080401993062`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.01168218926360612771509032146410657438997341712127907949675227613542650910\
063`50.*asl^3*cf*nc*nl*psibc*psicc + 0.05121908243781214375558625537225733443\
624161432928680300911933059259913792369`50.*asl^3*cf*nl^2*psibc*psicc + 
 7.63203214041774328942070010083998713908493377351860542193847393185201689374\
597`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 7.924440771692883456228661159272959\
01621783780618704312662972471175734212580787`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 1.836037061526382679133830393431983471982617423828844301775196627\
1689656601607`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.01159308575239597149241873386365250364032867229531589571550519870957280451\
583`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.108936700546314934734910574038\
12107961253227068290564250220979851674007409443`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 1.387642207348680598076490927425452207106351595185200985806\
99531535736267029553`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 2.60685728029002501704385264512326148420977468024186012505265640965385760021\
652`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] + 0.002549745463787191053700476606\
0933495163813673788084091804329240942958589661`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.002107833773162903907712497066118637025514304053693799203245569\
35724279130616`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01980667282660271540634737709784019629318768557871011715976633979245395216\
655`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.173679707704270243769401856869\
31774686340349500783554309091294049802672882047`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 4.453810683606907647049612331796260121348381985710972982335598975\
49108805390479`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 1.61956752131160278074531357519864004412668435844035381170404510254117117541\
506`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.14723341102832752552230123410896727673878948713094125561742252363652215126\
908`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 13.0782196932532187023811371205\
3249419944024863601836241485645936240401899501926`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 9.30820489634475752444140132658699387154827296254213580940\
050401020168711938838`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiv3mb475100mc150100qqf4.m <==
11.34373974719742149379110622536341836021002169908210996248182532218760431130\
546`50.*asl*cf*psibc*psicc + 4.3150340201288003184890960373159585263928339458\
1159040952933359999895506088793`50.*asl^2*ca*cf*psibc*psicc - 
 (0.1138504828151794017811999301429027455662088795589453026702798350162886157\
1997`50.14107366656637 + 0.02400004777987851303589002467113868919537919520518\
445024963307066242256786103`49.464950896179175*I)*asl^3*ca*cf*psibc*psicc + 
 2.64057057847685129294266012717932900185993056459664658708337882356742077299\
879`50.*asl^3*ca^2*cf*psibc*psicc - 1.475919474965207144326304081958005076676\
26749508552979413685766541328998875514`50.*asl^2*cf^2*psibc*psicc + 
 (0.3036012875071450714165331470477406548432236788238541404541065205201729542\
9006`50.14107366656638 + 0.06400012741300936809570673245636983785434452054715\
853399902171043152908504519`49.464950896179175*I)*asl^3*cf^2*psibc*psicc + 
 30.9307381699322072545958120520751060933973007324136129425230207032529038971\
8829`50.*asl^3*ca*cf^2*psibc*psicc - 56.6416216865190137022859197232866155974\
8475252943177174406244228665038186387599`50.*asl^3*cf^3*psibc*psicc + 
 0.00924564618508843531740486488837821891929545116894292170375068794028992939\
859`50.*asl^2*cf*nb*psibc*psicc - 0.01247195352838976189361276773020146165365\
88801360333777811848887403785123308`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.00302850609441943861088618062883519442009588595300562574240755380425983005\
743`50.*asl^3*cf^2*nb*psibc*psicc + 
 7.53560777000014214028473798927522883333594247012000765433687144683701982`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.086492673971147926234468864165713476321022\
57690963324380651767237797134801955`50.*asl^2*cf*nc*psibc*psicc - 
 0.04787567661821865984269502516045070049706641972734053008759108090741874801\
108`50.*asl^3*ca*cf*nc*psibc*psicc + 0.08217359951293075724465474805325369094\
869615887977645217533618711109241587664`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00014099065721901991344351106770889756834263758506011250651604788552034295\
084`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00065948116030496359942502745809036369\
453073798424878376064696867263179613897`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.66708807551490903553906123528450292513511248468678755977733568215180815618\
857`50.*asl^2*cf*nl*psibc*psicc - 1.45691582678801581627499306986548964387893\
331718491912651606705400453246163423`50.*asl^3*ca*cf*nl*psibc*psicc - 
 7.44338321574215495384280413711228536556528268805218126569157339835898757845\
191`50.*asl^3*cf^2*nl*psibc*psicc - 0.001087412168817815794232817478056574187\
21308962233233334096070849992996714293`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.01017270013441668218121529744834746946860215241053054766821019730940451639\
52`50.*asl^3*cf*nc*nl*psibc*psicc + 0.039229258640575570061137538739951631178\
89391731654442059407561535936421854185`50.*asl^3*cf*nl^2*psibc*psicc + 
 6.61984493101974826862773945087318157255374839214606293565290859251481318073\
42`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 6.6644942343620294297827914055720042\
9255650006320146012206747528121362162588784`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 1.722599120339588962226858987741902130290420389675486457822900188\
41273062920706`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.01079092881119402697885156732698730859898242719642085431033271744169467999\
068`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.100948735094121971177310408226\
54460604775868458905912091320323307643818277791`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 1.203608169276317867023225354704214831373408798572011442845\
98357687308388037221`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 2.17316180720249089205360848284563377065730313606995281146107604550810572505\
004`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] + 0.025859555532574400338938133374\
33254881273458313560903976772526795557536562212`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.001961987056580732177973012241270419745269532217531064410518503\
47703798222015`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01835431547165854021405643785937174655413794265255620387407693035920098530\
215`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.141560486261143101184353757991\
24653380586830280994328099390758651625313547124`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 3.863130492003272747553264843558623162227596001494667552798382969\
64546543856195`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 1.40477472436482645365573267038495387717367127327078820106583409994949235551\
454`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.12770679312407513215052115185317762519760647938825347281712335111926480052\
492`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 11.3437397471974214937911062253\
6341836021002169908210996248182532218760431130546`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 8.07371770273864479118092333746532362757347944396004039729\
706447597832424183314`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiv3mb475100mc150100qqf5.m <==
9.932747651418538660286533537664789589804065547676145025937901242177430210100\
84`50.*asl*cf*psibc*psicc + 3.63182598586163416264508341081904216894860668600\
484681738754111813374911898133`50.*asl^2*ca*cf*psibc*psicc - 
 (0.1033162820552346537199619775305323855012065568258933319305712742951180824\
8045`50.14189799218569 + 0.02078703515809363701030808392282405415284188786151\
954667933487454169293809365`49.44552177354207*I)*asl^3*ca*cf*psibc*psicc + 
 2.14927012285026200659759862242819191725315018012887290880183020781390846767\
716`50.*asl^3*ca^2*cf*psibc*psicc - 1.381936518619116889232533416836514122937\
03338528915859595201502947254395222914`50.*asl^2*cf^2*psibc*psicc + 
 (0.2755100854806257432532319400814196946698841515357155518149087252662789424\
2723`50.14189799218569 + 0.05543209375491636536082155712753081107424503429738\
545781155766538106223430695`49.44552177354207*I)*asl^3*cf^2*psibc*psicc + 
 26.2753974114604784557077055405004955695008724880201501324261444009918150989\
8144`50.*asl^3*ca*cf^2*psibc*psicc - 48.2151635667614710644129683572869008554\
3995550184790856076645975224785830030342`50.*asl^3*cf^3*psibc*psicc + 
 0.00864669322760310624980164713551470936645256280804782210542676841150694510\
086`50.*asl^2*cf*nb*psibc*psicc - 0.01169239253986316855657484304079553630271\
373764140188789432429029060545156866`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.00387209232969507351708651298174229801601525232989105342543963528219556903\
453`50.*asl^3*cf^2*nb*psibc*psicc + 
 7.52715224388086276612481422296725257515784035040032391113028438813065657`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.080533639394287529420507759671960472118215\
27767295087599607817470069118921858`50.*asl^2*cf*nc*psibc*psicc - 
 0.04482562409842961226481593607632780975080333691135409485068658494120465174\
033`50.*asl^3*ca*cf*nc*psibc*psicc + 0.06814959739524753057438455369384751991\
033207794600256477231749789191027685703`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00014021289954856912025316093764612565250307381666705117492140688928565302\
852`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00065295800333384026899104825343048299\
919203682180152002220502920476751748527`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.54911526519242463201784125860117076343371789289490638103867720919991274725\
294`50.*asl^2*cf*nl*psibc*psicc - 1.21939817419392535484367680062887115580120\
978010670538990277269854867363335409`50.*asl^3*ca*cf*nl*psibc*psicc - 
 6.34355873477925253885899941075242623046185887318072556242573236614652301806\
318`50.*asl^3*cf^2*nl*psibc*psicc - 0.000956035814326710471508897543996409993\
61198899330814141499725954632218966571`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00890433388722801614674556066266776094250106436042249899613592948229396409\
821`50.*asl^3*cf*nc*nl*psibc*psicc + 0.03035691482852525437427652715832169877\
961728600658148762407069798337253497527`50.*asl^3*cf*nl^2*psibc*psicc + 
 5.79643491976147342390495874338243180581555856294604297855939200918513458563\
424`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 5.664565903617851123645927620899866\
44254884793825217438241426739631955009923721`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 1.612908205167875055776799502014576736146818502726255843582037290\
55402818436777`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.01009186910286316064784246800167600211927453856230776519438469752995747905\
539`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.093993729828394382091306614303\
97722320279027582936841104503471962612937374416`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 1.053897258138449713437265226069533055602828829626553268828\
98021652655361657971`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 1.83092213723096043633859233488898033373819851961547463040856071421578439113\
26`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] + 0.0416566000876557711617166471334\
3601804141655857048651747846530420970720394538`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.001834885291429665572334994182122909476231734284055957307846801\
76422658521377`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01708976905970806947114665714617767694596186833261243863593252784906104734\
316`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.116525878376788477348364017524\
92871183979110774407884895108977767835643629658`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 3.382614655898544768502430526797214445802067052549862208164380858\
32858363006765`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 1.23004169305401627945542928247171434392802438274540443932243311538913644354\
42`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 0.11182197209581966176867538931\
561039490254767115867313084899937087497880859954`50.*asl^3*cf*nl^2*psibc*
  psicc*Log[mu]^2 - 9.9327476514185386602865335376647895898040655476761450259\
3790124217743021010084`50.*asl^3*ca*cf^2*psibc*psicc*Log[muf] - 
 7.06946759510295458248126880320728624404988025246603495312753557743241632820\
244`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiv3mb475100mc150100qqf6.m <==
8.769530610688512858332863878515551717443102428216000964801364398949702391690\
46`50.*asl*cf*psibc*psicc + 3.08509975993803394481068212977946048431935949495\
073279203674589125489432843592`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0941744466875417890554018579444885462189177068302460439264965091088146772\
5049`50.14263440443737 + 0.01810454408505598937750184264902171306800411023938\
643142797942963379342946967`49.42648891994358*I)*asl^3*ca*cf*psibc*psicc + 
 1.76656314095739073344157862445707713138239014069092156886846248723802923105\
859`50.*asl^3*ca^2*cf*psibc*psicc - 1.292847101525991621707344051346684775186\
97461531188423199826604523546201791607`50.*asl^2*cf^2*psibc*psicc + 
 (0.2511318578334447708144049545186361232504472182139894504707174587771885876\
4055`50.142634404437366 + 0.0482787842268159716733382470640579015146776273050\
3048380794502866053796304558`49.42648891994357*I)*asl^3*cf^2*psibc*psicc + 
 22.5617662057364168663360132299428168957021602349818405225364986412899131896\
9383`50.*asl^3*ca*cf^2*psibc*psicc - 41.5064858850407194407832124144891482454\
2964521805467277777071756374162481854675`50.*asl^3*cf^3*psibc*psicc + 
 0.00812007372314813338465443999733810789265326767623467687238399792593002110\
228`50.*asl^2*cf*nb*psibc*psicc - 0.01100700417624179502535000205931122009607\
504507541741800835777852718348174818`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.00450534380699942600021424780938041065835242838454281836294478478524789674\
55`50.*asl^3*cf^2*nb*psibc*psicc + 
 7.51871453518811049590188576902552452593293864240492496582623964290587558`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.075299216698718874434010998368937350212484\
37534747335138417020906337726938406`50.*asl^2*cf*nc*psibc*psicc - 
 0.04214732130918996850178868718873590807413016782414539649664496039952484806\
995`50.*asl^3*ca*cf*nc*psibc*psicc + 0.05670667273415454230251669367027599689\
250451573285436357811286573948737783873`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00013944536327717985012234097789059612097073146796007308444563704503311495\
155`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00064655365117603060448616771141627467\
323780111260622823725026604364876221262`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.45583516834666726572058317821138723397907497703723578209470515798516750651\
123`50.*asl^2*cf*nl*psibc*psicc - 1.03165445924286333912192532109312685561570\
347230605172390026753296036746420992`50.*asl^3*ca*cf*nl*psibc*psicc - 
 5.46333477353272421663494362764136314997423324416952775935174294569389811425\
761`50.*asl^3*cf^2*nl*psibc*psicc - 0.000844153544105816933928605730017262897\
35272651145919238823391810018360336874`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00782802014018806208724569449442726608219265259029233686297650408095637185\
029`50.*asl^3*cf*nc*nl*psibc*psicc + 0.02369405044876407910045505948907310572\
124801868628467599141797839819213891628`50.*asl^3*cf*nl^2*psibc*psicc + 
 5.11761853271813618733401704590180355133314982500843874280755808948267154995\
273`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 4.859495659727677396708743713143973\
27941337358385702874525894177120686408050523`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 1.508928717045867539135039783189420862756866424987286095054362089\
5698004718056`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00947723238960399623808432344237925709500549711326560485311088475194390611\
533`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.087884445356025247858367177625\
56167981507842718479239328190726336623902390958`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 0.930476096857842943151639462891237009333299968183352498692\
28340911161054868654`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 1.55692492661211218523488974556535089759147865147882614546072063612767357350\
663`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] + 0.052215870460853041652940454938\
04258757755092390254601984427223071422424476238`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.001723133161746181134197149716796228562728272202411928162109679\
63350013781873`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01597899006473186324697585047737485087546880494268952606321618029168608881\
143`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.096731227036664478354943885183\
7977965835461895939254232950101915141562279496`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 2.986479049916207535662786686962678431529711061945802873160157329\
06793485793399`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 1.08599238178771183115010424980461033873807674979847377204250519079881607471\
999`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.09872658016251925737728220452769184897618879543622488836979438049017053028\
301`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 8.76953061068851285833286387851\
555171744310242821600096480136439894970239169046`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 6.24156725331403755170411031780213534236150410157560175334\
795775487913484891248`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiv3mb475100mc150100qqf7.m <==
7.799296958442785875006970097500723386956115905592237531859725876271106628037\
42`50.*asl*cf*psibc*psicc + 2.64199256454179894572657021996725132855090672405\
106331305472970294284511525465`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0861827167757711041122629875458868601440917765963260234199694005322383199\
1858`50.14329467112417 + 0.01584680135164648911728223068265637615431450295319\
510309657143666383905563059`49.40781610453925*I)*asl^3*ca*cf*psibc*psicc + 
 1.46442652339606247188934192545759663554125693589002508186269688695647510505\
57`50.*asl^3*ca^2*cf*psibc*psicc - 1.2093830690826076115971473655506343010773\
4096074848028005147694054616136230752`50.*asl^2*cf^2*psibc*psicc + 
 (0.2298205780687229442993679667890316270509114042568693957865787372043385884\
3114`50.143294671124174 + 0.0422581369377239709794192818204170030781720078751\
8694159085062106309991817517`49.40781610453925*I)*asl^3*cf^2*psibc*psicc + 
 19.5575951190195085657591918987167977976155450473296664732045505879016546292\
1587`50.*asl^3*ca*cf^2*psibc*psicc - 36.0851609516078878113973110051341295131\
4600560625592996200034101356951717863805`50.*asl^3*cf^3*psibc*psicc + 
 0.00765343176165561271867155465249541451616363834165118298436389311970390297\
773`50.*asl^2*cf*nb*psibc*psicc - 0.01039966901133203175902664307087578864455\
539802421556011773291646147666689162`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.00498019080899587357606424796717461995643862827014786580998758355387860325\
432`50.*asl^3*cf^2*nb*psibc*psicc + 
 7.51029458711802561539361892575850155737272427456677550697613491534728904`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.070665521530801879050499725461810230792630\
00514792928112249243484674461608219`50.*asl^2*cf*nc*psibc*psicc - 
 0.03977673198411461316628966941767268090958384856962117473955905288202430179\
507`50.*asl^3*ca*cf*nc*psibc*psicc + 0.04727619379399897905457979142456590240\
476884400993576269405739045107648145075`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00013868782015085138439514599316748799229893405595263348918533280467072467\
099`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00064026488026136825783790969514039822\
779139694852259929771925914772926269166`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.38114603909928432837321602321541823915191308137586990607052195953970555634\
486`50.*asl^2*cf*nl*psibc*psicc - 0.88120150293236383874387698418327855971673\
882491956734785739693309231716282398`50.*asl^3*ca*cf*nl*psibc*psicc - 
 4.74907135038525093627493212900647802761232540057549040135227407833951934157\
869`50.*asl^3*cf^2*nl*psibc*psicc - 0.000748035423452864747887192419110659640\
08417540536687142616533515496268853066`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00690674653776177620280236737205806148878625313056584366424925214701729859\
363`50.*asl^3*cf*nc*nl*psibc*psicc + 0.01862633310350044255833883884812125759\
821234162547436482257517119662190013865`50.*asl^3*cf*nl^2*psibc*psicc + 
 4.55142109978509788066933482413411879779094041946299579176632539108809117943\
649`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 4.203063458392280825572556156053077\
56041690953089863265290494692917229520026229`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 1.411514819265057026092169685610998437098819411437684325801460537\
48311861707529`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00893259764088269093554007506143475470883253593101132862686408198517019097\
754`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.082476291757155102641497678082\
09707392693861789920210846734789766924140791578`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 0.827531109051835978303515422569839781416534621720544689412\
05914824866517371319`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 1.33476175995696049259608451553826867567413996056126393224472661765415785693\
839`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] + 0.059080558196315204115571969902\
71420856589331170994298461873494462890617738382`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.001624108661978671079189104556624500856151370169274787021354785\
50539087559881`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01499568941039183684390866874219946798671611234530947420469364411719719652\
288`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.080881701550063882484055081939\
77132887691846549914507382628398088138891614421`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 2.656064275786346097338169413912616264411215148302883787843283198\
77323933734161`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 0.96584155483139858085024342324095136887680550847377592287035142957567391132\
516`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.08780377771194532553184031120372285171607322804307053844010094525264510090\
179`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 7.79929695844278587500697009750\
072338695611590559223753185972587627110662803742`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 5.55101962188901213343829418406118152527623289387351519267\
562889700468895739516`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiv3mb475100mc150100qqf8.m <==
6.981603772127569924570342775326266246725865478822667389418039144715877636708\
97`50.*asl*cf*psibc*psicc + 2.27880045009502095714678720925512759647252433147\
206933877286699090579370077045`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0791509279522588012452293766832101613716815570483029577277429171385216284\
3573`50.143888625973965 + 0.0139327988167721691982825180590609022252610303728\
9759122932331194421252306083`49.389470981292774*I)*asl^3*ca*cf*psibc*psicc + 
 1.22305723789353796768185161067447920900600667500755462760421158947350333988\
92`50.*asl^3*ca^2*cf*psibc*psicc - 1.1317385911416826123600632955045639049909\
9138452094132092056189375887000938675`50.*asl^2*cf^2*psibc*psicc + 
 (0.2110691412060234699872783378218937636578174854621412206073269539612843059\
5252`50.143888625973965 + 0.0371541301780591178620867148241624059340294143277\
2690994485865127274083578166`49.38947098129278*I)*asl^3*cf^2*psibc*psicc + 
 17.0970094096219184967381874618803641322810100463654699237318015027603349070\
6052`50.*asl^3*ca*cf^2*psibc*psicc - 31.6461446835087166620494420360480661106\
3064527431020650602595218449852843554056`50.*asl^3*cf^3*psibc*psicc + 
 0.00723707398613335689187926323072348280683545841800174397920978319499469210\
995`50.*asl^2*cf*nb*psibc*psicc - 0.00985774466836200710634519449182770280860\
918591561409179820117859706334857164`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.00533431156982472719074178364708775455343833072279780513174565648731931354\
643`50.*asl^3*cf^2*nb*psibc*psicc + 
 7.50189234311235555202438234273943962551760642732179733202408061595835608`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.066535368417902759440868139410998466557234\
63363603442127418924176628086975182`50.*asl^2*cf*nc*psibc*psicc - 
 0.03766367954845194921670995166312140912033397760884875615728727506144946336\
2`50.*asl^3*ca*cf*nc*psibc*psicc + 0.0394360450888235992647389288596172890958\
2478889837143952686591975935964713784`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00013794004920684991463394159330649231207763922529661569381674910876200023\
06`50.*asl^3*cf*nb*nc*psibc*psicc + 0.000634088584084310494873417344714864869\
84768860452462827264633966453912286151`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.32067494418848088501030902727122492316901117327340911974912448320348471563\
477`50.*asl^2*cf*nl*psibc*psicc - 0.75915323741912057980799765436667369899291\
887709008460728014402266298796701537`50.*asl^3*ca*cf*nl*psibc*psicc - 
 4.16234328325687753924251214048759737587328734010907991068576722347002183947\
431`50.*asl^3*cf^2*nl*psibc*psicc - 0.000664818105506436554572398231849422379\
1544976894044850342181888105613616544`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00611212731354102382161448123796653900529885309102286975546517487567481212\
554`50.*asl^3*cf*nc*nl*psibc*psicc + 0.01472905412375589999372820052619181359\
851181357035247850250075339569837420859`50.*asl^3*cf*nl^2*psibc*psicc + 
 4.07424142049145907736774418765040023571710875830377411277376217791205712978\
069`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 3.661798450697344736556129538735500\
76128897363914103718605349308227086273968107`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 1.320893134499079525485385918405555330156810800101735646033860323\
58580528982293`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00844665138837586403674832125315765442864082159010202010924752523101230165\
781`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.077655840343763761783906687035\
83564660330878329004754245003189522356012347214`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 0.740771167362083468612317125027345497403110683327958929595\
22953899106497955474`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 1.15259130868525673825723722029025474972800170366745740939471015665245232275\
16`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] + 0.0633162986122978269651103972410\
3760583116236158596773000864294864168830979037`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.001535754797886520733954240227846846259752876652745821838282024\
97673365583836`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01411924369886613850616485218833375392787432423455409863703236574340878109\
638`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.068049336657752517572365066165\
02168143581508147761794837508194191099697595631`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 2.377597425210190277544459126528518550875465761148454316081033937\
11990133878962`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 0.86458088189461464637980331873764310940926027678125611492213097727635937484\
904`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.07859826199041951330725484715796755540084184334375055590437269551174959988\
011`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 6.98160377212756992457034277532\
626624672586547882266738941803914471587763670897`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 4.96904012474892910098086529795888123000302265679405313662\
846572726578064330033`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiv3mb475100mc150100qqf9.m <==
6.286073014275952755222829322221872422474883565428540331667933886395113254768\
98`50.*asl*cf*psibc*psicc + 1.97810842525911879214127534130984353203460781322\
617712114658152700760757799203`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0729277897425014934638146333904306927023607781266242090757425836069907923\
6168`50.144424547359506 + 0.0122996554092899625631600605239777563060877790569\
7835739069930909396988031972`49.371424440257975*I)*asl^3*ca*cf*psibc*psicc + 
 1.02819194935032687220171580369147117315992288766415067363125089578324235594\
493`50.*asl^3*ca^2*cf*psibc*psicc - 1.059808689659011822074911849414386356678\
24730702597367709060571507252441182064`50.*asl^2*cf^2*psibc*psicc + 
 (0.1944741059800039825701723557078151805396287416709978908686756598194304391\
0595`50.1444245473595 + 0.032799081091439900168426828063940683482900744151942\
28637519590444122219863776`49.371424440257975*I)*asl^3*cf^2*psibc*psicc + 
 15.0592104606193864793809186330707749565985055604387583336154349258227105599\
0681`50.*asl^3*ca*cf^2*psibc*psicc - 27.9687295700789056113650277274928957964\
3904912500297716910830245514608871572711`50.*asl^3*cf^3*psibc*psicc + 
 0.00686328906791679941565703080387091214362202725468794542056047316755096546\
053`50.*asl^2*cf*nb*psibc*psicc - 0.00937117692911640533600337635543077593110\
98814999973565718317642425996218272`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.00559548411707565022507136496385096399822194237285088210150904311083721397\
268`50.*asl^3*cf^2*nb*psibc*psicc + 
 7.49350774685710565833931360287038447897351711099462644391693694718384878`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.062831446643901546818642482284817023544674\
06766203607163077402982610666776603`50.*asl^2*cf*nc*psibc*psicc - 
 0.03576829888863702833119407033400556304138251268166760670776641830001797269\
982`50.*asl^3*ca*cf*nc*psibc*psicc + 0.03286770300774172492125779910028589428\
938615302801367397960965857172567085219`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00013720183647028715523442964692446235624906373720454536477172189681901192\
223`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00062802176786681253364303616992757404\
149703455588838583280295172815706598554`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.27122984288992330092171399483825979854188386371635916258810442396446950085\
28`50.*asl^2*cf*nl*psibc*psicc - 0.659061984899632880132139546385265321249464\
76184158474126981432699087469178233`50.*asl^3*ca*cf*nl*psibc*psicc - 
 3.67508788165347381995847439132594960307631402746516678368690399608207222064\
738`50.*asl^3*cf^2*nl*psibc*psicc - 0.000592270821981095829051054037970874784\
64545331061903075726047142833321176585`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00542206982421916159203603436783928188825345610724908512054773456604639607\
092`50.*asl^3*cf*nc*nl*psibc*psicc + 0.01170295469158911280867305106237831583\
188657136663405767623710487520662391612`50.*asl^3*cf*nl^2*psibc*psicc + 
 3.66835184048149020359023106338182643889771709889064510930662544059237965056\
143`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 3.211014555793080696187049995685400\
57991619622871093244342469017267911777234798`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 1.236941139067158736681465292308145331998949988957496813302600807\
97909483875364`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00801039346086852101618731178629636320856789670073304134484235873469410670\
298`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.073332858976605131696605362814\
28055048391898448910094244480465034315392614254`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 0.666973061905725491561860193342150261617766745252844565328\
47740004351224143898`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 1.00170997595397665491290358610565188902217848108472543741442981536325390550\
131`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] + 0.065670299354152200303836173431\
09802611584650013455918220553540597965440879431`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.001456435174703367457488602142962975128830526672860552969886097\
75189614624527`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01333324708665547849029188414805100917889436081620017140242070446112373009\
678`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.057556760279959274287304440684\
57637742518731757260310422979847036096156526579`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 2.140733204180563996692006605068481793773274804531474310938357804\
30631341860817`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 0.77844843788384145334254785638853883409937265619326338578768257395541450578\
893`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.07076803980762195030386798694441262128176115056302394416365188428051052779\
385`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 6.28607301427595275522282932222\
187242247488356542854033166793388639511325476898`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 4.47400770002733810765059505626938066548945712963433977205\
912414474361527386091`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiv3mb475100mc200100qq0.m <==
33.11682090482898941608491353430693852281272669426014011989825712723559326694\
774`50.*asl*cf*psibc*psicc + 14.739289419872137015826619188902281504654279702\
3008540950256391619985873297968`50.*asl^2*ca*cf*psibc*psicc - 
 (0.1593607754728296554127243744238630107687864839907093316316645557122588215\
5438`50.125211550736275 + 0.0560232998989917897875767715851022602830599274213\
7896133425591978139167975105`49.67119880247865*I)*asl^3*ca*cf*psibc*psicc + 
 10.9443877824529875964002689489871912133026640408705352953823635034830907690\
3114`50.*asl^3*ca^2*cf*psibc*psicc - 0.76845503735310577363003174536445533762\
272490895966005538057695757876889432625`50.*asl^2*cf^2*psibc*psicc + 
 (0.4249620679275457477672649984636346953834306239752248843513951134801420275\
7613`50.12521155073629 + 0.14939546639731143943353805756027269408815980645701\
056355802711467670031596118`49.67119880247865*I)*asl^3*cf^2*psibc*psicc + 
 152.7901475270981857549468436320729390368849933389971811617879`50.*asl^3*ca*
  cf^2*psibc*psicc - 
 274.7022895519832899884706409852516517256379893114419572101402`50.*asl^3*
  cf^3*psibc*psicc + 0.017356098225570469267630236015110870740285260109499174\
45402858763388550150074`50.*asl^2*cf*nb*psibc*psicc - 
 0.02499230288748795899413449069020985734263767273243257535633494925312210707\
117`50.*asl^3*ca*cf*nb*psibc*psicc + 0.03361418258813272616377773163936653492\
150099096768331214724998584992425750338`50.*asl^3*cf^2*nb*psibc*psicc + 
 9.09610697480099569590943568463818714455135810609184772541498374418856755`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.095582488554489117083436700050604371155980\
74803916672422087859721138752313792`50.*asl^2*cf*nc*psibc*psicc - 
 0.08055084718397657963194075523762401183347726170315151178949224708936837494\
596`50.*asl^3*ca*cf*nc*psibc*psicc + 0.25376110183066605489593185835190985761\
244621214168113066186611673199104964896`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00010018709614450202492610435000051749995780016624143409190833964617951546\
282`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00027587225671582681594604268987772206\
689253120883003302217062145232908525145`50.*asl^3*cf*nc^2*psibc*psicc - 
 2.72848158482401142234010076133675980112907646687701541623806572126813047653\
935`50.*asl^2*cf*nl*psibc*psicc - 5.49573733631000023790051427882282914215107\
663711312685406904138127247280412724`50.*asl^3*ca*cf*nl*psibc*psicc - 
 32.8429807699417848279563160300919738239221886075847120912856897849019450761\
2722`50.*asl^3*cf^2*nl*psibc*psicc - 0.00285992393587274890069687703295309596\
350250694673671173140549622408641776265`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.01575000575097757002984511738000198241924977259006139456950134473652858547`\
50.*asl^3*cf*nc*nl*psibc*psicc + 0.224798502855030974526952200730211567895314\
89710599192029807418241581140102194`50.*asl^3*cf*nl^2*psibc*psicc + 
 19.3259210704726745770101045118631872711017758286896966919663587636974682686\
5239`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 21.9562925858984836746892243644507\
4441894878984880142319083219671760771928745712`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 0.896891730083168262343357416538028279454063202542375478487367056\
02250205505668`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.02025693138617876678756276473681978974521247358265664286242142782796393377\
343`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.111557787194123986487749713422\
02001089720324326868091281485522454803485122485`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 3.513803830995031741274564456702397685654868332489035762175\
70125574732734631141`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 7.71038224364784472981091157583793688176975452039842995023295259776893605117\
161`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.675787649485662000803650721333\
58302796506668934208146220100113619311922588019`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.003683078433850684870465957224876325408220449742301207693014115\
44197178908797`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.02028323403529527027049994789491272925403695332157834723933255814553956056\
171`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.579001775146599912440675064288\
88910054335071431952694780277958890411216382978`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 11.27799151662164487431062227168890761464027331848045757912406184\
144088656362892`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 4.10108782422605268156749900788687549623282666126562093814463335772467470153\
403`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.37282616583873206196068172798971595420298424193323826706451034757576834762\
979`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 33.1168209048289894160849135343\
0693852281272669426014011989825712723559326694774`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 22.9940066501979060028920627351829383387705191976378704947\
7160651472667964145411`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiv3mb525100mc150100qq0.m <==
14.7456`50.*asl*cf*psibc*psicc + 5.947557955877215840860710115418338537925134\
17234542725934310656122709389731462`50.*asl^2*ca*cf*psibc*psicc - 
 (0.1392725121350986057908891104867985610393740774342747160345560705722381458\
0423`50.139401396493376 + 0.0319150962371446150356073940157495310333092823085\
7894161242779604846670496711`49.49953214556405*I)*asl^3*ca*cf*psibc*psicc + 
 3.85159474445333753861053994418466861482712744154962394722828317596565947017\
344`50.*asl^3*ca^2*cf*psibc*psicc - 1.510743586991998525125887007593350819558\
88240530484191662009085279615467464079`50.*asl^2*cf^2*psibc*psicc + 
 (0.3713933656935962821090376279647961627716642064913992427588886638784938007\
0263`50.139401396493376 + 0.0851069232990523067616197173753320827554914194895\
4384429980510445985570771298`49.49953214556405*I)*asl^3*cf^2*psibc*psicc + 
 43.0784278960701423503624727892280026595552756903388036883724022595817338007\
2975`50.*asl^3*ca*cf^2*psibc*psicc - 78.4251895042455423333191478712762307768\
4929349962441304817052888676705590838091`50.*asl^3*cf^3*psibc*psicc + 
 0.00881594616186079615247202178994555954875979432196107477573176589256136616\
496`50.*asl^2*cf*nb*psibc*psicc - 0.01249810303235426127150288868780520506038\
668580185125164712859732863691123215`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.00073883721845297271823939348529904093517880171993625073042219409964216550\
779`50.*asl^3*cf^2*nb*psibc*psicc + 
 5.27078631787299960620927953654435522399122359185027102298139882434470138`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.101310084838616439607477622871993735195205\
12824477157683556146924158704360226`50.*asl^2*cf*nc*psibc*psicc - 
 0.05626168405336727245982449791750697751383228793103639850245771369662621103\
699`50.*asl^3*ca*cf*nc*psibc*psicc + 0.12749766046439910942332033790616696941\
884859129415125328007332206044704803691`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00012114044238156361715287622559338057706945655896064496914405813588880378\
66`50.*asl^3*cf*nb*nc*psibc*psicc + 0.000696053961182160141608785182189003921\
13048748433764628998018652370757803334`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.95467654380758269426755899016279981975474462896834713466742341998866269566\
247`50.*asl^2*cf*nl*psibc*psicc - 2.03857270862713811157812636102542569723512\
015570337470903623791542296186196812`50.*asl^3*ca*cf*nl*psibc*psicc - 
 10.2766405697007114346822226382276228641005562324778581376753765763131829236\
64`50.*asl^3*cf^2*nl*psibc*psicc - 0.0011415441911077187597633162609647860582\
4535426968565607570961877758086644724`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.01311826736742937916909177754406949639042615180429188725951087699388574129\
215`50.*asl^3*cf*nc*nl*psibc*psicc + 0.06180876351565154074111247257723220041\
773410289985337877760588817233555781349`50.*asl^3*cf*nl^2*psibc*psicc + 
 8.60506213913812349808339221101440851498953655817840690572988000036237971883\
236`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 9.058169483173155118768915848695643\
1010999806584948382000099849535665056973675`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 1.763243603837153943338622623715532527304390876285724491148087247\
01573825672219`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.01028941033774256620046996182694627315250073052598579518301698777025483345\
213`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.118242672438917311322471876893\
0601428706949816639502006077560032426395441267`50.*asl^3*ca*cf*nc*psibc*psicc*
  Log[mu] - 1.564556752570567908742434947457165184543552101486983073769069059\
03657907946335`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 2.99886595030936987136332732285224315252647701741021760600176488532883868357\
087`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.052920665226904152770967685228\
06132672895711853618340151860205569038568653721`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.001870801879589557490994538513990231482272860095633780947473659\
06411608959714`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.02149866771616678387681306852601093506739908757526367199695873989956431787\
475`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.202588654667817530957086745152\
87617684615022422909635516050284969933957862509`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 5.021639975208087693192976403815237348322267846796014555019149152\
57675175304927`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 1.82605090007566825207017323775099539938991558065309620167220052251642536457\
806`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.16600462727960620473365211252281776358090141642300874562864565315991013704\
59`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 14.7456`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 10.5889185185185185185185185185185185185185185185185185185\
1851851851851851851852`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiv4mb425100mc150100qq0.m <==
17.81641556537089897575890136539500961455174828599172232472161741844347632968\
441`50.*asl*cf*psibc*psicc + 8.9170846484592958317042546777214893144624211076\
5168304387996286458271518887943`50.*asl^2*ca*cf*psibc*psicc - 
 (0.1035253079627774193548635315675212240180498817338473642649923340595916850\
5338`50.146823779698195 + 0.0135550914564126864439915943854230948368898193069\
4911839877850802232415787631`49.26387970071872*I)*asl^3*ca*cf*psibc*psicc + 
 6.95089244139595179022773365481394940593044841279576396101998377461364472386\
704`50.*asl^3*ca^2*cf*psibc*psicc - 0.085919638176239853086301775827038297760\
19635404030540913465720784143526305365`50.*asl^2*cf^2*psibc*psicc + 
 (0.2760674879007397849463027508467232640481330179569263047065300230637175608\
2457`50.146823779698195 + 0.0361469105504338305173109183611282528983728514851\
9764906341043920522846080702`49.26387970071872*I)*asl^3*cf^2*psibc*psicc + 
 64.3878346019948586560356911170074476487494278911638413201739478324277209361\
3601`50.*asl^3*ca*cf^2*psibc*psicc - 118.948014951575000709154011628847849966\
37519317835623334729389487533175727025706`50.*asl^3*cf^3*psibc*psicc + 
 0.01026365485337607733979205198114484277208457312142419931273772418245225587\
513`50.*asl^2*cf*nb*psibc*psicc - 0.01318004984988576598418104777928284418495\
284442986868635738879423519138547017`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.01110268569673835901114122243447512709222229787435605886564460983233284837\
673`50.*asl^3*cf^2*nb*psibc*psicc + 
 5.91267141040315669502312786103227986508929205057676582984405188414118286`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.079217897313776545292562965391750693445201\
46563615830787783780273303934651057`50.*asl^2*cf*nc*psibc*psicc - 
 0.04417854811876321629053512152883449978456717200129731402532472602634820179\
941`50.*asl^3*ca*cf*nc*psibc*psicc + 0.16113132459872071252746494790549055331\
962423699910745536228831542615367783307`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00009127146291076805750073589449839324146657804619888185209714846338130638\
157`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00035222995511024405435044098708682933\
624368075309852378686921744416867501368`50.*asl^3*cf*nc^2*psibc*psicc - 
 1.58824730317431509439530110386333132660591083277912033966135804715962782912\
313`50.*asl^2*cf*nl*psibc*psicc - 3.28601986701449877966530789322507302233720\
563287635183346191160412321710563977`50.*asl^3*ca*cf*nl*psibc*psicc - 
 15.0363094002667862326992855481419177073621895759394849467340359455864468131\
7012`50.*asl^3*cf^2*nl*psibc*psicc - 0.00182991040838434431703277676230876028\
357466817627188364440500785390939744214`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.01412378503522250653698391557730030944399511533050360598441016296224744343\
819`50.*asl^3*cf*nc*nl*psibc*psicc + 0.14158456771425061868065818048192689274\
044804269271531248496936547975733702934`50.*asl^3*cf*nl^2*psibc*psicc + 
 10.3970922198299335333857711759358887441898055521823706385813436199370623769\
2223`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 12.9647915088969160097238696028551\
6798557128503505646209142952297688568031272545`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 0.100279924245715072991918854206010388065572958490060910246053931\
06385430521847`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.01197908363009544967399757411282983902371973718966684406910894116368098562\
319`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.092458079551447239324414337483\
88585400258161540202518511736397786884334699638`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 1.890380403605442460615594759261070680761782827669521934287\
51694498495084981194`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 4.49812359737498811865242085524841816286231431257907662742589723495161623619\
664`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.433062364837566574481775241337\
79824625756090143009158743996864792912397416657`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.002178015205471899940726831656878152549767224943575789775428274\
53989458384642`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01681055991844495260443897045161560981865120280036821609394918757210737159\
597`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.337036545536752476162335439038\
84341341701209650165018925320923107106106803036`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 6.067411608750143013124113221600646259400830462202491350724557208\
4700066864017`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 2.20633149409096109568149571694568954887302925898272412769643351740012123621\
215`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.20057559037190555415286324699506268626118447808933855704073172167063911483\
862`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 17.8164155653708989757589013653\
9500961455174828599172232472161741844347632968441`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 12.5568121045162889126567934323845735689200569992953632137\
3732141306176954930813`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiv4mb475100mc100100qq0.m <==
6.310614746175459366370308369568190592220059833088050744009211717418876526357\
51`50.*asl*cf*psibc*psicc + 3.00399140532411278688394483536667361230575023366\
309461996321487822463339773448`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0630080509427765187369813327912451561222325270134538345193404212379207565\
3742`50.14868605019488 - 0.00579474913509289907629153803943500761092607669514\
376850689327760071261113786`49.112324643937065*I)*asl^3*ca*cf*psibc*psicc + 
 2.26869903143710106886836794515992339991722865237153124646679693618199992416\
884`50.*asl^3*ca^2*cf*psibc*psicc - 0.016612568968743874763647496477922181888\
7170102879378332103178393150660037232`50.*asl^2*cf^2*psibc*psicc + 
 (0.1680214691807373832986168874433204163259534053692102253849239279614839920\
6517`50.14868605019488 - 0.01545266436024773087011076810516002029580287118705\
00493517071025346008054287`49.112324643937065*I)*asl^3*cf^2*psibc*psicc + 
 13.1136010173216702481331151848648126848311897939595167168222804365325045653\
2165`50.*asl^3*ca*cf^2*psibc*psicc - 30.3090883345519208328101127326382183594\
240972472812615886975656044628606906455`50.*asl^3*cf^3*psibc*psicc + 
 0.00360802021919262133025215247187574135380464992222520539908808181060169074\
555`50.*asl^2*cf*nb*psibc*psicc - 0.00472821274084957081363959434738759093571\
88934313189364178568465382111041294`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.00282000774358752420359616382136058000539762469165548576674546970424048231\
614`50.*asl^3*cf^2*nb*psibc*psicc + 
 2.06284338780024555084975814174948608891469574721901720100159404306839999`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.072762537544404712373375873682507910884863\
03408642748337428518617434582196916`50.*asl^2*cf*nc*psibc*psicc - 
 0.01537898112632628427034463834582381772136007586043786654630715502101293661\
741`50.*asl^3*ca*cf*nc*psibc*psicc + 0.07237106581984909923509989836140936503\
720783130359999442850565453154595419141`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00008320226070497478641818804880731187469718606393102737443659370766060361\
172`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00083896531207352853803850968947968321\
817862026808570088282181895752215525602`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.49063323876320289590915325138990622303703847726532683229639197215503342093\
609`50.*asl^2*cf*nl*psibc*psicc - 1.04142041532347952913872582756916819784222\
776991876002909159453504835838998566`50.*asl^3*ca*cf*nl*psibc*psicc - 
 3.80797773944738291598462742639382662114024281081035521637427075222356395155\
323`50.*asl^3*cf^2*nl*psibc*psicc - 0.000561027638943871048259172727514218454\
1935837570572901198095784283591460433`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.01131418123018084889664188386830082545308628683314821716761362242361443566\
364`50.*asl^3*cf*nc*nl*psibc*psicc + 0.03814540811973329921059691746290004023\
01179805010088486337076962971684390664`50.*asl^3*cf*nl^2*psibc*psicc + 
 3.68267361294224613635826708243202644428561731421549549575244032577847550328\
186`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 4.411882448951772365228783769235145\
55845670498681225205363253212370616811489839`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 0.019389131438091197001808696965829242115558820421814831691079140\
09985164426146`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00421105118617340214449694891172691627314617197127693714492789719398472492\
936`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.084923795162078618428870836090\
35057346214127067168909061697655227332572499757`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 0.669577020534953842974230378624004808051930420766453726500\
44374085484131628653`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 1.47651884447297161487679323036588070884206857799662831169833714648389727261\
663`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.156324442273214629903109204977\
49449039062803767834686559842984743301370345135`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.000765645670213345844453990711223075686026576722050352188571894\
48553871460777`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01544069002946883971434015201642737699311659466757983411029947723109849688\
817`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.104115606925799804815167554335\
55173303402946031643029733657451446952945029173`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 2.149090934077441839146222792836119629312031845373322020871855937\
28946260529115`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 0.78148761239179703241680828830404350156801158013575346203081635620804892538\
753`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.07104432839925427567425529893673122741527378001234122383611599990259692208\
406`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 6.31061474617545936637030836956\
819059222005983308805074400921171741887652635751`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 4.65442631405064599139032510811566924271807185546916408056\
886094217945493012065`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiv4mb475100mc150100qq0.m <==
10.34989453538350868067239156951795165756003279473075034212823049472345394835\
972`50.*asl*cf*psibc*psicc + 4.5452962711558577035390606121302219250917442952\
4032454225339475794488207076142`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0703798190528099757089204640937117016771198233737344262287314216983898899\
9795`50.14937300241264 + 0.00511062972969276549005890277258819245185954580615\
968677100578370554194802173`49.01039927350664*I)*asl^3*ca*cf*psibc*psicc + 
 3.24970894349758010497622671108098285001357164420442017122370886783488238755\
166`50.*asl^3*ca^2*cf*psibc*psicc - 0.130795061198758679723311408737213387918\
93779869096896149607406991757614903814`50.*asl^2*cf^2*psibc*psicc + 
 (0.1876795174741599352237879042498978711389861956632918032764662878057540333\
1893`50.14937300241264 + 0.01362834594584737464015707406023517987162545548309\
249805602583827649001987422`49.01039927350664*I)*asl^3*cf^2*psibc*psicc + 
 33.8133803948278974919519883925308501066051250488774275139833003097526920975\
2145`50.*asl^3*ca*cf^2*psibc*psicc - 61.3219067836138137322191053401906104617\
6831675615471377966135277599620837532623`50.*asl^3*cf^3*psibc*psicc + 
 0.00613232706864392992497468216546305850761396813951118684319286933019995777\
287`50.*asl^2*cf*nb*psibc*psicc - 0.00849891090096068789198337596382238778963\
198002133832538547072630220486431118`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.00361527911178945552891984196397429294204985086179798668809492570734113785\
181`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.63341241287630272855226435662442762197580322222470143218584601817210899`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.058413528416212079598001239050251652211471\
76937311873119808046213884340144233`50.*asl^2*cf*nc*psibc*psicc - 
 0.03389426452678458525441115372995504400020219669806375123417557157313034052\
961`50.*asl^3*ca*cf*nc*psibc*psicc + 0.09977285159801551847161261210403968071\
503707564458419511088001921357971278996`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00006922019548259395897220978629918524944232980485271245501008031817508580\
576`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00032967875086711513447454409761513996\
260687190417827855770702756307835682738`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.78497437619441730906606597848971867118309427651110623411721123066081626913\
279`50.*asl^2*cf*nl*psibc*psicc - 1.62060071236558088385891258766265418351479\
280954334019841281689724661939114719`50.*asl^3*ca*cf*nl*psibc*psicc - 
 7.94899918543115498946593674509827191376203524926119352185835198625199204573\
108`50.*asl^3*cf^2*nl*psibc*psicc - 0.000930196843817508388528606318337808250\
64477508937052778305207856158278864316`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00886059715354034542568903227135090808325763099172657138426239261713766690\
026`50.*asl^3*cf*nc*nl*psibc*psicc + 0.05953536716487732381115689646566182666\
665859653016129725529717501205130787742`50.*asl^3*cf*nl^2*psibc*psicc + 
 6.03986854454896308261808223042813606345498456991647537350082796016309725369\
776`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 6.790586758997936347886542471572592\
49788123446454264671365147511119766798893112`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 0.152655657159788972991197090722076216365650879047898350460111943\
03885818326643`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00715726121462670273650191542781667787595008309013939443626986541518056054\
067`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.068176546466446327151618875848\
81186002271163276159989166380242209358621585478`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 1.098157917190720560476014950986933829719088103621177340636\
51444817527987028202`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 2.31765702712983061138237337023226351028274172868891091449242600755351516855\
699`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.234410317195552621644627277507\
16846650287023761579393575413546183437419168305`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.001301320220841218679363984623239395977445469652752617171780193\
71792337897282`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01239573572117205948211252288160215636776575141119998039002025349268357208\
351`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.166576736229091370150638893742\
06733409614495920110185250555524672208626599123`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 3.524674759797469402756248508250340134099068676729425553749124891\
43258420304349`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 1.28169991265362523736590854845466913967238860971979111025849368173699956593\
782`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.11651817387760229430599168622315173997021714633816282823322109976821534868\
717`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 10.3498945353835086806723915695\
1795165756003279473075034212823049472345394835972`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 7.36636493731695591165723015974491012640739400776969937683\
739925077783962351256`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiv4mb475100mc150100qq1.m <==
12.62776444209869671616404697411261554494306021830513736261798415822105037460\
386`50.*asl*cf*psibc*psicc + 5.8419455138841097622358713924117229113918705598\
8807451304548165491728785483507`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0813451641923909233607292553419870764076077798945390082089199662054311413\
7648`50.14843913011986 + 0.00797247525562955310856240785205904925984153297167\
111965345565091928848656498`49.13970057000597*I)*asl^3*ca*cf*psibc*psicc + 
 4.33073214799642289905368502519105829597056624287180098176481264228362257623\
306`50.*asl^3*ca^2*cf*psibc*psicc - 0.029858539623574169712464801272429555317\
57862083104087428205383812210030032657`50.*asl^2*cf^2*psibc*psicc + 
 (0.2169204378463757956286113475786322037536207463854373550350003505811915008\
9533`50.14843913011986 + 0.02125993401501214162283308760549079802624408792445\
63190716241463741849577442`49.13970057000597*I)*asl^3*cf^2*psibc*psicc + 
 43.2862736115434391564014721422241965248931424263269339354924050568750371966\
9108`50.*asl^3*ca*cf^2*psibc*psicc - 78.9006016635091995938809318207202847846\
6081499222985811695210963598551534689948`50.*asl^3*cf^3*psibc*psicc + 
 0.00677743852664958726383000779665374406148395778389773445314787386931323109\
07`50.*asl^2*cf*nb*psibc*psicc - 0.009351499625769194466469274566610780024625\
87668798198097130911676707338254073`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.00560061846711695240103790293885866952661738824566270005283256753532350845\
93`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.63751424039709826744768277059519168654520890872619916488665132621707315`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.064858041948119731049283344902654359968955\
84309476410991400817111198424548147`50.*asl^2*cf*nc*psibc*psicc - 
 0.03729054312683942137527519438781199107483760534572411278893761857122469431\
645`50.*asl^3*ca*cf*nc*psibc*psicc + 0.12352261539399547155453915052597946613\
617402949772126017479691444955351327341`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00006961982768648894191882023101657635089417897860238794770229949308652574\
278`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00033312037333545161093703100167118552\
137952513516916958578642909460153650568`50.*asl^3*cf*nc^2*psibc*psicc - 
 1.02436761948996016658464869175461234734742348983754507454334431479476797310\
809`50.*asl^2*cf*nl*psibc*psicc - 2.11026327181918549531917753698110090594613\
730275249505101487701450276552834162`50.*asl^3*ca*cf*nl*psibc*psicc - 
 10.1337999659397385167900498961114582923556335161615958142510765167293181101\
3262`50.*asl^3*cf^2*nl*psibc*psicc - 0.00109957524178044347298052153474993308\
626378406934906571569640974693320012261`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.01052260332219714908464567524038371814142234641466146223850232804281516662\
036`50.*asl^3*cf*nc*nl*psibc*psicc + 0.08309697450177748740364790121839127997\
750826229224948593044047887409673009856`50.*asl^3*cf*nl^2*psibc*psicc + 
 7.36916081425361760872549218605057858551573387591885399387232219867734316131\
722`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 8.630914765969236228082040645630814\
38983980336316971079961974564000744458721036`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 0.034848983947045025715001222740281176555998853365693046396953920\
13306311982791`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00791019418213004956072403930934623722318290187297682112052823425210823003\
861`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.075698171818901546159364765299\
55713694902354500005201272603223470856146567565`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 1.339847420773385019768271306554650651911951613803427998885\
87676339588057478494`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 2.96838427244753472519327165335081000533320643036812291856312091537015804429\
4`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.31352883110805352407579225306380\
443340328778215781775571314837559532162353191`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.001438217124023645374677098056244770404215073067813967459753316\
44104087561878`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01376330396707300839261177550901038853618609909091854778829173336050863038\
843`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.217377560246806540971803088275\
42181250939918994961288982200914702182111014376`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 4.300407356767718553211209946778502480669977379472387682800893467\
57725102222385`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 1.56378449337007947389498543519218272024362813798995915711323290605286787374\
966`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.14216222667000722489954413047201661093123892163545083246482246415442924807\
418`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 12.6277644420986967161640469741\
1261554494306021830513736261798415822105037460386`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 8.98760087892304574278449103304175223718747405937504309888\
730659154452891995139`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiv4mb475100mc150100qq10.m <==
3649.4239237665233509714095755185458924885444030901846977965974`50.*asl*cf*
  psibc*psicc + 
 4188.0551048283348445044510535455708140356318045964677360045519`50.*asl^2*ca*
  cf*psibc*psicc - (2.1065691289085533792556830299513938910052233355979226134\
7333408753574000774455`50.09750302218137 + 1.10772131659414391080159216456725\
830724404982640802067404453463619763567517382`49.81835781993181*I)*asl^3*ca*
  cf*psibc*psicc + 
 6194.6685992588202375323455100622901878430832205859149952077983`50.*asl^3*
  ca^2*cf*psibc*psicc + 
 709.8826423714019170607236797589018731979222022673828179814859`50.*asl^2*
  cf^2*psibc*psicc + (5.61751767708947567801515474653705037601392889492779368\
208068311802971254108768`50.09750302218137 + 2.953923510917717095470912438846\
0221526507995370880551307510693799691918129352`49.81835781993181*I)*asl^3*
  cf^2*psibc*psicc + 
 55298.161079183314306029727189072896415446608932542659228586011`50.*asl^3*ca*
  cf^2*psibc*psicc - 
 233448.842256314954467322350886670355535820555854629676260983835`50.*asl^3*
  cf^3*psibc*psicc + 0.115805869659243063113163756584890133210384037993687841\
24728089042108868685431`50.*asl^2*cf*nb*psibc*psicc - 
 0.15182556634983298227708822883841612506962996896901410216179096322296741220\
086`50.*asl^3*ca*cf*nb*psibc*psicc + 3.31440552053988564575068482276915851736\
035502635162039003544862318079680212507`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.67482641854670408650748609806517131353151885726274562494728618846333677`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 1.157930356732974850144582567649320033251991\
67935271328484142545791957469135895`50.*asl^2*cf*nc*psibc*psicc - 
 0.60053382937024596405911355346715052915219494569675506629510858808752859481\
206`50.*asl^3*ca*cf*nc*psibc*psicc + 25.3038067389123919901440483582567917876\
0211687699696573533391751776114387378121`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00007348838324482832510294497988834829588287443302009387229636813767229061\
303`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00036740119510696066636347587775721191\
864392495149470807922756956870897450795`50.*asl^3*cf*nc^2*psibc*psicc - 
 844.5748760093276992257680256623887867820751738879580342847355`50.*asl^2*cf*
  nl*psibc*psicc - 
 2491.5510827250844903321228841272561559617191017830777678317116`50.*asl^3*ca*
  cf*nl*psibc*psicc - 
 11473.6634500229591651498386979325629813612480254555269755630084`50.*asl^3*
  cf^2*nl*psibc*psicc - 0.053601187503403283670995217509449827673896202968312\
67281812195160855462177972`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.53595247244165050248961053582152718058546112806024492775057756528800911572\
411`50.*asl^3*cf*nc*nl*psibc*psicc + 
 195.4573478133986122872557932982090678389938635353989729433554`50.*asl^3*cf*
  nl^2*psibc*psicc + 
 2129.6874753192954889216672417686172112140470901405488042291012`50.*asl^2*ca*
  cf*psibc*psicc*Log[mu] + 
 5411.8631918032619602331820201196795010705894468337012955732`50.*asl^3*ca^2*
  cf*psibc*psicc*Log[mu] + 
 828.5297646893282452588258506524688088728980920197143773832164`50.*asl^3*ca*
  cf^2*psibc*psicc*Log[mu] + 0.1351612283657113750012745417920472085093788730\
8784488316787697662998429454423`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 
 1.35146249355490763444380084089290787265180898150572714322128917676720408145\
665`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 
 387.2159046035082707130304075942940384025540163891906916780184`50.*asl^2*cf*
  nl*psibc*psicc*Log[mu] - 
 2028.5351620593209805471751696714517537866133629718009554678951`50.*asl^3*ca*
  cf*nl*psibc*psicc*Log[mu] - 
 243.0827632902318789470787255035140392349286709788543247224939`50.*asl^3*
  cf^2*nl*psibc*psicc*Log[mu] - 0.0245747687937657045456862803258267651835234\
3147255115250800999977704683674251`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.24572045337361956989887288016234688593669254209195064265516944695182762498\
22`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 179.2243551041454790019183938887703914166165510325329466901106`50.*asl^3*cf*
  nl^2*psibc*psicc*Log[mu] + 
 1242.8177261058706618780396746189872169136234626675201246727911`50.*asl^3*
  ca^2*cf*psibc*psicc*Log[mu]^2 - 
 451.933718583952967955650790770540806150408531879098196409809`50.*asl^3*ca*
  cf*nl*psibc*psicc*Log[mu]^2 + 41.084883507632087995968253706412800559128048\
35264529058233369214063005269343846`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 
 3649.4239237665233509714095755185458924885444030901846977965974`50.*asl^3*ca*
  cf^2*psibc*psicc*Log[muf] - 
 2597.4166540087602196647179085490663965471800031593874555784316`50.*asl^3*
  cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiv4mb475100mc150100qq1100.m <==
10.36951983467104211363437602438200945988307132596853731399145025062932621652\
394`50.*asl*cf*psibc*psicc + 4.5562365705890626037697577984733904775584408449\
7162679716989189913665908688087`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0704780688687681385270721159823220126384619697546010111206873952241066259\
4715`50.14936535042502 + 0.00513492668498965482082086470598126810226090935416\
200450043890554620702236864`49.01184560197041*I)*asl^3*ca*cf*psibc*psicc + 
 3.25867301379850144354489465411530984255635883338066234882595407061051254313\
839`50.*asl^3*ca^2*cf*psibc*psicc - 0.130039293211881515939155716741080594387\
46779293469084693159897917269477145767`50.*asl^2*cf^2*psibc*psicc + 
 (0.1879415169833817027388589759528587003692319193456117838709756711660936174\
5253`50.14936535042502 + 0.01369313782663907952218897254928338160602909161109\
867866786837454955626168704`49.01184560197041*I)*asl^3*cf^2*psibc*psicc + 
 33.8928650869782179038054675041655988356483214760826618778868334455399281569\
2995`50.*asl^3*ca*cf^2*psibc*psicc - 61.4684182799765278747069549687178462939\
7408887528190358083739490383456363448424`50.*asl^3*cf^3*psibc*psicc + 
 0.00613817293468679998392020880748797103250238983666908277154019258470534192\
712`50.*asl^2*cf*nb*psibc*psicc - 0.00850663760034343571223895367773750051584\
531220956434252290327674517429555583`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.00363201233621434923515706157692290679296417839353702524557460940491602078\
672`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.63345338808706909117611553886952448376862569070289901654981952506106665`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.058471906247842676714099299463290630099141\
53615912126624230669024097394001315`50.*asl^2*cf*nc*psibc*psicc - 
 0.03392502949464882780084030911625915468432800542348688285748495150878220871\
702`50.*asl^3*ca*cf*nc*psibc*psicc + 0.09997810999825936031374322250740591760\
659472254370141446062096199472620788673`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00006922416429929859635666739804791057319783861528745094000107737249450291\
895`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00032971283866250158835540962494696015\
703618491545384730306745861207611450795`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.78698390213292247662286331380344075636027198572592169841833959572800206313\
917`50.*asl^2*cf*nl*psibc*psicc - 1.62468995500094715462159313342693361566742\
988682244175331255334304942673425453`50.*asl^3*ca*cf*nl*psibc*psicc - 
 7.96737257383419919680891961732163531909230768754811427006466258038791352496\
711`50.*asl^3*cf^2*nl*psibc*psicc - 0.000931700476998943945310804217316477637\
21341368257515629994665783273193346108`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00887532878624122793687109529624189677107318647094710030845880477538586234\
303`50.*asl^3*cf*nc*nl*psibc*psicc + 0.05972732316356180407809208416050804464\
917035734803958686856480539961810011229`50.*asl^3*cf*nl^2*psibc*psicc + 
 6.05132124365028200715600504682823662835129605401795319462626646149133304773\
538`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 6.806172561995362855054256792055618\
55757846892782964131378581664482254800228413`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 0.151773572946213490102630056434031819073331744273766874415239817\
2839364932683`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00716408413679412547231409230782156236748689417656614425844565801000965008\
619`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.068244681349900297316008707180\
94273148732932489918631370803267562783487953208`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 1.100240226118233092210182735786952114245690191639627853568\
41208390751509958824`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 2.32315254573872848053133222143367953731498559900529452373086339385130788676\
87`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.2350678107817624406122840391269\
7782488657441767610177019686037937635406400724`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.001302560752144386449511653146876647703179435304830207753180725\
17344126026055`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01240812388180005405745612857835322390678714998167020856177126517208398533\
576`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.167003170877604006828722550812\
01784788143360854465896821073322352220851547988`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 3.531358189934439121816025552879224092320978101424081769592890621\
65541024149101`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 1.28413025088525058975128201922880876084399203688124882479117364639778875776\
586`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.11673911371684096270466200174807352371309018517102262043707092433610404996\
067`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 10.3695198346710421136343760243\
8200945988307132596853731399145025062932621652394`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 7.38033291699653637367737322908682219958077796506934029094\
484819171457911250731`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiv4mb475100mc150100qq12.m <==
11.40400979225679531764531366911007358094101680684792101082228274988606026847\
351`50.*asl*cf*psibc*psicc + 5.1388157785505119112021657933984439523077318922\
6155911803643875934517099838483`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0755601827593390738540991608839434965272183306419859809262184010880590092\
9686`50.1489501711678 + 0.006425868649531676126169072540824206913893273792057\
24456434745886886498353028`49.078589015418494*I)*asl^3*ca*cf*psibc*psicc + 
 3.74005021347268738221960099443462573187804273677702753268618099641681885359\
7`50.*asl^3*ca^2*cf*psibc*psicc - 0.08728524972615509673927191374427934414419\
143775171658428406959391144228041454`50.*asl^2*cf^2*psibc*psicc + 
 (0.2014938206915708636109310956905159907392488817119626158463814200879081237\
1378`50.1489501711678 + 0.017135649732084469669784193442197885103715396778819\
31883838123322280059478208`49.078589015418494*I)*asl^3*cf^2*psibc*psicc + 
 38.1364186180786920794369283810234257184614403278885271185972074699552542534\
241`50.*asl^3*ca*cf^2*psibc*psicc - 69.31499749118684258986658310384106338743\
996484902302405119767292591798391868521`50.*asl^3*cf^3*psibc*psicc + 
 0.00643885447639118357163255335187616628780623969622620673070030629033655870\
967`50.*asl^2*cf*nb*psibc*psicc - 0.00890404026195606148196938647312595194283\
656438854500631241207098898003559816`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.00452382879062482933282666219626284229866823600371708109753128479389566748\
558`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.63546223857970649821213967129538002793866046285147570681507683280281673`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.061475107312831526420355994489801719730854\
17829807985329259628676715930181077`50.*asl^2*cf*nc*psibc*psicc - 
 0.03550770208968021921735353899198254713371714870288844278802050160135429124\
76`50.*asl^3*ca*cf*nc*psibc*psicc + 0.110782485411633353150604227159277785022\
79822156979656521545472292834621728382`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00006941931427954711821772895717735743234236271697094213964817735445827685\
095`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00033139122887198696832809021367664868\
510033715869346559948697446246851616774`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.89426154058346890503730380355347507898435965323753299982834892514764349129\
614`50.*asl^2*cf*nl*psibc*psicc - 1.84352297867554657242615368821691041997115\
149661451470481104909324698009427804`50.*asl^3*ca*cf*nl*psibc*psicc - 
 8.94723578999190720249303752036266304077684825198935456065782749135112214345\
171`50.*asl^3*cf^2*nl*psibc*psicc - 0.001009823742445395092461844694476502933\
97139630268494038568628766664214766233`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00964131479621038786990917779953883156049925129395341184490556530113191287\
087`50.*asl^3*cf*nc*nl*psibc*psicc + 0.07012478220684357403788936005735504712\
240858029997282206906021327468095120743`50.*asl^3*cf*nl^2*psibc*psicc + 
 6.65501660818884050008313902176837290645954300765342591499391189957323892069\
267`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 7.634610848591611730543333060513405\
09754474952870255966491106493537030892929962`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 0.101873778988139307320997462755362604669799636658559472834382577\
64944394255644`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00751502046362491864821819909269035473761478054025513756089690952289592379\
3`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.07174982617690697614915415892481\
953167062193494711216543505950712354811457634`50.*asl^3*ca*cf*nc*psibc*psicc*
  Log[mu] - 1.210003019670698272742388913048795073901735092300622893635256709\
01331616739866`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 2.61566054180780553236408587589072654472016150670646894874560096530622631754\
551`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.270344437334496461064500900125\
79324510354960411639715394939049535632182957909`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.001366367357022712481494218016852791770475414643682752268785467\
85188541484541`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01304542294125581384530075616814900575829489726311130279247027427055202725\
163`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.189768192801110193147468865309\
12373167063041059330423881111645249950967692622`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 3.883655561690348505540728121759884440029454900508048428121354670\
28388448140321`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 1.41223838606921763837844658973086706910161996382110851853168485543783656207\
082`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.12838530782447433076167696270280609719105636034737350168469692771849212098\
949`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 11.4040097922567953176453136691\
1007358094101680684792101082228274988606026847351`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 8.11661390280890312074542458209460970334175302866056031410\
257937585223862841488`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiv4mb475100mc150100qq14.m <==
10.85779018641279674669179708418740926690806599266501232402293447786213290060\
98`50.*asl*cf*psibc*psicc + 4.82979012080528298240034808883430942433601770197\
289255985129040275211616691872`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0729000376373938739950699442688689757420459431043323278004908347647654159\
1397`50.149172027252405 + 0.0057419006717370699567405075962601679057830180492\
0222836620047548589666627999`49.045499950145*I)*asl^3*ca*cf*psibc*psicc + 
 3.48373961847203004267159329705856954843855752082911986732637865628632429443\
34`50.*asl^3*ca^2*cf*psibc*psicc - 0.1105603886622451665945230618150684095683\
7544770534733394564090933066535290663`50.*asl^2*cf^2*psibc*psicc + 
 (0.1944001003663836639868531847169839353121225149448862053023395570413072196\
4965`50.149172027252405 + 0.0153117351246321865513080202566937810820880481312\
0594230990166704376843931591`49.045499950145015*I)*asl^3*cf^2*psibc*psicc + 
 35.8827840039806206034438718116477768593748215907748602688689063621675207232\
8607`50.*asl^3*ca*cf^2*psibc*psicc - 65.1419185425185271026039520412101552903\
3459591923070897669737669539621781338031`50.*asl^3*cf^3*psibc*psicc + 
 0.00628187511634238463661146558081729052033170377538745877078689019362408343\
493`50.*asl^2*cf*nb*psibc*psicc - 0.00869656942216577344250007911126912014590\
780508409824528184733706772850533886`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.00405062234400101114084032861439737050959414481838813060415503402555006186\
051`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.6344370539323446751541761908212350234573604728080636716053616346509229`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.059907070650384000991983442395185420659778\
78082600482593489130296666784656581`50.*asl^2*cf*nc*psibc*psicc - 
 0.03468135405558123531684076312967200746676994351330843394154821705907000520\
304`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.10508146762657444722058176377303334368739382828297914384669616056538588171\
3`50.*asl^3*cf^2*nc*psibc*psicc + 0.00006931958160004640255587295929176675090\
15331540985171360285559223379709894`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00033053292173587201575769051613325620746495649049453989933578606041154279\
083`50.*asl^3*cf*nc^2*psibc*psicc - 0.837292699065657500896172643702837450085\
88810254175697953703112532739241112013`50.*asl^2*cf*nl*psibc*psicc - 
 1.72718511621707217093860637910353932760051392703421278233398758654410290190\
849`50.*asl^3*ca*cf*nl*psibc*psicc - 8.42711164830921519382957765533898837242\
556062429681384304820297619959546568153`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00096884689813543575832163710157539255824193351766910477774299077054234284\
931`50.*asl^3*cf*nb*nl*psibc*psicc - 0.00923940360180212018840220487609980877\
210374724058171389351903637204861718203`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.06456737990626709729519663447405837428317141960762849733803367953323204390\
098`50.*asl^3*cf*nl^2*psibc*psicc + 6.336260257148317157122315760633902446587\
24754091402950018575538471397340911936`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 7.19553234405442660018809633191418192930564187736486083836031609306266002485\
346`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] - 0.1290390373488880383883689618858\
4893547838133958097329773753714165447338785883`50.*asl^3*ca*cf^2*psibc*psicc*
  Log[mu] + 0.007331804162113681201588653199562029623160090788655221150104690\
42285065582035`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 
 0.06991971374786947250781455064654916232545956375920812789711977263217122543\
885`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 1.152047319481512210385875592842\
52771756131773471164172730650097903890425620351`50.*asl^2*cf*nl*psibc*psicc*
  Log[mu] - 2.460533020079274638838752248902940878882516083216126969598859210\
63738875051283`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 0.25156939520253268125776998628682389977164735285009310665525916384116765190\
052`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0013330553022024874911979369453\
7491447693819832521004018632414586456446980811`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.012712675226885358637784463753918029513719920683492386845128630\
65916958911248`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.17767902916140555537350180075831182347249607790162828513174827490708579731\
577`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 3.6976395156868879196371428335771\
5205032152435173807619635064490863930482137572`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 1.3445961875225046980498701213007825637532815824502095099671586\
6218588763121441`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.12223601704750042709544273830007114215938923476820086454248040636881668569\
949`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 10.8577901864127967466917970841\
874092669080659926650123240229344778621329006098`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 7.72785120200953453784544171138565208890070083584611143808\
458989904374205646069`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiv4mb475100mc150100qq2.m <==
15.74955180484247383604263283163739236462102917844876980774278816984370868022\
281`50.*asl*cf*psibc*psicc + 7.6951290369479172582560834293375172279071709246\
7256504532942186519517925630864`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0951613995758084525557651991707716082102759681550969606401540704199847566\
3099`50.147110852939505 + 0.0119616744214385248930464863002872963754900671184\
7880229196395488870046024289`49.24644200959156*I)*asl^3*ca*cf*psibc*psicc + 
 5.93011837094379426570663543371527612823948766288065308054763314411344489809\
977`50.*asl^3*ca^2*cf*psibc*psicc + 0.145239378875716235944371033920311886186\
39343561783994976167850770106698322964`50.*asl^2*cf^2*psibc*psicc + 
 (0.2537637322021558734820405311220576218940692484135918950389183511217741183\
7384`50.147110852939505 + 0.0318977984571693997147906301340994570013068456492\
7680611191929644573696227942`49.24644200959156*I)*asl^3*cf^2*psibc*psicc + 
 57.0003886657811235795350022743652223787269780355508647774456212308003765650\
5606`50.*asl^3*ca*cf^2*psibc*psicc - 104.744782703597517810818285952488187681\
92642442320111603462357166141345115811046`50.*asl^3*cf^3*psibc*psicc + 
 0.00757323961241503209040617651454013087868294120866538651486076559137091089\
686`50.*asl^2*cf*nb*psibc*psicc - 0.01040308874153148800170279198588819058793\
534581406658200532426583540744656919`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.00842905757549812536353191425927105036089767163328429861154709036599232005\
01`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.64162478639028399081321171617711514394050807548273394299313641654496999`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.072813227566665288407077557221016680315928\
08260831830410320082968187069207311`50.*asl^2*cf*nc*psibc*psicc - 
 0.04148361505533321055149430662699199471797572494089801506548385704949156715\
474`50.*asl^3*ca*cf*nc*psibc*psicc + 0.15580775148193350003310792120505960392\
476518415057207647411226483068433116582`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00007002510625681581446638118883750438406380667804045691898998708612634960\
306`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00033662964980659739187593391965768397\
391144891610856222730467890272141883334`50.*asl^3*cf*nc^2*psibc*psicc - 
 1.36989904500281826492700055702415062464394101176935473602718875113932424848\
875`50.*asl^2*cf*nl*psibc*psicc - 2.82511816780527709904993880494669589118554\
732181311455840182091500695719075188`50.*asl^3*ca*cf*nl*psibc*psicc - 
 13.2821539575857253299014771873604747512097126476819408615241606588837416777\
9463`50.*asl^3*cf^2*nl*psibc*psicc - 0.00131744367600797665037185227594571711\
781921511675748472218349794610263589272`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.01266661707496701950599364124590157919714198962829170274723101017671754681\
614`50.*asl^3*cf*nc*nl*psibc*psicc + 0.11915408239888026371581395665535536465\
062385923422151600209341015302942527884`50.*asl^3*cf*nl^2*psibc*psicc + 
 9.19093641114939179512254497220192839833437126652376009071112954067014364448\
159`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 11.24192861920426079598115958230514\
324643454277448280546733256699881647791135725`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 0.169514143917556849433359261183104895073888060305108276142999533\
70749910231618`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00883900247659148075937428009887025394332992449134783329319738768089293061\
751`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.084982957324538816929186821987\
17184649153252281140598088584161757729176001737`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 1.671079347481707599113189994945805163333522048458865471038\
38718921275338990573`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 3.89671727809969368201561995024012880036340236796681945567055370238026877683\
154`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.429761561115294937125273282173\
32474472992490006586676804433714772582929980304`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.001607091359380269228977141836158227989696349907517787806798962\
85719145505669`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01545144678627978489621578581584942663482409505661926925409851937130455037\
421`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.290701606065420411338430488501\
21697461944697374089136506534608811071649456401`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 5.363537525418270744958240377438220713410597286806389431793746190\
71530718775869`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 1.95037728197028027089390559179571662305839901338414161163935043071527823433\
009`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.17730702563366184280853687198142878391439991030764923742176083240401908829\
285`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 15.7495518048424738360426328316\
3739236462102917844876980774278816984370868022281`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 11.2094810045665500449060765407040533923129405006079377644\
9746710008342892467058`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiv4mb475100mc150100qq25249211000000.m <==
17.87388087669574995693805536876684207639529170234828490095207742221854525848\
984`50.*asl*cf*psibc*psicc + 8.9982992206687418325095670247727642983497031702\
2184187220466880854963882977281`50.*asl^2*ca*cf*psibc*psicc - 
 (0.1039191610154635498474943468110688274409175554629718464772953770217574711\
8278`50.14622408351595 + 0.01468055198486152621899966934967521876751766430482\
709649464575039374706253375`49.29627083692926*I)*asl^3*ca*cf*psibc*psicc + 
 7.08552534682881345313616035396464459200803220815141250789247771317851931270\
138`50.*asl^3*ca^2*cf*psibc*psicc + 0.284134882290314936977289001296721371888\
47684263698391580976601409848129746421`50.*asl^2*cf^2*psibc*psicc + 
 (0.2771177627079027995933182581628502065091134812345915906059952915056128044\
8458`50.14622408351595 + 0.03914813862629740325066578493246725004671377147953\
892398572422242106936150767`49.29627083692926*I)*asl^3*cf^2*psibc*psicc + 
 66.7587420478762860968542457086308825241801302496210369302836438436905941654\
8841`50.*asl^3*ca*cf^2*psibc*psicc - 123.394872396777399977045478158198337060\
66082221421039197088900859672546279870493`50.*asl^3*cf^3*psibc*psicc + 
 0.00807022904592407670267702838838837678837421534007522894583628933375618090\
276`50.*asl^2*cf*nb*psibc*psicc - 0.01105976593395909721210606126470986874473\
887582199086390760175926873174673601`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.01040355296516883013563403979340988523849704347946785052549757070824726786\
996`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.64378599717492429408154586056979054798596364572206914900040523389021423`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.077783672629340207746563953560622316597018\
37439807402272461936719230852314761`50.*asl^2*cf*nc*psibc*psicc - 
 0.04410405558156361284692094020191808816959423319745041679099158707044978656\
808`50.*asl^3*ca*cf*nc*psibc*psicc + 0.17759822143614318144444129282423520685\
898678501292790348772007683007409794053`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00007024015192698279367550420350505186619652582989545210535050212997122837\
285`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00033849949932232378024120028243321665\
257054325964881500588736747165646168105`50.*asl^3*cf*nc^2*psibc*psicc - 
 1.61466324803915439262341640311475912310598579658565431751398178721770083283\
912`50.*asl^2*cf*nl*psibc*psicc - 3.33655661402918428913524500212498878560914\
792422871045292278227351796562857079`50.*asl^3*ca*cf*nl*psibc*psicc - 
 15.5139793496723074559200096965278840222134835933763164191595595478577517624\
3776`50.*asl^3*cf^2*nl*psibc*psicc - 0.00145807195802690310105944218046643354\
241117441589063287747795305780517754499`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.01405340433434987884213240229987887000236702076394746198789999299636948665\
663`50.*asl^3*cf*nc*nl*psibc*psicc + 0.14586297304731279805350505329987123888\
43247155386783016052264584904895510758`50.*asl^3*cf*nl^2*psibc*psicc + 
 10.4306271437933707904509553177600560499931035141328038188877892281289762855\
8519`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 13.0678284556931439260654295198859\
8594781287567320074746542117768074414521496458`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 0.331624120823141326828191714761962857215317477171266490684831285\
37803962332723`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00941905685997911959756066722141864349570066980840478607223152403878910611\
926`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.090784143932542555770899775322\
00101171633344073838317568112188178504694472758`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 1.896477662507885598263810057774555645453291548024146148888\
68895056890477919729`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 4.54861489391238039785909130082391314814486294615630529962197291483740467657\
586`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.513045986372356436402674376352\
18453555226767627901035625986148305709115418654`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.001712555792723476290465575858439753362854667237891779193775999\
70362378585801`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01650620798773501014016359551309109303933335286152421376207297431344172515\
74`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.3426421831389953339445519984819\
7005384993987269933948922600292052665744956734`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 6.086981521438446623833709090427905104787489370221376769888104464\
2182074147936`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 2.21344782597761695412134876015560185628635977098959155271717258185715353967\
103`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.20122252963432881401103170546869107784421452463541741388342539044706640975\
702`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 17.8738808766957499569380553687\
6684207639529170234828490095207742221854525848984`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 12.7214368159735884360180452744636537338397422809513526401\
7095857064034594530916`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiv4mb475100mc150100qq273100.m <==
18.82212100858943724102583219177241514143658793656162092400775375777215997134\
166`50.*asl*cf*psibc*psicc + 9.5896822195489277552117882443864981755345337138\
2868944770195880927265654923754`50.*asl^2*ca*cf*psibc*psicc - 
 (0.1076850803369882742429573173577433935476726399399998383489438001660510425\
212`50.145837395186554 + 0.01589033457463576397237495858394459750180633066530\
482550596571182316035911566`49.31481490027164*I)*asl^3*ca*cf*psibc*psicc + 
 7.61699623041058370054988060296698486005552351883121506098572830308257693851\
881`50.*asl^3*ca^2*cf*psibc*psicc + 0.350567268135889910652995117538341291028\
81156820331984355777619267749387491673`50.*asl^2*cf^2*psibc*psicc + 
 (0.2871602142319687313145528462873157161271270398399995689278315984095677674\
0526`50.14583739518655 + 0.04237422553236203725966655622385226000481688177414\
620134924158070229708087703`49.31481490027164*I)*asl^3*cf^2*psibc*psicc + 
 71.2162603475088832916087851318985161684262576914394344048158354489269855270\
5075`50.*asl^3*ca*cf^2*psibc*psicc - 
 131.9811314657037811427376501826281172808773657568198017149547`50.*asl^3*
  cf^3*psibc*psicc + 0.008282492730692374810473838993917596686779806778289415\
36160129162070105274573`50.*asl^2*cf*nb*psibc*psicc - 
 0.01134022173859451126068129702740802677774790701943373982679855872755143912\
501`50.*asl^3*ca*cf*nb*psibc*psicc + 0.01129488706761036283601163805636358728\
173939204072308012051732402004453197862`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.64463100639224996336734482934094035337222711617259459098707552922775314`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.079906995460666700394717330663458858297779\
40771352640244405860819908302058927`50.*asl^2*cf*nc*psibc*psicc - 
 0.04522362768476304386437225366233038805071410440629681728156529421636422681\
087`50.*asl^3*ca*cf*nc*psibc*psicc + 0.18727882848368874163543153529045361066\
209059193730308172202805368131267346572`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00007032460462159563726759295426792084853786380862107407014166165246696532\
335`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00033923530300528661553731745329098023\
115211472200532826680956048053282988522`50.*asl^3*cf*nc^2*psibc*psicc - 
 1.72613246765433371767953757608381832201964786454698736396281416287880325156\
935`50.*asl^2*cf*nl*psibc*psicc - 3.57072502731597356378340506456964861587219\
903677355033207714547431972268100731`50.*asl^3*ca*cf*nl*psibc*psicc - 
 16.5314789985596937882583192511904032104932800281980552780525991641989012424\
0861`50.*asl^3*cf^2*nl*psibc*psicc - 0.00151913587305435436194718656601052688\
075327569842988161060592265104407129117`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.01465616539118201907368854879453605374204621429326498120907773997611240539\
864`50.*asl^3*cf*nc*nl*psibc*psicc + 0.15829955054112846174198201688019953760\
546998578481712407115992088848342777062`50.*asl^3*cf*nl^2*psibc*psicc + 
 10.9839898592996715897029137857297889447914592585772922526475975316683020203\
2143`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 13.8941618086958395577256740625988\
0509918300802066311273705827283121636343329899`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 0.409159766473690993193989893430239194870801622202062208136394447\
11731623355655`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00966679750089079923589670555675117992235737906481971932770021457777609426\
204`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.093262350978036149224039643662\
77305929588501846859089538142998282063681806121`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 1.997089065327213016309620688314507080871174410650416773208\
65409666696400369479`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 4.84424203607927901328198977149375559353679260737757647131555783800467601565\
706`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.551162579625796913666246601484\
95347106133622725465698217233884873218751262409`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.001757599545616508951981219192136578167701341648149039802377488\
17930319523764`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01695679108691566349527993521141328350834273063065289006917211194450370624\
159`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.366296686211464465649242378913\
97843139352977047380699596086359421898121584234`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 6.409906363588913855927562347134900856807116423263125189637767737\
36003638166627`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 2.33087504130505958397365903532178212974804233573204552355261589150060611061\
749`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.21189773102773268945215082139288928452254930324836777486844205889361372570\
028`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 18.8221210085894372410258321917\
7241514143658793656162092400775375777215997134166`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 13.3963309258467221323461189652908202699984675207154576656\
4711860786503865693624`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiv4mb475100mc150100qq3.m <==
20.19010571853619229756739127224931475251499874669113861905091121916512316229\
096`50.*asl*cf*psibc*psicc + 10.452556857532441304166365452009651812162798577\
03504296584317138111657428447079`50.*asl^2*ca*cf*psibc*psicc - 
 (0.1129775397543952498133303922976924538885985805709494171871483892069166486\
5757`50.14529111688216 + 0.01762904423502293652047339931876740143078161602731\
316618404793413316944052184`49.33852777126098*I)*asl^3*ca*cf*psibc*psicc + 
 8.39969303250834539712234483239825346185448484616359878676782407339740998113\
564`50.*asl^3*ca^2*cf*psibc*psicc + 0.450780017753896237974121852438475889249\
77455700775205246160152067371748927333`50.*asl^2*cf^2*psibc*psicc + 
 (0.3012734393450539995022143794605132103695962148558651124964790735673530213\
2215`50.14529111688216 + 0.04701078462672783072126239818337973714875097607283\
510982412997114682257628518`49.338527771260985*I)*asl^3*cf^2*psibc*psicc + 
 77.7512261361782013615859879386907872464953966843818829401203769502269213258\
8865`50.*asl^3*ca*cf^2*psibc*psicc - 
 144.6414140853127714882495125348905162542574786316620142874337`50.*asl^3*
  cf^3*psibc*psicc + 0.008579508049826629616368068275672529633627537244861493\
87437640317576055351858`50.*asl^2*cf*nb*psibc*psicc - 
 0.01173264697233980879321521471844334066336425692248211508183351177912848301\
052`50.*asl^3*ca*cf*nb*psibc*psicc + 0.01258991492795121535071155966691446006\
727418896102074729809887390388429172222`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.64574407896545702485376967361029009507036331198565537336617970025546311`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.082878511908553630535761564475713602941094\
93525119230761186472331180762487019`50.*asl^2*cf*nc*psibc*psicc - 
 0.04679057409909028872431091457769310180080701415391774747198424172587479890\
791`50.*asl^3*ca*cf*nc*psibc*psicc + 0.20119571831204556005144026569963880395\
885030108421889793061505660081714708116`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00007043617007158896261333545398045910431653251451771749538252018484724424\
213`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00034020860672711058638908462785189090\
379398711546628849254998667319350909498`50.*asl^3*cf*nc^2*psibc*psicc - 
 1.88916187677371955886274673169587563318114339351058712141692017939333510117\
926`50.*asl^2*cf*nl*psibc*psicc - 3.91452356338963883852382262142792320701331\
963379182444334631649632421132496602`50.*asl^3*ca*cf*nl*psibc*psicc - 
 18.0211702736771266319326280822545857176704265155376253258097958510851636139\
1927`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00160554677178588009196063735153056665799010626234857272266078212316982349\
3`50.*asl^3*cf*nb*nl*psibc*psicc - 0.0155096686747540051035234055007745236854\
8026553372943689658872301145613775581`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.17676641452048594831940299031386821704450708640214988821298276479949026886\
631`50.*asl^3*cf*nl^2*psibc*psicc + 11.78230213106092033349190947225312438414\
984046864179039290739637653424807480876`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 15.0976123365129519700510597895859529044462420916749438614859682323579862958\
7396`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 0.526121699198956115728612170148\
45263359601088137833566633373073909246775522206`50.*asl^3*ca*cf^2*psibc*psicc*
  Log[mu] + 0.010013454846461844575936094228706978887145775231834884249870572\
46176412383812`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 
 0.09673051553987670170831049668039385096552630262258720317530554434048739239\
63`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 2.1422367511019855151803471767732\
9534257269826702578007143770843209713601360157`50.*asl^2*cf*nl*psibc*psicc*
  Log[mu] - 5.275379683549539380157093190319876240244241877803498195266637127\
20829366271412`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 0.60707984307995145258758143807997498890333090489028985221637439793819338313\
275`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0018206281539021535592611080415\
8308707039014095124270611043089556238062965783`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.017587366461795763946965544850980700175550236840470400577591646\
20968519917492`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.40089260131906603370224156319719657985953961511663245265899957665354045831\
384`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 6.8757759589218990241186540293790\
0174646564445571129863034455131566386489124428`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 2.5002821668806905542249651015923642714420525293495631383684175\
3416366318760532`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.22729837880733550492954228196294220649473204812268755803353794572713846514\
367`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 20.1901057185361922975673912722\
4931475251499874669113861905091121916512316229096`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 14.3699712434061592645886312815022456198566751079783063931\
3250187838712365870788`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiv4mb475100mc150100qq32.m <==
14.05961178716234917615620335871591996630545049466373177272410897311755377974\
325`50.*asl*cf*psibc*psicc + 6.6820036559886233861138248803891245689019802551\
7498216898074132516850520865672`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0878369303682200055641288492100484278772586210291575635866047254185407367\
1262`50.147829802151925 + 0.0097978761072264588707642510537181951029490510400\
1367615469375686507877875429`49.19528459560518*I)*asl^3*ca*cf*psibc*psicc + 
 5.04870003812277007961968394021452826593688145453797657765808779955421982575\
74`50.*asl^3*ca^2*cf*psibc*psicc + 0.0457312237403373870829552980014753983097\
9954182228455526118689570699947289445`50.*asl^2*cf^2*psibc*psicc + 
 (0.2342318143152533481710102645601291410060229894110868362108491218548322087\
716`50.147829802151925 + 0.02612766961927055698870466947658185360786413610670\
313641233111129270531443389`49.19528459560518*I)*asl^3*cf^2*psibc*psicc + 
 49.4782695691606121641530645246338112133413522908277995557031775272524786408\
8546`50.*asl^3*ca*cf^2*psibc*psicc - 90.5139597318665808542692428113402426998\
4228813456401146068449144992836358415887`50.*asl^3*cf^3*psibc*psicc + 
 0.00715338514856808166890100736973537380896421324948894818293769512007540273\
249`50.*asl^2*cf*nb*psibc*psicc - 0.00984829992997333521308254084534891485980\
363903951125937677091118393380036005`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.00688519497797684224056363771716982499418988177242133069842381767332797298\
808`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.63956842183067276435101564997173760823886555238863246421612099191564556`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.068615537652051893473306182288673517210743\
99729593359903211939811328898659538`50.*asl^2*cf*nc*psibc*psicc - 
 0.03927093912943318213692500057382021675681466181421342108227931003126898649\
557`50.*asl^3*ca*cf*nc*psibc*psicc + 0.13836951410703540727166668891872859123\
516732275754112728814144674308825720867`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00006982175261046335228119320247415985453684041798396357175626688935252004\
126`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00033486643006594601509984738571706795\
114086391591647301186673464448441712316`50.*asl^3*cf*nc^2*psibc*psicc - 
 1.18057663022232494584967629284271847371747430121443974641799269642965628995\
31`50.*asl^2*cf*nl*psibc*psicc - 2.432330864877857480231831707506438354976587\
45523918196413535527895381061365073`50.*asl^3*ca*cf*nl*psibc*psicc - 
 11.5571985748439250371043987262747392610253320592678504372672419311693746076\
6158`50.*asl^3*cf^2*nl*psibc*psicc - 0.00120133037259109260352899814959142028\
689333984670322470867676595045492029156`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.01152320582508799127037844863363076556758606593633672180856087801534474700\
893`50.*asl^3*cf*nc*nl*psibc*psicc + 0.09913226630480121726540479726238649343\
129658791139596053445504656224332012537`50.*asl^3*cf*nl^2*psibc*psicc + 
 8.20474128422653672307515084819300804320274978841305365719653699637754701846\
729`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 9.816902071218835450722417109928518\
61285903436939705743889911810506652408798239`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 0.053374568954051618553110888471969599296164253099673487842109067\
55259982566541`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00834897511238825686479736355133800591874173933275537825728859158831262634\
132`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.080083681261702219275415358095\
39120484634405639004153639719102881854899104111`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 1.491771142586643040559118336035092371491409052438737028581\
18854479591763972131`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 3.38941587399635510969683730660302754948879437821173009193679799104203360965\
774`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.365838594039318123316725411212\
52787188980936883710450945137641628624963200436`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.001517995474979683066326793372970546530680316242319159670633966\
25301855691666`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01456066932030949441371188329007112815388073752546209752436447034074542205\
339`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.250526141864874253225814926304\
70601391416430019507228271460751896013620187986`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 4.788025484640928590350592801148060146016813340122193733672352971\
95184902518383`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 1.74110017623306494194567010950838550764247757822625226677098047276690891352\
407`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.15828183420300590381324273722803504614931614347511384243372314213512648124\
464`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 14.0596117871623491761562033587\
1591996630545049466373177272410897311755377974325`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 10.0066943626496826536429084705100774373517992987353333603\
735058264668669435026`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiv4mb475100mc150100qq335100.m <==
22.19717551077620088882946331027052444301728721816851044228081596675241329375\
797`50.*asl*cf*psibc*psicc + 11.737867218805027993637729894586776536955712545\
96559943907108586061740894712541`50.*asl^2*ca*cf*psibc*psicc - 
 (0.1204688580931170618029042899301551465262305757535883464866266126008575175\
487`50.14451595452047 + 0.020162531635363188742160765105623526222968658616216\
96181355193926297382702782`49.368186222586885*I)*asl^3*ca*cf*psibc*psicc + 
 9.58014862394986961589507201720714410732951483465724357858438306738762466674\
138`50.*asl^3*ca^2*cf*psibc*psicc + 0.606380511881728734594890334574437617164\
4633321944990445140474140489288650628`50.*asl^2*cf^2*psibc*psicc + 
 (0.3212502882483121648077447731470803907366148686762355906257567593087177552\
0599`50.14451595452047 + 0.05376675102763516997909537361499606992791642297657\
856483613385218953301957475`49.368186222586885*I)*asl^3*cf^2*psibc*psicc + 
 87.5508288978710586687997637588689726761383955114644533696030626297168390321\
8758`50.*asl^3*ca*cf^2*psibc*psicc - 
 163.780197899779892278938059015433492266581247939809849615691`50.*asl^3*cf^3*
  psibc*psicc + 0.00899762579811795910246867997213468671681437812598843927661\
959085649783738713`50.*asl^2*cf*nb*psibc*psicc - 
 0.01228505765574370127296397109516623966782899515969579276872015427360804106\
98`50.*asl^3*ca*cf*nb*psibc*psicc + 0.014506695138772207141174912051365688446\
6569398611897715826054562810037128183`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.64718790296788035078091879463167438873347509818336676232252521939148866`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.087062328991295483053298804743717439472525\
31142177782322527773878073375896822`50.*asl^2*cf*nc*psibc*psicc - 
 0.04899706309042712087640545046791915805147845593672384816682012931557092152\
228`50.*asl^3*ca*cf*nc*psibc*psicc + 0.22151252062934565686038859622692374427\
183380118555305042067302553209475340021`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00007058143564220713443443948476021148008045197633610941433831431238931683\
779`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00034147809146748123205533779461952003\
65725817681117669370631470431245594471`50.*asl^3*cf*nc^2*psibc*psicc - 
 2.13276260569069297624765076732522841331044467901654386895813263959326375751\
734`50.*asl^2*cf*nl*psibc*psicc - 4.43096207488252901722544646666641760061382\
440762247707428094309109739004033734`50.*asl^3*ca*cf*nl*psibc*psicc - 
 20.2509578755211434236187299370401928953912076661982056200092191174504391267\
3813`50.*asl^3*cf^2*nl*psibc*psicc - 0.00172903077987626560693465205552088747\
199184700698149140180696313205460328679`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.01673035198075817339452030015460609581300091997650571137501845352176442219\
556`50.*asl^3*cf*nc*nl*psibc*psicc + 0.20492140227590127990318385150260990193\
846948765622593719177715521066343678199`50.*asl^3*cf*nl^2*psibc*psicc + 
 12.9535640858007964613066935129755889475186762268670236854222064125412569994\
8601`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 16.8858361240608028006490473947827\
9878473120696736009466048184703233064586753561`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 0.707728676310853268419267126141325121391062073429282683473956037\
34222515138805`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.01050145522698530963518406652812540973079756233612567792407516364800338252\
891`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.101613600117755015084529965214\
80114160534608245066485552281726236130232717499`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 2.355193470145599356601217002359197990457941132157640670076\
76480228022854536107`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 5.91717904075706403028905802772199638163951934690514221431594578990307060072\
602`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.690938965214567410045944899943\
58256857441040076074545553612012320185494048935`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.001909355495815510842760739368750074496508647697477395836409098\
95145467063403`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01847520002141000274264181185723657120097201499102997373162048802653507169\
574`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.452586281516299536040614517114\
14377585806244306992138659318104068149945240503`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 7.559287101347098301148384013118259791877810319622886805098255570\
21137768244444`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 2.74883167321712665496304873204300356068284011622650429287116454765922305944\
795`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.24989378847428424136027715745845486915298546511150039026106385020462578118\
521`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 22.1971755107762008888294633102\
7052444301728721816851044228081596675241329375797`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 15.7984697168697813792762233533632079302435038894111344987\
8599941740325095494401`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiv4mb475100mc150100qq34.m <==
11.99250832995611957599432738111088552442582241268631427325751110226770125437\
551`50.*asl*cf*psibc*psicc + 5.4751457043935819731596348859083595244796313468\
9097200668014085637131264592156`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0783711971195207502263867349326402278134519081050684634937548523861657283\
2075`50.148706279460924 + 0.0071675343775341135643411277179033183182256909499\
1731059548435301126280943495`49.1099195834204*I)*asl^3*ca*cf*psibc*psicc + 
 4.02134472574240913838935936208206059554344126038494629444419877241158783311\
362`50.*asl^3*ca^2*cf*psibc*psicc - 0.060547420524062594192243259641465246749\
66829282624173071196349459394870998206`50.*asl^2*cf^2*psibc*psicc + 
 (0.2089898589853886672703646264870406075025384216135159026219457264810520694\
3676`50.148706279460924 + 0.0191134250067576361715763405810755155152685091997\
794949219678551449580924837`49.1099195834204*I)*asl^3*cf^2*psibc*psicc + 
 40.5959578789328204941129540385397732301042642169853851545962093905011023489\
171`50.*asl^3*ca*cf^2*psibc*psicc - 73.88453087773776620283665852938692454096\
92459134897703364666350274671527574373`50.*asl^3*cf^3*psibc*psicc + 
 0.00660383314743006907882478899863018942261224397872772430920090764826169147\
405`50.*asl^2*cf*nb*psibc*psicc - 0.00912207398703030473239934395366410219397\
206596538592885553678356547822182302`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.00503895960554424952815994471507234172209222677392598589872469936992206906\
318`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.63648796725544597721079504120330782793742498650359380284503823645603771`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.063123334001464825255060632852823449040004\
89031756283059016416312621368637735`50.*asl^2*cf*nc*psibc*psicc - 
 0.03637632218596929180958707756498759082642204947693666351725285075378638373\
748`50.*asl^3*ca*cf*nc*psibc*psicc + 0.11691488587084411466839669467309364210\
580712284819343712964316548303581643183`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00006951939560699028907128022155126909240215440050424755203498713490493155\
276`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00033225370254756910733795110150209073\
485458945898400013108304895889098463332`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.95641592226051834906428127952937414674063958117526400355933908409657367666\
431`50.*asl^2*cf*nl*psibc*psicc - 1.97077256831033556120392484470760995160275\
082642692426828328383572134966724158`50.*asl^3*ca*cf*nl*psibc*psicc - 
 9.51426293846139609178327729792856519065398778722914918048901184456636385588\
267`50.*asl^3*cf^2*nl*psibc*psicc - 0.001053326126007705905195747255403419732\
22870904668969652981445697709959930668`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.01006831265722216394284427790410681014598898562955677725122875163103569967\
243`50.*asl^3*cf*nc*nl*psibc*psicc + 0.07627523710519572912814010496534193065\
439360468620183586911762010902498697052`50.*asl^3*cf*nl^2*psibc*psicc + 
 6.99844559620523893880705288584762035410514886207896681985302407192332046181\
487`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 8.111625802030680488519418738186755\
27094498326043606650522148399598069554756134`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 0.070667089297700410871379050424292967343037990579244646819045298\
02098929630417`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00770757305096243450458874478158362051130922947654545825614020621700485839\
155`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.073673531292341465121194379759\
16632485869214487586054230355768312985182477439`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 1.272444653855497988874009615608658246200936156741630330882\
36801307696735669361`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 2.78441933750009612819540917044363583383914373013073341416521315925446675871\
271`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.290925223017446378259048355972\
81935544807227317128114107164958210715928387828`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.001401376918356806273561589960287931002056223541190083287979176\
23366266341406`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01339518750769844820385352359257569542885311725015646223464728232162216072\
18`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.2029577622394071884088223399965\
8020739510542857088899451143279751532712052185`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 4.084069772184491200946132242449509698973731205163257060182040912\
72984653069922`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 1.48511628079436043670768445179982170871772043824118438512165433013705925314\
592`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.13501057098130549424615313198180197351979276711283494410195257671268750327\
269`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 11.9925083299561195759943273811\
1088552442582241268631427325751110226770125437551`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 8.53546792870743550622102927471598759058467200518927274541\
981256852066523944753`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiv4mb475100mc150100qq4.m <==
26.81209413379486543570831524870768410807910173698911206544438922084322614232\
217`50.*asl*cf*psibc*psicc + 14.770647662487529436193153004402252449761148158\
1376346458185272974169233779552`50.*asl^2*ca*cf*psibc*psicc - 
 (0.1366372975543792582895523809209165039382991779261183341495159680345181695\
7307`50.142854440134705 + 0.0258918951198434554845233394641453821319895434183\
9595271508176987214227516257`49.42044901544166*I)*asl^3*ca*cf*psibc*psicc + 
 12.4252284467081221502744327432749639703507947539161993138488409979554969988\
7774`50.*asl^3*ca^2*cf*psibc*psicc + 0.99760389099650506593187449022438768950\
218802043343788163141968830337357591631`50.*asl^2*cf^2*psibc*psicc + 
 (0.3643661268116780221054730157891106771687978078029822244000377600913035361\
8202`50.142854440134705 + 0.0690450536529158812920622385710543523519721157823\
892072402143692850533294352`49.42044901544166*I)*asl^3*cf^2*psibc*psicc + 
 110.959301366888530290694513067429978826487517010673773560020298924287466701\
49042`50.*asl^3*ca*cf^2*psibc*psicc - 
 210.185958925981473219378039181483747447775645811220584361744`50.*asl^3*cf^3*
  psibc*psicc + 0.00989245750884976783983183745419805737807765567612125935856\
982487529858756814`50.*asl^2*cf*nb*psibc*psicc - 
 0.01346721997596628711016469435600707077075275311213812752856724600473249685\
61`50.*asl^3*ca*cf*nb*psibc*psicc + 0.018972283033405949558636149022613727615\
95406816306873616216977371967197186042`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.64987214635544698149864738196357795356368311137116672900884305845110142`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.096018692756329912429305480824585206139659\
5642273861848826899360537421056283`50.*asl^2*cf*nc*psibc*psicc - 
 0.05372143428412219521522363262264375260143999516777561903912267984698934300\
062`50.*asl^3*ca*cf*nc*psibc*psicc + 0.26779428113431799049522860622021213812\
613615769773993010886202494808072352231`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00007085316300975223707415285261195490017913424924724432956672344981741834\
204`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00034385935364197464198694106822898439\
413605668469526436732208594363146883247`50.*asl^3*cf*nc^2*psibc*psicc - 
 2.71051562708763129662955728463452694072503630957291100039828565286458361994\
02`50.*asl^2*cf*nl*psibc*psicc - 5.667530730994239182551629444344271428306999\
58436635684926669556946314148819827`50.*asl^3*ca*cf*nl*psibc*psicc - 
 25.5602181834223887066756943646313482786555506870795032684089416871681894999\
0928`50.*asl^3*cf^2*nl*psibc*psicc - 0.00200011685280791517551563266531442402\
069193654600951638858483343111521227778`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.01941363967393486830669505551606880645265279865158844168372545558222443252\
498`50.*asl^3*cf*nc*nl*psibc*psicc + 0.27401421642131196143443941939803312330\
890741526809683726532175408975793226753`50.*asl^3*cf*nl^2*psibc*psicc + 
 15.6466834921417627757510246334020856334093255602162769290301306438855261735\
3971`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 21.0879218906783493438388318725884\
7433523673332523587290958398107244650587633413`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 1.164339663665215557630494833550050292564226352525938980091008159\
49812130121183`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.01154584575363983500342344976107807035341888835759586406358100555041817348\
143`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.112066896930207047493964418856\
23664426957600174648787701909359540757178968536`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 2.844851544025775050136549933345833751528968283675686714369\
11466252464112246174`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 7.42990029096868452931673230417195954239275999224077376429691214875124616670\
113`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.890856399057872038389361102434\
21703460691111942414018414947054239027948352132`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.002099244682479970000622445411105103700621616065017429671754827\
73836682747289`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.02037579944185582681708443979204302623083200031754325036641709868111369124\
83`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.5751892805050999449041569201955\
3217383243101223989297224875243686151652991671`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 9.130905742818641597471311895159906083447029521638922743854574182\
70265974321277`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 3.32032936102496058089865887096723857579891982605051736134729578847168538836\
67`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 0.30184812372954187099078717008\
79307796180836205500470328497985545025881422375`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu]^2 - 26.812094133794865435708315248707684108079101736989112065444389\
22084322614232217`50.*asl^3*ca*cf^2*psibc*psicc*Log[muf] - 
 19.0830611314929322261081315730135490358568326762730506940456199547814854863\
6209`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiv4mb475100mc150100qq5.m <==
37.31894177819573177991215447759149315636562260450763294047776684254469993928\
821`50.*asl*cf*psibc*psicc + 22.001865166255686117355544781619379778755955322\
36873177951102885738348676166848`50.*asl^2*ca*cf*psibc*psicc - 
 (0.1692969849762463194546848312568931612454590313905787939612398919194235817\
9389`50.13963421479125 + 0.03837648990256357995878441885385911032907279730541\
012146244930831584569529957`49.495050240563245*I)*asl^3*ca*cf*psibc*psicc + 
 19.4702521714830657180550452871422608806002856414169244284975049538385706887\
7592`50.*asl^3*ca^2*cf*psibc*psicc + 2.02239940861523720557056114690173410332\
465842372051797655166658920886060606395`50.*asl^2*cf^2*psibc*psicc + 
 (0.4514586266033235185458262166850484299878907503748767838964198114721003206\
4359`50.13963421479124 + 0.10233730640683621322342511694362429421086079281442\
699056650020016591618024929`49.49505024056323*I)*asl^3*cf^2*psibc*psicc + 
 168.1581172412569908226897372230659241689884733609573618709705`50.*asl^3*ca*
  cf^2*psibc*psicc - 
 327.0731752448847458179268375199759992597467543818308967022216`50.*asl^3*
  cf^3*psibc*psicc + 0.011677489017735272534244303851156622471205826424977212\
42536324852976781522657`50.*asl^2*cf*nb*psibc*psicc - 
 0.01582505743518745451674535429294658405778708360299707031433433715199936169\
925`50.*asl^3*ca*cf*nb*psibc*psicc + 0.02932651846741075856010552132792984885\
519775150520922897799608390323327213259`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.65400901691700413807815201687956154575069483045752131022587142001806424`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.113892362900629011864734903889506428305416\
06706003831035124668898609310695379`50.*asl^2*cf*nc*psibc*psicc - 
 0.06315174105298113223152156242408942126354339456385381355128081121242280430\
178`50.*asl^3*ca*cf*nc*psibc*psicc + 0.37118026331953725733030183985184943281\
537374970345433191739936347854464597513`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00007127623419124271839641755913564203299863505371078545081423369873373516\
463`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00034758408757097695571759395288495533\
74234111557525055474513521038257554703`50.*asl^3*cf*nc^2*psibc*psicc - 
 4.09999820872116803229402970063639834745794310056823375284861642425977455668\
599`50.*asl^2*cf*nl*psibc*psicc - 8.69660639929947555532357153785109937940576\
691164517860611717392618099622998385`50.*asl^3*ca*cf*nl*psibc*psicc - 
 38.4565237047629264307300450594690190772105542532993222925601018552862554010\
1828`50.*asl^3*cf^2*nl*psibc*psicc - 0.00256586504192083678970463129138480490\
824525099890894828450398286163318775292`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.02502528001222312904913323074421160624043273853398421648629526630949149150\
536`50.*asl^3*cf*nc*nl*psibc*psicc + 0.45044110337925833631484603129715072611\
789801490302585683843259923816899738681`50.*asl^3*cf*nl^2*psibc*psicc + 
 21.7781448681811557382470706455318765444183580736503538874582995011788822198\
3028`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 31.0358734724060703980586710592469\
1542173036253733539600743070057947045813830242`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 2.360415660439766300048708207921052670417337338621110989666979042\
3024043422215`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.01362922073387519379899525710106042606410819384942608591327429850249051636\
474`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.132927905264374747836782518474\
71451006187053599034601997552067001062550296379`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 3.959662703305664679681285571914886644439701467936427979537\
87263657797858542363`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 11.0296970600837834437266558107510230221346734015522037551451202320980609544\
974`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 1.374466322027891406448783923607\
17056301044878462775919724743994367268476331575`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.002478040133431853417999137654738259284383307972622924435019541\
34188817258255`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.02416871004806813597032409426812991092034009745279018544899163357235139971\
432`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.870046642114520417487242888941\
52404272616930441892717941959367242519091308857`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 12.70903115952222239769236379802271993056476461003271345165145000\
136882484342285`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 4.62146587618989905370631410837189815656900531273916852781898548680407345022\
67`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 0.42013326147180900488239219167\
017255968809139206719713889269398603598463175969`50.*asl^3*cf*nl^2*psibc*
  psicc*Log[mu]^2 - 37.318941778195731779912154477591493156365622604507632940\
47776684254469993928821`50.*asl^3*ca*cf^2*psibc*psicc*Log[muf] - 
 26.5611348282678421654894774135177853958239591283815659515027092540671477701\
2273`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiv4mb475100mc150100qq50498421000000.m <==
37.99682145172255758251559037171047741431823234884636181050153460197823314586\
342`50.*asl*cf*psibc*psicc + 22.481539000888461315690952468577099369661148853\
86060098309363098506080697202699`50.*asl^2*ca*cf*psibc*psicc - 
 (0.1712476166379503452882951391574823064010310095100747588012291044645905679\
9334`50.13944946078144 + 0.03915523993686484847397319428938524580574845869912\
641042113542995761167819419`49.498614814524295*I)*asl^3*ca*cf*psibc*psicc + 
 19.9481535643132526431385609029315690938501490292017691655375085755061322307\
4486`50.*asl^3*ca^2*cf*psibc*psicc + 2.09366804936100301732811213445772400872\
790391592906435243020976588525928127923`50.*asl^2*cf^2*psibc*psicc + 
 (0.4566603110345342541021203710866194837360826920268660234694255510167255320\
9228`50.13944946078144 + 0.10441397316497292926392851810502732214866255653100\
376112310373547814399206326`49.49861481452431*I)*asl^3*cf^2*psibc*psicc + 
 172.0128917182533882212481731313361197303254047035276552482124`50.*asl^3*ca*
  cf^2*psibc*psicc - 
 335.1072702159801287136788683324980364123222582640810025053144`50.*asl^3*
  cf^3*psibc*psicc + 0.011783402374967223045762445309206459853378958374784370\
88932357075020335489602`50.*asl^2*cf*nb*psibc*psicc - 
 0.01596493941242877775778596108099246933686891574728546891441811250379597767\
25`50.*asl^3*ca*cf*nb*psibc*psicc + 0.030000306520138555232473704613026615836\
43582705642754640604171123419809295847`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.65421543764652440510708536299368592904658969483940443429042179511766828`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.114953119345061568716857739554922417078404\
23216648796302092550765972720227086`50.*asl^2*cf*nc*psibc*psicc - 
 0.06371143641903495467111754670573633568570250586715817255189576211487352849\
414`50.*asl^3*ca*cf*nc*psibc*psicc + 0.37776630558907722320877080247552391565\
085639518104998646659067112806512711201`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00007129748267083441057213747993791350898030304985143122742459624346833151\
194`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00034777171200884518885548706364759551\
10989546306745978193265040925991325859`50.*asl^3*cf*nc^2*psibc*psicc - 
 4.19261624696364966404839409920316794503797262323949873506757439480990651734\
167`50.*asl^2*cf*nl*psibc*psicc - 8.90086129562901057300028447225259772686218\
715861292239828347522972208070556032`50.*asl^3*ca*cf*nl*psibc*psicc - 
 39.3224920448561992706539833366724732034533419765926392901980335897556777473\
3938`50.*asl^3*cf^2*nl*psibc*psicc - 0.00260039036710308692028640634147343082\
169797645450507645932164405095654814493`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.02536813856483290172637043700040247611287075298208219333600673478986311245\
706`50.*asl^3*cf*nc*nl*psibc*psicc + 0.46261845919500385093695951803865742005\
534858597540282536569468653043158750939`50.*asl^3*cf*nl^2*psibc*psicc + 
 22.1737338380133090874914735118286875038020079078061405861482815150825345709\
5936`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 31.6930199180920020493957218715037\
0836415395695064132432627334346828978617484035`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 2.443595874495379633555511159651284376577193613675329647328901129\
53636990877623`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.01375283605238996000873661390218892794511444690984604051092581069522524858\
048`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.134165952562393596537125232391\
34565222561938537664733350045785068674841986584`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 4.031587970547874379543904274877943182509455983237480106572\
41482092409719471983`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 11.2682030335346033994343158787665180730634413837211293025706596284360445352\
0578`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 1.40676089003293506719786934926\
572926027972332935490536091479927460497994489105`50.*asl^3*cf^2*nl*psibc*
  psicc*Log[mu] - 0.002500515645889083637952111618579805080929899438153824841\
81862989574227845004`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.02439380955679883573402276952569920949556716097757224245387462554736890747\
136`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.889700800255540617491190918856\
98562142724473140086312942484590256583054448926`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 12.93988427278742124363566063875833157879425148345403294807494269\
847401185362613`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 4.70541246283178954314024023227575693774336417580146652663125917617602224875\
448`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.42776476934834450392184002111597790343121492507286059333013142481307269589\
168`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 37.9968214517225575825155903717\
1047741431823234884636181050153460197823314586342`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 27.0436043879060016500624295205587371250174299037522505792\
6095889404797447101586`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiv4mb475100mc150100qq541100.m <==
43.49440232554827509691140490644898424525352781089920932329424283630512812327\
803`50.*asl*cf*psibc*psicc + 26.422131594979051831459284805052867588385886745\
17313641495857568576550869536793`50.*asl^2*ca*cf*psibc*psicc - 
 (0.1865019304416148398957483660909357140130209429015315065086152644429620102\
6847`50.13803711669988 + 0.04535711375891708170485435908861500720015455211570\
061986758003846447779180289`49.523999196240794*I)*asl^3*ca*cf*psibc*psicc + 
 23.9155675549802696611467207315205551475442328745755668397854971332439311136\
2725`50.*asl^3*ca^2*cf*psibc*psicc + 2.69059325719889136658754150306271273353\
019168135898574132675662920461834254541`50.*asl^2*cf^2*psibc*psicc + 
 (0.4973384811776395730553289762424952373680558477374173506900397501788544418\
723`50.13803711669988 + 0.120952303357112217879611624236306685867078805641868\
31964682346530220806012459`49.5239991962408*I)*asl^3*cf^2*psibc*psicc + 
 203.9329111809327051804616610636161777840006899846979695559866`50.*asl^3*ca*
  cf^2*psibc*psicc - 
 402.3088508332555519125979950604574384712032220159596000330373`50.*asl^3*
  cf^3*psibc*psicc + 0.012609632065867806913834342719684327517721213470604236\
22531323613349836828466`50.*asl^2*cf*nb*psibc*psicc - 
 0.01705607610564010824957658326684174625322321686129606580421809728850535841\
273`50.*asl^3*ca*cf*nb*psibc*psicc + 0.03548135626636627333191831696063894140\
055858033012355030497116190342083085212`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.65570768501317215224663198791658486185638765383475100538037136933302579`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.123228800911730042438529256981600286783995\
13328577353557973789196259081508213`50.*asl^2*cf*nc*psibc*psicc - 
 0.06807790478080793434942295362801330962443212150043658486269694671210658290\
686`50.*asl^3*ca*cf*nc*psibc*psicc + 0.43084343493973984200728849842523398188\
209577061119541697335546803875283610897`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00007145148599971725892503915266886172037889943796807973108860947766985406\
126`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00034913314270841352297847214312407934\
189111956573676274621808513546706299902`50.*asl^3*cf*nc^2*psibc*psicc - 
 4.95512865280218082409928098895795304371156018881457755229859919004140120053\
598`50.*asl^2*cf*nl*psibc*psicc - 10.5920475608449259277216391085300181240802\
9279382976919947016625496893581341107`50.*asl^3*ca*cf*nl*psibc*psicc - 
 46.4807559375148174652572004449847612791944743371339569106559439191512063060\
6658`50.*asl^3*cf^2*nl*psibc*psicc - 0.00287312140459845235346884739765146896\
410543692844150608295186380248234977999`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.02807784586521372991015405706167598421256155670698823006644362310531264442\
717`50.*asl^3*cf*nc*nl*psibc*psicc + 0.56451632056106533096126283887260102459\
154561348031594515571510303733491769752`50.*asl^3*cf*nl^2*psibc*psicc + 
 25.3819467987749981994249161172629384834152558368040846407045669826299099657\
3159`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 37.0813420303875617973029390955852\
5089475920233335840885776368465229300746262258`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 3.140288922708130349934939520267666030903142724069624963368277439\
96866578822866`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.01471715867492148246848965262175620943037809622193834792375448327281222700\
733`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.143824800506851896460395156379\
95763976851266964752896470044964895153502966955`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 4.614899417959090581713621112229625178802773788509833571037\
19399684180181195114`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 13.2264708735857055685087589748699350713199511337178095748788573718006046297\
6574`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 1.67268770367071910865979299903\
404233901335945181832439284038452891023115112712`50.*asl^3*cf^2*nl*psibc*
  psicc*Log[mu] - 0.002675847031803905903361755022137492623705108403988789905\
28585104333562705068`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.02614996372851852662916275570544684359427503084500526630634350675700082677\
876`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 1.051510958333001454216649539015\
0453617935791978857005785087760074068432317401`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 14.81209509384201604991847593747005226008303930449838914308772013\
9202675285071`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 5.38621639776073310906126397726183718548474156527214150671245784634418178490\
287`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.48965603616006664627829672520562156231679468775201286424664971277995810402\
927`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 43.4944023255482750969114049064\
4898424525352781089920932329424283630512812327803`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 30.9564159485035589956417439187499570534884441939439972490\
3262243469290318960775`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiv4mb475100mc150100qq6.m <==
55.47069578252737688659864432670336222397674923068210931160149956085505127023\
867`50.*asl*cf*psibc*psicc + 35.278497720544139656274127173004263197758110600\
54392330656979772467264072406897`50.*asl^2*ca*cf*psibc*psicc - 
 (0.2168494093068759434191081909382408263350667949999500540577335535300423954\
8051`50.135401308024186 + 0.0582193043000232864035081441720737316508727419453\
3717514636399010793959447903`49.56431007601584*I)*asl^3*ca*cf*psibc*psicc + 
 33.0607921208052599884708607611922273184417453878569450652279465308057777867\
8388`50.*asl^3*ca^2*cf*psibc*psicc + 4.08909958381674057465157745213001126144\
751289309712119024470091966950241505526`50.*asl^2*cf^2*psibc*psicc + 
 (0.5782650914850025157842885091686422035601781199998668108202928216483792188\
5526`50.135401308024186 + 0.1552514781333954304093550511255299510689939785208\
9913372365792783361595708907`49.56431007601584*I)*asl^3*cf^2*psibc*psicc + 
 277.1389867377065092992088374253893919800163206634644430356751`50.*asl^3*ca*
  cf^2*psibc*psicc - 
 560.4839924948914862905884440179192019952759554265669549504973`50.*asl^3*
  cf^3*psibc*psicc + 0.014245012725524673647939629550009120624917805166656542\
75636693108286753745042`50.*asl^2*cf*nb*psibc*psicc - 
 0.01921531385943258273265868353366844051479238892304766061296716258043443562\
801`50.*asl^3*ca*cf*nb*psibc*psicc + 0.04748944796801950321124765597967802460\
372356569225399040900614105241257322972`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.65815471913149230599546265800423680521325070878187241902636958925722833`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.139612233902705713396431116674683981395591\
45201734967048287151550081233211645`50.*asl^2*cf*nc*psibc*psicc - 
 0.07672080967517909574370801757011472086227720172856578494187218628154877659\
294`50.*asl^3*ca*cf*nc*psibc*psicc + 0.54462191626433176677084995806574440792\
691469689371743692339009568535941324617`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00007170553823157242897440007066411756788946191025281413317099123754534530\
204`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00035138509766887456227616132332375534\
127205996879687623371897136166718392738`50.*asl^3*cf*nc^2*psibc*psicc - 
 6.67741504738993563600445924509506727497993203602879543536463257637949065122\
802`50.*asl^2*cf*nl*psibc*psicc - 14.4667016897255371663482633121654194025486\
1461817093869135618479351012012279232`50.*asl^3*ca*cf*nl*psibc*psicc - 
 62.8271340065832063771833848872495495231988736203199846077097618426487786553\
8492`50.*asl^3*cf^2*nl*psibc*psicc - 0.00342955360418036161248443893591892264\
869982237284383698639075854368278779404`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.03361229991116491363817551739638805189592867798534829989364447736653508783\
872`50.*asl^3*cf*nc*nl*psibc*psicc + 0.80380949050857582100527647534742785625\
259145450355017996787764987945122071898`50.*asl^3*cf*nl^2*psibc*psicc + 
 32.3709299119652720215153024175751537077008471197944179287966204445182822411\
8523`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 49.1369852969710062351717343537953\
1255818142551172786924651239584086580832849292`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 4.772536351435939150912476088383250120498655198148436439207714853\
29210416973836`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.01662587072427749825115400207724891781553448262303516612079337263756205132\
547`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.162946499039261728804320336573\
28594671434304395551110419346323511704633236757`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 5.885623620357322185730054985013664310491063112689894168872\
11280809423313476086`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 17.6215981140376732401477414224743068290115310006406403206012153031112972913\
7131`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 2.27282302061668858015903592295\
876322873448236982602367654335696463061781235402`50.*asl^3*cf^2*nl*psibc*
  psicc*Log[mu] - 0.003022885586232272409300727650408894148278996840551847880\
92699776391597981619`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.02962663618895667796442187937696108122078964435554747349301477292836500373\
356`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 1.416991482491081070360071308047\
23513614549950430800697595025131213412948772972`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 18.89064286255873965324098585928653866954466137663147368161830138\
123561301340089`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 6.86932467729408714663308576701328678892533140968417224786241830225073272238\
695`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.62448406157218974060300779700120788990230285542583384071477370301952228713\
99`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 55.47069578252737688659864432670\
336222397674923068210931160149956085505127023867`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 39.4803432116174850427551417887923396735450516524508132673\
7717395411256849073787`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiv4mb475100mc150100qq7.m <==
90.98286790553659323751436614866180895400803221000460465420877079524956355054\
602`50.*asl*cf*psibc*psicc + 63.159648430305445637921230380945295338149066354\
51782164213563051729193659178183`50.*asl^2*ca*cf*psibc*psicc - 
 (0.2917285284012248384876409427426791247734035246711928904545869358875238125\
6485`50.129825153969975 + 0.0922374747931431786095231639799654537286111492612\
863975059488389467176364443`49.6297536573826*I)*asl^3*ca*cf*psibc*psicc + 
 63.2823589010084499969069085858472517003786083398628546930639582057527844551\
2182`50.*asl^3*ca^2*cf*psibc*psicc + 8.76853931620923866224779182137400929325\
657220520730548615378136847150922676031`50.*asl^2*cf^2*psibc*psicc + 
 (0.7779427424032662359670425139804776660624093991231810412133863016060421220\
9414`50.129825153969975 + 0.2459665994483818096253951039465745432762963980300\
9706001602560605145446957501`49.6297536573826*I)*asl^3*cf^2*psibc*psicc + 
 517.7833955864149031540878608423767524349683463682024063531953`50.*asl^3*ca*
  cf^2*psibc*psicc - 
 1110.8416721336272458929484814031141464011916728830602317286523`50.*asl^3*
  cf^3*psibc*psicc + 0.018253969475090662770622581885013796797820357974631500\
32914670497791827915584`50.*asl^2*cf*nb*psibc*psicc - 
 0.02450517085899426526108299183364256967081084353970568252821958891550222516\
394`50.*asl^3*ca*cf*nb*psibc*psicc + 0.08325377352839221383540295891564445750\
448442856451659133813018895499588225738`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.66230928160558642620795762427584168009087223234476166939375890950407448`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.179786005177849122445691243762496501085149\
37730257806149149599666746748302473`50.*asl^2*cf*nc*psibc*psicc - 
 0.09789581879434374424768321481983545473378945836224509245401725540527015739\
377`50.*asl^3*ca*cf*nc*psibc*psicc + 0.87064895155334256426214513370858089160\
684593510263349019379392870128926364174`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00007214123551199338235604151716777230291327010450505399780619070916242542\
118`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00035526477019134098917533850156371795\
83326228316238758249127555834206338884`50.*asl^3*cf*nc^2*psibc*psicc - 
 12.1464635773468134187786531701172225602014888450817408210890825629416983534\
03`50.*asl^2*cf*nl*psibc*psicc - 27.13707269512828838344006219793265736202579\
442634088479815528495676558027375241`50.*asl^3*ca*cf*nl*psibc*psicc - 
 116.099701686414378600693522596549912007014005338388257794317256432274959006\
83763`50.*asl^3*cf^2*nl*psibc*psicc - 0.0048739104509519827051879246200801687\
4434300771299434526197084887371251760637`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.04800385421740571589027545617559369720584047205154987109108424463639949297\
64`50.*asl^3*cf*nc*nl*psibc*psicc + 1.621586358313010311055038043180733958012\
03990024123150426324909162544142618766`50.*asl^3*cf*nl^2*psibc*psicc + 
 53.0947016007580592805955822047577698086604537708170061996174793317445140237\
8482`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 86.7754453240469810220896653046840\
4017475989725563496559673420776781151995241968`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 10.23408008971574028021376655590159804389454669502473880485903146\
69912531152898`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.02130486946873449271887318331169888907226710734946003839995749978001607868\
284`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.209834763767198366557264023271\
2316182617062549251515181834162973180125472329`50.*asl^3*ca*cf*nc*psibc*psicc*
  Log[mu] - 9.653582109228738051017378582683230874301900685603092036294087151\
2262752770516`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 31.4205098893236211177256597194731948712707499493871038733720773213701068910\
5409`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 4.16536480133462908169636564252\
44032012686062665221858272611704176431687659577`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.003873612630678998676158760602127070740412201336265461019115638\
33614793062336`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.03815177523039970301041164059476938513849204635002754877513011745807832116\
539`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 2.577559625893882039656205509634\
0360957113207745454671084505605465720079559228`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 30.98437544308264808006193094617973670975792566207113673639689401\
045501684300305`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 11.2670456156664174836588839804289951671847002407531406306170940468157105559\
1735`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 1.02427687415149249851444399822081774247133638552301278460111697857526447158\
156`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 90.9828679055365932375143661486\
6180895400803221000460465420877079524956355054602`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 64.7555398506339112935802248668742314928659834582672772858\
8887657785961141494063`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiv4mb475100mc150100qq8.m <==
175.8496953153411013852969515865569406850518124035127665208354`50.*asl*cf*
  psibc*psicc + 
 135.8273476967743371844784818467446490359310423473807789478404`50.*asl^2*ca*
  cf*psibc*psicc - (0.4255666766906968959575240408543158440816818136175761385\
4872476092275091494708`50.12239516466378 + 0.15823714818814601930961099475524\
804889684921442917112440598715871940433132317`49.692735998069786*I)*asl^3*ca*
  cf*psibc*psicc + 
 147.7338796136371956907924419282822022888516863220979385814729`50.*asl^3*
  ca^2*cf*psibc*psicc + 21.63536623320414594746879163375619166993214201797631\
625582906700416756889069687`50.*asl^2*cf^2*psibc*psicc + 
 (1.1348444711751917225533974422781755842178181696468697028299722750184290546\
3574`50.12239516466378 + 0.42196572850172271815896265268066146372493123847778\
966508259183735379230409166`49.6927359980698*I)*asl^3*cf^2*psibc*psicc + 
 1191.779189071726923608614132839535680372927013626224997874069`50.*asl^3*ca*
  cf^2*psibc*psicc - 
 2809.6493115850600002264819267800077556824366777931789003531236`50.*asl^3*
  cf^3*psibc*psicc + 0.025391890693540580738186926678175966224676802133529588\
54911300516353286552792`50.*asl^2*cf*nb*psibc*psicc - 
 0.03391015885880703663237580559676343838623539882034881158420472343224520698\
013`50.*asl^3*ca*cf*nb*psibc*psicc + 0.16822286364102498305214148776718744204\
045971853182215408050920646059498627263`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.66647273307197492968516755325060993467805448808204529397289963394501781`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.251335853426374069020804721702022155051945\
31883973180136862247000085164420747`50.*asl^2*cf*nc*psibc*psicc - 
 0.13550508056494929573751462393114243435702825573444280661708486553604480915\
887`50.*asl^3*ca*cf*nc*psibc*psicc + 1.60709829034106168242698572319540764598\
770738959594335834422990954718182297235`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00007258349246640374300007061632892371364007638002465552948002467470265926\
056`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00035922559379068127163316253535649757\
896501015445511200661537215368297996674`50.*asl^3*cf*nc^2*psibc*psicc - 
 26.5501686096395968026596968267131651350700182415735028991724031972629869399\
9877`50.*asl^2*cf*nl*psibc*psicc - 62.092958898039879954745018483031249067040\
29063714301077125502465119853199671236`50.*asl^3*ca*cf*nl*psibc*psicc - 
 263.3560421398397312680286751692006333856354994062736444253863`50.*asl^3*
  cf^2*nl*psibc*psicc - 0.007667445519562721793840803629397800447182289782747\
39183622380961590023256798`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.07589446514708567898270177203772855524159768646655648024872137609024464620\
287`50.*asl^3*cf*nc*nl*psibc*psicc + 4.00860207312963953693583818075548097124\
482270688107442383977226242255836411624`50.*asl^3*cf*nl^2*psibc*psicc + 
 102.620276919014238312108891483199282634347301785475581881354667771870159242\
79232`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 183.7701951180577994771020514544183064678596411791055408735408`50.*asl^3*
  ca^2*cf*psibc*psicc*Log[mu] + 25.251420198531411867518370657603033024854756\
33105225649941562538098528813473172`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.02963579606772457138886012792784578137397193406873400776661999829565072999\
691`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.293343185292868423482438834421\
73504026330504557378389281003084406963072836343`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 18.65823216709349787492888936058168775169950941554101488751\
902983601080807563393`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 67.2349972979581593393830641076309961521844039544377971861144819385512202904\
1383`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 9.04549212694759802652718180567\
803033640547540533034088919398106394482989948433`50.*asl^3*cf^2*nl*psibc*
  psicc*Log[mu] - 0.005388326557768103888883659623244687522540351648860747178\
42430321537276775164`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.05333512459870334972407978807667909822969182646796070786979280255026493668\
566`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 5.634120765529887918364793110736\
86238702651503376551000308194089456079551625655`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 59.88592255477425556937609377997499379536198719575795553313989622\
478001283747212`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 21.7766991108270020252276704654454522892225407984574383752890218587735931299\
8078`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 1.97969991916609109320251549685867748083841279985976712502619218524154328861\
898`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 
 175.8496953153411013852969515865569406850518124035127665208354`50.*asl^3*ca*
  cf^2*psibc*psicc*Log[muf] - 125.1580898124387732259620170092054599169075432\
8132681969176257115153422625070742`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiv4mb475100mc150100qq9.m <==
472.965340520141426285894680987203547666515354640487936834439`50.*asl*cf*
  psibc*psicc + 
 421.8134564118866036415872734471245845916373660321371629574244`50.*asl^2*ca*
  cf*psibc*psicc - (0.7302002982025470089026069588541132308611539442107534887\
5203161241854756110665`50.11223434478715 + 0.32060918233067335530304152595578\
639768115279092973111383918722371701341543159`49.75476829531781*I)*asl^3*ca*
  cf*psibc*psicc + 
 512.701690675633294373413604356183872855860148959404563674867`50.*asl^3*ca^2*
  cf*psibc*psicc + 73.3245631231662702740775672802072850833911188133878130532\
0621593489383897701608`50.*asl^2*cf^2*psibc*psicc + 
 (1.9472007952067920237402852236109686156297438512286759703387955413540917152\
6572`50.11223434478715 + 0.85495781954846228080811073588209706048307410914594\
963690543506581217204813516`49.75476829531781*I)*asl^3*cf^2*psibc*psicc + 
 4170.3290996699676406836026707624607399610657552338382435556626`50.*asl^3*ca*
  cf^2*psibc*psicc - 
 11636.5304658328931947907187746500503732433504213006195739580219`50.*asl^3*
  cf^3*psibc*psicc + 0.041666388261769310493762868651595874062413842824181945\
69984918647532652023406`50.*asl^2*cf*nb*psibc*psicc - 
 0.05528693692018654385833954319960118135928983172852837900757976018717941137\
396`50.*asl^3*ca*cf*nb*psibc*psicc + 0.45788215351439863182753936219849868854\
233637233740929801454885015793328630587`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.67064510239006690136714696675941131030006883705172318545204548984717238`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.414504761576095632881708035190627196878713\
6363095380246477992706971072840797`50.*asl^2*cf*nc*psibc*psicc - 
 0.22067577690541396287046435269610608382389577278727652372051192592763910050\
415`50.*asl^3*ca*cf*nc*psibc*psicc + 3.97232145826509914245809435541245846259\
533447679417539005321871947271181914047`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00007303248188625453252939562686051488832879673051955787268741671305127682\
981`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00036327016516750260121830724252053054\
641865482553503035598595461126113913114`50.*asl^3*cf*nc^2*psibc*psicc - 
 83.8220490730534203625052488416227158563147909659122004494309051262422865207\
2485`50.*asl^2*cf*nl*psibc*psicc - 
 211.1200809362978958198801311038488658003854360185715491497658`50.*asl^3*ca*
  cf*nl*psibc*psicc - 
 901.9011752464582409312854938774389781820169102549861612194608`50.*asl^3*
  cf^2*nl*psibc*psicc - 0.014768786388169565826331716875527417426677758730214\
32258558131294894924667485`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.14692255642933810722964260228589741870634783635304793688292783083206350561\
052`50.*asl^3*cf*nc*nl*psibc*psicc + 14.8554985087880130609038899905419715921\
9887208030511046560802819813965266926436`50.*asl^3*cf*nl^2*psibc*psicc + 
 276.0074968013806953642480745332127905733405028822151250280914`50.*asl^2*ca*
  cf*psibc*psicc*Log[mu] + 
 560.2024369459608271860617103069939283424237421319249274322821`50.*asl^3*
  ca^2*cf*psibc*psicc*Log[mu] + 85.579755588107843870892232920805165462888077\
21410294188813158928961128223244568`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.04863035211940920982275806013379693098654681908874914890394388414072174479\
19`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.4837835327597297289489396253541\
2895117239143848990097511841982678037961375385`50.*asl^3*ca*cf*nc*psibc*psicc*
  Log[mu] - 50.18318123661467188440874082422050737697100052403911364147118264\
6934669400225`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 207.3106008860462617976262657119847597236589790660713221677712`50.*asl^3*ca*
  cf*nl*psibc*psicc*Log[mu] - 27.54030759229967029069565785730000272720320748\
401371910361501992272823390498318`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 
 0.00884188220352894724050146547887216927028123983431947010433820122498035709\
56`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 0.0879606423199508598088981137007\
5071839498026154361836007268403283421945189048`50.*asl^3*cf*nc*nl*psibc*psicc*
  Log[mu] + 17.78759126675716706420487773144321804585304319281843171958162206\
926279510027261`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 
 161.069177303320837779393941830620743312005600761710597371787`50.*asl^3*ca^2*
  cf*psibc*psicc*Log[mu]^2 - 58.570609928480304647052342483862088477092945731\
53112625420085458642839901985839`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 5.32460090258911860427748568035109895246299506650282965947044650142565482906\
963`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 
 472.965340520141426285894680987203547666515354640487936834439`50.*asl^3*ca*
  cf^2*psibc*psicc*Log[muf] - 
 336.6251983595353244685474409479590049925145284094566142429647`50.*asl^3*
  cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiv4mb475100mc150100qqf1.m <==
8.637058811543853657521816672520152440951704796210517473236651312192741218965\
72`50.*asl*cf*psibc*psicc + 3.60802929238109068831758162071874696536031595127\
276750329867736234589892270379`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0615124233944634606856866355298130360120656290761504406959583891480838172\
1778`50.149989084550356 + 0.0030290452311868276228322068309624710850433466943\
716005977129106883139964384`48.84233200584303*I)*asl^3*ca*cf*psibc*psicc + 
 2.49336342338959098769130716621672383788402993153552866132811892115346489000\
4`50.*asl^3*ca^2*cf*psibc*psicc - 0.18797308747046916448343166981945743177460\
836329273100798324140098741788611925`50.*asl^2*cf^2*psibc*psicc + 
 (0.1640331290519025618284976947461680960321750108697345085225146754913056573\
3226`50.14998908455037 + 0.00807745394983154032755255154923325622678225785165\
760159391377101991484756556`48.84233200584304*I)*asl^3*cf^2*psibc*psicc + 
 27.0320706492081837882835160058638215940256450538322854142352349491461003268\
1984`50.*asl^3*ca*cf^2*psibc*psicc - 48.8861409005682833828202979617485488409\
6338928088384727212711067309169168649522`50.*asl^3*cf^3*psibc*psicc + 
 0.00559880737579952509537145588860719382185650058105003413824040355408714566\
902`50.*asl^2*cf*nb*psibc*psicc - 0.00779366019389623124440126743750986060908\
470140748832800152808974677287398937`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.00218645106122178021525517449350206682021556568253556450727746732456778786\
981`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.62931927584084920549990853442410525993575953122230740155429742904014769`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.053087632983173305953909469980016728127432\
29685380369810892830573266598813546`50.*asl^2*cf*nc*psibc*psicc - 
 0.03108734761799058039685009007791225463387812584133701373537429004107447193\
21`50.*asl^3*ca*cf*nc*psibc*psicc + 0.081822286912576029896397090884171660447\
97509058390158878597775944173160955559`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00006882607554151878164019886424485021646910359056838483181316606458245553\
777`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00032630283494067657724516040156165256\
316455106728796341638430851083444394682`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.61361819351810274805053675992888231435522713410702022513073344777245411600\
498`50.*asl^2*cf*nl*psibc*psicc - 1.27331465487392255156899205409371582328966\
331233959395298986401321160237294089`50.*asl^3*ca*cf*nl*psibc*psicc - 
 6.37844122434593002355697501401993931336101997257303844867242225680057404031\
034`50.*asl^3*cf^2*nl*psibc*psicc - 0.000795532401192447409735374275402423178\
14109705038660324966219917974301127914`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00754320149024527768296737573172663266534432262987895169237552765360599607\
186`50.*asl^3*cf*nc*nl*psibc*psicc + 0.04359438735245990978740616892161658979\
298545183285844696414154631774707752607`50.*asl^3*cf*nl^2*psibc*psicc + 
 5.04031221331958903148736439980300932383748179112883719919816565040031344876\
309`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 5.450810890283879256349222020269949\
05461493108957549503964396454825018013158415`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 0.219390204287249482998358563752159056375779386233755593196483754\
48899316742795`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00653457104137095338435896906024652165888535626513487874510426004948037792\
352`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.061960500846349404393453345595\
86120582414591041296300651292342276956508914888`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 0.916420402421743460270429890873274422515905780205243127126\
93905491115174215222`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 1.84645572500280144541740589664593411557483989108515312221181752263237440974\
236`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.178890127441299425721972808099\
06574012083101387147905403740302193848338862054`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.001188103825703809706247085283681185756160973866388159755833363\
98852193251258`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01126554560842716443517333556288385560439016552962963752483055058218234821\
316`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.130213824892700349681824647531\
2710142816863161161024369055384217542569522146`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 2.941365546079635459813622020281605977209744352843509809969804568\
11036077568428`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 1.06958747130168562175040800737512944625808885557945811265691392332325701454\
404`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.09723522466378960197730981885228449511437171414358710115906583002785558231\
578`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 8.63705881154385365752181667252\
015244095170479621051747323665131219274121896572`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 6.14728265813614544318019431972167649730669336028956563628\
49659605979803502452`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiv4mb475100mc150100qqf10.m <==
2.730973825307308611604513775898247589098143001730443736860564768985842409245\
13`50.*asl*cf*psibc*psicc + 0.76017164639315177329368073882344862659151817270\
430381881903531954657147569726`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0244361212706019708026444973557829292830482472336380197441818485409074901\
0778`50.14847801730974 - 0.00237229032968748175931516263817674412515012344476\
257458607001476065038148772`49.135613584059215*I)*asl^3*ca*cf*psibc*psicc + 
 0.41363892493833165121827844703696263653362568627018885634530487112070612842\
468`50.*asl^3*ca^2*cf*psibc*psicc - 0.189409155521223015139378558769647418929\
30786740512043097090940132276770895836`50.*asl^2*cf^2*psibc*psicc + 
 (0.0651629900549385888070519929487544780881286592897013859844759010059635834\
9854`50.148478017309735 - 0.0063261075458332846915071003684713176670669958527\
001988961894425118492159732`49.13561358405921*I)*asl^3*cf^2*psibc*psicc + 
 6.65868617454210870131089094507105909677840307514157985035077903101603976895\
292`50.*asl^3*ca*cf^2*psibc*psicc - 12.26203176630875331365954240548007307168\
778029423903678836047925194386873780523`50.*asl^3*cf^3*psibc*psicc + 
 0.00313241556215605136373125444621791265199353898837245622816424902396650920\
8`50.*asl^2*cf*nb*psibc*psicc - 0.0045271256910451578353826684970053380788339\
9419400475135726064524635493494451`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.00176890175826602085609733770278682744727688281625302063457237354603667583\
326`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.59286755629497552729808696940571906238087661767292761194012654079891395`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.028555913935159199936482074277546574163754\
08934870297007640766016811881078272`50.*asl^2*cf*nc*psibc*psicc - 
 0.01811003455200947963949020622307143919440273376899020382704572118721709430\
54`50.*asl^3*ca*cf*nc*psibc*psicc + 0.020238478549921604590392123592405361955\
57501091515068644958181310395241679205`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00006550702783979710186551249533290110562454296598359530318680396215879662\
651`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00029858954088674220315706268569861704\
380755404380835452436339515447394034818`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.11061228670016865749545008310801837383664629390341536950150638953950378714\
293`50.*asl^2*cf*nl*psibc*psicc - 0.26937849320762990047610858176176163422221\
829016607983607604495313180612760235`50.*asl^3*ca*cf*nl*psibc*psicc - 
 1.60508414397787567000591468601217498263250847434653116391510566168310738947\
212`50.*asl^3*cf^2*nl*psibc*psicc - 0.000253743660971401893879452044650892006\
24716431979329607040624785183376491872`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00231319312540517572962874064077166636499114137691458977585924971905058086\
295`50.*asl^3*cf*nc*nl*psibc*psicc + 0.00448011542829910865966762784815598261\
66237276299425665707160444580419459498`50.*asl^3*cf*nl^2*psibc*psicc + 
 1.59370927375821485945856973404955602875377919920718076461375257123557749252\
572`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 1.279223343234550276060919386037243\
22430442073165516785123914443432314335477996`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 0.221066291365804149533542592829254028375130693786122411774851043\
45556630780612`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00365595575059083373951266611082567513131378224768189840755811973744617407\
521`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.033328642286773705381218204332\
22116016884432142385279893453421826248420809706`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 0.289765322501493610810649042554464732500687127128578320838\
8641009814595982589`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 0.40570700145774225563450812610600463466663325630572344452844680740047287285\
805`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.028982503961675935694504089810\
58974573590994513317361210257157191800490120654`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.000664719227380151589002302929241031842057051317760345162738319\
63072071059181`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.00605975314304976461476694624222202912160805844070050889459677647197591084\
358`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.023472656260039672000734553795\
61569202261228013271038643850186686076729905339`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 0.930037932156719945419214656591660873144219847156522235106597108\
89687411432484`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 0.33819561169335270742516896603333122659789812623873535822521929080968386213\
38`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 0.03074505560848660976592445145\
75755660543543751126123052925326785807710588789`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu]^2 - 2.7309738253073086116045137758982475890981430017304437368605647\
6898584240924513`50.*asl^3*ca*cf^2*psibc*psicc*Log[muf] - 
 1.94372510393205511583265260476597941741411831243161448898155929824619023740\
673`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiv4mb475100mc150100qqf2.m <==
7.3167331953438873153804157228039458748934951276033999287523672968440525783793\
`50.*asl*cf*psibc*psicc + 2.9120951450336149952497784906993059483427673127759\
1687074040378538645007949089`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0542294160860501738218284186065269301338862161425214660313443116905322275\
7518`50.15034881886683 + 0.00150047543662149195386491948211425743260658469864\
654717200012602161674943341`48.59234278090773*I)*asl^3*ca*cf*psibc*psicc + 
 1.94887078942564432071721031208156273515793668900603740941830850539744345544\
203`50.*asl^3*ca^2*cf*psibc*psicc - 0.218631850330729752687527377285477101511\
28019194760143288996671816492077231398`50.*asl^2*cf^2*psibc*psicc + 
 (0.1446117762294671301915424496174051470236965763800572427502689547021220610\
9245`50.15034881886683 + 0.00400126783099064521030645195230468648695089252972\
412579200687522563796863144`48.59234278090773*I)*asl^3*cf^2*psibc*psicc + 
 22.0322021833069082079245363668849787328709609706858974162248074260697999982\
6973`50.*asl^3*ca*cf^2*psibc*psicc - 39.7999854776011614109359709715373989295\
1517851288688338744985768731034717011699`50.*asl^3*cf^3*psibc*psicc + 
 0.00515023065624310629441688852370149998913457362001205271133980915022796900\
187`50.*asl^2*cf*nb*psibc*psicc - 0.00720053173337836211265920813963928999855\
527147834275450009712988414118421695`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.00113772741068393500140563292325759706526797780229578516476700481224111665\
091`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.62523480142555957350554345815059020238943335423760234172897383675953373`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.048613137790352002167631326156203620519528\
18333962226284273136432545211334501`50.*asl^2*cf*nc*psibc*psicc - 
 0.02872844239950811976151582738329990758803595288717553482770566806909646985\
53`50.*asl^3*ca*cf*nc*psibc*psicc + 0.067949132211270121279611865904400287343\
19004633602247448576702040134570682566`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00006843733832015827006236849712781355744076489282137073530003579131053406\
088`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00032299075321314590053735551730041106\
686839346431608250142402755841437155313`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.48761800210289194089082214306210981818024418643076627373594099281846738416\
213`50.*asl^2*cf*nl*psibc*psicc - 1.01981434866378578607958410886587907472383\
136162825773711041445160679835510941`50.*asl^3*ca*cf*nl*psibc*psicc - 
 5.21607530310485030696532121392069993541691138595423263469739128967752164786\
663`50.*asl^3*cf^2*nl*psibc*psicc - 0.000686466245499962098503531695306601385\
51894970418756393933584502318867638493`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00647956963645164524006466533958707218770525025330739201389321696863422673\
22`50.*asl^3*cf*nc*nl*psibc*psicc + 0.032496923097609362759686583242634942333\
98707730976056274486023971267291693788`50.*asl^3*cf*nl^2*psibc*psicc + 
 4.26981226951963898424927716104200376496467449571506777412829289351863540895\
61`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 4.4490435679395924213855311313451338\
1649058153270999839279912165750073426003415`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 0.255173157781395863044216630796489065036402619910987096608804621\
17535387079853`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00601102089136637991373914618854659843888211109909429613376962788290191817\
865`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.056738155309307556149623429667\
49274998697448471763262238247464104968530834262`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 0.776329503549025269863504938371273411811758999220921413477\
87156640514265426951`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 1.49597412376141686384296282915179728153990933636236061789342873137672972555\
422`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.138939897340239282745518370194\
06169624028331981188149512030085318709544123112`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.001092912889339341802498026579735745170705838381653508374311137\
15758568794137`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01031602823805591929993153266681686363399536085775138557095993690748973584\
335`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.103475753833692622690447588432\
27788066495083948303076743406545109523353517579`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 2.491726338817740244353387630111580519541682148364375219702836496\
04322782588453`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 0.90608230502463281612850459276784746165152078122340917083082626930552956861\
626`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.08237111863860298328440950843344067833195643465667356098039722359119247259\
386`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 7.31673319534388731538041572280\
39458748934951276033999287523672968440525783793`50.*asl^3*ca*cf^2*psibc*psicc*
  Log[muf] - 5.20756290623275606526675455044366174402419693215292650929068488\
407380702178516`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiv4mb475100mc150100qqf3.m <==
6.277545452761544977142945817855597215731319345288813959131100493953929117609\
25`50.*asl*cf*psibc*psicc + 2.38357656443146864965330359113947762606719293876\
274073680158789084221278315335`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0481688702868373573313387749484274019816490037152761547942393086509115756\
2196`50.15050208515608 + 0.00037145301251329853754537488530964939013676520279\
229138453198277965288793726`48.03763950917024*I)*asl^3*ca*cf*psibc*psicc + 
 1.54739170868264754946453582227598248516597138412524685842854101807644344922\
401`50.*asl^3*ca^2*cf*psibc*psicc - 0.232930162365285636028065186581394149782\
46064111815871190096412469655806332859`50.*asl^2*cf^2*psibc*psicc + 
 (0.1284503207648996195502367331958064052843973432407364127846347772927709438\
9089`50.15050208515608 + 0.00099054136670212943345433302749239837369804054077\
944369210595923817413785063`48.03763950917024*I)*asl^3*cf^2*psibc*psicc + 
 18.2532804387944808955266608909792132558249939619778011492466033937776541265\
7565`50.*asl^3*ca*cf^2*psibc*psicc - 32.9796018681595410614736052262049393177\
9408872969471724038439371530128768074057`50.*asl^3*cf^3*psibc*psicc + 
 0.00476780766966506418899706199052773791580539747505557618291026465709050785\
654`50.*asl^2*cf*nb*psibc*psicc - 0.00669469677156216272953108060066486435098\
30478707533442364908976611920731584`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.00035601977046695376240431183924338446096338612689223831928988545754584901\
705`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.62115896188645141552316943384534087509240692347721556319973971814285163`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.044801638447760406273602076223325042137004\
93521391892537326868903752355584813`50.*asl^2*cf*nc*psibc*psicc - 
 0.02671794283010101705933209017725480102003291688812866208267934463896814423\
583`50.*asl^3*ca*cf*nc*psibc*psicc + 0.05702536397039628147403644631568919676\
712416956142301416825549498883326479052`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00006805385863381567090147636468236942559724372532610483635549848527401333\
64`50.*asl^3*cf*nb*nc*psibc*psicc + 0.000319740704819726176305425182874458797\
1347071167719374294775384221898010559`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.39285424353697776850652550779350304844599421176186264275054363941071419865\
146`50.*asl^2*cf*nl*psibc*psicc - 0.83023620427244157026327558233287533911252\
961875678169321271368596275564872733`50.*asl^3*ca*cf*nl*psibc*psicc - 
 4.33450844885705414087011643200610188311914707117108811944103529043238074903\
983`50.*asl^3*cf^2*nl*psibc*psicc - 0.000596747085143636075414903568839207617\
6425420531396269600864445891859295667`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00560745084653094130324335430277115570718724021821395815844109254500472436\
83`50.*asl^3*cf*nc*nl*psibc*psicc + 0.024585159570149829002681402578683520529\
39597487805766544437727868444758620337`50.*asl^3*cf*nl^2*psibc*psicc + 
 3.66337542740051677892193604840319382676076821128893060253046748728896810899\
853`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 3.683027086919980242644775485172087\
72719901429045702095182402891098971266864434`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 0.271861236061308491121509310647849279302662351773134368532781931\
45067671910804`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00556468116115006631636099225455320174735776270175162988766913034752706265\
218`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.052289616262231168672757075538\
2981182140154899277947097270786679788053265156`50.*asl^3*ca*cf*nc*psibc*psicc*
  Log[mu] - 0.666068259527366687076715645164217059411048765688896473187357751\
37153408174186`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 1.22934522481328404157287074760845049413241041805922745180246992848836658484\
802`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.109582768263083092814720003628\
98478991377221850630121585850509484845379618601`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.001011760211118193875701998591736945772246865945773023617557873\
29147653982696`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.00950720295676930339504674100696329422073008907778085623668784310037789703\
995`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.083366259698049717009312891297\
27251849443367760376106068363821143905282983382`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 2.137829128131315670583813919262204858247223353141267031573307191\
77564742145214`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 0.77739241022956933475775051609534722118080849205136982966952392250762968045\
068`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.07067203729359721225070459237230429283461895382285180269636281134553063260\
916`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 6.27754545276154497714294581785\
559721573131934528881395913110049395392911760925`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 4.46793835024548361173187263676175705834317102202022518851\
224192489680981730642`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiv4mb475100mc150100qqf4.m <==
5.444995078654762317019730988174440812900810415559412781991276154650050069426\
63`50.*asl*cf*psibc*psicc + 1.97442803073664659378582585193169187857218364828\
395341813250959407506657016342`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0430686951302788150721478107900131448236746514760529996017425585886065468\
4386`50.15048975753263 - 0.00046434890645757491262580770573466624215236456995\
439246663416526551676855719`48.183172470687786*I)*asl^3*ca*cf*psibc*psicc + 
 1.24526623100919547969792476609730788259352094241829189583964488959221663071\
746`50.*asl^3*ca^2*cf*psibc*psicc - 0.237041476536887781084286683048964789920\
19857467324844781241334396753276467842`50.*asl^2*cf^2*psibc*psicc + 
 (0.1148498536807435068590608287733683861964657372694746656046585114025140977\
7028`50.15048975753263 - 0.00123826375055353310033548721529244331240630551987\
837991102486392907256832031`48.183172470687786*I)*asl^3*cf^2*psibc*psicc + 
 15.3361956905444620328454611696705494409884263557912537325112291674358404244\
7318`50.*asl^3*ca*cf^2*psibc*psicc - 27.7414790691877893621033184880000333212\
0116955776802778494718968348504414454124`50.*asl^3*cf^3*psibc*psicc + 
 0.00443791016884244895235433514642154508126181656109260241780033021133916611\
132`50.*asl^2*cf*nb*psibc*psicc - 0.00625814875789134491891030095366044276344\
31591161959962697286502159381456709`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.00023366238696380184402215285369358465333362962147992905110123030746050735\
719`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.61709172960006822733667423485210984000125238565760367408169829448176951`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.041516483506151004592545054799542468634090\
83691662395702712848274142624704939`50.*asl^2*cf*nc*psibc*psicc - 
 0.02498366059324093986052508295838682917056621492977489514845787069007597969\
974`50.*asl^3*ca*cf*nc*psibc*psicc + 0.04828668776515577583304430657688301501\
728396236433751210952210162795427562146`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00006767551546512955845288531250027083280446604082885400312770298504976461\
641`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00031655095694638252772401317988337457\
337475423243941620511054496286326214671`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.32020227624715633705874939293656140406485399264965802869312112743286791497\
051`50.*asl^2*cf*nl*psibc*psicc - 0.68550044016869297815075959704307542546659\
310295559854235347573048896800910815`50.*asl^3*ca*cf*nl*psibc*psicc - 
 3.65182543427576019849449601220486303350311479864427265312881569012945817906\
626`50.*asl^3*cf^2*nl*psibc*psicc - 0.000521957841032551581231752389467155609\
8622830187195200036611400799663842286`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00488289606452000744698334277520678534492903315705466288074089470851416786\
97`50.*asl^3*cf*nc*nl*psibc*psicc + 0.018830044147476273629346018595176782965\
86908031194132188515629537249482490009`50.*asl^3*cf*nl^2*psibc*psicc + 
 3.17752556688947916894131493641912715482579922823011020911339612440711032675\
242`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 3.085992100306188874289750074422862\
35240468683569326809951427797128395699921353`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 0.276659699863412934004753008804509957841695987704871730323813552\
58388843826695`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00517964582937313294984875231695390812751156505428201002884857173338469640\
027`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.048455392845178546165108995948\
74141090292416860274837835700040163407230898323`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 0.577731921252632576171148170258023119059236223314565492566\
07211689908026257866`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 1.02257855251399830963918847172014062663869946992386230317338626209582386744\
872`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.087621572962471518358062296946\
06638833310663633842798086919741888168577839156`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.000941753787158751445427045875809801477729375464414910917048881\
66897823146567`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.00881007142639609930274709017249843834598621247322697785955692657241647294\
503`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.067949033405348688568489803835\
7983362268167853487727748770756415278015050262`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 1.854302636161570918825567124908139117869246080717440425379475500\
36797438451198`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 0.67429186769511669775475168178477786104336221116997833654915402107943675542\
522`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.06129926069955606343225015288952526009485111010636166695221920853724710425\
196`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 5.44499507865476231701973098817\
444081290081041555941278199127615465005006942663`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 3.87538449731454949976684320198335534123527013310081939070\
259094846959563607991`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiv4mb475100mc150100qqf5.m <==
4.7677188726808985569375360980790990031059514628845496124501925962451665008484\
`50.*asl*cf*psibc*psicc + 1.6524147345837220633847686133735443180405925629026\
2358414015465618714795979786`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0387346916638468900129426898072498408366796088699871062287865963812850829\
6339`50.15034556744385 - 0.00108218950783112240912798519589991391940625660635\
579782636963004701911377345`48.59654878319609*I)*asl^3*ca*cf*psibc*psicc + 
 1.01387922532799497791986707801590201939937792588826271984151032359262785386\
431`50.*asl^3*ca^2*cf*psibc*psicc - 0.234810335072332576185220872559826335665\
94402060098204116818883984851004174555`50.*asl^2*cf^2*psibc*psicc + 
 (0.1032925111035917067011805061526662422311456236532989499434113581092525018\
5873`50.15034556744385 - 0.00288583868754965975767462718906643711841668428361\
54608703330502612775633243`48.59654878319609*I)*asl^3*cf^2*psibc*psicc + 
 13.0430073291968960379354313734413736772298875710914528832052771466661492247\
0926`50.*asl^3*ca*cf^2*psibc*psicc - 23.6387618787696081601362435273604329038\
4944792931763152223871579304581759858108`50.*asl^3*cf^3*psibc*psicc + 
 0.00415041274924949099990479062504706049589723014786295461060484883752333364\
841`50.*asl^2*cf*nb*psibc*psicc - 0.00587751201251130836430773396607248770250\
824205643369171600413144616940270566`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.00068248723931321842164455301627119182161419968177421224152432890880934281\
843`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.61303307706281412773991082702428123607576336819215547734253650630271515`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.038656146909258014121843724642541026616743\
33328301642047811752385633177082492`50.*asl^2*cf*nc*psibc*psicc - 
 0.02347201525238724074667830120205360993453248911366527456919041150726001155\
986`50.*asl^3*ca*cf*nc*psibc*psicc + 0.04120028699926164308277005408580699796\
834041959362522582520685911581506226378`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00006730219178331317772151725007014031320147543200018456396227530685711345\
369`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00031341984160024332911570316164663183\
961217767446472961065841401828840839293`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.26357532729236382336856380412856196644818458858955506289856506041595811868\
141`50.*asl^2*cf*nl*psibc*psicc - 0.57300902655347223943505011604778892055509\
226807424912528803283335185090532003`50.*asl^3*ca*cf*nl*psibc*psicc - 
 3.11357019915638084621551579958424437067080848682175998665443008621822904563\
087`50.*asl^3*cf^2*nl*psibc*psicc - 0.000458897190876821026324270821118276796\
93375471678790787919868458223465103954`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00427408026586944775043786911808052525240051089300279951814524615150110276\
714`50.*asl^3*cf*nc*nl*psibc*psicc + 0.01457131911769212209965273303599441541\
421629728315911405955393503201881678813`50.*asl^3*cf*nl^2*psibc*psicc + 
 2.78228876148550724347438019682356726679146811021410062970850816440886460110\
425`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 2.612943604903548214349987063126458\
14639299602823684884089727499353667565583222`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 0.274055653782723755237372666187862920866250948206458516567400746\
77725113978817`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00484409716937431711096438464080448101725177850990772727271238679156378581\
142`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.045116990317629303403827174865\
90906713733933239809683829453344395943299551939`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 0.505870683906455862449887308513375866689357838220745569037\
91050393274573595826`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 0.85956116608303913216978646712753278818879874721102875688785263323398026824\
045`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.070939429175717279212465299335\
79324088270585790473816000011404762053392384238`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.000880744939886239474720797207418996548591232456346859507766464\
84682876090261`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.00820308914865987334615039543016528493406169679965397054524761336754930272\
471`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.055932421620858469127214728411\
96578168309973171715784749652309328561108942236`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 1.623655034831301488881166652862662933984992185223933859907446967\
31966020232449`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 0.59042001266592781413860605558642288508545170371779413086373051343557693212\
597`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.05367454660599343764896418687149298955322288215616310280751969801998982812\
778`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 4.76771887268089855693753609807\
90990031059514628845496124501925962451665008484`50.*asl^3*ca*cf^2*psibc*psicc*
  Log[muf] - 3.39334444564941819959100902553949739714394252118369677750121707\
716755983753717`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiv4mb475100mc150100qqf6.m <==
4.209374693130486171999774661687464824372689165543680463104654911495857148011\
42`50.*asl*cf*psibc*psicc + 1.39531246268073019082418850103648704461036607492\
726912586503877458126532281617`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0350201144356921236848042193791524950924237447594233587957701665766678078\
3111`50.15009749497219 - 0.00153631020464761364994334471220470571864974519265\
977107422644194409883534697`48.79225884935453*I)*asl^3*ca*cf*psibc*psicc + 
 0.83393909316897291849749281366930803850553778700603225806022571168696064822\
746`50.*asl^3*ca^2*cf*psibc*psicc - 0.228677183003772870563822758945263259886\
54009713305894841474204407051662400233`50.*asl^2*cf^2*psibc*psicc + 
 (0.0933869718285123298261445850110733202464633193584622901219947374049917552\
0235`50.15009749497219 - 0.00409682721239363639984891923254588191639932051375\
938953126158466161685968897`48.79225884935454*I)*asl^3*cf^2*psibc*psicc + 
 11.2114430670978802468799280582416487847549230309233746014130230674601804646\
7491`50.*asl^3*ca*cf^2*psibc*psicc - 20.3701480753604915931683483944329172812\
6269558849941014291027820109281802912376`50.*asl^3*cf^3*psibc*psicc + 
 0.00389763538711110402463413119872229178847356848459264489874431900444641012\
909`50.*asl^2*cf*nb*psibc*psicc - 0.00554264381832195152563849422350445156179\
432823398822411910939116217617252873`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.00102623159046230338202365015910724299368303931065038295428809518348669096\
159`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.60898297689029303803290516913225177244781054835436398359659502859482028`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.036143624015385059728325279217089928101992\
50016678720866440170035042108930435`50.*asl^2*cf*nc*psibc*psicc - 
 0.02214241302569705217216032814555582560701144100774374821441811984379302061\
42`50.*asl^3*ca*cf*nc*psibc*psicc + 0.035385520718076939208167309677616448810\
07088986706972781823570158784092468709`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00006693377437304632805872366938748613806595110462083508053390578161589517\
675`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00031034575256449469015336050147981184\
315414453405098955388012770095140586206`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.21880088080640028754587992554146587230995598897787317540545847583288040312\
539`50.*asl^2*cf*nl*psibc*psicc - 0.48420486718341099521535397961461406485608\
544701795345761899574444937477231685`50.*asl^3*ca*cf*nl*psibc*psicc - 
 2.68249014413692878649930034469340212860622840646116761209534733818266007752\
046`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00040519370117079212828573075040828619072930872550041234635228068808812961\
7`50.*asl^3*cf*nb*nl*psibc*psicc - 0.0037574496672902698018779333573250877194\
5247324334032169422872195885905848814`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.01137314421540675796821842855475509074619904896941664447588062963113222667\
982`50.*asl^3*cf*nl^2*psibc*psicc + 2.456456895704705369920328182032865704639\
91191600405059654762788295168234397751`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 2.23272642494595347366571578666091546802324363503196228965326948373898016998\
834`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] - 0.2668974296807896477718690264330\
2626171768161757729379007234107341679959425368`50.*asl^3*ca*cf^2*psibc*psicc*
  Log[mu] + 0.004549071547009918194280475252342043405602638614367490368256476\
10546115616782`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 
 0.04218453377089211897201624526026960631123764504870034871046844535164460368\
848`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 0.446628526491764612712786942187\
79376447998398472800919937229603637357306336954`50.*asl^2*cf*nl*psibc*psicc*
  Log[mu] - 0.729172784460480816775568678662606302462968719033579911469207080\
84818823476502`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 0.05809790117901358928167041244753878567288724132979673618819235252110708091\
609`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0008271039176381669444146318640\
6218971010957065715772551781264622408006615299`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.007669915231071294358548408229139928420225026372490972510343766\
54000932262949`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.04643098897759894961037306488822294236010217100508420318160489192679498941\
581`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 1.4335099439597796171181376097420\
8564713426130973398537911191747690568891004431`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 0.5212763432581016789520500399062129625942768399032674105751644\
8996332062113925`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.04738875847800924354109545817329208750857062180938794641750130263528185453\
584`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 4.20937469313048617199977466168\
746482437268916554368046310465491149585714801142`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 2.99595228159073802481797295254502496433352196875628884160\
701972234198472747799`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiv4mb475100mc150100qqf7.m <==
3.743662540052537220003345646800347225738935634684274015292668420610131181457\
96`50.*asl*cf*psibc*psicc + 1.18743187841986291031052506700444829020044615766\
372881155489148806480340298298`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0318121773584127522166082899280857070625114867130149891805565303418376996\
2505`50.149768830521566 - 0.0018664120816497695553391226626647257629539815206\
1013629813203203404962987287`48.91818297253471*I)*asl^3*ca*cf*psibc*psicc + 
 0.69211699234190650599293465918090609739213736026543762002067191436570708619\
6`50.*asl^3*ca^2*cf*psibc*psicc - 0.22021350993531691618237678790838963277695\
140135595078982240481777690664923565`50.*asl^2*cf^2*psibc*psicc + 
 (0.0848324729557673392442887731415618855000306312347066378148022833920129066\
0419`50.149768830521566 - 0.0049770988843993854809043271004392687012106173882\
9369679502344130832577425613`48.918182972534716*I)*asl^3*cf^2*psibc*psicc + 
 9.72802507432473572735518568904749445459120594434133725988018440519338803478\
097`50.*asl^3*ca*cf^2*psibc*psicc - 17.72696284366345076488997746206440962544\
008290532499241342373337467647309135388`50.*asl^3*cf^3*psibc*psicc + 
 0.00367364724559469410496234623319779896775854640399256783249466869745787342\
931`50.*asl^2*cf*nb*psibc*psicc - 0.00524571389651758613787112058048691209383\
825849068098068690376447306989847195`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.00129044411088597218205977712875321728721014446045851770606681021957406316\
559`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.60494140181665229538893708436408074753890765179205224334854475936669874`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.033919450334784901944239868221668910780462\
40247100605493879636872643741571945`50.*asl^2*cf*nc*psibc*psicc - 
 0.02096354498037557625334428586690970399412364464390261109200632493447537579\
513`50.*asl^3*ca*cf*nc*psibc*psicc + 0.03056462931677268296212917363110652545\
356929056490433145365190492287971301419`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00006657015367240866450967007672039423630348834685726407480895974624194784\
207`50.*asl^3*cf*nb*nc*psibc*psicc + 
 0.00030732714252545676376219665366739114933987053529084766290524439091004609\
2`50.*asl^3*cf*nc^2*psibc*psicc - 0.18295009876765647761914369114340075479291\
827906041755491385054057905866704554`50.*asl^2*cf*nl*psibc*psicc - 
 0.41313081024129943694040266043614782732097753329486629309507333714161526017\
433`50.*asl^3*ca*cf*nl*psibc*psicc - 2.33245966576840516645008423049169081136\
394699214648986634968230444285531482487`50.*asl^3*cf^2*nl*psibc*psicc - 
 0.00035905700325737507898585236117311662724040419457609828455936087438209049\
472`50.*asl^3*cf*nb*nl*psibc*psicc - 0.00331523833812565257734513633858786951\
461740150267160495883964103056830332494`50.*asl^3*cf*nc*nl*psibc*psicc + 
 0.00894063988968021242800264264709820364714192398022769511483608217437851206\
655`50.*asl^3*cf*nl^2*psibc*psicc + 2.184682127896846982721280715584377022939\
65140134223798004783618772228376612957`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 
 1.92325390852348691892946892403745860286660403075860253763832209431193476661\
737`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] - 0.2570191700400272074008103752106\
8641651121966775485061021612712516371198938351`50.*asl^3*ca*cf^2*psibc*psicc*
  Log[mu] + 0.004287646867623691649059236029488682260239617246885437745022112\
81401299982332`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 
 0.03958862004343444926791888547940659548493053659161701174692489929782448977\
661`50.*asl^3*ca*cf*nc*psibc*psicc*Log[mu] - 0.397214932344881269585687402833\
52309507993661842586145091778839115935928338233`50.*asl^2*cf*nl*psibc*psicc*
  Log[mu] - 0.623555362687557786019691834573274668662948536692544662661500393\
33692035615257`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 0.04809732173980509568333110424353224048768278305836152516360047945491235912\
955`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu] - 0.0007795721577497621180107701871\
7976041095265768125189777025029704258762028743`50.*asl^3*cf*nb*nl*psibc*psicc*
  Log[mu] - 0.007197930916988081685076160996255744633623733925748547618252949\
17625465433098`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 
 0.03882321674403066359234643933109023786092086343958963543661631082306667974\
922`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu] + 1.2749108523774461267223213186780\
5580691738327118538421815954492566224161149416`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu]^2 - 0.4636039463190713188081168431556566570608666440674124429725420\
22419226228338`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.04214581330173375625528334937778696882371514946067385845124845372126964843\
286`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 3.74366254005253722000334564680\
034722573893563468427401529266842061013118145796`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 2.66448941850672582405038120834936713213259178905928729248\
430187056225069954968`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiv4mb475100mc150100qqf8.m <==
3.351169810621233563793764532156607798428415429834880346920658789463621265620\
31`50.*asl*cf*psibc*psicc + 1.01746472681075131900734142084790409854112500498\
688097464928457779122413852447`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0290228995248773037080511662301116350583817411234372435884761476777339565\
8877`50.14937900047629 - 0.00210194112354060469113325798002259871287305959242\
147181602155700365321608952`49.00925874918433*I)*asl^3*ca*cf*psibc*psicc + 
 0.57900359577814742519316084055179876406908099559533219946463855079595796222\
887`50.*asl^3*ca^2*cf*psibc*psicc - 0.210441115884666830813477726847106581585\
35379875124168717057974093261144450328`50.*asl^2*cf^2*psibc*psicc + 
 (0.0773943987330061432214697766136310268223513096624993162359465322949435237\
7634`50.149379000476294 - 0.0056051763294416125096886879467269299009948255797\
9059150939758774808809673418`49.00925874918433*I)*asl^3*cf^2*psibc*psicc + 
 8.51163282111537383433417874674129782635120718673299964034044345382647164481\
847`50.*asl^3*ca*cf^2*psibc*psicc - 15.56125421460837174685376943403932406188\
538538173175038424728391074545190590502`50.*asl^3*cf^3*psibc*psicc + 
 0.00347379551334401130810204635074727174728102004064083711002069593359745221\
277`50.*asl^2*cf*nb*psibc*psicc - 0.00498058134282753842767714708202338415371\
939624742028610445234744401154821725`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.00149370809986127632506826326474454295785203669772945657069616695679688508\
461`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.60090832469393066497170352451493102024845108511446271937155869566001092`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.031936976840593324531616706917279263947472\
62414529652221161083604781481748087`50.*asl^2*cf*nc*psibc*psicc - 
 0.01991088161568449260369431129394540537107200352743328347833750886856478070\
754`50.*asl^3*ca*cf*nc*psibc*psicc + 0.02653112458363570312497332014023387391\
731122966960734894713332204365889779626`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00006621122361928795902429196478711630979726682814237553303203957220576011\
069`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00030436252036046903753924032546313513\
752689053017182157087024303897877897353`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.15392397321047082480494833309018796312112536317123637747957975193767266350\
468`50.*asl^2*cf*nl*psibc*psicc - 0.35554914438476929270046691304777031787438\
695015328111166710074235841294667041`50.*asl^3*ca*cf*nl*psibc*psicc - 
 2.04475258598923875946907435923322441510104621630126487356320041480815220723\
927`50.*asl^3*cf^2*nl*psibc*psicc - 0.000319112690643089546194751151287722741\
99415889091415281642473062906945359412`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00293382111049969143437495099422393872254344948369097748262328394032390982\
025`50.*asl^3*cf*nc*nl*psibc*psicc + 0.00706994597940283199698953625257207052\
728567051376918968120036162993521962012`50.*asl^3*cf*nl^2*psibc*psicc + 
 1.95563588183590035713651721007219211314421220398581157413140584539778742229\
454`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 1.668541328467591132998823697941734\
91011132923388160556462232579036306104697779`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 0.245613454700673407596671339978069952808646823588244515779464845\
04137991759641`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00405439266642041473763919420151567412574759436324896966215306626734474868\
969`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.037274803365006605656275209777\
20111036958821597922282032494814620329355965856`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 0.355570160333800064933912220013125838753493127997420286205\
71017871571119018627`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 0.53703984128398971790017959652999401526809934268654459576915129760060089160\
871`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.040229131185894272990622264025\
50133204951885924975159740490094838300444503058`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.000737162302985529952298035309366486204681380793317994482375371\
98883215480241`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.00677723697545574648295912905040020188537967563258596734577553555683621492\
626`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.032663681595721208434735231759\
21040708919123910925661522003933211727854845903`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 1.141246764100891333221340380733688904420223565351258071724012739\
14268023334439`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 0.41499882330941503026230559299406869251644493285500293516781934772097631378\
109`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.03772716575540136638748232663582442659240408480500026683409889384563980794\
246`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 3.35116981062123356379376453215\
660779842841542983488034692065878946362126562031`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 2.38513925987948596847081534302026299040145087526114550558\
166354908757470878416`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiv4mb475100mc150100qqf9.m <==
3.017315046852457322506958074666498762787944111405699359200608265469654362289\
11`50.*asl*cf*psibc*psicc + 0.87710951968315625995466313791106845153610729340\
739535747156637332660645624533`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0265827466008577402096401848310100140800362121264636234992667313083687053\
1118`50.148944220084005 - 0.0022649881074787952721185153215765421258709741879\
2247733799336957324216897002`49.0794102947384*I)*asl^3*ca*cf*psibc*psicc + 
 0.48782895649402377161597770802364063619496072629251877664930203775077836753\
232`50.*asl^3*ca^2*cf*psibc*psicc - 0.200027655714711737043154168689994512033\
96178004910136292450554456018652531003`50.*asl^2*cf^2*psibc*psicc + 
 (0.0708873242689539738923738262160267042134298990039029959980543785118184816\
702`50.14894422008401 - 0.006039968286610120725649374190870779002322597834459\
93956797952017063218649911`49.0794102947384*I)*asl^3*cf^2*psibc*psicc + 
 7.50313741457478733537193162118010482717740814149635725466550044278075153151\
313`50.*asl^3*ca*cf^2*psibc*psicc - 13.76592951045128290306328083625653465686\
550807084255846672379728362998030394173`50.*asl^3*cf^3*psibc*psicc + 
 0.00329437875260006371951537478585803782893857308225021380186902712042446342\
106`50.*asl^2*cf*nb*psibc*psicc - 0.00474236263504343335373465425878034394444\
669835480820994078504341162734639044`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.00164976051334846848585096488409926480372417574674464082412347905486904974\
773`50.*asl^3*cf^2*nb*psibc*psicc + 
 3.59688371849141071600287052937778454990728821327742069308012973464824741`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.030159094389072742472948391496712171301443\
5524777773143827715343165312005277`50.*asl^2*cf*nc*psibc*psicc - 
 0.01896493608740522428033802923087716446723500845352537484927107022056708833\
209`50.*asl^3*ca*cf*nc*psibc*psicc + 0.02312896106049357059043466571582571150\
209624510424274176344450815244210248885`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00006585688150573783451252623052374193099955059385818177509042651047312572\
267`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00030145044857607001614865736156523553\
991857658682642519974541682951539167307`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.13019032458716318444242271752236470330010425458385239804229012350294536040\
935`50.*asl^2*cf*nl*psibc*psicc - 0.30838713740614935255245056500626424224727\
794127918655059827768642237884083357`50.*asl^3*ca*cf*nl*psibc*psicc - 
 1.80568498264245382771652117859862579954833233956642450063973991474257018460\
921`50.*asl^3*cf^2*nl*psibc*psicc - 0.000284289994550925997944505938226019896\
6298175890971347634850262855999416476`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00260259351562519756417729649656285530636165893147956085786291259170227011\
405`50.*asl^3*cf*nc*nl*psibc*psicc + 0.00561741825196277414816306450994159159\
930555425598434768459381034009917947973`50.*asl^3*cf*nl^2*psibc*psicc + 
 1.76080888343111529772331091042327669067090420746750965246718021148434223226\
955`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 1.456806718686550503017006487786324\
6569862099113681898716732174248137274885534`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 0.233459527855254648607002247421661557726960588360325658392283925\
55782781926657`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00384498886121689008776990965742225434011259041635185986882955984021016988\
618`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.035199772308770463214370574150\
85466423228111255476845253197480563811440257985`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 0.320147069714748235949692892804232125576528037721365391357\
66915202088587589072`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 0.46546073971352184323950690130477333920817943848193044623364737007057280599\
887`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.033982296109458133854177017277\
84534776121829926982483083171935233485326856899`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.000699088883857616379594529028622228061838652802973065425545326\
92091015019773`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.00639995860159462967534010439106448440586929319177608227316193814133939044\
645`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.027627244934380451657906131528\
59666116408991243484949003030326577326155132758`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 1.027551938006670718412163170432871261011171906175107669250986199\
32694856627897`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 0.37365525018424389760442297106649864036769887497276642517869091650207087298\
154`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.03396865910765853614585663373331805821524535227025149319855290445464505334\
105`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 3.01731504685245732250695807466\
649876278794411140569935920060826546965436228911`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 2.14752369601312229167228562700930271943493942222448309058\
837958947693533145323`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiv4mb475100mc200100qq0.m <==
19.62478275841717891323550431662633393944457878178378673771748570502849971374\
681`50.*asl*cf*psibc*psicc + 8.6435998097798423274394600167788172126972448204\
795551166543990895429981477149`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0828080633638561617926922303956364958799913880409710915869025624125429207\
5351`50.139332664431976 + 0.0190360505039192047001952534704321306554274274359\
7562805683329075501467416251`49.500836884877515*I)*asl^3*ca*cf*psibc*psicc + 
 6.44605355165648466167689859959322365700283845226272270830863693344400588341\
661`50.*asl^3*ca^2*cf*psibc*psicc + 0.312574998038355443651058018723867727026\
51517385913171965707163798314664976128`50.*asl^2*cf^2*psibc*psicc + 
 (0.2208215023036164314471792810550306556799770347759229108982472408981128984\
5304`50.139332664431976 + 0.0507628013437845458671873425878190150811398064959\
3500815154433398691875405696`49.500836884877515*I)*asl^3*cf^2*psibc*psicc + 
 91.4482027493790808071873162602381370438301877774997893597449979458213749198\
3949`50.*asl^3*ca*cf^2*psibc*psicc - 
 164.0191085544101055973033696744866298757870752711953292481661`50.*asl^3*
  cf^3*psibc*psicc + 0.010285095244782500306743843564510145623872746731555066\
34312805193119140829673`50.*asl^2*cf*nb*psibc*psicc - 
 0.01505630358187306188909447069293370515022760439546681147078613709181041421\
963`50.*asl^3*ca*cf*nb*psibc*psicc + 0.02122898247085051846904385269546298154\
320958945284502489720738485179194880621`50.*asl^3*cf^2*nb*psibc*psicc + 
 5.39028561469688633831670262793374053010450850731368754098665703359322522`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.056641474698956513827221748178135923647988\
5914306173180568169464956370507484`50.*asl^2*cf*nc*psibc*psicc - 
 0.04883030401123866313771326161518872717758150219871861099591240152508838620\
508`50.*asl^3*ca*cf*nc*psibc*psicc + 0.15634685861539113850242871176161101733\
250038213410024898431150766659890086555`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00005937013104859379254880257777808444441943713555047946187160867921749064\
464`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00016347985583160107611617344585346492\
852890738301038993906407197175056903789`50.*asl^3*cf*nc^2*psibc*psicc - 
 1.61687797619200676879413378449585765992834161000119432073366857556629954165\
295`50.*asl^2*cf*nl*psibc*psicc - 3.23882247915519788468386351592453501637925\
415415296705819632015594512680960468`50.*asl^3*ca*cf*nl*psibc*psicc - 
 19.6304072582594492792960490292828344858556096428077591233164471955921948880\
8292`50.*asl^3*cf^2*nl*psibc*psicc - 0.00169476973977644379300555676026850131\
170518930176990324824029405871787719269`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00933333674132004149916747696592710069288875412744378937451931539942434694\
518`50.*asl^3*cf*nc*nl*psibc*psicc + 0.13321392761779613305300871154382907727\
129771680355076758404395995011045986486`50.*asl^3*cf*nl^2*psibc*psicc + 
 11.4523976713912145641541360070300369013936449355198202619059903990094813607\
6247`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 12.9051674713465820488492330733381\
1948048506539280301746422948044079609850693855`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 0.364817610848120883535255858893741341582774593584446895160335849\
40143521707396`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.01200410748810593587411126799218950503419998434527800995315337566118039869\
082`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.066108318337258658659407237583\
41926571686118119625535296051287329465529336274`50.*asl^3*ca*cf*nc*psibc*
  psicc*Log[mu] - 2.082254122071129920755297455823643072980662715549058229437\
45259599841620522158`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 4.54984833530634554038560216715593104960036717723852212747824830293965594082\
057`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.563432029151301091741864581360\
90757680084709716876258303002518639791150230382`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.002182564997837442886202048725852637278945451699141456410675031\
37302031945954`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.01201969424313793793807404319698532103942930567204642799367855297513455440\
694`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.343112163049836985150029667726\
74909661828190478194189499423975638762202301025`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 6.683254232072085851443331716556389697564606410951382268131645331\
65164461706186`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 2.43027426620803121870666607874777807184167505852777536976082717013662284587\
096`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.22093402420073011079151509806797982471287955077525230640859872448934420600\
284`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 19.6247827584171789132355043166\
2633393944457878178378673771748570502849971374681`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 13.6260780149320924461582593986269264229751224874891084413\
4613719391210645419503`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiv4mb525100mc150100qq0.m <==
6.5536`50.*asl*cf*psibc*psicc + 2.5364670584838979849766963689073576633288930\
1760103847858736912078151671287371`50.*asl^2*ca*cf*psibc*psicc - 
 (0.0501652238131803274810450333657530789680939688836306075704200542266621234\
2466`50.15038917163045 + 0.00120774168360266350011389285618137419696082589002\
589745854646386868134606476`48.53196047308721*I)*asl^3*ca*cf*psibc*psicc + 
 1.68193105853211765147958142530634112701640482705209137564255861314908447822\
968`50.*asl^3*ca^2*cf*psibc*psicc - 0.104105627619288266332713906640314872513\
09825958368997485642658376686704881398`50.*asl^2*cf^2*psibc*psicc + 
 (0.1337739301684808732827867556420082105815839170230149535210780612687390600\
2707`50.15038917163044 + 0.00322064448960710266697038094981699785856220237340\
239322279465865670650124599`48.5319604730872*I)*asl^3*cf^2*psibc*psicc + 
 19.7646224939440675270002590443236573856859970620367012897666831430501548094\
8155`50.*asl^3*ca*cf^2*psibc*psicc - 35.5466140090885231931882130088224588279\
571437029737022710045675093504766531297`50.*asl^3*cf^3*psibc*psicc + 
 0.00391819829416035384554312079553135979944879747642714434476967373002727385\
109`50.*asl^2*cf*nb*psibc*psicc - 0.00579922332084684402728855981131186858279\
668663147600945779774305612422945378`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.00079147529695080462973227773470697453863908873717036354212363376285720589\
118`50.*asl^3*cf^2*nb*psibc*psicc + 
 2.34257169683244426942634646068638009955165492971123156576951058859764506`50.\
*^-6*asl^3*cf*nb^2*psibc*psicc + 0.045026704372718417603323387943108326753424\
50144212070081580509744070535271211`50.*asl^2*cf*nc*psibc*psicc - 
 0.02713653998341197610305160764081753223169333750240141271679173983470666488\
856`50.*asl^3*ca*cf*nc*psibc*psicc + 0.06638629609012599090539593805977910436\
978536860497933557746101321257950667743`50.*asl^3*cf^2*nc*psibc*psicc + 
 0.00005384019661402827429016721137483581203086958176028665295291472706169057\
182`50.*asl^3*cf*nb*nc*psibc*psicc + 0.00030935731608096006293723785875066840\
939132777081673168443563845498114579259`50.*asl^3*cf*nc^2*psibc*psicc - 
 0.42430068613670341967447066229457769766877539065259872651885485332829453140\
554`50.*asl^2*cf*nl*psibc*psicc - 0.88949137956435379067262096046203812315277\
374579313527643876159083044120260787`50.*asl^3*ca*cf*nl*psibc*psicc - 
 4.66960863396405031893764348154419789875270885071376361791435285890963445867\
464`50.*asl^3*cf^2*nl*psibc*psicc - 0.000507352973825652782117029449317682692\
55349078652695825587094167892482953211`50.*asl^3*cf*nb*nl*psibc*psicc - 
 0.00583034105219083518626301224180866506241162302412972767089372310839366279\
651`50.*asl^3*cf*nc*nl*psibc*psicc + 0.02747056156251179588493887670099208907\
454849017771261279004706140992691458377`50.*asl^3*cf*nl^2*psibc*psicc + 
 3.82447206183916599914817431600640378443979402585706973587994666141300665109\
57`50.*asl^2*ca*cf*psibc*psicc*Log[mu] + 3.9010955371325627364584211186291647\
909746402432605585261753622101220190183641`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] - 0.121505451754821723117883018830267930690018559237386766418625478\
02424337766963`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] + 
 0.00457307126121891831131998303419834362333365801154924239136234692532565514\
957`50.*asl^3*ca*cf*nb*psibc*psicc*Log[mu] + 0.052552298861741027254431945285\
8045079425311029617556416221017900555254005758`50.*asl^3*ca*cf*nc*psibc*psicc*
  Log[mu] - 0.695358556698030181663304421092073415352689822883103588341808470\
68292403531705`50.*asl^2*cf*nl*psibc*psicc*Log[mu] - 
 1.31014611733952689541501672273998505191826937249273658880236516576505220117\
801`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 0.143912726960547709621309745462\
76904890998895110712024470935349859680307876217`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu] - 0.000831467502039803329330906006217880658787937820281680421099404\
02849603982096`50.*asl^3*cf*nb*nl*psibc*psicc*Log[mu] - 
 0.00955496342940745950080580823378263780773292781122829866531499551091747461\
099`50.*asl^3*cf*nc*nl*psibc*psicc*Log[mu] + 0.090039402074585569314260775623\
50052304273343299070949118244571097748425716671`50.*asl^3*cf*nl^2*psibc*psicc*
  Log[mu] + 2.231839988981372308085767290584549932587674598576006469008013086\
53338302028996`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu]^2 - 
 0.81157817781140811203118810566710906639551803584582053418557403089084908880\
936`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu]^2 + 
 0.07377983434649164654828982778791900603595618507689277583495362362662672757\
596`50.*asl^3*cf*nl^2*psibc*psicc*Log[mu]^2 - 6.5536`50.*asl^3*ca*cf^2*psibc*
  psicc*Log[muf] - 4.70618600823045267489711934156378600823045267489711934156\
378600823045267489712`50.*asl^3*cf^3*psibc*psicc*Log[muf]


==> anc/dataset/bcvjpsiv5mb425100mc150100qq0.m <==
1.483460410260913111222296696881688818173555986936907221922403100414907785642\
25`50.*asl^2*ca*cf*psibc*psicc + (0.04928601508108826972225596532125848916278\
435359568137845558287646843277789747`49.90114111629721 + 
   0.072320786719169253022677198013078578978396252489092387407346123046122008\
26569`50.06768055253635*I)*asl^3*ca*cf*psibc*psicc + 
 0.99123329381631661119161176255501799399736865075623569274232613194573186278\
47`50.*asl^3*ca^2*cf*psibc*psicc + 22.377652138899911466105054553534540662164\
06022449763078508697639621018246930439`50.*asl^2*cf^2*psibc*psicc - 
 (0.1314293735495687192593492408566893044340916095884836758798920531441419869\
0802`49.90114111629721 + 0.19285543125111800806047252803487621060905667330424\
636641960080004532941933504`50.06768055253635*I)*asl^3*cf^2*psibc*psicc + 
 34.5704932434133290030003889216281060776598666992915575877585265033575578685\
2405`50.*asl^3*ca*cf^2*psibc*psicc - 48.6776591540759726042998325590578901612\
0319878930826971989986167681146495613395`50.*asl^3*cf^3*psibc*psicc + 
 0.00110278946404019563798939995488945314496135049284187932813232364129364326\
769`50.*asl^3*ca*cf*nb*psibc*psicc + 0.00994441859675509428418295867011951245\
444007631059721804800878980859132731265`50.*asl^3*cf^2*nb*psibc*psicc + 
 0.01174363956007433683180179656525653635204361127552654235706341442137369261\
003`50.*asl^3*ca*cf*nc*psibc*psicc + 0.07364139255137327901911627221990069437\
337921506175330373068656185420307136574`50.*asl^3*cf^2*nc*psibc*psicc - 
 0.29368223556545713946609947114732635429147212586559410236780626608834832735\
812`50.*asl^3*ca*cf*nl*psibc*psicc - 7.78902976640586488802231858975640649981\
01809710058762869397034037165121690938`50.*asl^3*cf^2*nl*psibc*psicc + 
 1.73140041927713911486560638754902690698152817908141801773393138153027631009\
202`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 26.117768986443532560187546965591\
43534509218881815801615596822402201876760253119`50.*asl^3*ca*cf^2*psibc*psicc*
  Log[mu] - 0.314800076232207111793746615918004892178459668923894189108702336\
228583645168`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 4.74868527026246046548864490283480642638039796693782111121905473276960158760\
279`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu]


==> anc/dataset/bcvjpsiv5mb475100mc100100qq0.m <==
0.708572810242138660083089044987344714107578759673308424858321203838331228941\
66`50.*asl^2*ca*cf*psibc*psicc + (0.05724965495025737661664847000981351077398\
086021983935007278633187025692730068`50.001606732366064 + 
   0.056826045066025224294063697163408095045597527214997501381613821228373110\
26101`49.998381290299044*I)*asl^3*ca*cf*psibc*psicc + 
 0.33953486384887093515898126122130572076106496364212686320438604665113671802\
474`50.*asl^3*ca^2*cf*psibc*psicc + 9.033186764541039173772596787541686419153\
84667644959976584516763400355133921955`50.*asl^2*cf^2*psibc*psicc - 
 (0.1526657465340196709777292533595026953972822939195716001931897445607321159\
6691`50.001606732366064 + 0.1515361201760672647841698591024215867882600725733\
2667035096981049231385140649`49.99838129029905*I)*asl^3*cf^2*psibc*psicc + 
 14.5340215275851784419435139536970481586121512456647530127914566383404717276\
2503`50.*asl^3*ca*cf^2*psibc*psicc - 14.5704198686584657503341363198995668013\
7922388803099894803283716152905621743212`50.*asl^3*cf^3*psibc*psicc + 
 0.00067649731501743749654336631238514188608871576604301160648339725454278262\
512`50.*asl^3*ca*cf*nb*psibc*psicc + 0.00438229017715721985742818944001080428\
548369954135929276266719089501426614367`50.*asl^3*cf^2*nb*psibc*psicc + 
 0.01601243312588089631476681823994913458447695438573466800146157347846037553\
537`50.*asl^3*ca*cf*nc*psibc*psicc + 0.08325392754825313854351813513823151742\
006342085793310234005101924887882639881`50.*asl^3*cf^2*nc*psibc*psicc - 
 0.12133747770418083239743662879509602282052462310898401481446445294641999338\
422`50.*asl^3*ca*cf*nl*psibc*psicc - 2.93494770883089527955571392205819724368\
816296567912964595550283064380647297749`50.*asl^3*cf^2*nl*psibc*psicc + 
 0.82700101213071416035517089941796357330166215179858988013581316021269008361\
999`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 10.542959719959269105455922108863\
07265602603540920154988514209501811950795848586`50.*asl^3*ca*cf^2*psibc*psicc*
  Log[mu] - 0.150363820387402574610031072621447922418484027599743560480449663\
23909600320852`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 1.91690176726532165553744038342964957382291552894573645088073204425438343304\
174`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu]


==> anc/dataset/bcvjpsiv5mb475100mc150100qq0.m <==
0.917239479421342966137358481688840462291032230543494665957380728238848922576\
06`50.*asl^2*ca*cf*psibc*psicc + (0.03944845331105771550720894021528415657492\
670163551906472919315446568333274164`49.92659974545086 + 
   0.052989404980768563466968721356961240564765148230386936950890128926369773\
22137`50.05475880816255*I)*asl^3*ca*cf*psibc*psicc + 
 0.47913305418392101797642448828462547660391575815690495512611393067344384994\
792`50.*asl^3*ca^2*cf*psibc*psicc + 13.35621831146808407367233197032755730155\
389354301059537392312891373046429151253`50.*asl^2*cf^2*psibc*psicc - 
 (0.1051958754961539080192238405740910841998045376947175059436017212431833122\
4486`49.92659974545085 + 0.14130507994871616924524992361856330817270706194769\
849853572468877938276306911`50.05475880816254*I)*asl^3*cf^2*psibc*psicc + 
 19.2777806985451944833911357738518292619166430043301284225785307791518945849\
415`50.*asl^3*ca*cf^2*psibc*psicc - 26.66038339221068863944804780702824467548\
699288952026493981846832773062212926837`50.*asl^3*cf^3*psibc*psicc + 
 0.00071939242999787582768690269579616992142301434942588859011434485482581568\
73`50.*asl^3*ca*cf*nb*psibc*psicc + 0.006209889441286738899567766438109357713\
98040326313848668235090630688152304444`50.*asl^3*cf^2*nb*psibc*psicc + 
 0.00927425644807853947223710288722795326411966299825203847814139843143580227\
59`50.*asl^3*ca*cf*nc*psibc*psicc + 0.056614398475620967744111966514466368284\
97516789198949898949332703497272245099`50.*asl^3*cf^2*nc*psibc*psicc - 
 0.15763999022804150187177972309752239828156648338396612180460897510526069337\
381`50.*asl^3*ca*cf*nl*psibc*psicc - 4.29274702049231815822063878209842612423\
364228688030280467294783474101513908371`50.*asl^3*cf^2*nl*psibc*psicc + 
 1.07054344575891931314024632145323407554340004089356774453048864539090750417\
526`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 15.588526545420644444928941568074\
96479222208968315333857341702317715771879855304`50.*asl^3*ca*cf^2*psibc*psicc*
  Log[mu] - 0.194644262865258056934590240264224377371527280162466859073583630\
27536545979844`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 2.83427755371284444453253483055908450767674357875515247508484604492798108793\
946`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu]


==> anc/dataset/bcvjpsiv5mb475100mc150100qq1.m <==
1.168021171913885559232143096614198158639980397883128163350277080835974540090\
01`50.*asl^2*ca*cf*psibc*psicc + (0.04508486273360927648768826687063288150862\
956986749608493026491258604699695363`49.91720054442049 + 
   0.062607762170081348608661210527872786678904880238616495944043553465297007\
69398`50.05979797346293*I)*asl^3*ca*cf*psibc*psicc + 
 0.66903365389416621657375660431326326004940628877134497934152337673803897467\
543`50.*asl^3*ca^2*cf*psibc*psicc + 17.18266530011714391449017217680518855034\
908104543191193511326605221936922515554`50.*asl^2*cf^2*psibc*psicc - 
 (0.1202263006229580706338353783216876840230121863133228896192831158153602245\
9123`49.91720054442049 + 0.16695403245355026295642989474099409781041301396964\
398915609936599320868554658`50.05979797346293*I)*asl^3*cf^2*psibc*psicc + 
 25.4062240006445252023256763164965529625796716084391805367241751274418248909\
6585`50.*asl^3*ca*cf^2*psibc*psicc - 35.5685490133110790775375831551815001796\
4276817302795661765565797789782734006032`50.*asl^3*cf^3*psibc*psicc + 
 0.00085403800131892320016522485198777890153182720569081756457654112556111963\
071`50.*asl^3*ca*cf*nb*psibc*psicc + 0.00734862918902878656411784957582674754\
74760790083358802992404153597762118128`50.*asl^3*cf^2*nb*psibc*psicc + 
 0.01106190292841560280163200281094134878845015810919922290377524228096793313\
804`50.*asl^3*ca*cf*nc*psibc*psicc + 0.06672284321964572356907709492170883337\
716351473578441548104786480614264118218`50.*asl^3*cf^2*nc*psibc*psicc - 
 0.21149023647507939306197908572498701720216831814937882879941266507287602145\
61`50.*asl^3*ca*cf*nl*psibc*psicc - 5.697222607764319956667109429088953835511\
57932180523947323763762356815022993727`50.*asl^3*cf^2*nl*psibc*psicc + 
 1.36323984973794460235291416676912773061065988660584785264657018861867872596\
011`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 20.054511532053010688075349156894\
75658116580370971310438216199296521318114542597`50.*asl^3*ca*cf^2*psibc*psicc*
  Log[mu] - 0.247861790861444473155075303048932314656483615746517649982573197\
35375073023719`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 3.64627482400963830692279075579904665112105521995709843214268866979888266615\
976`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu]


==> anc/dataset/bcvjpsiv5mb475100mc150100qq10.m <==
826.8462600379881284033251160678402454172321956453754015367599`50.*asl^2*ca*
  cf*psibc*psicc + (0.9430463742552218387467014215340655031226991667188247198\
603883511689455895315`49.69922918632818 + 2.493364871043320959291959925111742\
25990542853893679410856959661417729412014677`50.12148197307797*I)*asl^3*ca*cf*
  psibc*psicc + 
 1433.2681053813604881614404765118056134472862267023968987936176`50.*asl^3*
  ca^2*cf*psibc*psicc + 
 20993.368700868026157611547300300123125669205745767254850592273`50.*asl^2*
  cf^2*psibc*psicc - (2.51479033134725823665787045742417467499386444458353304\
058357954528937881023505`49.69922918632818 + 6.648972989448855891445226466964\
64602641447610383145095056367307441584594532504`50.12148197307797*I)*asl^3*
  cf^2*psibc*psicc + 
 54591.1639481028489664617500045382074715166747414376566092655851`50.*asl^3*
  ca*cf^2*psibc*psicc - 
 172489.2445426100341298920973725561254232867262097740169222929949`50.*asl^3*
  cf^3*psibc*psicc + 0.164450923832472114583439659543892094369484383528073373\
12144348791156456960794`50.*asl^3*ca*cf*nb*psibc*psicc + 
 1.00472444254906071487817669358762081006514409429321284163120063178056501488\
31`50.*asl^3*cf^2*nb*psibc*psicc + 2.2774111977658279409642036100657049934027\
3546807347094729729949814416116178109`50.*asl^3*ca*cf*nc*psibc*psicc + 
 7.76833749175108913696055226468740967048477503302654455202393275129865499777\
399`50.*asl^3*cf^2*nc*psibc*psicc - 
 355.7158220556063880234261218165991998753716954878699563246381`50.*asl^3*ca*
  cf*nl*psibc*psicc - 
 13228.0626009559459456003633887827258787446479300165857645757391`50.*asl^3*
  cf^2*nl*psibc*psicc + 
 965.0422427220116161117269624775194596291699084314956335490561`50.*asl^3*
  ca^2*cf*psibc*psicc*Log[mu] + 
 24502.1216065547344083717262349271816232829748320074611959105236`50.*asl^3*
  ca*cf^2*psibc*psicc*Log[mu] - 
 175.4622259494566574748594477231853562962127106239003278519649`50.*asl^3*ca*
  cf*nl*psibc*psicc*Log[mu] - 
 4454.9312011917698924312229518049421133241772421832053220999099`50.*asl^3*
  cf^2*nl*psibc*psicc*Log[mu]


==> anc/dataset/bcvjpsiv5mb475100mc150100qq1100.m <==
0.919357074150558340717699319745796923945817139789384921606811020983110021965\
45`50.*asl^2*ca*cf*psibc*psicc + (0.03949930804599075833227948500382619423915\
181597170198514558818131299753657634`49.92651041835113 + 
   0.053074678057416199988360353809175075997145720752526500852484837658591954\
3235`50.05480829916973*I)*asl^3*ca*cf*psibc*psicc + 
 0.48068590929861813836279363778053063264528799276241214184668164820480932521\
073`50.*asl^3*ca^2*cf*psibc*psicc + 13.38831892516095391934207059986617530655\
815235499617748900067580500522405880286`50.*asl^2*cf^2*psibc*psicc - 
 (0.1053314881226420222194119600102031846377381759246807060413600245598071868\
7389`49.92651041835113 + 0.14153247481977653330229427682446686932572192200673\
733560674395787586286552766`50.05480829916973*I)*asl^3*cf^2*psibc*psicc + 
 19.3285723333143277139281120790088023083428768874140211393876578340562400408\
1473`50.*asl^3*ca*cf^2*psibc*psicc - 26.7334904316127987831991190616815615508\
5971783019311607996288730858224586224643`50.*asl^3*cf^3*psibc*psicc + 
 0.00072056513278130330820957879749057233626663254436497752137961265156403698\
817`50.*asl^3*ca*cf*nb*psibc*psicc + 0.00621985618917170042665319843368896922\
613599956559869791617728740490237582932`50.*asl^3*cf^2*nb*psibc*psicc + 
 0.00928980519404347330772972889935783261451713682441194517202540083988121442\
554`50.*asl^3*ca*cf*nc*psibc*psicc + 0.05670310942514271287659321856582177343\
960195894995442394904810671642418933138`50.*asl^3*cf^2*nc*psibc*psicc - 
 0.15808464407157011605599183127317100565117556472890308603255261323809288149\
023`50.*asl^3*ca*cf*nl*psibc*psicc - 
 4.30435771957296346960825782327328296400888012105508031044908269429458643474\
5`50.*asl^3*cf^2*nl*psibc*psicc + 1.07301496732879909647487036394975711429645\
434094389023444505479445474327479038`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 15.6259923352876709656919249395161948675045679003125118820405956233759499150\
6049`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] - 0.195093630423418017540885520718\
13765714480988017160624623952780787838401379168`50.*asl^3*ca*cf*nl*psibc*
  psicc*Log[mu] - 2.841089515506849266489440898093853612273557800057066242677\
14628979321750835499`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu]


==> anc/dataset/bcvjpsiv5mb475100mc150100qq12.m <==
1.032074534521497756862059640998896234465676624415493802808802288282051077390\
58`50.*asl^2*ca*cf*psibc*psicc + (0.04212084293438139254366529102396624352542\
406670198213689450750440847192756694`49.92202140962735 + 
   0.057508347474955782635015596337057302411403775889012367296900513797991552\
37947`50.057255243955105*I)*asl^3*ca*cf*psibc*psicc + 
 0.56464745020807172034777590427654353790858236659412986393468047639416323215\
453`50.*asl^3*ca^2*cf*psibc*psicc + 15.10232366632570578270218226525296940278\
468647615902164270448792937964438709547`50.*asl^2*cf^2*psibc*psicc - 
 (0.1123222478250170467831074427305766494011308445386190319605326676601542870\
4749`49.92202140962735 + 0.15335559326654875369337492356548613976374340237069\
964612553728747908274908229`50.057255243955105*I)*asl^3*cf^2*psibc*psicc + 
 22.0565140946081408353095108982559881233475388182527674191385120858755144133\
0911`50.*asl^3*ca*cf^2*psibc*psicc - 30.6782621385316897458863145343319917521\
5315082456920635172287805007985107242473`50.*asl^3*cf^3*psibc*psicc + 
 0.00078205447149425248090073348213750938971234880284402053303210912641089606\
072`50.*asl^3*ca*cf*nb*psibc*psicc + 0.00674122556583828755853606516019778840\
536932727873468928288153583192531797015`50.*asl^3*cf^2*nb*psibc*psicc + 
 0.01010561826776583909740987147109461702946331468107214536956931114406707107\
398`50.*asl^3*ca*cf*nc*psibc*psicc + 0.06133764970012104898162082854778108837\
150663851952812061626871327566291325489`50.*asl^3*cf^2*nc*psibc*psicc - 
 0.18201138310270089848501769166623555995452383458482509749414803082671279862\
393`50.*asl^3*ca*cf*nl*psibc*psicc - 4.92872009529702664225233521246175373036\
986864148889167964221106188149393424298`50.*asl^3*cf^2*nl*psibc*psicc + 
 1.20457160126133118681342703804007832783567872717284890352930266311073505492\
915`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 17.626469400242646734912708492760\
05920141823431111752789338275937294636510363817`50.*asl^3*ca*cf^2*psibc*psicc*
  Log[mu] - 0.219013018411151124875168552370923332333759768576881614565798262\
63219897701107`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 3.20481261822593576998412881686546530934876987474864692588533447288133916153\
003`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu]


==> anc/dataset/bcvjpsiv5mb475100mc150100qq14.m <==
0.972294884663167516084392643726114696416598289761937949929014365172275380379\
55`50.*asl^2*ca*cf*psibc*psicc + (0.04075081262392798047379777362913232959022\
257154798378245031631855116548752404`49.92433954736245 + 
   0.055182087028131278037195486584653018085120875367794188059828786856419575\
00234`50.056001395604724*I)*asl^3*ca*cf*psibc*psicc + 
 0.51980600658048946294231451075407120960744867711626024106475378080169260909\
815`50.*asl^3*ca^2*cf*psibc*psicc + 14.19201870114688498184158289761584743031\
710771482068559368613229324919997143139`50.*asl^2*cf^2*psibc*psicc - 
 (0.1086688336638079479301273963443528789072601907946234098471669630972874468\
1123`49.92433954736245 + 0.14715223207501674143252129755907471489365566764745\
11681596467050360195722402`50.05600139560472*I)*asl^3*cf^2*psibc*psicc + 
 20.6038873583632727498855487257327074650840149258432667701250479108562708049\
6436`50.*asl^3*ca*cf^2*psibc*psicc - 28.5732597296159358822719031755634332271\
3417585595515612817474761931022986026785`50.*asl^3*cf^3*psibc*psicc + 
 0.00074966568456050122966336039553258260349095098975633042097583252474267675\
877`50.*asl^3*ca*cf*nb*psibc*psicc + 0.00646689770709993648549591824647216426\
028907426536724459025391221480338152412`50.*asl^3*cf^2*nb*psibc*psicc + 
 0.00967577020800071761105120237208401435167192720740829385722735966344344763\
17`50.*asl^3*ca*cf*nc*psibc*psicc + 0.058900555106481008228480995699273995339\
00912271421967488646499967677723684059`50.*asl^3*cf^2*nc*psibc*psicc - 
 0.16925991192320868161904892124286141803894643803287921410507317872080958653\
19`50.*asl^3*ca*cf*nl*psibc*psicc - 4.596064853260468145496502290833544979742\
19986035801558363042379000164798539962`50.*asl^3*cf^2*nl*psibc*psicc + 
 1.13480060493878734417192189352882404103087594448747253416950838205500564940\
642`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 16.564019477427743476413307789692\
6731891931943854605669099434895547379497216067`50.*asl^3*ca*cf^2*psibc*psicc*
  Log[mu] - 0.206327382716143153485803980641604371096522898997722273291482669\
22125980949341`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 3.01163990498686245025696505267139512530785352462919479565665357020992434261\
416`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu]


==> anc/dataset/bcvjpsiv5mb475100mc150100qq2.m <==
1.526038988159889318950891934837306850737755821905662164339776254573392117894\
14`50.*asl^2*ca*cf*psibc*psicc + (0.05208880665066058804535944443320099428204\
168958205712234289814226397820553695`49.90673375562809 + 
   0.074997019248882206470725920510575912702550488253599059598292401487895848\
12317`50.06503335045633*I)*asl^3*ca*cf*psibc*psicc + 
 0.95752134840530460935153986569259897925847130947589269515005269897343959716\
159`50.*asl^3*ca^2*cf*psibc*psicc + 22.72188690797494666596623150200947773239\
861707788353221199569884977144445581177`50.*asl^2*cf^2*psibc*psicc - 
 (0.1389034844017615681209585184885359847521111722188189929461712712030725930\
2973`49.906733755628075 + 0.1999920513303525505886024546948691005401346353429\
3082559517945220676695488262`50.06503335045633*I)*asl^3*cf^2*psibc*psicc + 
 34.4994147870779205981104140279959841246010271290190884657396485104505516746\
9027`50.*asl^3*ca*cf^2*psibc*psicc - 49.0711030113606141707475703730403841773\
9880182372161920041517905910578472204535`50.*asl^3*cf^3*psibc*psicc + 
 0.00103459997819482316742465700265494466165704578841229024376822160904908363\
562`50.*asl^3*ca*cf*nb*psibc*psicc + 0.00885935774631481974711093704940892042\
006383719204940899965182668240038811951`50.*asl^3*cf^2*nb*psibc*psicc + 
 0.01346572221605864701359533551409543312904865485546638154247312864832155236\
387`50.*asl^3*ca*cf*nc*psibc*psicc + 0.08005780027042056817719304777825581799\
295212895797549990364473582784632040069`50.*asl^3*cf^2*nc*psibc*psicc - 
 0.29185581753790572426534885832865388794872658394884622412454779630349650072\
813`50.*asl^3*ca*cf*nl*psibc*psicc - 7.79131832557962631910733586527599329604\
178100060568976372273949434672619257855`50.*asl^3*cf^2*nl*psibc*psicc + 
 1.78109542098840531415352371556154285179668806564385362242060265124572044168\
072`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 26.519537863714384930912954463432\
20020648171258675389951286119357129545822383924`50.*asl^3*ca*cf^2*psibc*psicc*
  Log[mu] - 0.323835531088800966209731584647553245781216011935246110874956576\
03978316369585`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 4.82173415703897907834780990244221821936031137940980074872369655417284875908\
488`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu]


==> anc/dataset/bcvjpsiv5mb475100mc150100qq25249211000000.m <==
1.777680421140450512651564034095187345939072476660560785487255490795287142351\
78`50.*asl^2*ca*cf*psibc*psicc + (0.05648137350542726672572670830675996689480\
670204142159732472269424083216054001`49.90073604950669 + 
   0.082992265729920417001465113136615679464620286717011382625842897524979538\
83301`50.067868421431015*I)*asl^3*ca*cf*psibc*psicc + 
 1.17000723393753958482242898162697212666553277701656072634488316882553205023\
988`50.*asl^3*ca^2*cf*psibc*psicc + 26.66141443339064254949951039312692607295\
469507945167708833150942885858163563983`50.*asl^2*cf^2*psibc*psicc - 
 (0.1506169960144727112686045554846932450528178721104575928537103517730161217\
7673`49.9007360495067 + 0.221312708613121112003906968364308478572320764578697\
02033546555297384029726092`50.067868421431015*I)*asl^3*cf^2*psibc*psicc + 
 41.0948434751247590058163801708065166313008096033350012531404033105793136598\
0613`50.*asl^3*ca*cf^2*psibc*psicc - 59.0459673189340218592873171009438281884\
7019712926932323275436614023705661697483`50.*asl^3*cf^3*psibc*psicc + 
 0.00115540957325866876375259228449896464667759861707112058439602421191429649\
657`50.*asl^3*ca*cf*nb*psibc*psicc + 0.00986079741009684441579132967150582702\
89332683094798584154341796357563690801`50.*asl^3*cf^2*nb*psibc*psicc + 
 0.01507755415848691980938678563538181914751244632611409209433408552779148035\
811`50.*asl^3*ca*cf*nc*psibc*psicc + 0.08885606384494227945003499980819462541\
771406686536688097266939758939880404389`50.*asl^3*cf^2*nc*psibc*psicc - 
 0.35031818009784671644078123247663294699779246818287762186429660216903503225\
825`50.*asl^3*ca*cf*nl*psibc*psicc - 9.31573814809532470344226323097689721352\
630956917707405092547894690072702809282`50.*asl^3*cf^2*nl*psibc*psicc + 
 2.07479525925602286052292087725502605210952850354557021872845687936113826104\
317`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 31.117503243901980716277618832832\
83653361540272460834365585774899320150668426059`50.*asl^3*ca*cf^2*psibc*psicc*
  Log[mu] - 0.377235501682913247367803795864550191292641546099194586194413908\
81932291503422`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 5.65772786252763285750502160596960664247552776811060801322268299178074507514\
251`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu]


==> anc/dataset/bcvjpsiv5mb475100mc150100qq273100.m <==
1.891863989428946378225549406623565124003624773941657962894395877619176724085\
08`50.*asl^2*ca*cf*psibc*psicc + (0.05836038302298126226914670702133812010850\
485440110251276019299127855172243231`49.898286734797495 + 
   0.086461937210853286865545186565202464480064071446048639143745337191761659\
418`50.068993563094836*I)*asl^3*ca*cf*psibc*psicc + 
 1.26866779230138212984023716613656441885470159410719394782869511875492249599\
736`50.*asl^3*ca^2*cf*psibc*psicc + 28.46023873167317164146509320957858673554\
499979680966389553256260695799383356537`50.*asl^2*cf^2*psibc*psicc - 
 (0.1556276880612833660510578853902349869560129450696067006844192581168097616\
1934`49.898286734797495 + 0.2305651658956087649747871641738732386135041905227\
9637105010344756255188027065`50.068993563094836*I)*asl^3*cf^2*psibc*psicc + 
 44.1367185980916348313339000877160534967509460418219983687804573890135569380\
9907`50.*asl^3*ca*cf^2*psibc*psicc - 63.6920721445453277757590553577426980122\
3581080505689611581460508242052856582084`50.*asl^3*cf^3*psibc*psicc + 
 0.00120888309201946743365463407202297223019258784059261173298321814575718961\
757`50.*asl^3*ca*cf*nb*psibc*psicc + 0.01030186369926378032611021603380110933\
608567302916147157781602109138982460274`50.*asl^3*cf^2*nb*psibc*psicc + 
 0.01579177850114860475704788594523795430125632871116223945835346319716745614\
871`50.*asl^3*ca*cf*nc*psibc*psicc + 0.09272167516960498863142382596280936674\
069653973049714569367322916892016682653`50.*asl^3*cf^2*nc*psibc*psicc - 
 0.37730618907375497299208310537506637970610828131650425632355283718240233660\
48`50.*asl^3*ca*cf*nl*psibc*psicc - 10.02006708934950474084572612861129104270\
416442540882413747603331895349939665757`50.*asl^3*cf^2*nl*psibc*psicc + 
 2.20806304088458029270396281177331806197233412725303250063606331776990858661\
881`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 33.216976288622126891266126866530\
54208321184624656349860737265610262610650448395`50.*asl^3*ca*cf^2*psibc*psicc*
  Log[mu] - 0.401466007433560053218902329413330556722242568591460454128362277\
15618009552734`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 6.03945023429493216204838670300555310603851749937518161504575506612849081509\
211`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu]


==> anc/dataset/bcvjpsiv5mb475100mc150100qq3.m <==
2.058463239906038718985571037876588092064302766180565673067311678902028435056\
55`50.*asl^2*ca*cf*psibc*psicc + (0.06099185416586986241254005077681465175330\
30463666180275227535713798052390258`49.8949642293067 + 
   0.091368862568066814328295163124694434784809330334406128483890678567818651\
30315`50.07049061160381*I)*asl^3*ca*cf*psibc*psicc + 
 1.41488259876421024547377715731987202743354960978156585747183838062415088318\
668`50.*asl^3*ca^2*cf*psibc*psicc + 31.09653475735942873917865208724749230723\
574630435952149800543472299368960809234`50.*asl^2*cf^2*psibc*psicc - 
 (0.1626449444423196331001068020715057380088081236443147400475850069067803012\
9802`49.89496422930669 + 0.24365030018151150487545376833251849275949154755841\
634262350853426965639508609`50.0704906116038*I)*asl^3*cf^2*psibc*psicc + 
 48.6258973768445251685259449129538846273528733327206882762646850776287111028\
6913`50.*asl^3*ca*cf^2*psibc*psicc - 70.5974094733878169673502747542911090536\
491837628841672513385596975435578526241`50.*asl^3*cf^3*psibc*psicc + 
 0.00128558630535093737367325996838458257244524581234472452102857903743068354\
191`50.*asl^3*ca*cf*nb*psibc*psicc + 0.01093231153732370627138236405910360966\
294974615126053259208452821629360452985`50.*asl^3*cf^2*nb*psibc*psicc + 
 0.01681704670367098102777391499107718659470551880374644211601582234883380288\
877`50.*asl^3*ca*cf*nc*psibc*psicc + 0.09823769261743220371885892338259559314\
054517091771953645579077055774777434192`50.*asl^3*cf^2*nc*psibc*psicc - 
 0.41715008935321403902902526641409013323403368378333469504907479432055365204\
204`50.*asl^3*ca*cf*nl*psibc*psicc - 11.0607617435653287627073931926473601906\
1172300486778383962223190703845151854372`50.*asl^3*cf^2*nl*psibc*psicc + 
 2.40250706522936331401674979456707582306249912100436141114900305226283466426\
999`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 36.293892944193024904667561762433\
05284564002944999257028282546078739469384497228`50.*asl^3*ca*cf^2*psibc*psicc*
  Log[mu] - 0.436819466405338784366681780830377422374999840182611165282289558\
90368531152104`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 6.59888962621691361903046577498782779011636899090774007531474280508299463870\
422`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu]


==> anc/dataset/bcvjpsiv5mb475100mc150100qq32.m <==
1.330350185924375666720110963475185551323664665553796507812221167887987786702\
26`50.*asl^2*ca*cf*psibc*psicc + (0.04838805406780825724555181828526088453964\
25002411959707857397702777447985088`49.91211366844942 + 
   0.068393395303865940160153628056467057128766166235047484987502275152303438\
88422`50.06238967547154*I)*asl^3*ca*cf*psibc*psicc + 
 0.79759806491740626207175965063287008104683339987199801554709287634819209739\
174`50.*asl^3*ca^2*cf*psibc*psicc + 19.68392658579589822581048274525058204724\
250015172462018186217761486560500013611`50.*asl^2*cf^2*psibc*psicc - 
 (0.1290348108474886859881381820940290254390466673098559219883961804320875439\
8483`49.91211366844942 + 0.18238238747697584042707634148391215234337644329345\
995996111659682975226099794`50.06238967547154*I)*asl^3*cf^2*psibc*psicc + 
 29.4833851449781054127208710938866698720466435445708424722275175027080801110\
9003`50.*asl^3*ca*cf^2*psibc*psicc - 41.5840231635589382226444382140400009350\
3954115734359279073975425802782738793129`50.*asl^3*cf^3*psibc*psicc + 
 0.00093735471144328351606911325265815638642321710957649309453033581211571842\
575`50.*asl^3*ca*cf*nb*psibc*psicc + 0.00804791991851372181558303914282489295\
762300085712547560371702326996203477881`50.*asl^3*cf^2*nb*psibc*psicc + 
 0.01217025180086934676106024839296468629112505260222625963782205238333570752\
953`50.*asl^3*ca*cf*nc*psibc*psicc + 0.07290530400392191032028759194151210731\
477054211743145727421966090575277022261`50.*asl^3*cf^2*nc*psibc*psicc - 
 0.24747620168551334150045496870178687692274437505850683534457876152398416891\
216`50.*asl^3*ca*cf*nl*psibc*psicc - 6.63489400499589019401246126976026750493\
547278030372783575474815050064337812084`50.*asl^3*cf^2*nl*psibc*psicc + 
 1.55269992630930018286972047738447511164768667238136101477583346245188242285\
588`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 22.973824247640873453839229383260\
6771787282838914896990592984412649697032901544`50.*asl^3*ca*cf^2*psibc*psicc*
  Log[mu] - 0.282309077510781851430858268615359111208670304069338337383339298\
89949878980556`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 4.17705895411652244615258716059285039613241525299839938940008473013055287006\
433`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu]


==> anc/dataset/bcvjpsiv5mb475100mc150100qq335100.m <==
2.306630869359706960940132367538098449741422950310194111214767320637935071157\
68`50.*asl^2*ca*cf*psibc*psicc + (0.06469950581293935545395152764072912991936\
538670768309967435835935948427336274`49.89048098047603 + 
   0.098373678249359846814693376286390328111262303701812508377561415637852492\
3981`50.072458927235324*I)*asl^3*ca*cf*psibc*psicc + 
 1.63722862684291067061121209391777346918409566527230554887958000104683513434\
676`50.*asl^3*ca^2*cf*psibc*psicc + 35.04779389407447086819099376622639114322\
59348669749971539371303248358009476841`50.*asl^2*cf^2*psibc*psicc - 
 (0.1725320155011716145438707403752776797849743645538215990877705185465176530\
4201`49.890480980476035 + 0.2623298086649595915058490034303742082966994765381\
6668900664018635682409409588`50.072458927235324*I)*asl^3*cf^2*psibc*psicc + 
 55.4176093353339396909773748953738386529717236128124757923228263968030984389\
7171`50.*asl^3*ca*cf^2*psibc*psicc - 81.1472574220714359086048618211781186685\
5079841428609280806291363778146892618412`50.*asl^3*cf^3*psibc*psicc + 
 0.00139726853333977725347942310173437458432769954073064375454199246390366103\
743`50.*asl^3*ca*cf*nb*psibc*psicc + 0.01184581314866431845847159089588786732\
709040646120285691633022556689318284198`50.*asl^3*cf^2*nb*psibc*psicc + 
 0.01831138442131349354114761655654244145428862931128928859719378179569543969\
544`50.*asl^3*ca*cf*nc*psibc*psicc + 0.10621176800601789991793165596550352404\
212757980564783534272995730730984150397`50.*asl^3*cf^2*nc*psibc*psicc - 
 0.47744343649345726506999391517037976776299196106775250224278175538810734568\
585`50.*asl^3*ca*cf*nl*psibc*psicc - 12.6377322352270616043043837989422228744\
506176008531673621611058996181445664104`50.*asl^3*cf^2*nl*psibc*psicc + 
 2.69215250147765699139862517299269169167118084484119102336508427531730236284\
339`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 40.905550713191261068669175929274\
83844784780521158766400315626837523990875743523`50.*asl^3*ca*cf^2*psibc*psicc*
  Log[mu] - 0.489482272995937634799750031453216671212941971789307458330894771\
36514659067783`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 7.43737285694386564884894107804997062688141912937957528234850314004235616050\
443`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu]


==> anc/dataset/bcvjpsiv5mb475100mc150100qq34.m <==
1.097113078427840529393061195690227113505718997727791171360846938541903635318\
98`50.*asl^2*ca*cf*psibc*psicc + (0.04356365016234325768641565606371043139568\
795348559995391798251067326363142645`49.91964268537315 + 
   0.059979416695904132957823830209846925394473553065208248502764388236128358\
01153`50.058520661487414*I)*asl^3*ca*cf*psibc*psicc + 
 0.61418641852267266109581084154569212387761073837773258782845902957283683090\
034`50.*asl^3*ca^2*cf*psibc*psicc + 16.09586700823401738354455714249913572409\
161868636584239228225318550373228703777`50.*asl^2*cf^2*psibc*psicc - 
 (0.1161697337662486871637750828365611503885012092949332099434380199196195705\
946`49.91964268537315 + 0.159945111189077687887530213892925134385262808173888\
66267737130238765033375101`50.058520661487414*I)*asl^3*cf^2*psibc*psicc + 
 23.6512865647859901584102685090038740444577367341274900303971534331150425710\
0248`50.*asl^3*ca*cf^2*psibc*psicc - 33.0003629393819976194742093821325155482\
0176925370235251497365414789493302346886`50.*asl^3*cf^3*psibc*psicc + 
 0.00081676696357334263392972772349578505862173005736235111810717645090840041\
886`50.*asl^3*ca*cf*nb*psibc*psicc + 0.00703451916964764142359351705435377642\
505495392890813366436045229365097176653`50.*asl^3*cf^2*nb*psibc*psicc + 
 0.01056660672689857292332980987528741858146019721312222717171399120819774806\
804`50.*asl^3*ca*cf*nc*psibc*psicc + 0.06393979727675899804154244651659061121\
673591090329005593664608156860315532782`50.*asl^3*cf^2*nc*psibc*psicc - 
 0.19603439511435342302295227723965795121513317805441477715050941576555905141\
132`50.*asl^3*ca*cf*nl*psibc*psicc - 5.29436692734112517737133254385412970420\
70874509289364337468408118976963077933`50.*asl^3*cf^2*nl*psibc*psicc + 
 1.28048044345875180110615233075533128959870833328406264279440531353110269813\
698`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 18.786069849874804917381382583015\
92746135388802701254816591518650931233106385351`50.*asl^3*ca*cf^2*psibc*psicc*
  Log[mu] - 0.232814626083409418382936787410060234472492424233465927586220358\
57981800377196`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 3.41564906361360089406934228782107772024616145945689991420914353827569956511\
526`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu]


==> anc/dataset/bcvjpsiv5mb475100mc150100qq4.m <==
2.892311733708524339577235655595922098080261166965288168801200371619721897632`\
50.*asl^2*ca*cf*psibc*psicc + (0.07264086732227012894549064242659695286067898\
917607682234623731236343030912097`49.88156998875985 + 
   0.113714015862591808888553121045460308798661630700513305209428944768392971\
56103`50.07620296490966*I)*asl^3*ca*cf*psibc*psicc + 
 2.18047992743918571836956499291189626856245911271144872496187489379486089366\
969`50.*asl^3*ca^2*cf*psibc*psicc + 44.47616643211847492884522419078842083949\
474116648136976774637051571035145873271`50.*asl^2*cf^2*psibc*psicc - 
 (0.1937089795260536771879750464709252076284773044695381929439081851061262436\
4103`49.88156998875985 + 0.30323737563357815703614165612122749012976434853470\
214722504817783424578102581`50.076202964909655*I)*asl^3*cf^2*psibc*psicc + 
 71.8887369625216465880731256859492661681851360563540369685026294600576494975\
2424`50.*asl^3*ca*cf^2*psibc*psicc - 107.188273204351454403453533701718415195\
52736574798932591717031625062737193253694`50.*asl^3*cf^3*psibc*psicc + 
 0.00165078086451833802700246287264169604142853018776807634133978307182965146\
886`50.*asl^3*ca*cf*nb*psibc*psicc + 0.01390148779463019901594599866629026789\
559098901524077120390446291046694233888`50.*asl^3*cf^2*nb*psibc*psicc + 
 0.02170935344326046950903957587548693387492502682961949676767007331241907372\
035`50.*asl^3*ca*cf*nc*psibc*psicc + 0.12408336075816143750837149521483863710\
441609924176112625834900300216311456897`50.*asl^3*cf^2*nc*psibc*psicc - 
 0.62360097440983325013292955182243745297217528465460730619310717670926998686\
557`50.*asl^3*ca*cf*nl*psibc*psicc - 16.4722859039255970337983053442067421731\
2276945015739669822760627571156934783409`50.*asl^3*cf^2*nl*psibc*psicc + 
 3.37572186880427640384433484847910310195574872713413838088890343676369554633\
321`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 51.909746074629530959956882980541\
57616378302433749465607054966410282583569226352`50.*asl^3*ca*cf^2*psibc*psicc*
  Log[mu] - 0.613767612509868437062606336087109654901045223115297887643497949\
49458237602506`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 9.43813564993264199271943326918937748432418624318084655797691788610753206025\
654`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu]


==> anc/dataset/bcvjpsiv5mb475100mc150100qq5.m <==
4.289800893021050032025800339868155775610795619417703389296859413293889588090\
98`50.*asl^2*ca*cf*psibc*psicc + (0.08847481582936506586618099361973180316567\
032510399448682712427441338470012427`49.86609260504434 + 
   0.145526486741104438027181534412326068393652389804182262223914619016914092\
2346`50.08221498262728*I)*asl^3*ca*cf*psibc*psicc + 
 3.55703741905730973042055771621968125042237201438900382223620222412430053063\
372`50.*asl^3*ca^2*cf*psibc*psicc + 67.45826596457734587719727593553544389786\
064301088305042366817686008530890894585`50.*asl^2*cf^2*psibc*psicc - 
 (0.2359328422116401756431493163192848084417875336106519648799866183101465647\
729`49.86609260504434 + 0.388070631309611834739150758432869515716406372811152\
69926395933585809632268863`50.08221498262729*I)*asl^3*cf^2*psibc*psicc + 
 113.240544347819792353365133793435378180540537599405117622229668896903625745\
95933`50.*asl^3*ca*cf^2*psibc*psicc - 
 174.8513453650557307785323285256750636739218934491018337707656`50.*asl^3*
  cf^3*psibc*psicc + 0.002215115746142233249399778019868436595250445082938399\
27705770940147027473622`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.01840171263025879717940996457032234752287240986198223641531133960745657270\
597`50.*asl^3*cf^2*nb*psibc*psicc + 0.029297177912700005966212637795825012975\
94072628462018551243644981542312755594`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.16291138294081669696818039185729110248338891660618450003673002725693805354\
205`50.*asl^3*cf^2*nc*psibc*psicc - 0.989310889407315531354564627929965889745\
43840457635238237294978844545635142376`50.*asl^3*ca*cf*nl*psibc*psicc - 
 26.1427333049203214235295973159650094522714514518150421428060932476277284514\
032`50.*asl^3*cf^2*nl*psibc*psicc + 5.006782124698398066682302405478220564485\
17373736878881408302692141634845711731`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 78.73298752491514835810618538966340401962030058107737080429423524\
35380961425213`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] - 
 0.91032402267243601212405498281422192081548613406705251154859524089705038517\
727`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 14.31508864089366333783748825266\
607345811278192383224923833187081668989763021554`50.*asl^3*cf^2*nl*psibc*
  psicc*Log[mu]


==> anc/dataset/bcvjpsiv5mb475100mc150100qq50498421000000.m <==
4.382557789538811583999927869916641834405686236708105725559155522178999841684\
11`50.*asl^2*ca*cf*psibc*psicc + (0.08941310608592081343139075736843620140212\
139339528298725658127961979437016251`49.86525573232714 + 
   0.147458204812883974676978706401238788144634338528057637688177037778877126\
81658`50.08252349281065*I)*asl^3*ca*cf*psibc*psicc + 
 3.65163164580118876887747221310096763167200346202094009604369699983963933379\
192`50.*asl^3*ca^2*cf*psibc*psicc + 69.00446311541673540683810512206318269124\
625772483125824497209078886272157029747`50.*asl^2*cf^2*psibc*psicc - 
 (0.2384349495624555024837086863158298704056570490540879660251506347547293517\
2961`49.865255732327135 + 0.3932218795010239324719432170699701017190249027414\
8703383426980610649203212231`50.082523492810644*I)*asl^3*cf^2*psibc*psicc + 
 116.072192136885474716553927111805583551511097185438851988298144211863528144\
92437`50.*asl^3*ca*cf^2*psibc*psicc - 
 179.5850879482451358504990434437647774819444067117103526481864`50.*asl^3*
  cf^3*psibc*psicc + 0.002251041361812458655748820206200420354293915437867651\
87450967842689205356977`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.01868511398249044547124396425249980817719428447772714438535759907156392490\
526`50.*asl^3*cf^2*nb*psibc*psicc + 0.029781145614990845397313513765915633254\
22028405457474949774052324984488084523`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.16534477958373925564893845178053564675404006228009242208133406892296426684\
235`50.*asl^3*cf^2*nc*psibc*psicc - 1.014272507634397385770274072731375140869\
61794395470825958045846911620799260153`50.*asl^3*ca*cf*nl*psibc*psicc - 
 26.8066281141139886248851707229172076341727710995084720488267531351273870899\
4792`50.*asl^3*cf^2*nl*psibc*psicc + 5.11504206100060927259333186019743691980\
166288528565262501588405535964561026652`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 80.53761026828690251807062609314746103713053406128079281663831287\
276491530890667`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] - 
 0.93000764745465623138060579276317034905484779732466411155294156664998638833\
056`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 14.64320186696125500328556838057\
22656431146425565965077937495327514245307109319`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu]


==> anc/dataset/bcvjpsiv5mb475100mc150100qq541100.m <==
5.144831497587219520002688010205500418684148940363027513145294851664119038061\
47`50.*asl^2*ca*cf*psibc*psicc + (0.09672592337005881547962334736917058599633\
514829119205463682839873602503070153`49.85899649308783 + 
   0.162677178872889876792556278478571072895338418402985793517060659327971264\
03761`50.08478024110785*I)*asl^3*ca*cf*psibc*psicc + 
 4.44155142253081253044379455141106925998765097888953238746427214005918625873\
715`50.*asl^3*ca^2*cf*psibc*psicc + 81.79653441001803137210419698218272468002\
887270211863329508686503768639178558613`50.*asl^2*cf^2*psibc*psicc - 
 (0.2579357956534901746123289263177882293235603954431788123866928220775896403\
1676`49.85899649308782 + 0.43380581032770633811348340927618952772090244907462\
878271284199164952845863983`50.08478024110784*I)*asl^3*cf^2*psibc*psicc + 
 139.6973947111120906993003920502281555692121992057904243262783`50.*asl^3*ca*
  cf^2*psibc*psicc - 
 219.5075671001860597248137047645020750299519562767824534401034`50.*asl^3*
  cf^3*psibc*psicc + 0.002540642965738481058611557476992517718526161631329525\
96258383397695364948602`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.02095780610678778235477045877792252207612838708098697617677286061134122145\
256`50.*asl^3*cf^2*nb*psibc*psicc + 0.033685918533900847404374481847245997078\
36158674084277315492729660653493808828`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.18481458415989435636843640742666525808220142392527649678017873554752352185\
427`50.*asl^3*cf^2*nc*psibc*psicc - 1.222102661983257016386191567046893110115\
68893663502355911360317011764503528005`50.*asl^3*ca*cf*nl*psibc*psicc - 
 32.3521610061091680390870799443928050717344549896085850628123598954440460184\
4003`50.*asl^3*cf^2*nl*psibc*psicc + 6.00471933758315357331722655828526723668\
170434748583325280021129087986830531701`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 95.46770038036497497982018999679022132836418781315649586142508939\
817621797391322`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] - 
 1.09176715228784610423949573787004858848758260863378786421029153252082506787\
325`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 17.35776370552090454178548909032\
549478697530687511936288487279849354353318360627`50.*asl^3*cf^2*nl*psibc*
  psicc*Log[mu]


==> anc/dataset/bcvjpsiv5mb475100mc150100qq6.m <==
6.859619779493712937796698024328868545292914246150340945639017799275165256491\
64`50.*asl^2*ca*cf*psibc*psicc + (0.11115869748788761674832956056643026718355\
625940872639334771987934802840510325`49.847845153822156 + 
   0.193503043695120497509021645092748141459203464194606090630400440512396325\
58286`50.088589505190974*I)*asl^3*ca*cf*psibc*psicc + 
 6.28752907287467923062972346539023006028384993115845421534199498750843338224\
738`50.*asl^3*ca^2*cf*psibc*psicc + 111.0655814864579512492779962718377437258\
8950233116475791144402320694745036722843`50.*asl^2*cf^2*psibc*psicc - 
 (0.2964231933010336446622121615104807124894833584232703822860253730514564421\
1992`49.847845153822156 + 0.5160081165203213266907243869139950438912092378522\
8290834715125046908527738743`50.088589505190974*I)*asl^3*cf^2*psibc*psicc + 
 194.876030152738715441700331621423541749461232055691770025734`50.*asl^3*ca*
  cf^2*psibc*psicc - 
 315.3175024899714185730967703711520821061324279573689472239791`50.*asl^3*
  cf^3*psibc*psicc + 0.003162537599411792316499275979428329581621993165025390\
55040440136256429505224`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.02577483010613477645126904833297067539946259053953778853713346416655836987\
718`50.*asl^3*cf^2*nb*psibc*psicc + 0.042088993468611803371156408077590011280\
23645981890745320372166389064649126526`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.22584804057128346207112072563345654360120789956570377095716411670814296181\
761`50.*asl^3*cf^2*nc*psibc*psicc - 1.704549075889450359733300772282162399699\
01385903432401120125519924556045579771`50.*asl^3*ca*cf*nl*psibc*psicc - 
 45.3398457031638807415738347169566480914051892829196656976756361475904756439\
7708`50.*asl^3*cf^2*nl*psibc*psicc + 8.00611090134065110528354592671372261076\
87153062496102374971330154668842528441`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 
 129.6286662069335156442932743420131500264771140352706362038647`50.*asl^3*ca*
  cf^2*psibc*psicc*Log[mu] - 1.4556565275164820191424628957661313837761300556\
8174731539829087197819017434825`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 23.5688484012606392080533226076387545502685661882310247666381565214158078415\
3689`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu]


==> anc/dataset/bcvjpsiv5mb475100mc150100qq7.m <==
12.26958569300489751449525661863650740936766466440898576535649783301298266464\
469`50.*asl^2*ca*cf*psibc*psicc + (0.1462651053250199075895752027480484995149\
6024782387721691097553741951432430192`49.82572361626471 + 
   0.272168926913458083346877231251071491716694492001052729320902004872905133\
71039`50.095421429035014*I)*asl^3*ca*cf*psibc*psicc + 
 12.5394588781369347232748152191132208424171314632952806927791450836215984438\
4396`50.*asl^3*ca^2*cf*psibc*psicc + 
 206.7823254534166098930973177407638876359256676428115254573911`50.*asl^2*
  cf^2*psibc*psicc - (0.39004028086671975357220054066146266537322732753033924\
521367362728767629362949`49.82572361626471 + 0.725783805102554888925005950002\
85731124451864533614061151293989216131947792638`50.095421429035014*I)*asl^3*
  cf^2*psibc*psicc + 
 382.7438552230741629852014409201881715303588762478933056408935`50.*asl^3*ca*
  cf^2*psibc*psicc - 
 660.7330541708427126598856428723502443741188257771501266885351`50.*asl^3*
  cf^3*psibc*psicc + 0.004958688611154670128577438077445245159315654367450646\
83514567323157502454414`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.03931718167895278189007108878870242350752719847182075903012220674960183282\
484`50.*asl^3*cf^2*nb*psibc*psicc + 0.066457488983118135768948236367900634801\
76223131339214120217333157501997145035`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.33989458109261473897187967037585010173973061177096507491083725025836729612\
604`50.*asl^3*cf^2*nc*psibc*psicc - 3.320306165040084548635427929822830671163\
68832445082694914819442465288927284832`50.*asl^3*ca*cf*nl*psibc*psicc - 
 89.7800652089946692955965163827054021021569475434547686776179947363754528659\
9155`50.*asl^3*cf^2*nl*psibc*psicc + 14.3202782266964028373901523002281622188\
3838160423671133596297828785156870268639`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 
 241.3431477596208734969440293865963770689700769532820574131325`50.*asl^3*ca*
  cf^2*psibc*psicc*Log[mu] - 2.6036869503084368795254822364051204034251602916\
7940207940794675499688496440922`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 43.8805723199310679085352780702902503761763776278694649096287388288301714072\
1709`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu]


==> anc/dataset/bcvjpsiv5mb475100mc150100qq8.m <==
26.42061681334959058655550650327932457223226785083300380089581551926492119019\
567`50.*asl^2*ca*cf*psibc*psicc + (0.2078198755428163247664777472428921317526\
1621204764014902320870240829625220233`49.7977609955328 + 
   0.419561562623796609181471863093697932267494864388371122943603182103879366\
32947`50.10286960937055*I)*asl^3*ca*cf*psibc*psicc + 
 30.5707542289458384890794614775123801884822061776808032390602647244733940826\
8593`50.*asl^3*ca^2*cf*psibc*psicc + 
 472.5394018240157856095649429633937410384153179630429213856748`50.*asl^2*
  cf^2*psibc*psicc - (0.55418633478084353271060732598104568467364323212704039\
809662516756032595661862`49.7977609955328 + 1.1188308336634576244839249682498\
6115271331963836898966116964966123358241539118`50.10286960937055*I)*asl^3*
  cf^2*psibc*psicc + 
 936.2961640073023056988280134742899185305338339986377697541238`50.*asl^3*ca*
  cf^2*psibc*psicc - 
 1777.4186861201796324182181560729509910703999752904257760769451`50.*asl^3*
  cf^3*psibc*psicc + 0.009102736463480325383715654445742156824723914134608784\
14250639439455403036781`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.06923719822726992165455033673484182364505282980240789040552576564828589270\
809`50.*asl^3*cf^2*nb*psibc*psicc + 0.123004322474907399876224473135094276455\
54324834507507366374309764511109675333`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.58736572220066361540532792042679596287174683715449114716129983321725539082\
22`50.*asl^3*cf^2*nc*psibc*psicc - 7.9199427505152542413255572859473229758291\
2895844550607781753251313531845174672`50.*asl^3*ca*cf*nl*psibc*psicc - 
 221.5783095855869089041724112886746860487636177677169921427946`50.*asl^3*
  cf^2*nl*psibc*psicc + 30.83645961279713266917593365267602431582960982654222\
90936578739205027347916687`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 551.5178651105162994858635895699240202439675835821617094160843`50.*asl^3*ca*
  cf^2*psibc*psicc*Log[mu] - 5.6066290205085695762138061186683680574235654230\
0767816813387821281567353742664`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 100.275975474639327179247925376349821862539560651302128364447845149314181385\
20879`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu]


==> anc/dataset/bcvjpsiv5mb475100mc150100qq9.m <==
82.40861269350259370485945788528379292881257547148766603954721537080087428788\
841`50.*asl^2*ca*cf*psibc*psicc + (0.3447385626625836253712779098867761547576\
0455841384726338213093621442259561773`49.759802106994066 + 
   0.774351441816131632037358613359049504806598272851298540162790430913928920\
62245`50.111250351756965*I)*asl^3*ca*cf*psibc*psicc + 
 111.368126560423349473886639377001334280065349219174189290990204008211227730\
30501`50.*asl^3*ca^2*cf*psibc*psicc + 
 1631.2058792873155238745600736667479643985692814994477323104684`50.*asl^2*
  cf^2*psibc*psicc - (0.91930283376688966765674109303140307935361215577025937\
165015474146289527858432`49.759802106994066 + 2.06493717817635101876628963562\
413201281759539427012944055263978522775236487589`50.111250351756965*I)*asl^3*
  cf^2*psibc*psicc + 
 3557.2074709041539408192965733163190619233795424799297404717988`50.*asl^3*ca*
  cf^2*psibc*psicc - 
 7894.8424960738401226878193044481711949061207571368800117541658`50.*asl^3*
  cf^3*psibc*psicc + 0.023032486341700918760678117858856488675684410332678118\
87945928960796835246876`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.16345467380553543999580415790721019134301923932118805447043627765316063110\
312`50.*asl^3*cf^2*nb*psibc*psicc + 0.314444466006301065262384436581287128856\
5172454164759015992600729226692309683`50.*asl^3*ca*cf*nc*psibc*psicc + 
 1.34606120876303074951391633752927349142607038030060498635508204267210253753\
091`50.*asl^3*cf^2*nc*psibc*psicc - 28.26011117086155360908111686711703277426\
304490342128299077084052744017725088812`50.*asl^3*ca*cf*nl*psibc*psicc - 
 850.3908454514757229802918638887743412930449754600019184974378`50.*asl^3*
  cf^2*nl*psibc*psicc + 96.18207913245395863788681069586178549236168783305503\
590446065860957698842884706`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 1903.83951185367716194407648481872723557409554627012099647303`50.*asl^3*ca*
  cf^2*psibc*psicc*Log[mu] - 17.487650751355265206888511035611233725883943242\
37363274619442750926967605418948`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 346.1526385188503930807411790579504064680173720491129483100927`50.*asl^3*
  cf^2*nl*psibc*psicc*Log[mu]


==> anc/dataset/bcvjpsiv5mb475100mc150100qqf1.m <==
0.735661744553399418911802475132481000583175925673215605819334538449010941497\
17`50.*asl^2*ca*cf*psibc*psicc + (0.03482878322946171213959800883807250755574\
324347095232739084720682605543385598`49.93510849071136 + 
   0.045365451702266627788478488078939601745813442925687636102755714424458213\
80229`50.04989542789273*I)*asl^3*ca*cf*psibc*psicc + 
 0.34976480799028290623439717538712312503893068175592647727508435126520826065\
449`50.*asl^3*ca^2*cf*psibc*psicc + 10.61850505639549372053061904634971241016\
397128472103925061175860003504344102782`50.*asl^2*cf^2*psibc*psicc - 
 (0.0928767552785645657055946902348600201486486492558728730423672681532716290\
1784`49.93510849071136 + 0.12097453787271100743594263487717227132216918113516\
702960732224896968162077662`50.04989542789273*I)*asl^3*cf^2*psibc*psicc + 
 14.9910560774254561586396787000213370585893807363618535829420187894905972804\
8067`50.*asl^3*ca*cf^2*psibc*psicc - 20.5386241074176974191771077354545865146\
9196177099946498215683636976302014023322`50.*asl^3*cf^3*psibc*psicc + 
 0.00061603892378159667933690700542216705850268565324193343745257720521657371\
642`50.*asl^3*ca*cf*nb*psibc*psicc + 0.00532789364746651800386093254962724553\
713344206781742947898744339880280518671`50.*asl^3*cf^2*nb*psibc*psicc + 
 0.00790554198921338015035416578374093447021784690471543423753175575395400924\
152`50.*asl^3*ca*cf*nc*psibc*psicc + 0.04874573025789139100845968417396153135\
633539404571152206745775259392060956329`50.*asl^3*cf^2*nc*psibc*psicc - 
 0.12025579333353519376647522843743407946333600344197073510920513599708775110\
155`50.*asl^3*ca*cf*nl*psibc*psicc - 3.31504476620050910305209473971206425023\
723016284916100621855317097532819567123`50.*asl^3*cf^2*nl*psibc*psicc + 
 0.85861748932139200534212219156593041408803671060742186968503153476707079079\
849`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 12.393242165125269624505725155221\
00378880355945044089915552451934170483926029051`50.*asl^3*ca*cf^2*psibc*psicc*
  Log[mu] - 0.156112270785707637334931307557441893470552129201349434950625103\
57581629375412`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 2.25331675729550356809195002822200068887337444553470892922472050984012487263\
342`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu]


==> anc/dataset/bcvjpsiv5mb475100mc150100qqf10.m <==
0.177660407811877357898607939661099395750436348821266886598224888147935473181\
21`50.*asl^2*ca*cf*psibc*psicc + (0.01455570585646824123011803620863485530723\
159777179348192874112813398100359227`49.98731007782217 + 
   0.015406794599100026917621443179438088840027698374600122484508915631748281\
25277`50.011989099758964*I)*asl^3*ca*cf*psibc*psicc + 
 0.02652410716840577507322457022759363622718059227979853607349584742603837356\
079`50.*asl^3*ca^2*cf*psibc*psicc + 2.449388037792425970487628415918141798352\
62271104285325096714479929247011137461`50.*asl^2*cf^2*psibc*psicc - 
 (0.0388152156172486432803147632230262808192842607247826184766111498928242474\
6206`49.98731007782218 + 0.04108478559760007178032384847850157024007386233226\
69932920227702479475075276`50.011989099758964*I)*asl^3*cf^2*psibc*psicc + 
 2.99708352873536376205290167417546167042239402214880577432827070888283541149\
08`50.*asl^3*ca*cf^2*psibc*psicc - 4.0376836138240228164187204761657512019145\
2535327866242740588994904968115194124`50.*asl^3*cf^3*psibc*psicc + 
 0.00023447101816226104138730167609249749132660674409320458902115297365823392\
907`50.*asl^3*ca*cf*nb*psibc*psicc + 0.00200272192509004671087317938434431506\
74564324075475778639214242735872285512`50.*asl^3*cf^2*nb*psibc*psicc + 
 0.00289454569835004244925952218471525771771503478161749744302135775299435299\
185`50.*asl^3*ca*cf*nc*psibc*psicc + 0.01865148959687994294820408636982336958\
095346290521610237141787185500739024224`50.*asl^3*cf^2*nc*psibc*psicc - 
 0.01945668133794593572915732184361545870359533031992380159162092845676294128\
572`50.*asl^3*ca*cf*nl*psibc*psicc - 0.62322481474707289978272787567768112526\
49274258183678737367222074490927097576`50.*asl^3*cf^2*nl*psibc*psicc + 
 0.20735390202986989528572079850526672458623984696408604841128194271536110752\
52`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 2.85876956760870007372327048160417\
981225027759846936353529172221870089565409472`50.*asl^3*ca*cf^2*psibc*psicc*
  Log[mu] - 0.037700709459976344597403781546412131742952699448015645408455650\
46007549999196`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 0.51977628501976364976786736029166905677277774517624791502576945235728418756\
138`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu]


==> anc/dataset/bcvjpsiv5mb475100mc150100qqf2.m <==
0.600541862467023638401303800049164076760868365886605182698654691890267305042\
86`50.*asl^2*ca*cf*psibc*psicc + (0.03098489678944235656740710669407856819467\
365616179793932960976508383960150145`49.94286360609266 + 
   0.039217296180548394722993260723947321008645938586187205164885935208891856\
1997`50.045191200357074*I)*asl^3*ca*cf*psibc*psicc + 
 0.25912053733095891222274825562866745518576961279034811203979110147590386810\
797`50.*asl^3*ca^2*cf*psibc*psicc + 8.602181217151183770405826087906900830809\
7152778497563507619887893581681329875`50.*asl^2*cf^2*psibc*psicc - 
 (0.0826263914385129508464189511842095151857964164314611715457860714912106767\
2869`49.94286360609266 + 0.10457945648146238592798202859719285602305583622983\
254710634049396331089240679`50.045191200357074*I)*asl^3*cf^2*psibc*psicc + 
 11.8990889178256035231700485050339194292882325202595946886058977796156193982\
4399`50.*asl^3*ca*cf^2*psibc*psicc - 16.1877398343135463097718151261832944857\
2105986978335576231120931483154690774958`50.*asl^3*cf^3*psibc*psicc + 
 0.00053479255121635325718122233457574438502191663458047854603547517551658204\
242`50.*asl^3*ca*cf*nb*psibc*psicc + 0.00462929528243485550448135476894941470\
232479565322074291461982093982507290103`50.*asl^3*cf^2*nb*psibc*psicc + 
 0.00683215265921147770860265324380757565267403428598649015844332726814309397\
45`50.*asl^3*ca*cf*nc*psibc*psicc + 0.042485246897491006748148049458776413478\
78778045223892776259557254728940618693`50.*asl^3*cf^2*nc*psibc*psicc - 
 0.09353095356331744789197690950916997523130619631794530899096482958830382901\
799`50.*asl^3*ca*cf*nl*psibc*psicc - 2.61317159556478738186396761584121729099\
010522268002516445253881572610613039679`50.*asl^3*cf^2*nl*psibc*psicc + 
 0.70091417693175987272332716828645823518609901092400223758465886874534446245\
559`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 10.039917521933695782146622279530\
20462616118342591099326465439510875282616355729`50.*asl^3*ca*cf^2*psibc*psicc*
  Log[mu] - 0.127438941260319976858786757870265133670199820168000409589297190\
71921143666916`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 1.82543954944249014220847677809640084112021516834745331535079620131471221953\
332`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu]


==> anc/dataset/bcvjpsiv5mb475100mc150100qqf3.m <==
0.497650684205205763759887335164832665098319840882979863499920918312863241183\
57`50.*asl^2*ca*cf*psibc*psicc + (0.02774577534268124325803225248794240316275\
893902180462954335189178774723355219`49.94997301180315 + 
   0.034186621028085707200638257963860522205801444501371489020471541400138387\
02774`50.04063232400717*I)*asl^3*ca*cf*psibc*psicc + 
 0.19410651668330213070180268925981637997564347704589916950935710289844297145\
622`50.*asl^3*ca^2*cf*psibc*psicc + 7.080609279102872182314174979566013416716\
31296329440890463771948170504265447685`50.*asl^2*cf^2*psibc*psicc - 
 (0.0739887342471499820214193399678464084340238373914790121156313143866342952\
4658`49.94997301180315 + 0.09116432274156188586836868790362805921547051867032\
397072124622905077386281689`50.04063232400717*I)*asl^3*cf^2*psibc*psicc + 
 9.61060282835463140686072605401710404219336750290397724890658694380919381316\
043`50.*asl^3*ca*cf^2*psibc*psicc - 13.00691971731182314405473315773764798492\
179610233867375922747955030524293651569`50.*asl^3*cf^3*psibc*psicc + 
 0.00046963764988261416658228688765462424481092512037627744981897036476919636\
186`50.*asl^3*ca*cf*nb*psibc*psicc + 0.00406548835086779083386717762040994581\
013668185244803375795449443818053199013`50.*asl^3*cf^2*nb*psibc*psicc + 
 0.00597329636167155618951891277369270749010665200441860937388066766888418508\
741`50.*asl^3*ca*cf*nc*psibc*psicc + 0.03741224394169259926880288630224600345\
859314674826792798739412841942035943051`50.*asl^3*cf^2*nc*psibc*psicc - 
 0.07394928748338635176392400751172141389465885085655107694864996269584502574\
901`50.*asl^3*ca*cf*nl*psibc*psicc - 2.09611883055588732690566442423674172401\
945660349809981158079832410856614148469`50.*asl^3*cf^2*nl*psibc*psicc + 
 0.58082615304503020260427535746276685319277457396328855479363811402228050728\
872`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 8.2640357570581336567354908841235\
6960166827937886107377269888766578675694022923`50.*asl^3*ca*cf^2*psibc*psicc*
  Log[mu] - 0.105604755099096400473504610447775791489595377084234280792000172\
24790023678207`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 1.50255195582875157395190743347701265484877806888383159882120678246831796923\
966`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu]


==> anc/dataset/bcvjpsiv5mb475100mc150100qqf4.m <==
0.4177461863893171940867691346379397700146193040138076592397192276939704467866\
`50.*asl^2*ca*cf*psibc*psicc + (0.0249866815650596858637967276684021419018434\
4210881332567934763315751818152547`49.956523341940006 + 
   0.030018736169479411693888850567671724344186443934290362993516016146215677\
42424`50.03620716372108*I)*asl^3*ca*cf*psibc*psicc + 
 0.14654962221580912850162428063892182075591104464355931681854901782726488216\
675`50.*asl^3*ca^2*cf*psibc*psicc + 5.908369818689663858945497997919419246455\
37759494813519577121602922934431470819`50.*asl^2*cf^2*psibc*psicc - 
 (0.0666311508401591623034579404490723784049158456235022018116949103183189404\
4306`49.956523341940006 + 0.0800499631186117645170369348471245982511638504914\
4096798270256310900422045259`50.03620716372108*I)*asl^3*cf^2*psibc*psicc + 
 7.87914759219723314433969316851163753073422851755387342982193806381124088875\
064`50.*asl^3*ca*cf^2*psibc*psicc - 10.62496663756809869724934176237771489421\
131927680422825143336847737918535319323`50.*asl^3*cf^3*psibc*psicc + 
 0.00041649398576707194998909262973273955509786415971680347645780991935917797\
909`50.*asl^3*ca*cf*nb*psibc*psicc + 0.00360315731802195082039932422619533071\
839959724930926110754895274005192457943`50.*asl^3*cf^2*nb*psibc*psicc + 
 0.00527427745178982127708520104160559045979998180816286260589998707374719694\
738`50.*asl^3*ca*cf*nc*psibc*psicc + 0.03323701415530843329785260684953170614\
451967929476813332251216082265837910068`50.*asl^3*cf^2*nc*psibc*psicc - 
 0.05929652076955619983147292963773703028748295315493914986580029909525502451\
476`50.*asl^3*ca*cf*nl*psibc*psicc - 1.70673634296681774635494274305748776763\
174945166165526539324924969649538853008`50.*asl^3*cf^2*nl*psibc*psicc + 
 0.48756671715875258592025567221562782471970177784732752016055132257994162630\
687`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 6.8958725899024530396289463240166\
2287496016157069591589963689639986405921721044`50.*asl^3*ca*cf^2*psibc*psicc*
  Log[mu] - 0.088648494028864106530955576766477786312673050517695911657685210\
70735817083957`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 1.25379501634590055265980842254847688635639301285380289305574457931372402383\
233`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu]


==> anc/dataset/bcvjpsiv5mb475100mc150100qqf5.m <==
0.354631000685872078613432099426100965719845238088644703839071414266272702592\
33`50.*asl^2*ca*cf*psibc*psicc + (0.02261451163007604573025262262231490136522\
488252385457774748312236109996060235`49.96258519996596 + 
   0.026528200526615179793763882418415904361918508027006472506308480802502934\
88725`50.03190577826912*I)*asl^3*ca*cf*psibc*psicc + 
 0.11117726445713477863096850772107761635073613445702953698434373539609998353\
899`50.*asl^3*ca^2*cf*psibc*psicc + 4.989000925365340499047928339872804268134\
56624158211995858889179445437479703367`50.*asl^2*cf^2*psibc*psicc - 
 (0.0603053643468694552806736603261730703072663533969455406596979341497906506\
1626`49.96258519996595 + 0.07074186807097381278337035311577574496511602140535\
059335016422628888711328552`50.031905778269106*I)*asl^3*cf^2*psibc*psicc + 
 6.54405153649051117553471111944854016448500682810924020541490624005105342484\
99`50.*asl^3*ca*cf^2*psibc*psicc - 8.8039605988696924916854066383699478395921\
757372599158966429970652820959711884`50.*asl^3*cf^3*psibc*psicc + 
 0.00037251078879054325309758335202892861296262011364854225797397881572516554\
191`50.*asl^3*ca*cf*nb*psibc*psicc + 0.00321880504455528094174715960207047721\
006908422560934534595940697030912807794`50.*asl^3*cf^2*nb*psibc*psicc + 
 0.00469694822495585113361339381658765891415866535124399336544217955825470076\
007`50.*asl^3*ca*cf*nc*psibc*psicc + 0.02975435636672912187723016838960235732\
949664298389890149631284649551473345095`50.*asl^3*cf^2*nc*psibc*psicc - 
 0.04813106234609757031421332096938555887478810263448713570449203028330072140\
339`50.*asl^3*ca*cf*nl*psibc*psicc - 1.40787580429647221803154281933939526201\
222372613339791801694940088982509513262`50.*asl^3*cf^2*nl*psibc*psicc + 
 0.41390269604040035403336896288233647665110550285657112881624394128395058383\
18`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 5.82284382798751553425475196389883\
130385176773146859564390107911658902583477046`50.*asl^3*ca*cf^2*psibc*psicc*
  Log[mu] - 0.075255035643709155278794356887697541209291909610285659369953563\
21763704809225`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 1.05869887781591191531904581161796932797304867844883557243947941289648223791\
11`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu]


==> anc/dataset/bcvjpsiv5mb475100mc150100qqf6.m <==
0.304033828067990421180381659272367737155306513853951564182516171980581739595\
79`50.*asl^2*ca*cf*psibc*psicc + (0.02055838622392670321037443672167447652536\
377150777437092562382729160214059149`49.9682168818543 + 
   0.023577172127728426540788730051923950376605039640756587138399692726358860\
62069`50.027719575219685*I)*asl^3*ca*cf*psibc*psicc + 
 0.08449044992097774139768837350039126021922781126292654194278896695730040534\
663`50.*asl^3*ca^2*cf*psibc*psicc + 4.256661668009837233862814301857286806763\
89516673248820115921033637704622291468`50.*asl^2*cf^2*psibc*psicc - 
 (0.0548223632638045418943318312577986040676367240207316558013384552038158568\
7811`49.9682168818543 + 0.062872459007275804108769946805130534337613439042017\
5657023939105458477839514`50.027719575219685*I)*asl^3*cf^2*psibc*psicc + 
 5.49741758881134417614239028490068771722379661175870058151235044726779456026\
642`50.*asl^3*ca*cf^2*psibc*psicc - 7.386515681233514195776434965624450703423\
72694227808967709456746385078962811872`50.*asl^3*cf^3*psibc*psicc + 
 0.00033564494879840092531963832965131610213968569235694570828123710213384903\
018`50.*asl^3*ca*cf*nb*psibc*psicc + 0.00289544765485493174130296874330962055\
034361755129819109926433841618267539123`50.*asl^3*cf^2*nb*psibc*psicc + 
 0.00421401346062482221792156031732176531196019068499761899943605907046200710\
848`50.*asl^3*ca*cf*nc*psibc*psicc + 0.02681536666157351546337792502767453420\
441391324969269057203100048206994786073`50.*asl^3*cf^2*nc*psibc*psicc - 
 0.03948712192617626994483364696553074006788917943644939563444525806166734410\
949`50.*asl^3*ca*cf*nl*psibc*psicc - 1.17466348994460615855513932045398475074\
510365156538659466451127123368019913365`50.*asl^3*cf^2*nl*psibc*psicc + 
 0.35484890176392877970138907575471215320530494371543683245188214819959332418\
459`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 4.9681041339127580919607744566633\
1007429687626756223563409471874271321908377985`50.*asl^3*ca*cf^2*psibc*psicc*
  Log[mu] - 0.064517982138896141763888922864493118764600898857352151808612814\
39964697480236`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 0.90329166071141056217468626484787455896306841228404284165948573579941057355\
367`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu]


==> anc/dataset/bcvjpsiv5mb475100mc150100qqf7.m <==
0.262939789791868802125624691480398350885346703018634651994918835065890169474\
44`50.*asl^2*ca*cf*psibc*psicc + (0.01876341420126234980400141210609853888084\
986559898595462485493570765321696595`49.97346707512448 + 
   0.021061332464075749486753487463023709406079249236546154382433671849573604\
50908`50.02364105317424*I)*asl^3*ca*cf*psibc*psicc + 
 0.06410950092572335898333221806314689789977879568524439109896823619770684152\
734`50.*asl^3*ca^2*cf*psibc*psicc + 3.665282738922767465274084315499875312048\
61716928089925885464548486368880698058`50.*asl^2*cf^2*psibc*psicc - 
 (0.0500357712033662661440037656162627703489329749306292123329966594813791717\
4973`49.97346707512448 + 0.05616355323753533196467596656806322508287799796412\
307835316245885674484818616`50.02364105317424*I)*asl^3*cf^2*psibc*psicc + 
 4.66490031651824125867237887039122223256785525961575136063045995132198063065\
404`50.*asl^3*ca*cf^2*psibc*psicc - 6.265626332837232719458679854437588637529\
93256401156791015706561362642427636268`50.*asl^3*cf^3*psibc*psicc + 
 0.00030439949309146262240727590440219545365038361711033431963700433842725369\
553`50.*asl^3*ca*cf*nb*psibc*psicc + 0.00262054494469784899322782002899989519\
78143277515997240680341684903703645861`50.*asl^3*cf^2*nb*psibc*psicc + 
 0.00380550481680897144056748585572459502122148923657610270435305449378188714\
989`50.*asl^3*ca*cf*nc*psibc*psicc + 0.02430970054581924864137948038972773336\
885191042214384884299967164078480882466`50.*asl^3*cf^2*nc*psibc*psicc - 
 0.03270136426727086661301155783904196339587984279399821653422965706337772510\
181`50.*asl^3*ca*cf*nl*psibc*psicc - 0.99000976549467720010833701202455961258\
37893984310450111595876165879512448387`50.*asl^3*cf^2*nl*psibc*psicc + 
 0.30688656006007854312850755421584751638423889686292572454766424173737501019\
504`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 4.2778843486790350523404554072994\
8928219765549663423375638776505701155629365182`50.*asl^3*ca*cf^2*psibc*psicc*
  Log[mu] - 0.055797556374559735114274100766517730251679799429622859403536526\
4363624725411`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 0.77779715430527910042553734678172532403593736302440613673654306188306616467\
877`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu]


==> anc/dataset/bcvjpsiv5mb475100mc150100qqf8.m <==
0.229175833293822038117442506976271019117622940650854738456741293501204795831\
31`50.*asl^2*ca*cf*psibc*psicc + (0.01718644548761595110519623478513132318049\
405891556014794562902364781174799505`49.978376855088825 + 
   0.018900479195634617825162706070583897033259195854372237818985088558688855\
88022`50.019663605447384*I)*asl^3*ca*cf*psibc*psicc + 
 0.04838085064992761775645576042050081576144635871154272404163953130348014365\
063`50.*asl^3*ca^2*cf*psibc*psicc + 3.181920184618434179955622110672809312846\
27629474695417139572518277676607761922`50.*asl^2*cf^2*psibc*psicc - 
 (0.0458305213003092029471899594270168618146508237748270611885189662383608903\
3576`49.978376855088825 + 0.0504012778550256475337672161882237254220245222783\
2596751729835061078475371274`50.019663605447384*I)*asl^3*cf^2*psibc*psicc + 
 3.99410338063366725414592134126012558376520142690653933173694191704137567815\
146`50.*asl^3*ca*cf^2*psibc*psicc - 5.366770501298783974616908627771521724113\
31796737440213028976128142764262812423`50.*asl^3*cf^3*psibc*psicc + 
 0.00027765616678264597204039671388400768344531119090789364769197244766462716\
131`50.*asl^3*ca*cf*nb*psibc*psicc + 0.00238466340349290746548685441555670002\
425892874056617548080750151390249750881`50.*asl^3*cf^2*nb*psibc*psicc + 
 0.00345652723356108240239079850894305679748134888119263962366037858741251814\
796`50.*asl^3*ca*cf*nc*psibc*psicc + 0.02215406958180951971116738842857922614\
650751794133687265563230517915562331619`50.*asl^3*cf^2*nc*psibc*psicc - 
 0.02730812560171743849393700683366352469957954940413958528858869907463564475\
425`50.*asl^3*ca*cf*nl*psibc*psicc - 0.84190470550360634583005360569038711271\
406015170140153080431715106028757814339`50.*asl^3*cf^2*nl*psibc*psicc + 
 0.26747942251005021844874923956088120221867508748320312001098257994619726049\
119`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 3.7137343899765999443795149479745\
5476992898557914940209268510262959137141474683`50.*asl^3*ca*cf^2*psibc*psicc*
  Log[mu] - 0.048632622274554585172499861738342036767031834087855112594159568\
18009792501704`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 0.67522443454119998988718453599537359453254283257261856257680534316333299857\
107`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu]


==> anc/dataset/bcvjpsiv5mb475100mc150100qqf9.m <==
0.201146390569869096554902168185374228720669529422516354527179673318066838528\
88`50.*asl^2*ca*cf*psibc*psicc + (0.01579310940578893695332773992878455438755\
206755554566111549773479933262666185`49.982981187556184 + 
   0.017032085334896510513425773954134898528619018427367526764196348942595497\
69239`50.01578136798254*I)*asl^3*ca*cf*psibc*psicc + 
 0.03613350012910923820210883833516937893644033770641821588971732175500496432\
742`50.*asl^3*ca^2*cf*psibc*psicc + 2.782558423948380396749295606225654421514\
63711792667076264581317534819842912592`50.*asl^2*cf^2*psibc*psicc - 
 (0.0421149584154371652088739731434254783668055134814550963081161129559838195\
4887`49.982981187556184 + 0.0454188942263906947024687305443597294096507158063\
1340470452090673827149162317`50.01578136798254*I)*asl^3*cf^2*psibc*psicc + 
 3.44735489923828975943010267709275258319801229421360094421461441128719954233\
612`50.*asl^3*ca*cf^2*psibc*psicc - 4.636934180180311341755630975468298814263\
50695035219749801198438222363441478026`50.*asl^3*cf^3*psibc*psicc + 
 0.00025456521593879701567117065033713570664363116650073501211872112049792372\
762`50.*asl^3*ca*cf*nb*psibc*psicc + 0.00218058865528301200745580987048811360\
942474687607154457127889680943520035712`50.*asl^3*cf^2*nb*psibc*psicc + 
 0.00315577744647747416054823356267356631730683911320435246112494581855542771\
71`50.*asl^3*ca*cf*nc*psibc*psicc + 0.020284577215949586130146285183486269958\
02202007172174800017948574947064829302`50.*asl^3*cf^2*nc*psibc*psicc - 
 0.02297412497415546542322180608150022261312808180478711082667431005741832987\
657`50.*asl^3*ca*cf*nl*psibc*psicc - 0.72173779680433814628626189705048068655\
724116029260804304927129370811634873686`50.*asl^3*cf^2*nl*psibc*psicc + 
 0.23476524385810957031834344585048097064263385468731847593895501615725706135\
358`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 3.2476248024981086894496423702168\
6407025230187949184626066122170923321736475818`50.*asl^3*ca*cf^2*psibc*psicc*
  Log[mu] - 0.042684589792383558239698808336451085571387973579512449999315780\
97295256982458`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 0.59047723681783794353629861276670255822769125081669932046490125860359559696\
027`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu]


==> anc/dataset/bcvjpsiv5mb475100mc200100qq0.m <==
1.473062025874934774760197614980080005477813592137596412392745177897680117054\
61`50.*asl^2*ca*cf*psibc*psicc + (0.02957036828354429762950365084968488257460\
941951587186822725057570292751053429`49.85628492431745 + 
   0.050153661066291904786168482049990301395593986967168035803725779335701059\
27698`50.08573083154945*I)*asl^3*ca*cf*psibc*psicc + 
 0.84219692889232089488600482405645377952083702895816067539813369404407271489\
156`50.*asl^3*ca^2*cf*psibc*psicc + 23.63338203456469310053914615574439543777\
542208195131828148122685356308703224925`50.*asl^2*cf^2*psibc*psicc - 
 (0.0788543154227847936786764022658263535322917853756583152713447104177748601\
2074`49.85628492431746 + 0.13374309617677841276311595213330747038825063191244\
809547659798179450812902228`50.085730831549455*I)*asl^3*cf^2*psibc*psicc + 
 32.9121897150779702609520657184373590843836263170715513983481867155200977340\
975`50.*asl^3*ca*cf^2*psibc*psicc - 60.94421443334124058799946394928799591921\
422566843454689011803002298497313513462`50.*asl^3*cf^3*psibc*psicc + 
 0.00101162197009208471881014647274365267747434621131994494967133696107550122\
78`50.*asl^3*ca*cf*nb*psibc*psicc + 0.009326086930888690188810632632698401804\
27977125109386762908631573998068672372`50.*asl^3*cf^2*nb*psibc*psicc + 
 0.00775023564831706579345325710955166458740440024295238060029664790221886805\
987`50.*asl^3*ca*cf*nc*psibc*psicc + 0.04945440182922110929199745399196947470\
635075531078811492603229946775664995371`50.*asl^3*cf^2*nc*psibc*psicc - 
 0.26767846842926075595904141815390743745780119065450203795411310322508059228\
144`50.*asl^3*ca*cf*nl*psibc*psicc - 7.90880709786685187029086696031496843833\
104183525702741451251121852844282352845`50.*asl^3*cf^2*nl*psibc*psicc + 
 1.71926408792568685700020666527424871917164824189021848762795438832364490814\
022`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 27.583376867054545809429144880118\
40511277929113836366996316785866502077388643079`50.*asl^3*ca*cf^2*psibc*psicc*
  Log[mu] - 0.312593470531943064909128484595317948940299680343676093213892181\
16699208254717`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 5.01515943037355378353257179638516456595987111606612180262422859233605305362\
41`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu]


==> anc/dataset/bcvjpsiv5mb525100mc150100qq0.m <==
0.614308810729082049036613542454805927874112269430159173776533842425136915014\
18`50.*asl^2*ca*cf*psibc*psicc + (0.03220815390887031217132352701463942590264\
412507433334493115658349536407460883`49.94765626820992 + 
   0.040036353321883238179029104362792421380536029745605870395876559433716117\
92741`50.04214494860959*I)*asl^3*ca*cf*psibc*psicc + 
 0.24152582510772350896869999013984666886656061918795916203519880413258610468\
868`50.*asl^3*ca^2*cf*psibc*psicc + 8.669555886377160860378823233538311299252\
28871503392179882525370174079114235872`50.*asl^2*cf^2*psibc*psicc - 
 (0.0858884104236541657901960720390384690737176668648889198151400115998788820\
7562`49.94765626820992 + 0.10676360885835530181074427830077979034809607932161\
565438899612273127547274759`50.04214494860959*I)*asl^3*cf^2*psibc*psicc + 
 11.7851665914873085004603536323733767851920364707184166028857506266114249932\
2549`50.*asl^3*ca*cf^2*psibc*psicc - 16.2037235078539461182312488416467841225\
9710498146720310945159162450608066061861`50.*asl^3*cf^3*psibc*psicc + 
 0.00050624022334221383188275369935122261281870261871240889688581796599995870\
973`50.*asl^3*ca*cf*nb*psibc*psicc + 0.00413626370335378966100563672413181004\
689897516835696753071071004449036167167`50.*asl^3*cf^2*nb*psibc*psicc + 
 0.00767441278429830248997319742062336972604648818229497352558914702035625738\
066`50.*asl^3*ca*cf*nc*psibc*psicc + 0.04537341323563212228261509156011611451\
886360601862049716547850504053572023796`50.*asl^3*cf^2*nc*psibc*psicc - 
 0.09178122430973785565464261044349644231815754708170884462777936742942401883\
5`50.*asl^3*ca*cf*nl*psibc*psicc - 2.5934030908377255092367704280728875857487\
1526317608526922754332707093997702118`50.*asl^3*cf^2*nl*psibc*psicc + 
 0.71698208129120434681950601289425918957214159179334927954399892917057283446\
112`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 10.118552940674663924128466043228\
65965268593935761202858059201886221092949617556`50.*asl^3*ca*cf^2*psibc*psicc*
  Log[mu] - 0.130360378416582608512637456889865307194934834871518055328179879\
52056759967717`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 1.83973689830448434984153928058702902776107988320218700575498587011166921973\
919`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu]


==> anc/dataset/bcvjpsiv6mb425100mc150100qq0.m <==
1.483460410260913111222296696881688818173555986936907221922403100414907785642\
25`50.*asl^2*ca*cf*psibc*psicc + (0.04928601508108826972225596532125848916278\
435359568137845558287646843277789747`49.90114111629721 + 
   0.072320786719169253022677198013078578978396252489092387407346123046122008\
26569`50.06768055253635*I)*asl^3*ca*cf*psibc*psicc + 
 0.99123329381631661119161176255501799399736865075623569274232613194573186278\
47`50.*asl^3*ca^2*cf*psibc*psicc + 22.377652138899911466105054553534540662164\
06022449763078508697639621018246930439`50.*asl^2*cf^2*psibc*psicc - 
 (0.1314293735495687192593492408566893044340916095884836758798920531441419869\
0802`49.90114111629721 + 0.19285543125111800806047252803487621060905667330424\
636641960080004532941933504`50.06768055253635*I)*asl^3*cf^2*psibc*psicc + 
 34.5704932434133290030003889216281060776598666992915575877585265033575578685\
2405`50.*asl^3*ca*cf^2*psibc*psicc - 48.6776591540759726042998325590578901612\
0319878930826971989986167681146495613395`50.*asl^3*cf^3*psibc*psicc + 
 0.00110278946404019563798939995488945314496135049284187932813232364129364326\
769`50.*asl^3*ca*cf*nb*psibc*psicc + 0.00994441859675509428418295867011951245\
444007631059721804800878980859132731265`50.*asl^3*cf^2*nb*psibc*psicc + 
 0.01174363956007433683180179656525653635204361127552654235706341442137369261\
003`50.*asl^3*ca*cf*nc*psibc*psicc + 0.07364139255137327901911627221990069437\
337921506175330373068656185420307136574`50.*asl^3*cf^2*nc*psibc*psicc - 
 0.29368223556545713946609947114732635429147212586559410236780626608834832735\
812`50.*asl^3*ca*cf*nl*psibc*psicc - 7.78902976640586488802231858975640649981\
01809710058762869397034037165121690938`50.*asl^3*cf^2*nl*psibc*psicc + 
 1.73140041927713911486560638754902690698152817908141801773393138153027631009\
202`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 26.117768986443532560187546965591\
43534509218881815801615596822402201876760253119`50.*asl^3*ca*cf^2*psibc*psicc*
  Log[mu] - 0.314800076232207111793746615918004892178459668923894189108702336\
228583645168`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 4.74868527026246046548864490283480642638039796693782111121905473276960158760\
279`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu]


==> anc/dataset/bcvjpsiv6mb475100mc100100qq0.m <==
0.708572810242138660083089044987344714107578759673308424858321203838331228941\
66`50.*asl^2*ca*cf*psibc*psicc + (0.05724965495025737661664847000981351077398\
086021983935007278633187025692730068`50.001606732366064 + 
   0.056826045066025224294063697163408095045597527214997501381613821228373110\
26101`49.998381290299044*I)*asl^3*ca*cf*psibc*psicc + 
 0.33953486384887093515898126122130572076106496364212686320438604665113671802\
474`50.*asl^3*ca^2*cf*psibc*psicc + 9.033186764541039173772596787541686419153\
84667644959976584516763400355133921955`50.*asl^2*cf^2*psibc*psicc - 
 (0.1526657465340196709777292533595026953972822939195716001931897445607321159\
6691`50.001606732366064 + 0.1515361201760672647841698591024215867882600725733\
2667035096981049231385140649`49.99838129029905*I)*asl^3*cf^2*psibc*psicc + 
 14.5340215275851784419435139536970481586121512456647530127914566383404717276\
2503`50.*asl^3*ca*cf^2*psibc*psicc - 14.5704198686584657503341363198995668013\
7922388803099894803283716152905621743212`50.*asl^3*cf^3*psibc*psicc + 
 0.00067649731501743749654336631238514188608871576604301160648339725454278262\
512`50.*asl^3*ca*cf*nb*psibc*psicc + 0.00438229017715721985742818944001080428\
548369954135929276266719089501426614367`50.*asl^3*cf^2*nb*psibc*psicc + 
 0.01601243312588089631476681823994913458447695438573466800146157347846037553\
537`50.*asl^3*ca*cf*nc*psibc*psicc + 0.08325392754825313854351813513823151742\
006342085793310234005101924887882639881`50.*asl^3*cf^2*nc*psibc*psicc - 
 0.12133747770418083239743662879509602282052462310898401481446445294641999338\
422`50.*asl^3*ca*cf*nl*psibc*psicc - 2.93494770883089527955571392205819724368\
816296567912964595550283064380647297749`50.*asl^3*cf^2*nl*psibc*psicc + 
 0.82700101213071416035517089941796357330166215179858988013581316021269008361\
999`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 10.542959719959269105455922108863\
07265602603540920154988514209501811950795848586`50.*asl^3*ca*cf^2*psibc*psicc*
  Log[mu] - 0.150363820387402574610031072621447922418484027599743560480449663\
23909600320852`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 1.91690176726532165553744038342964957382291552894573645088073204425438343304\
174`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu]


==> anc/dataset/bcvjpsiv6mb475100mc150100qq0.m <==
0.917239479421342966137358481688840462291032230543494665957380728238848922576\
06`50.*asl^2*ca*cf*psibc*psicc + (0.03944845331105771550720894021528415657492\
670163551906472919315446568333274164`49.92659974545086 + 
   0.052989404980768563466968721356961240564765148230386936950890128926369773\
22137`50.05475880816255*I)*asl^3*ca*cf*psibc*psicc + 
 0.47913305418392101797642448828462547660391575815690495512611393067344384994\
792`50.*asl^3*ca^2*cf*psibc*psicc + 13.35621831146808407367233197032755730155\
389354301059537392312891373046429151253`50.*asl^2*cf^2*psibc*psicc - 
 (0.1051958754961539080192238405740910841998045376947175059436017212431833122\
4486`49.92659974545085 + 0.14130507994871616924524992361856330817270706194769\
849853572468877938276306911`50.05475880816254*I)*asl^3*cf^2*psibc*psicc + 
 19.2777806985451944833911357738518292619166430043301284225785307791518945849\
415`50.*asl^3*ca*cf^2*psibc*psicc - 26.66038339221068863944804780702824467548\
699288952026493981846832773062212926837`50.*asl^3*cf^3*psibc*psicc + 
 0.00071939242999787582768690269579616992142301434942588859011434485482581568\
73`50.*asl^3*ca*cf*nb*psibc*psicc + 0.006209889441286738899567766438109357713\
98040326313848668235090630688152304444`50.*asl^3*cf^2*nb*psibc*psicc + 
 0.00927425644807853947223710288722795326411966299825203847814139843143580227\
59`50.*asl^3*ca*cf*nc*psibc*psicc + 0.056614398475620967744111966514466368284\
97516789198949898949332703497272245099`50.*asl^3*cf^2*nc*psibc*psicc - 
 0.15763999022804150187177972309752239828156648338396612180460897510526069337\
381`50.*asl^3*ca*cf*nl*psibc*psicc - 4.29274702049231815822063878209842612423\
364228688030280467294783474101513908371`50.*asl^3*cf^2*nl*psibc*psicc + 
 1.07054344575891931314024632145323407554340004089356774453048864539090750417\
526`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 15.588526545420644444928941568074\
96479222208968315333857341702317715771879855304`50.*asl^3*ca*cf^2*psibc*psicc*
  Log[mu] - 0.194644262865258056934590240264224377371527280162466859073583630\
27536545979844`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 2.83427755371284444453253483055908450767674357875515247508484604492798108793\
946`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu]


==> anc/dataset/bcvjpsiv6mb475100mc150100qq1.m <==
1.160585530211437141723203553151303435749586494883069499730260923126690918952\
47`50.*asl^2*ca*cf*psibc*psicc + (0.04609550194900783296193404747088225282847\
454691123482112818484497827807608662`49.917672440084985 + 
   0.063905607521620188484751869508920372377188490530959840978036532465874012\
67806`50.059552859415454*I)*asl^3*ca*cf*psibc*psicc + 
 0.66941171813391083548141111406446423240867589521784251547751980852828903995\
908`50.*asl^3*ca^2*cf*psibc*psicc + 17.19728784268378453134863400316622774047\
721466065381732977194653416952581946906`50.*asl^2*cf^2*psibc*psicc - 
 (0.1229213385306875545651574599223526742092654584299595197918577508232637920\
6734`49.917672440085 + 0.1704149533909871692926716520237876596725026414158929\
0925006192477010407471369`50.059552859415454*I)*asl^3*cf^2*psibc*psicc + 
 25.4852434967716014587174775296127300346585520045058718094100192557187193030\
1778`50.*asl^3*ca*cf^2*psibc*psicc - 35.6418145934273620056428809208776011542\
0438094785719000311336521150414305503616`50.*asl^3*cf^3*psibc*psicc + 
 0.00083117178016842654470570162417881151564051420775105623130467302300551119\
699`50.*asl^3*ca*cf*nb*psibc*psicc + 0.00644472946495060615353884876971891726\
180429173799387425399547016122326467349`50.*asl^3*cf^2*nb*psibc*psicc + 
 0.01085355879589179574210140225025161571285950929255842631119459047219089622\
851`50.*asl^3*ca*cf*nc*psibc*psicc + 0.06428636555222414885735904358187805385\
783127969598738936315216749127619822721`50.*asl^3*cf^2*nc*psibc*psicc - 
 0.21083774097013965746694950731174449086165420761718563430012937840392514632\
923`50.*asl^3*ca*cf*nl*psibc*psicc - 5.70967161262583719698277055436925836101\
611920217783319622806921038518589266516`50.*asl^3*cf^2*nl*psibc*psicc + 
 1.35456144276990865699306752984892406015912296633344780707570490630824476197\
934`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 20.071578031540062388010045973580\
52365243170920808971229430910841191440363855131`50.*asl^3*ca*cf^2*psibc*psicc*
  Log[mu] - 0.246283898685437937635103187245258920028931448424263106930504235\
78337070522549`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 3.64937782391637497963819017701464066407849258329749277616727465045117606593\
107`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu]


==> anc/dataset/bcvjpsiv6mb475100mc150100qq10.m <==
791.9964536811200026237059831580469885513069582309664500104184`50.*asl^2*ca*
  cf*psibc*psicc + (1.2510515700553991701251699884546173112699851932088741167\
3449982332992518450474`49.701088578715584 + 3.2915564682066911234749565228290\
7497689968001112046773842099165571673677492438`50.121214676460205*I)*asl^3*ca*
  cf*psibc*psicc + 
 1411.1721515119711492614504453380111278318021752704632030908388`50.*asl^3*
  ca^2*cf*psibc*psicc + 
 21262.8379376278719655650217741221034460200465109524800116505977`50.*asl^2*
  cf^2*psibc*psicc - (3.33613752014773112033378663587897949671996051522366258\
488747801848669155052149`49.70108857871559 + 8.777483915217842995933217394210\
86660506581336298791396881221903900110689253767`50.12121467646021*I)*asl^3*
  cf^2*psibc*psicc + 
 55867.6318522651518752157279820459722498173671874060295812565224`50.*asl^3*
  ca*cf^2*psibc*psicc - 
 175485.733837237288529556050084519056591223574558908421660425037`50.*asl^3*
  cf^3*psibc*psicc + 0.108296014509146695867378269708730802635327230848408856\
41648927746539513623022`50.*asl^3*ca*cf*nb*psibc*psicc - 
 1.68121798997613262825145449331226048953896888017971540075748162668643561387\
916`50.*asl^3*cf^2*nb*psibc*psicc + 1.767799833403049883777527139418533849547\
12760933839321588247906019951247067798`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.42952948827469334125882388791494124450574062658452545938945717747919910953\
117`50.*asl^3*cf^2*nc*psibc*psicc - 
 345.5717276704326104738473540636683610161346480326014380710065`50.*asl^3*ca*
  cf*nl*psibc*psicc - 
 13432.2555060677898502542626644762865686680508854990039971866617`50.*asl^3*
  cf^2*nl*psibc*psicc + 
 924.3677704404115443718683032564665284875186305142847979268904`50.*asl^3*
  ca^2*cf*psibc*psicc*Log[mu] + 
 24816.6289208592857635021298797537615204337869050316140455455587`50.*asl^3*
  ca*cf^2*psibc*psicc*Log[mu] - 
 168.0668673528020989767033278648120960886397510025967152951956`50.*asl^3*ca*
  cf*nl*psibc*psicc*Log[mu] - 
 4512.1143492471428660912963417734111855334158009148406362547781`50.*asl^3*
  cf^2*nl*psibc*psicc*Log[mu]


==> anc/dataset/bcvjpsiv6mb475100mc150100qq1100.m <==
0.919297040097739318224551167698887673725772343519861481728479529999077326613\
56`50.*asl^2*ca*cf*psibc*psicc + (0.03950782940469382486953789414492938202246\
391364880369094963101396283348125989`49.92651500457496 + 
   0.053085256997470883535780708736490603202821595704807393161403803310538970\
44838`50.054805758977324*I)*asl^3*ca*cf*psibc*psicc + 
 0.48069101990297098791380813789249021839679452400419024897188731039740587698\
599`50.*asl^3*ca^2*cf*psibc*psicc + 13.38842659847815884733735996567452180917\
647848203596713899868821958752247470499`50.*asl^2*cf^2*psibc*psicc - 
 (0.1053542117458501996521010510531450187265704363969518481754127615878964680\
851`49.92651500457496 + 0.141560685326589022762081889963974941874190921879486\
38176386096486645395527937`50.05480575897734*I)*asl^3*cf^2*psibc*psicc + 
 19.3291814078882364997309580641438575390617812979107951347158559529929223773\
8171`50.*asl^3*ca*cf^2*psibc*psicc - 26.7340525775694232724497848986099800814\
7344054595645541497490990101448842524912`50.*asl^3*cf^3*psibc*psicc + 
 0.00072037435349165871612078429349022527836980318106599317335076043337360098\
886`50.*asl^3*ca*cf*nb*psibc*psicc + 0.00621245195184773692492889212874482324\
324672702436035414100913627743128845376`50.*asl^3*cf^2*nb*psibc*psicc + 
 0.00928806883624086026920064047600977004475166215106351452052547459579130219\
361`50.*asl^3*ca*cf*nc*psibc*psicc + 0.05668315101835088539069059320220705019\
168353660949648662414241441829519792522`50.*asl^3*cf^2*nc*psibc*psicc - 
 0.15807973537223437737939856707100748679955459120446656365327403441568982684\
825`50.*asl^3*ca*cf*nl*psibc*psicc - 4.30445400833664288864968801180186218466\
04320883811528634077320655177094429966`50.*asl^3*cf^2*nl*psibc*psicc + 
 1.07294489940955918914140708858398438495340256370097418240547592186677609486\
563`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 15.626118004719267582365604990435\
82649854025323532923893172845890146610444048113`50.*asl^3*ca*cf^2*psibc*psicc*
  Log[mu] - 0.195080890801738034389346743378906251809709557036529668362654593\
025755386641`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 2.84111236449441228770283727098833209064368240642374713804242774287110590786\
02`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu]


==> anc/dataset/bcvjpsiv6mb475100mc150100qq12.m <==
1.028746542451517552749357042951432114254115887223830440993379710185473233337\
95`50.*asl^2*ca*cf*psibc*psicc + (0.04258385830859980329085300266448657896396\
898876036337264714314003824559022663`49.92225414393184 + 
   0.058092645454099837779786080868316898165883215557008684765793613925486889\
80286`50.057130289876476*I)*asl^3*ca*cf*psibc*psicc + 
 0.56487512063555640856865653083014161177022742959927881923491001910662266236\
217`50.*asl^3*ca^2*cf*psibc*psicc + 15.10857077049116615067268494392696116452\
771824547332981959669776750772338394998`50.*asl^2*cf^2*psibc*psicc - 
 (0.1135569554895994754422746737719642105705839700276356606186819147213669138\
0669`49.92225414393184 + 0.15491372121093290074609621564884506177568857481868\
982604254589158862339764013`50.057130289876476*I)*asl^3*cf^2*psibc*psicc + 
 22.0910480230526468115333361467962620686495299642652011937497249822561955101\
1069`50.*asl^3*ca*cf^2*psibc*psicc - 30.7101955014460518725856843079863512357\
5540321504527780007324564706433603638288`50.*asl^3*cf^3*psibc*psicc + 
 0.00077164571488890544291475684238290035755731102436512971985258244052107730\
3`50.*asl^3*ca*cf*nb*psibc*psicc + 0.0063335853597944245750062525698318352215\
2908483939333952065118717671747600065`50.*asl^3*cf^2*nb*psibc*psicc + 
 0.01001083023559792209263124317367280249771505908142757968584333680879362158\
672`50.*asl^3*ca*cf*nc*psibc*psicc + 0.06023885979238147402890664689452915078\
902941236336919383244680790575428423049`50.*asl^3*cf^2*nc*psibc*psicc - 
 0.18172970298277714597534519033704894802085307271750256288364635531930861648\
197`50.*asl^3*ca*cf*nl*psibc*psicc - 4.93416980235211505433538069627648987179\
385899539418457852084777684486094742808`50.*asl^3*cf^2*nl*psibc*psicc + 
 1.20068738107893934561388159117797392214987894751981326856347657795596002998\
646`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 17.633760621967561974144507210437\
04722295437202027751347461196884570175712928175`50.*asl^3*ca*cf^2*psibc*psicc*
  Log[mu] - 0.218306796559807153747978471123267985845432535912693316985147473\
83912323205705`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 3.20613829490319308620809222007946313144624945823228042669487020885547371114\
512`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu]


==> anc/dataset/bcvjpsiv6mb475100mc150100qq14.m <==
0.970717223838589209355272844951233862231802053956058429943253806333177081793\
11`50.*asl^2*ca*cf*psibc*psicc + (0.04097263697093683435694250534206269686359\
72998283822245149677716378222068519`49.92445505712485 + 
   0.055459664107329913274156485649360822982401823271608056555855443834727826\
87207`50.0559383763117*I)*asl^3*ca*cf*psibc*psicc + 
 0.51992748538703401363332107604687318695912338106745637933065652803421425127\
052`50.*asl^3*ca^2*cf*psibc*psicc + 14.19491214443476008472803643204408562154\
039066208445259225650699361601549126914`50.*asl^2*cf^2*psibc*psicc - 
 (0.1092603652558315582851800142455005249695927995423525890568582883181756232\
9317`49.92445505712486 + 0.14789243761954643539775062839829552795307152872428\
815081571243158352367864645`50.0559383763117*I)*asl^3*cf^2*psibc*psicc + 
 20.6200696604702967177330489605557919676020891974590745341781804123636781860\
5004`50.*asl^3*ca*cf^2*psibc*psicc - 28.5882077425257684010157163471932849843\
3326642193671614092923060515262121591135`50.*asl^3*cf^3*psibc*psicc + 
 0.00074469069754675341931186876985515696635250700797674315495519110124428092\
226`50.*asl^3*ca*cf*nb*psibc*psicc + 0.00627296058737221624876573673394354850\
857143848694392051511828247906808021139`50.*asl^3*cf^2*nb*psibc*psicc + 
 0.00963047804708285600576328098918535582202602296484389654144018728289533774\
189`50.*asl^3*ca*cf*nc*psibc*psicc + 0.05837779652935415008476207644394849257\
70681945541223722595623367432125454468`50.*asl^3*cf^2*nc*psibc*psicc - 
 0.16912872538959954398513578943865126580118950758781788417572530162985662792\
904`50.*asl^3*ca*cf*nl*psibc*psicc - 4.59862082752878321132007495329557859128\
813469153558130891366301545949458774877`50.*asl^3*cf^2*nl*psibc*psicc + 
 1.13295925980125747493535537959141070885875863589965064205872997182543125387\
046`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 16.567396519974433658992162247418\
6623704135644535866550665747307637887181986273`50.*asl^3*ca*cf^2*psibc*psicc*
  Log[mu] - 0.205992592691137722715519159925711037974319751981754652961716517\
39012622469062`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 3.01225391272262430163493859043975679462064808247030172525800111904546178957\
999`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu]


==> anc/dataset/bcvjpsiv6mb475100mc150100qq2.m <==
1.507122810336765198013033029569052111793306174147000987436927487134251212456\
72`50.*asl^2*ca*cf*psibc*psicc + (0.05451770361055534864550620909101120418393\
277471389260576237785522979305482363`49.907699216143286 + 
   0.078235600091099975867059856895813328162118166057365871308419778381401715\
92287`50.06456607999026*I)*asl^3*ca*cf*psibc*psicc + 
 0.95778615231399089363092787336442523132916787511293151444286316528123083680\
552`50.*asl^3*ca^2*cf*psibc*psicc + 22.76273330799086561057138500928680518817\
674623239026929105897740026707775005058`50.*asl^2*cf^2*psibc*psicc - 
 (0.1453805429614809297213498909093632111571540659037136153940290026175772905\
4862`49.907699216143286 + 0.2086282669095999356454929517221688750989817761529\
7565682222266669387414840057`50.06456607999026*I)*asl^3*cf^2*psibc*psicc + 
 34.7108673636306747585296443433429255067098557558114299144926597405198908313\
8493`50.*asl^3*ca*cf^2*psibc*psicc - 49.2687726567460886597594289989921961284\
1066834900943559092600600259857231532501`50.*asl^3*cf^3*psibc*psicc + 
 0.00097848816086775238409147739902781308585648955873216907495849397838360568\
158`50.*asl^3*ca*cf*nb*psibc*psicc + 0.00659887984811273399109747903571046376\
200436910735366419856568680096128405461`50.*asl^3*cf^2*nb*psibc*psicc + 
 0.01295399201407216036920924109075749096243363873526568141375730708883688441\
328`50.*asl^3*ca*cf*nc*psibc*psicc + 0.07396390201546157085853317352000640500\
191998924518183250840764595238826823362`50.*asl^3*cf^2*nc*psibc*psicc - 
 0.29006606283223025297041375978797806421106532851550374665286553323180877239\
662`50.*asl^3*ca*cf*nl*psibc*psicc - 7.82453657415279374446517366697692439933\
226289673210099632474861372899099064877`50.*asl^3*cf^2*nl*psibc*psicc + 
 1.75901766415206503902991745630962083482505406883780424654255381055156258448\
707`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 26.567211177828028994927841209536\
50656851893008124306592577434436164816273172829`50.*asl^3*ca*cf^2*psibc*psicc*
  Log[mu] - 0.319821393482193643459984992056294697240918921606873497734714803\
81304848890909`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 4.83040203233236890816869840173391028518526001477146722632121437253841392149\
834`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu]


==> anc/dataset/bcvjpsiv6mb475100mc150100qq25249211000000.m <==
1.750263286043806516480214471553957671749636571590392928683053041165229422214\
48`50.*asl^2*ca*cf*psibc*psicc + (0.05987652050773773672086318135839904802203\
332587997552660777276176062725990982`49.9019660060527 + 
   0.087616707496414669786674984112629981312177748403976844686206036183972653\
61793`50.067296380009346*I)*asl^3*ca*cf*psibc*psicc + 
 1.16983238137247321985952820628324164657634929164819661414319428044413304385\
468`50.*asl^3*ca^2*cf*psibc*psicc + 26.72362469776097044109682075883150159956\
886702290990969350466677318104937049936`50.*asl^2*cf^2*psibc*psicc - 
 (0.1596707213539672979223018169557307947254222023466014042776466448046164566\
616`49.901966006052696 + 0.23364455332377245276446662430034661683247399574393\
825249645220460006583702694`50.06729638000934*I)*asl^3*cf^2*psibc*psicc + 
 41.4101373282852388557780545113770886264415092227494282909031446365564425396\
6328`50.*asl^3*ca*cf^2*psibc*psicc - 59.3425331488601516566851252419432471033\
859147746959952276486540277906085315915`50.*asl^3*cf^3*psibc*psicc + 
 0.00107571482159339076649449821327934061839256600113391941887540724578084451\
218`50.*asl^3*ca*cf*nb*psibc*psicc + 0.00661768419344607353540395068516638905\
501446910763441314580286458742373496452`50.*asl^3*cf^2*nb*psibc*psicc + 
 0.01435046372470047054480201538202951976263072303858412031522255048800861748\
654`50.*asl^3*ca*cf*nc*psibc*psicc + 0.08011203610498656994979190809551037803\
27029488006179147166398894534735208948`50.*asl^3*cf^2*nc*psibc*psicc - 
 0.34761432583181765093653292669547184867031206729539628066770797343024535667\
838`50.*asl^3*ca*cf*nl*psibc*psicc - 9.36520946196197152104220974063057244392\
899389911038232688077219150886513137661`50.*asl^3*cf^2*nl*psibc*psicc + 
 2.04279572703166219591480530522200964225812885198149184847984516765631545206\
933`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 31.190111098529650246758743231900\
31493550319623485926660866706272039093857922786`50.*asl^3*ca*cf^2*psibc*psicc*
  Log[mu] - 0.371417404914847671984510055494910844046932518542089427524431156\
83411073452284`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 5.67092929064175459031977149670914817009149022451986671692315460250341002669\
241`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu]


==> anc/dataset/bcvjpsiv6mb475100mc150100qq273100.m <==
1.860497804392992573209468343171498269137091137903336991251166748101371019583\
45`50.*asl^2*ca*cf*psibc*psicc + (0.06218468327273937203764973647818170933790\
407021523376035610634102266501805751`49.89962051053895 + 
   0.091716205799864768595141700296296471540698579156927469832608415747804003\
40074`50.06838316401226*I)*asl^3*ca*cf*psibc*psicc + 
 1.26821124662612887846971891793433457250579390744340173867369137105853629166\
683`50.*asl^3*ca^2*cf*psibc*psicc + 28.53280985891838107869548445826919766393\
12907882428298901311716703003592163737`50.*asl^2*cf^2*psibc*psicc - 
 (0.1658258220606383254337326306084845582344108539072900276104047409152690810\
3837`49.89962051053896 + 0.24457654879963938292037786745679059077519621108513\
991955371506223321387104701`50.06838316401226*I)*asl^3*cf^2*psibc*psicc + 
 44.5015858791442129334393634453541186053052820842991417092482926932210928623\
9792`50.*asl^3*ca*cf^2*psibc*psicc - 64.0362387417011880564315773540798608379\
4088763712653920705725789346588909382798`50.*asl^3*cf^3*psibc*psicc + 
 0.00111845560038643035169431669351408421392723072039243880547748472332921663\
449`50.*asl^3*ca*cf*nb*psibc*psicc + 0.00660731938418925735168507155014335590\
727895183185581432797780719067490363813`50.*asl^3*cf^2*nb*psibc*psicc + 
 0.01496665549629252136777275979699181878703487291694871674187872750678999596\
16`50.*asl^3*ca*cf*nc*psibc*psicc + 0.082759888764703163418676697243092201782\
61838108258250674522583799585426083422`50.*asl^3*cf^2*nc*psibc*psicc - 
 0.37416108424387685152140614632186506788871973262655017172396041873989370754\
203`50.*asl^3*ca*cf*nl*psibc*psicc - 10.0772928673365150719316155635168713051\
3895283414778861667046022862821637335877`50.*asl^3*cf^2*nl*psibc*psicc + 
 2.17145442932559498881730315247119357205184463518889443846223586903870092606\
754`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 33.301676681885517580745252850177\
7546065568001698916821203267774119906542369628`50.*asl^3*ca*cf^2*psibc*psicc*
  Log[mu] - 0.394809896241017270694055118631126104009426297307071715782586415\
93061060082428`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 6.05485030579736683286277324548686447391941821270757860566877772885244416111\
411`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu]


==> anc/dataset/bcvjpsiv6mb475100mc150100qq3.m <==
2.0212474217981092348739145737234047995246085742456843344440639371950062039329\
`50.*asl^2*ca*cf*psibc*psicc + (0.0654318028702047423145775763103221229772492\
7903955784355120960307682855512583`49.89643479290095 + 
   0.097540774095482230776954297890252933541445647825381775333266384820082352\
14949`50.06983210402095*I)*asl^3*ca*cf*psibc*psicc + 
 1.41393276876402201208289370477664269409039041158218181055560201196807658321\
044`50.*asl^3*ca^2*cf*psibc*psicc + 31.18488912292811126364717150515325434223\
741627967697058875621645071829044065873`50.*asl^2*cf^2*psibc*psicc - 
 (0.1744848076538793128388735368275256612726647441054875827946472456472329181\
8282`49.89643479290095 + 0.26010873092128594873854479437400782277718839420101\
80675552174736414821020305`50.06983210402095*I)*asl^3*cf^2*psibc*psicc + 
 49.0655555933971353077704668582810923734524539280574998888814108525319661305\
0173`50.*asl^3*ca*cf^2*psibc*psicc - 71.0138374357306647073655703502271856675\
0018761871100865545884549443161128379872`50.*asl^3*cf^3*psibc*psicc + 
 0.00117947738702549837990947790464095417447905460702357153683069792155264507\
826`50.*asl^3*ca*cf*nb*psibc*psicc + 0.00657418289271399692566466932681758535\
547367043766926891427842564730897545369`50.*asl^3*cf^2*nb*psibc*psicc + 
 0.01584867628317979716056849335085533240011146808947956437103544136078789406\
432`50.*asl^3*ca*cf*nc*psibc*psicc + 0.08648555054771728344140790939193009084\
308593050848931181972053601352246832527`50.*asl^3*cf^2*nc*psibc*psicc - 
 0.41333448540390536714887197997423508652042732544545193756868212158676525901\
276`50.*asl^3*ca*cf*nl*psibc*psicc - 11.1296832660707278455410777624528369600\
2460445845074010546621081371847318037365`50.*asl^3*cf^2*nl*psibc*psicc + 
 2.35907113486673378406990198104999466511042537679332728777542261334654779889\
446`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 36.397014527035722252955631803100\
88620793002912204160190739582694884701849850755`50.*asl^3*ca*cf^2*psibc*psicc*
  Log[mu] - 0.428922024521224324376345814736362666383713704871514052148055089\
3690351655643`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 6.61763900491558586417375123692743385598727802218938218259035341266263342294\
691`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu]


==> anc/dataset/bcvjpsiv6mb475100mc150100qq32.m <==
1.3178137789202328975671470650391265108808098242648239923481816642550988443047\
`50.*asl^2*ca*cf*psibc*psicc + (0.0500472432561247538642931129203807475103415\
2628616008082535451857617908457917`49.91283018825948 + 
   0.070563498253183874861943959115506112005782887484871915221539484076086352\
92825`50.062030131178595*I)*asl^3*ca*cf*psibc*psicc + 
 0.79800831127701911233344258856592509940549378637737761942235724592434245127\
865`50.*asl^3*ca^2*cf*psibc*psicc + 19.70975744819064062689475363647475518870\
698514171186595729424978321092566426477`50.*asl^2*cf^2*psibc*psicc - 
 (0.1334593153496660103047816344543486600275774034297602154441442214581035438\
8851`49.91283018825948 + 0.18816932867515699963185055764134963201542103329299\
177391930863913891434659853`50.062030131178595*I)*asl^3*cf^2*psibc*psicc + 
 29.6199519571720680335402491364720542135785213299452986733932005569704151719\
5451`50.*asl^3*ca*cf^2*psibc*psicc - 41.7110997244601302304087329533917079626\
3101063801520924667531658005987587421875`50.*asl^3*cf^3*psibc*psicc + 
 0.00089947604285664789699762703288101565102400288686689441674594072559619710\
211`50.*asl^3*ca*cf*nb*psibc*psicc + 0.00653641668419411667497143889593065265\
930157394514353723832995767964391910431`50.*asl^3*cf^2*nb*psibc*psicc + 
 0.01182495482994660737830692619465814979365271062052179616281664956573190894\
425`50.*asl^3*ca*cf*nc*psibc*psicc + 0.06883084594299188878816527287420307017\
676390004588918610484957205750436105704`50.*asl^3*cf^2*nc*psibc*psicc - 
 0.24633452589464697152305965667436723401832154497635283708290872557350279336\
124`50.*asl^3*ca*cf*nl*psibc*psicc - 6.65637675703149551864270862899191854358\
470153937886268255290357625579203930249`50.*asl^3*cf^2*nl*psibc*psicc + 
 1.53806823125827819239424357844092058491554317591746848621185492775901324579\
813`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 23.003972383493505365365472406870\
03924706623752456730910872050139800592313450387`50.*asl^3*ca*cf^2*psibc*psicc*
  Log[mu] - 0.279648769319686944071680650625621924530098759257721517477413098\
16331429625789`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 4.18254043336245552097554043761273440855749773173974794056042367100699628342\
498`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu]


==> anc/dataset/bcvjpsiv6mb475100mc150100qq335100.m <==
2.260533266038866832609517439041812358389467989126206606558383055825521000056\
19`50.*asl^2*ca*cf*psibc*psicc + (0.07003376634207520264863355601354978840178\
295072023763301483912829735855974628`49.892128542616646 + 
   0.105906181661148332250694077478943527830324711055760543768047980094277958\
78961`50.071742370018704*I)*asl^3*ca*cf*psibc*psicc + 
 1.63538011759723712081790995190905623758602924205877745167577328029549923837\
149`50.*asl^3*ca^2*cf*psibc*psicc + 35.16098393990728532368450995867862611145\
387065546086998280401511100191541166219`50.*asl^2*cf^2*psibc*psicc - 
 (0.1867567102455338737296894827027994357380878685873003546766344420463740867\
2959`49.892128542616646 + 0.2824164844297288860018508732771827408808658961486\
9478338132270728753518081541`50.071742370018704*I)*asl^3*cf^2*psibc*psicc + 
 55.9735892326497364671507909911441979942790451665504208920249797110667593370\
8107`50.*asl^3*ca*cf^2*psibc*psicc - 81.6770778321838954183093438525619900525\
2756989020840623849275510632002151891018`50.*asl^3*cf^3*psibc*psicc + 
 0.00126777351308786171724112139780278439180676720349484892358188705204269704\
697`50.*asl^3*ca*cf*nb*psibc*psicc + 0.00649044782493370036643582036485319690\
999007168332747052938094222426859283316`50.*asl^3*cf^2*nb*psibc*psicc + 
 0.01712936920601516489419080253139802392313440681437419107401398285478924003\
487`50.*asl^3*ca*cf*nc*psibc*psicc + 0.09176841296338165288389848648963619167\
13933150658718657564296000915631671836`50.*asl^3*cf^2*nc*psibc*psicc - 
 0.47257553242600362881666729540090130065621227991376661035116247060127547680\
165`50.*asl^3*ca*cf*nl*psibc*psicc - 12.7248394855043399040823070733575549557\
3358435883731731493799358783742883094777`50.*asl^3*cf^2*nl*psibc*psicc + 
 2.63835031763418243353816363440778947271673021168256358355774206377523589616\
942`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 41.037658918747258871384264439965\
31087326550756563499898624117016704888649071355`50.*asl^3*ca*cf^2*psibc*psicc*
  Log[mu] - 0.479700057751669533370575206255961722312132765760466106258459621\
05977711755667`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 7.46139253068131979479713898908460197695736501193363618445833829173155942382\
783`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu]


==> anc/dataset/bcvjpsiv6mb475100mc150100qq34.m <==
1.091840640190298363343670824089584242059558427807814562394552709769024724061\
67`50.*asl^2*ca*cf*psibc*psicc + 
 (0.0442889616875061902148662241399263476739283104186003595308328505169804297\
96`49.91999425335546 + 0.0609026536330449475131511682160298259773514997696017\
1845116281960268463511051`50.05833497057193*I)*asl^3*ca*cf*psibc*psicc + 
 0.61450115304517530453278501252128866555400764697672492248097337214538898898\
03`50.*asl^3*ca^2*cf*psibc*psicc + 16.105996964572327930826468847728663509666\
76051875513507999239525481887729714043`50.*asl^2*cf^2*psibc*psicc - 
 (0.1181038978333498405729765977064702604638088277829342916054909254440822973\
4693`49.91999425335546 + 0.16240707635478652670173644857607953593960399938560\
458253940725386522536650123`50.05833497057191*I)*asl^3*cf^2*psibc*psicc + 
 23.7066474912812339829833478932361803607030574956032388039769856793266048859\
3472`50.*asl^3*ca*cf^2*psibc*psicc - 33.0516184690660760958825494340759523551\
5029491503093776769692777831386101131797`50.*asl^3*cf^3*psibc*psicc + 
 0.00080041405161102311930328491739791529463971594526536616541331779576603527\
526`50.*asl^3*ca*cf*nb*psibc*psicc + 0.00639110276183542227717847506463956228\
60136838703985681490160173602581028786`50.*asl^3*cf^2*nb*psibc*psicc + 
 0.01041764715915823037735583902576121643842880477615620015697263716102808918\
362`50.*asl^3*ca*cf*nc*psibc*psicc + 0.06220547270199182516358000395825843411\
495551684448284618903811030990254329787`50.*asl^3*cf^2*nc*psibc*psicc - 
 0.19558005827660487584750507367440265726009954892707093067994041188801778868\
961`50.*asl^3*ca*cf*nl*psibc*psicc - 5.30309580584491245619864954435609046290\
199501631442600994114344001503452157751`50.*asl^3*cf^2*nl*psibc*psicc + 
 1.27432678966930705432060840580536153693044580345987795192696059468612622409\
981`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 18.797892889121484381173269960656\
57158943613807419576929155357276452683367045528`50.*asl^3*ca*cf^2*psibc*psicc*
  Log[mu] - 0.231695779939874009876474255600974824896444691538159620401458077\
74310129643813`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 3.41779870711299716021332181102846756171566146803566258919322793483271070741\
888`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu]


==> anc/dataset/bcvjpsiv6mb475100mc150100qq4.m <==
2.824618790615094751866196349975239622967451433798531121386358446625418436312\
68`50.*asl^2*ca*cf*psibc*psicc + (0.07998401278102036720347228391579385784224\
099939797236766937848503724573456033`49.883542682846134 + 
   0.124409429231233306838588543273813741672710185585692305866011365899144858\
88261`50.07539279166056*I)*asl^3*ca*cf*psibc*psicc + 
 2.17585116153608366914905814936354934745112917793252117860585088333020668143\
526`50.*asl^3*ca^2*cf*psibc*psicc + 44.65328718488061316291101912824918648252\
441784221699413393914883136008996303381`50.*asl^2*cf^2*psibc*psicc - 
 (0.2132907007493876458759260904421169542459759983945929804652600808053278065\
7791`49.883542682846134 + 0.3317584779499554849029027820635033111272271615618\
4614897596036473358275081997`50.07539279166056*I)*asl^3*cf^2*psibc*psicc + 
 72.7391119199556525772159458066942945345982217563254522089672024104622049090\
1794`50.*asl^3*ca*cf^2*psibc*psicc - 108.009983391558957454869130203862578580\
57259722356421495586780322326304646465587`50.*asl^3*cf^3*psibc*psicc + 
 0.00146608836527066052690742088609894189103265044743726146779588462084088907\
998`50.*asl^3*ca*cf*nb*psibc*psicc + 0.00616391992121090171621916433396355429\
930871123691377436729185733991685587452`50.*asl^3*cf^2*nb*psibc*psicc + 
 0.02002307417690887209564106918201398666332835346233690285917813396372152984\
763`50.*asl^3*ca*cf*nc*psibc*psicc + 0.10320822894474790592982123889093680156\
836779560717537720575743744056934205796`50.*asl^3*cf^2*nc*psibc*psicc - 
 0.61603189804978947577109313335827173538684334909477040828401347631359970816\
315`50.*asl^3*ca*cf*nl*psibc*psicc - 16.6054129151457810711988454192979342788\
9727655050692680914725829768597602337155`50.*asl^3*cf^2*nl*psibc*psicc + 
 3.29671498109538663727393167725468838139922230085896014310433869106223585083\
772`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 52.116470125688710637772443179830\
79989196593254481760346390416976385936759412989`50.*asl^3*ca*cf^2*psibc*psicc*
  Log[mu] - 0.599402723835524843140714850409943342072585872883447298772237184\
25064652074181`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 9.47572184103431102504953512360559998035744228087592790241780131378532898920\
529`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu]


==> anc/dataset/bcvjpsiv6mb475100mc150100qq5.m <==
4.168182788481856954008709384962667105423401920651338516889680444397459797236\
82`50.*asl^2*ca*cf*psibc*psicc + (0.10012726274098899905233809218648052360744\
22584560837691023551570562802184473`49.868543178608995 + 
   0.163422300923908562581748941428653889642585131869574260574612099594073169\
8677`50.08130215584386*I)*asl^3*ca*cf*psibc*psicc + 
 3.54297848966446811882066968203678703758777501925417849444241612656928164473\
899`50.*asl^3*ca^2*cf*psibc*psicc + 67.81041646850692973905421425757101223235\
850302896007635418388431995401670580461`50.*asl^2*cf^2*psibc*psicc - 
 (0.2670060339759706641395682458306147296198460225495567176112463385904511384\
119`49.868543178608995 + 0.43579280246375616688466384380974370571356035165219\
802819913792760720702428385`50.08130215584386*I)*asl^3*cf^2*psibc*psicc + 
 114.878883402058639105900902611306286671161356470074458768483406346031589572\
37904`50.*asl^3*ca*cf^2*psibc*psicc - 
 176.4824648392210386692792841044465324864279236890256545717522`50.*asl^3*
  cf^3*psibc*psicc + 0.001899371809045995497774021110271756439856830080699941\
510962504471822005059`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.00490184944695818846012796933672498770547951294719108319037531169961741483\
835`50.*asl^3*cf^2*nb*psibc*psicc + 0.026413978086408249196289689416821194725\
69145556171334112858555060530836805655`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.12646377771063562617987836590518665939756225723205903205389411028160530254\
128`50.*asl^3*cf^2*nc*psibc*psicc - 0.974355643038422542691507493367247486366\
75477118809325764465959542555611046343`50.*asl^3*ca*cf*nl*psibc*psicc - 
 26.3990883910465961174416180525388461469392664532442035032205484826549734441\
6666`50.*asl^3*cf^2*nl*psibc*psicc + 4.86483722631461541758223627054351608737\
841665661573086470726599229559059410941`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 79.14399514327491304332009729114221990171519491035899213300751317\
259497217722195`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] - 
 0.88451585932993007592404295828063928861425757393013288434257043305280614477\
488`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 14.38981729877725691696729041657\
13127094027627109743622067924923897280372439832`50.*asl^3*cf^2*nl*psibc*psicc*
  Log[mu]


==> anc/dataset/bcvjpsiv6mb475100mc150100qq50498421000000.m <==
4.257275341897079721542445017281401616983742199827290943630112465821576748703\
51`50.*asl^2*ca*cf*psibc*psicc + (0.10133134030274810276003279592490831041440\
74999848604846134417414738333562025`49.86772897489496 + 
   0.165814240155132441216001542914385313479883682532555173855360029776030927\
62852`50.081607012921786*I)*asl^3*ca*cf*psibc*psicc + 
 3.63683665725152864734825059064384257402274076610707110992317149314316858783\
781`50.*asl^3*ca^2*cf*psibc*psicc + 69.36911536981669137926398988401074956040\
009296061751903927737918247487166838231`50.*asl^2*cf^2*psibc*psicc - 
 (0.2702169074739949406934207891330888277717533332929612923076681074429489307\
1176`49.86772897489496 + 0.44217130708035317657600411443836083594635648675348\
046361357940861261091567127`50.081607012921786*I)*asl^3*cf^2*psibc*psicc + 
 117.766253737189918265612730159262111094940288011257370084668696220278021871\
27202`50.*asl^3*ca*cf^2*psibc*psicc - 
 181.2747622638995573223304435627992575008470611381905511946974`50.*asl^3*
  cf^3*psibc*psicc + 0.001926645373625067940232924755117890456832999517294810\
95486584583459090388311`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.00480103722529468388023313804886274562372807301385742083959224284365057741\
352`50.*asl^3*cf^2*nb*psibc*psicc + 0.026818945889509739620854645857730571023\
35737429038193364710814417374854647712`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.12785821780536498562594649921735606311953252047405471331581353878847403541\
234`50.*asl^3*cf^2*nc*psibc*psicc - 0.998789382925929902277288968170466829167\
11011802386295232613112024504567780029`50.*asl^3*ca*cf*nl*psibc*psicc - 
 27.0717017526123963588018439262118284412102420015916381586038759520998063471\
0817`50.*asl^3*cf^2*nl*psibc*psicc + 4.96882037495183253432027866081809050190\
168650893197575385663000583532445129561`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 80.96320913280084896264400742945324597939239785937296328724041908\
586392040967165`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] - 
 0.90342188635487864260368702923965281852757936526035922725418346402142775635\
103`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 14.72058347869106344775345589626\
422654170770870170417514575744231084926404977145`50.*asl^3*cf^2*nl*psibc*
  psicc*Log[mu]


==> anc/dataset/bcvjpsiv6mb475100mc150100qq541100.m <==
4.9891405972383906675153653229628034187034985649984566985208544356997407091366\
`50.*asl^2*ca*cf*psibc*psicc + (0.1107489595922127793388117406268327140994943\
1365166651788901501924240219661171`49.86162900611198 + 
   0.184736416696657853237737138595708615207906113362799923322375407247405401\
91488`50.083841866512294*I)*asl^3*ca*cf*psibc*psicc + 
 4.42028686146165533297530978202973558531500061888312852104024519054537599163\
88`50.*asl^3*ca^2*cf*psibc*psicc + 82.267302745303709869336620581039734224114\
78606739780829749325941492217622028113`50.*asl^2*cf^2*psibc*psicc - 
 (0.2953305589125674115701646416715539042653181697377773810509572509406714247\
0572`49.86162900611198 + 0.49263044452442094196729903625522297388774963563413\
312886020633884902375125977`50.083841866512294*I)*asl^3*cf^2*psibc*psicc + 
 141.8626835050523915481072561672526812052659529472813060039523`50.*asl^3*ca*
  cf^2*psibc*psicc - 
 221.6983882888591934859346275474724799286879440671353472330715`50.*asl^3*
  cf^3*psibc*psicc + 0.002145384506455545191261322906559771813794784361158401\
81385943213809658097385`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.00391371230357347302237034176477365854257767484660878283533799359347435856\
393`50.*asl^3*cf^2*nb*psibc*psicc + 0.030076791612483019257713842892713549090\
0146203446566304858540641465359060223`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.13878045041769749139813707521124869220132321091933269645282109512146455896\
105`50.*asl^3*cf^2*nc*psibc*psicc - 1.202135949774931251818961484197226436556\
0471700507660038489812641338923752751`50.*asl^3*ca*cf*nl*psibc*psicc - 
 32.6909867829987818920549207774606540477581077610359301477229017137903725437\
7544`50.*asl^3*cf^2*nl*psibc*psicc + 5.82300684409356567953122809051296118566\
444892299684467957708810816563984901036`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 96.01715116951860371716796801184973023789681523807898685035741896\
779335120584264`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] - 
 1.05872851710792103264204147100235657921171798599942630538410581789331505340\
422`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 17.45766384900338249403053963851\
813277052669367965072488251436330124116210483865`50.*asl^3*cf^2*nl*psibc*
  psicc*Log[mu]


==> anc/dataset/bcvjpsiv6mb475100mc150100qq6.m <==
6.634055801495341174493135332508570543673232250812282864003435078976050416912\
85`50.*asl^2*ca*cf*psibc*psicc + (0.12948424095680848320609684649729138335561\
307848413706604271938676881864441069`49.85071696406498 + 
   0.223425824185860466952352829286756213968135270901608453010705081440348248\
52215`50.08763341745012*I)*asl^3*ca*cf*psibc*psicc + 
 6.24943272640840969382665982474888969002302855138720021395956206387075738917\
021`50.*asl^3*ca^2*cf*psibc*psicc + 111.7933777421282232324967051976891955837\
7417666395768038406665742676419465667177`50.*asl^2*cf^2*psibc*psicc - 
 (0.3452913092181559552162582573261103556149682092910321761281030990539693469\
8972`49.850716964064986 + 0.5958021978289612452062742114313499039150273890709\
5587469479088469140301686539`50.08763341745012*I)*asl^3*cf^2*psibc*psicc + 
 198.1746874338011251041284404158907475419421210929886829707679`50.*asl^3*ca*
  cf^2*psibc*psicc - 
 318.7514971421596632800260039413594147328572738832969929797139`50.*asl^3*
  cf^3*psibc*psicc + 0.002609421254225558640176210753366585938046072785085703\
41338418679160565914001`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.00162500553789864766568110861224297595990050575854917132134190885928603964\
1`50.*asl^3*cf^2*nb*psibc*psicc + 0.03703934327547347678143659891077079095296\
176744461194350538422809413953438477`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.16057940503770837413931327468690231146927740469204496520487522045804057413\
223`50.*asl^3*cf^2*nc*psibc*psicc - 1.673701185229540583690687110534732376831\
00227604322243942847959259229058483524`50.*asl^3*ca*cf*nl*psibc*psicc - 
 45.8562014374303002734533009082759967397250717047272821502186940383131074357\
7787`50.*asl^3*cf^2*nl*psibc*psicc + 7.74284700607329358171951363120887003671\
389982858794475831532307540462566121266`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 
 130.4781035990606243784720026913739903893322249317398728927025`50.*asl^3*ca*
  cf^2*psibc*psicc*Log[mu] - 1.4077903647405988330399115693107036430388908779\
2508086385522544437066489197966`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 23.7232915634655680688130913984316346162422227148617950760689127306624351762\
2087`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu]


==> anc/dataset/bcvjpsiv6mb475100mc150100qq7.m <==
11.81641939738329934065469061345439001223850450057704353570616289143299088989\
413`50.*asl^2*ca*cf*psibc*psicc + (0.1756338293392089976440791928837892313924\
305079333347246569236260041212081742`49.82890784529132 + 
   0.323737773909555769459751932086728973610610125992354163315266971709715110\
89056`50.09449305103834*I)*asl^3*ca*cf*psibc*psicc + 
 12.4346065987133874578264361184451156680339164390532963299813852524562998231\
0851`50.*asl^3*ca^2*cf*psibc*psicc + 
 208.4316779641415403863581330231551745457192833297025763938895`50.*asl^2*
  cf^2*psibc*psicc - (0.46835687823789066038421118102343795037981468782222593\
247585979811282251065513`49.82890784529132 + 0.863300730425482051892671818897\
94392962829366931294443550194589763512394601465`50.09449305103834*I)*asl^3*
  cf^2*psibc*psicc + 
 390.0786300762929023532887081495268406762583152720115881355874`50.*asl^3*ca*
  cf^2*psibc*psicc - 
 668.9054928236647454296919760469530271795840920856903573040446`50.*asl^3*
  cf^3*psibc*psicc + 0.003919742052909278849162643236136436051479861177410896\
28791783951638430707883`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.00703745789999970409821493807574313486163077756333947555612439754404691811\
364`50.*asl^3*cf^2*nb*psibc*psicc + 0.056978548418569197242019248707568475908\
29730197549665875181361212062335956184`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.21443257876637289744212795654390487839992702430488325793322919177066528985\
784`50.*asl^3*cf^2*nc*psibc*psicc - 3.250289962624573179293844483991769193672\
08704368893785966198124137976519568512`50.*asl^3*ca*cf*nl*psibc*psicc - 
 90.9297874771781015915699632519589619809552822127591983616848259644728906914\
2685`50.*asl^3*cf^2*nl*psibc*psicc + 13.7913714160970526813637115291515723982\
4670038221780367368483505065949074825169`50.*asl^3*ca^2*cf*psibc*psicc*
  Log[mu] + 
 243.2681668628288141937375392209775380242537199258017240792847`50.*asl^3*ca*
  cf^2*psibc*psicc*Log[mu] - 2.5075220756540095784297657325730131633175818876\
7596430372079188997006336634565`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 44.2305757932416025806795525856322796407734036228730407440594308938121201749\
7987`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu]


==> anc/dataset/bcvjpsiv6mb475100mc150100qq8.m <==
25.35443550120563589656475598358363626572187429987886352175148811020466367104\
953`50.*asl^2*ca*cf*psibc*psicc + (0.2576404843157421070225872652571734731003\
5961116549914419473391612964508125192`49.801057182756615 + 
   0.515240648459453268874835006452551003201422420684684976311792568252294683\
60242`50.102053194022915*I)*asl^3*ca*cf*psibc*psicc + 
 30.2407727774434514365746894930275093047570613670200936559753265226108378854\
0439`50.*asl^3*ca^2*cf*psibc*psicc + 
 477.0218496427530633000192974473330158260993719146712503056689`50.*asl^2*
  cf^2*psibc*psicc - (0.68704129150864561872689937401912926160095896310799771\
795229009835003038136263`49.801057182756615 + 1.37397506255854205033289335054\
013600853712645515915993682565900581018048235538`50.102053194022915*I)*asl^3*
  cf^2*psibc*psicc + 
 956.0633158444415847332393640731260344349996841111836244470904`50.*asl^3*ca*
  cf^2*psibc*psicc - 
 1801.9604980839502648967921488299794362947033829636104801841742`50.*asl^3*
  cf^3*psibc*psicc + 0.006851304465907963466971013472537035436329635587076722\
44783292009855968568467`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.03349213068401501537397465032281232469739492970060395127674328660416675250\
212`50.*asl^3*cf^2*nb*psibc*psicc + 0.102486641774204778289360273819784712913\
86569666883433106331096966620261077288`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.30876312222075005300271069291472257009642420317181640717560467976223366173\
933`50.*asl^3*cf^2*nc*psibc*psicc - 7.729338856706420454272004908945179901492\
8578863926148777145968926040825736629`50.*asl^3*ca*cf*nl*psibc*psicc - 
 224.684569371171161168710031234049157040966927959407823627849`50.*asl^3*cf^2*
  nl*psibc*psicc + 29.5920807550244343574089857257656379065111637406204448401\
8894562221083368984785`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 556.7494924455421260937681022990628640933307898723274841386563`50.*asl^3*ca*
  cf^2*psibc*psicc*Log[mu] - 5.3803783190953517013470883137755705284565752255\
6735358220332925731863925485045`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 101.227180444644022926139654963465975289696507249514088101088181567896482986\
04923`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu]


==> anc/dataset/bcvjpsiv6mb475100mc150100qq9.m <==
78.88760856783283146706371151587512696051308552145911394910921337820552802213\
885`50.*asl^2*ca*cf*psibc*psicc + (0.4418898695437504347317314884601054636676\
491869693420495447190985638065413243`49.762824060917275 + 
   0.984320111959161935784752849853060793057165785067671963066349957832410955\
99622`50.11064637441769*I)*asl^3*ca*cf*psibc*psicc + 
 109.889685680749462438440562785899328386526614888386013501572699574502427395\
47075`50.*asl^3*ca^2*cf*psibc*psicc + 
 1649.2849051799633609029900951805550629685113560344222658766786`50.*asl^2*
  cf^2*psibc*psicc - (1.17837298545000115928461730256028123644706449858491212\
891790841421920193839005`49.762824060917275 + 2.62485363189109849542600759960\
81621148191087601804585682046693408617242152952`50.11064637441769*I)*asl^3*
  cf^2*psibc*psicc + 
 3637.7735004405473814331208508536807763417080218718913351925218`50.*asl^3*ca*
  cf^2*psibc*psicc - 
 8015.8457264018859216600660902809234078753570263649689106710731`50.*asl^3*
  cf^3*psibc*psicc + 0.016352452871628964492272892207662718099305208279827238\
84513762529612321438122`50.*asl^3*ca*cf*nb*psibc*psicc - 
 0.14850533688190979983819854091522506731143805680813693865142605669756228495\
716`50.*asl^3*cf^2*nb*psibc*psicc + 0.253674406730981378109199325916387846049\
08883351725620087503761690860442062864`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.49760230504059597759357492366567797340290519100381234566540869170789824460\
554`50.*asl^3*cf^2*nc*psibc*psicc - 27.50027849668441056416287707826703497587\
334011978406965588799925732407923084525`50.*asl^3*ca*cf*nl*psibc*psicc - 
 863.1076526286621010317931275421240671805519920937442779109498`50.*asl^3*
  cf^2*nl*psibc*psicc + 92.07258758330709415543894077252352439617675562200569\
834912992824749528988798498`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 1924.9401983257531329688999150506733419872751749081519963350809`50.*asl^3*ca*
  cf^2*psibc*psicc*Log[mu] - 16.740470469692198937352534685913368072032137385\
81921729277509266650656040369199`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 349.9891269683187514488908936455769712704136681651185468166296`50.*asl^3*
  cf^2*nl*psibc*psicc*Log[mu]


==> anc/dataset/bcvjpsiv6mb475100mc150100qqf1.m <==
0.740587014540900325281382346257754296706939749474150152811153445130295456352\
27`50.*asl^2*ca*cf*psibc*psicc + (0.03410582889024651473581350083116422189916\
653628341351427184844069624462241075`49.93466542130261 + 
   0.044495833592945951075044007976882718769378103959216046769479879323610511\
63373`50.05015615977462*I)*asl^3*ca*cf*psibc*psicc + 
 0.34918274992855126231249931307424331575293070248384605237457189815629206452\
332`50.*asl^3*ca^2*cf*psibc*psicc + 10.61046450690558790916199500335769285051\
375908192365846399407487476995783722398`50.*asl^2*cf^2*psibc*psicc - 
 (0.0909488770406573726288360022164379250644440967557693713916921506389431092\
5495`49.93466542130261 + 0.11865555624785586953345068793835391671834161055790\
945805192048784525262389285`50.05015615977462*I)*asl^3*cf^2*psibc*psicc + 
 14.9432483456336273888573493390081043681462944643692912207190855912128289694\
2555`50.*asl^3*ca*cf^2*psibc*psicc - 20.4945869067768315719670712925655934169\
4800849069378490435743271285727646593373`50.*asl^3*cf^3*psibc*psicc + 
 0.00063218455418434389561848095281639799233253593437741976659558340006356275\
093`50.*asl^3*ca*cf*nb*psibc*psicc + 0.00594309322657458594097457974557878575\
970055861987621763344050523931218657417`50.*asl^3*cf^2*nb*psibc*psicc + 
 0.00805229937182040865932127963671681505144633891259901533561098198502442740\
433`50.*asl^3*ca*cf*nc*psibc*psicc + 0.05040421523468434023020758566695069607\
108202799791345767793380820829709514956`50.*asl^3*cf^2*nc*psibc*psicc - 
 0.12063166864676549094062860676288529795146532288760155509513184907544419107\
13`50.*asl^3*ca*cf*nl*psibc*psicc - 3.307455523532670940073616101059032277966\
66355880176010134992744855518082632683`50.*asl^3*cf^2*nl*psibc*psicc + 
 0.86436595046159346857844142726697018566269669761020161186570579670813753084\
14`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 12.3838577483509837563272473787409\
3755449256754090129512910841166170050547223679`50.*asl^3*ca*cf^2*psibc*psicc*
  Log[mu] - 0.157157445538471539741534804957630942847763035929127570843181041\
43077706266723`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 2.25161049970017886478677225068017046445319409834569001343582835414485683909\
362`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu]


==> anc/dataset/bcvjpsiv6mb475100mc150100qqf10.m <==
0.192014849755072624920144792713355665819433836474943115543267851892402302565\
37`50.*asl^2*ca*cf*psibc*psicc + (0.01237610772454981255556979712740357322212\
960959880649042872092083840268529394`49.98464029382069 + 
   0.013252214061886841973865042274143776020315191409461205321953319932223876\
89272`50.01434465530012*I)*asl^3*ca*cf*psibc*psicc + 
 0.02144857499599242405077090094475106678083989117898992005519569512480103572\
146`50.*asl^3*ca^2*cf*psibc*psicc + 2.440157905153358622311276063018962817014\
77817362030206639402508399487839860995`50.*asl^2*cf^2*psibc*psicc - 
 (0.0330029539321328334815194590064095285923456255968173078098723959607087636\
4628`49.98464029382069 + 0.03533923749836491193030677939771673605417384375856\
321419187239899579526487121`50.01434465530012*I)*asl^3*cf^2*psibc*psicc + 
 2.89476927352701826203650906101255701288244419433810915806567031476653763700\
84`50.*asl^3*ca*cf^2*psibc*psicc - 3.9402486623847779534604858937573752153056\
842339684948109981871644009635969062`50.*asl^3*cf^3*psibc*psicc + 
 0.00029269155824069899913915811082841659499512802575106393608072232715180417\
198`50.*asl^3*ca*cf*nb*psibc*psicc + 0.00390850118697827722653152688601469576\
306696559654820707004515318433875738448`50.*asl^3*cf^2*nb*psibc*psicc + 
 0.00341501764431466552296893073433332299738550572643298686736241600723850333\
73`50.*asl^3*ca*cf*nc*psibc*psicc + 0.023807182107516479709398555544633525567\
31543084944191760804807824822329606765`50.*asl^3*cf^2*nc*psibc*psicc - 
 0.02008169117769006084548179004506175232937146916174708674413186190666346269\
15`50.*asl^3*ca*cf*nl*psibc*psicc - 0.606067971665223160922382406593138141515\
34279565129258043230175347746815178263`50.*asl^3*cf^2*nl*psibc*psicc + 
 0.22410749156082772225312140180696441684550974653925374688874741724169996904\
346`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 2.8479967452194230706482729227645\
6369245797930037191437379645569981257148927258`50.*asl^3*ca*cf^2*psibc*psicc*
  Log[mu] - 0.040746816647423222227840254873993530335547226643500681760369855\
05257602573589`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 0.51781759003989510375423144050264794408326896370398443059152922189281991352\
392`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu]


==> anc/dataset/bcvjpsiv6mb475100mc150100qqf2.m <==
0.6087768791922015809557791635701180560945848604978104249531292366009032301292\
`50.*asl^2*ca*cf*psibc*psicc + (0.0297461451092117835710761684140950390357666\
5599633850505139443916357660338556`49.942011350926464 + 
   0.037769466846461504924733735593160455091619397800375354872537052491495886\
58028`50.04572151309262*I)*asl^3*ca*cf*psibc*psicc + 
 0.25789169646513770190841855177301567404619381452885915970551693705080785237\
202`50.*asl^3*ca^2*cf*psibc*psicc + 8.589941113410517520621566082750477096321\
50432118325711257103581479790122840182`50.*asl^2*cf^2*psibc*psicc - 
 (0.0793230536245647561895364491042534374287110826569026801372353357108618526\
4037`49.94201135092646 + 0.10071857825723067979928996158176121357765172746766\
761299340954210405453976316`50.04572151309262*I)*asl^3*cf^2*psibc*psicc + 
 11.8223805186170606123270146580979528992966744278242235105367955863658379585\
2093`50.*asl^3*ca*cf^2*psibc*psicc - 16.1170772183121343636957292976677961277\
3115528182734316416112359361262391229685`50.*asl^3*cf^3*psibc*psicc + 
 0.00056257478116573050878327407630136010309667680736121117880201224942331797\
92`50.*asl^3*ca*cf*nb*psibc*psicc + 0.005669109439081625960855424573844062714\
68450782780483678632066799444734824381`50.*asl^3*cf^2*nb*psibc*psicc + 
 0.00708432030443779820535815980550749045371483147929952094665343395543507853\
511`50.*asl^3*ca*cf*nc*psibc*psicc + 0.04528899246356132930208503527831986557\
829505472820240379352434256417920577049`50.*asl^3*cf^2*nc*psibc*psicc - 
 0.09411934909688529300793331416191967494171263106529441965644732197189868709\
418`50.*asl^3*ca*cf*nl*psibc*psicc - 2.60093803105022106258705388147951920970\
897936243384426439495944312432974063975`50.*asl^3*cf^2*nl*psibc*psicc + 
 0.71052556346564088547700144590051846140276845984637569678816892552381927188\
304`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 10.025631653162275145943386449847\
0163831002019106903047475076947747951194190656`50.*asl^3*ca*cf^2*psibc*psicc*
  Log[mu] - 0.129186466084661979177636626527366992982321538153886493574302350\
96838582172889`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 1.82284211875677729926243389997218479692730943830732812943582619810715056356\
773`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu]


==> anc/dataset/bcvjpsiv6mb475100mc150100qqf3.m <==
0.508124743492039522556846232522803871733069899895433768632039830434269309427\
45`50.*asl^2*ca*cf*psibc*psicc + (0.02614273143481659794164503186283686646890\
518565395353635687801815607055582218`49.94874898050182 + 
   0.032362108514980366603280477316446917200376327893508491707247356908952003\
09731`50.041434828903945*I)*asl^3*ca*cf*psibc*psicc + 
 0.19223398892510196523512369299620476819588026046096794091326514512736927266\
497`50.*asl^3*ca^2*cf*psibc*psicc + 7.066451219198441307358185743872642636322\
23098533226794993382690171697901062484`50.*asl^2*cf^2*psibc*psicc - 
 (0.0697139504928442611777200849675649772504138284105427636183739273513943715\
4635`49.94874898050182 + 0.08629895603994764427541460617719177920100354104935\
597788598730403377822634818`50.04143482890394*I)*asl^3*cf^2*psibc*psicc + 
 9.51676805317320997119208323127572871643308685710361790395288793983488289019\
763`50.*asl^3*ca*cf^2*psibc*psicc - 12.92034460934253275416570316550876064860\
599629769104928447860154513335295827813`50.*asl^3*cf^3*psibc*psicc + 
 0.00050594151648819210745367442305077475583206094309308318109669179727399435\
749`50.*asl^3*ca*cf*nb*psibc*psicc + 0.00540053012476837734868988406527071598\
048751440120079136726469851292906815064`50.*asl^3*cf^2*nb*psibc*psicc + 
 0.00630229575368213116769492317463992511776213556215375483413710717542215152\
996`50.*asl^3*ca*cf*nc*psibc*psicc + 0.04101301813736721558133596864295529741\
301155375235105599382287097232023810483`50.*asl^3*cf^2*nc*psibc*psicc - 
 0.07465123964454115870872533021245929386239225978155753006433609508696342474\
026`50.*asl^3*ca*cf*nl*psibc*psicc - 2.08107736316271608012559856856100289802\
896007027138383180092476845668654406476`50.*asl^3*cf^2*nl*psibc*psicc + 
 0.59305080731643607726771387675883001246820507758643135656691215815231641733\
015`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 8.2475113721233371559235197912655\
2393639593869761757170098494248326236311303365`50.*asl^3*ca*cf^2*psibc*psicc*
  Log[mu] - 0.107827419512079286775947977592514547721491832288442062301446595\
93167533289259`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 1.49954752220424311925882178023009526116289794502137667794694500950429688545\
739`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu]


==> anc/dataset/bcvjpsiv6mb475100mc150100qqf4.m <==
0.429732382621879470789225407330830359449597643642567528177073293172855447939\
11`50.*asl^2*ca*cf*psibc*psicc + (0.02313147680794845686831771947049957571311\
549132341108554738871238317832945021`49.954967322094895 + 
   0.027958558237498685771654828658263756110288245134438496982834952604689770\
37514`50.03727873332779*I)*asl^3*ca*cf*psibc*psicc + 
 0.14406858189849258268173546986625659999166956529770719485504255863366985674\
228`50.*asl^3*ca^2*cf*psibc*psicc + 5.893659160200793415590572275112365750625\
9922464608341912140665833703270286083`50.*asl^2*cf^2*psibc*psicc - 
 (0.0616839381545292183155139185879988685683079768624295614598145299279142583\
7335`49.9549673220949 + 0.074556155299996495391079543088703349627435320358502\
65862088446940410101293772`50.03727873332779*I)*asl^3*cf^2*psibc*psicc + 
 7.77567177492766758659550559226786379393234031345948101165563707677996254981\
344`50.*asl^3*ca*cf^2*psibc*psicc - 10.52923609286860264564822311106525062354\
684034109788507643541820020577720432977`50.*asl^3*cf^3*psibc*psicc + 
 0.00045911449152571916276702612204047224508486246093033087041504784202472316\
593`50.*asl^3*ca*cf*nb*psibc*psicc + 0.00514354980675140156818624031999260163\
51911377591999225609147494328271371356`50.*asl^3*cf^2*nb*psibc*psicc + 
 0.00565987105878503316326791691676015536054417562189422974629657293048989077\
598`50.*asl^3*ca*cf*nc*psibc*psicc + 0.03739301573175215547122772926236079237\
53929426405254664630653563509762496814`50.*asl^3*cf^2*nc*psibc*psicc - 
 0.06005100174920149964964258452726917569591916518138210600044359714969078185\
139`50.*asl^3*ca*cf*nl*psibc*psicc - 
 1.69005753400374133628033167200737300737173832227289175800978689089432342413\
5`50.*asl^3*cf^2*nl*psibc*psicc + 0.50155624127348534166628210979960209405159\
813451841650350836803019898016048566`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 6.87870324712842283501208320409935361234886230439423788147467269620835738041\
329`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] - 0.0911920438679064257575058381453\
8219891847238809425754410649376874189665926874`50.*asl^3*ca*cf*nl*psibc*psicc*
  Log[mu] - 1.250673317659713242729469673472609747699793146253497800628025208\
05726096981358`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu]


==> anc/dataset/bcvjpsiv6mb475100mc150100qqf5.m <==
0.367626012396833546809594417396501217185050079710262749197346201805182453561`\
50.*asl^2*ca*cf*psibc*psicc + (0.02059087679755770865395347108116278761199303\
605143402443418841486472544405526`49.96073847636163 + 
   0.024331808054067443991198786447913889745935852533087976610017253922289988\
19659`50.03323801808152*I)*asl^3*ca*cf*psibc*psicc + 
 0.10813667684478855807753968499036495035283458541454590641061517694960928979\
807`50.*asl^3*ca^2*cf*psibc*psicc + 
 4.97455100214033153265564567989056426557684301105449918119186520792499802615\
7`50.*asl^2*cf^2*psibc*psicc - (0.0549090047934872230772092562164341002986480\
9613715739849084089835803538792485`49.960738476361634 + 
   0.064884821477513183976530097194437039322495606754901270960049578070187797\
51419`50.03323801808152*I)*asl^3*cf^2*psibc*psicc + 
 6.43576221976661789272247883110031230563387064522557522512200076351653580805\
787`50.*asl^3*ca*cf^2*psibc*psicc - 
 8.70341543452195829329690278092671235086756161736479942903242831903699646537\
7`50.*asl^3*cf^3*psibc*psicc + 0.00041985466153295521764477582836399012296603\
045317091674196378954000966356039`50.*asl^3*ca*cf*nb*psibc*psicc + 
 0.00490092934208134661073898417341753919160308686172988180866177165489977319\
821`50.*asl^3*cf^2*nb*psibc*psicc + 0.005124509750808605064212479071464754187\
64841023929193157182497080892456539354`50.*asl^3*ca*cf*nc*psibc*psicc + 
 0.03429446323233668336412829665883708570310446246222564241575668625328573310\
63`50.*asl^3*cf^2*nc*psibc*psicc - 0.0489000561745337661408073513673155090072\
2377740096565233150616264586928567149`50.*asl^3*ca*cf*nl*psibc*psicc - 
 1.39031785603793761567693884377900562958856397303233762999254308319704987287\
12`50.*asl^3*cf^2*nl*psibc*psicc + 0.4290696452688686507100456166847962510492\
8314914434308689091756360667210394516`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 
 5.80597879879141943662825597461856161936827688964837988238416006238029964959\
294`50.*asl^3*ca*cf^2*psibc*psicc*Log[mu] - 0.0780126627761579364927355666699\
6295473623329984442601513410118526711824034917`50.*asl^3*ca*cf*nl*psibc*psicc*
  Log[mu] - 1.055632508871167170296046540839738476248777616299705434474700909\
74715830544563`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu]


==> anc/dataset/bcvjpsiv6mb475100mc150100qqf6.m <==
0.317683512370592545447178692956904153164000110987051643023424463887748779970\
66`50.*asl^2*ca*cf*psibc*psicc + (0.01842923492540108632326098513856769546455\
490860643816255253717897179484344673`49.96612154739799 + 
   0.021314984961143369639457212210306996008646334491526674537298980756028450\
09285`50.0292992717499*I)*asl^3*ca*cf*psibc*psicc + 
 0.08094363952285016555905059918000342010285270087949575149506546957870558567\
477`50.*asl^3*ca^2*cf*psibc*psicc + 4.242946898002683012090487601000579308201\
66658847648390347171315865114490138494`50.*asl^2*cf^2*psibc*psicc - 
 (0.0491446264677362301953626270361805212388130896171684334729738503036086614\
1367`49.96612154739799 + 0.05683995989638231903855256589415198935639022531073\
779876612985332509322619845`50.02929927174991*I)*asl^3*cf^2*psibc*psicc + 
 5.38745394772738251580662823568347831699784641867543510729442681759305677950\
644`50.*asl^3*ca*cf^2*psibc*psicc - 7.283978911701202176825192215984048719309\
81526801215617955831713324923689654298`50.*asl^3*cf^3*psibc*psicc + 
 0.00038654062713135624534376335772310372566791660872550468219994818083330889\
134`50.*asl^3*ca*cf*nb*psibc*psicc + 0.00467357075046689650805942226471162556\
475835092132268924520938739642211827982`50.*asl^3*cf^2*nb*psibc*psicc + 
 0.00467278742709049641178220822305595848468077303585080649776672034584653771\
836`50.*asl^3*ca*cf*nc*psibc*psicc + 0.03161656837345519776539133689212825479\
772965476909435923428851365872536312145`50.*asl^3*cf^2*nc*psibc*psicc - 
 0.04024690824847125516328245907140640788946927370116442338827648460366113423\
139`50.*asl^3*ca*cf*nl*psibc*psicc - 1.15672268750890431401544854163644834543\
562025796639835457173125524947067547912`50.*asl^3*cf^2*nl*psibc*psicc + 
 0.37077994310555061955230021706003921084805616562914722530258185541245268769\
728`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 4.9520971286860396288374216866692\
8544736583746264534976072452201743205225072595`50.*asl^3*ca*cf^2*psibc*psicc*
  Log[mu] - 0.067414535110100112645872766738188947426919302841663133098218658\
90191238470417`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 0.90038129612473447797044030666714280861197044775369995405092860045061616542\
3`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu]


==> anc/dataset/bcvjpsiv6mb475100mc150100qqf7.m <==
0.276991748794541378084852749285674906734300558246656975173164335511161332677\
77`50.*asl^2*ca*cf*psibc*psicc + (0.01657619543631684515856850830720473506567\
263402514697541272341333663494830298`49.97116548299567 + 
   0.018783217023284664479719769895796273403042133232514870531031219098256481\
0224`50.02545060090887*I)*asl^3*ca*cf*psibc*psicc + 
 0.06010933991477004081221044545481567491908250601384726682343739535361072365\
584`50.*asl^3*ca^2*cf*psibc*psicc + 3.652566734564698207770719400387082622900\
04626298072819765933421104860018593029`50.*asl^2*cf^2*psibc*psicc - 
 (0.0442031878301782537561826888192126268417936907337252677673180930635129674\
5311`49.97116548299567 + 0.05008857872875910527925271972212339574144568862003\
965474942310647915766874614`50.02545060090887*I)*asl^3*cf^2*psibc*psicc + 
 4.55530691370748374586027789138046780008161603459676487972333846977086979911\
847`50.*asl^3*ca*cf^2*psibc*psicc - 6.162945063045879658565862185414116323901\
87105075440844257766423375455739215218`50.*asl^3*cf^3*psibc*psicc + 
 0.00035797251561900539659377810580380301446152405693148190450311307935415801\
586`50.*asl^3*ca*cf*nb*psibc*psicc + 0.00446137692224943884920005713582466040\
830190963828122327667469496323139722254`50.*asl^3*cf^2*nb*psibc*psicc + 
 0.00428746442788502684590138939819311516670533849843374099968831756836592181\
335`50.*asl^3*ca*cf*nc*psibc*psicc + 0.02928243841153159433573879703738934042\
52830956835255029334734058100167681371`50.*asl^3*cf^2*nc*psibc*psicc - 
 0.03343727547699319652271452752061347347331298605875754800008630026872790386\
182`50.*asl^3*ca*cf*nl*psibc*psicc - 0.97201250340815987935150882933892596047\
906283292739296444461315534867809701172`50.*asl^3*cf^2*nl*psibc*psicc + 
 0.32328711078634521100675306736650462070880902730467147827999837321098323677\
632`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 4.2630430390459598101142147277436\
4115901406855058366935253478841029005848202627`50.*asl^3*ca*cf^2*psibc*psicc*
  Log[mu] - 0.058779474688426402001227830430273567401601641328122087540367611\
81858794419505`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 0.77509873437199269274803904140793475618437610010612169929765708494809485527\
718`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu]


==> anc/dataset/bcvjpsiv6mb475100mc150100qqf8.m <==
0.243448390004458265717831974181545972977168337467904191866134367578334324294\
11`50.*asl^2*ca*cf*psibc*psicc + (0.01497699033680657796303965339726522377813\
004401093173911724076920294205682289`49.97591117753212 + 
   0.016641588792361835931177061822096173044494123239509327802614652189160906\
70037`50.02168141449671*I)*asl^3*ca*cf*psibc*psicc + 
 0.04397740373536727514531636518570008084765390078763525067865515354472891899\
375`50.*asl^3*ca^2*cf*psibc*psicc + 3.170334501945401289990551455971459019377\
26994862608849376668788376247146295394`50.*asl^2*cf^2*psibc*psicc - 
 (0.0399386408981508745681057423927072634083467840291513043128728207281711446\
7526`49.97591117753211 + 0.04437757011296489581647216485892312811865099530535\
82074736410139358899122528`50.02168141449671*I)*asl^3*cf^2*psibc*psicc + 
 3.88620330279280763317243510720779144642924659920831962766789699553939984144\
497`50.*asl^3*ca*cf^2*psibc*psicc - 5.265152161191467483445929714169885244012\
14601138991681762682446104074471454689`50.*asl^3*cf^3*psibc*psicc + 
 0.00033324537592495454084502472396826479827962344839037919781755868492396649\
782`50.*asl^3*ca*cf*nb*psibc*psicc + 0.00426373006758234053675050206173669937\
839409623948623575812543618154106601231`50.*asl^3*cf^2*nb*psibc*psicc + 
 0.00395560583523323827257011381020231041001576999989655064961628611063414958\
578`50.*asl^3*ca*cf*nc*psibc*psicc + 0.02723247366817986661045846916942706793\
834274332573860736039783471117998026812`50.*asl^3*cf^2*nc*psibc*psicc - 
 0.02801131300084560234293289560736883515077128955203051373918874385030363070\
862`50.*asl^3*ca*cf*nl*psibc*psicc - 0.82406525985527780347234617294055741337\
26501672062354575602629258215982514717`50.*asl^3*cf^2*nl*psibc*psicc + 
 0.28413744081780270816573124036452596058701476757631411369871440326983164518\
609`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 3.7002123197555463564944962343303\
7997142589971084246823262677743563003106992018`50.*asl^3*ca*cf^2*psibc*psicc*
  Log[mu] - 0.051661352875964128757405680066277447379457230468420747575027675\
16133237359887`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 0.67276587631919024663536295169643272207743631106226695212732116656519576186\
339`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu]


==> anc/dataset/bcvjpsiv6mb475100mc150100qqf9.m <==
0.215507837436034474729671580796295371544433190756037203588852403932998707466\
55`50.*asl^2*ca*cf*psibc*psicc + (0.01358843878770526453720131532572403801363\
055755381774989080024569255485068616`49.98039305712565 + 
   0.014816948074728592963171646735385241496690289969394927783671582449437533\
15689`50.0179822537086*I)*asl^3*ca*cf*psibc*psicc + 
 0.03137298782187647915086251937548498004960104881068719250339024495028149109\
165`50.*asl^3*ca^2*cf*psibc*psicc + 2.772151854203583708033072800535363499769\
88476000259515536916389154122777866813`50.*asl^2*cf^2*psibc*psicc - 
 (0.0362358367672140387658701742019307680363481534768473330422833014446716902\
6033`49.98039305712565 + 0.03951186153260958123512439129436064399117410658505\
31407564556361513993501518`50.0179822537086*I)*asl^3*cf^2*psibc*psicc + 
 3.34198947498721259108038119459425690705770574328754689876817830348528884088\
062`50.*asl^3*ca*cf^2*psibc*psicc - 4.537160305006217075765157669511318423291\
12733759499690678258502171105214508798`50.*asl^3*cf^3*psibc*psicc + 
 0.00031166515509070755188553064791166394948855813476772009834195977233005110\
885`50.*asl^3*ca*cf*nb*psibc*psicc + 0.00407976102336543413071813764355846070\
436259896907570534453673449325778156106`50.*asl^3*cf^2*nb*psibc*psicc + 
 0.00366733989743637510866466894764371332251132926630851166643564267131181728\
575`50.*asl^3*ca*cf*nc*psibc*psicc + 0.02541982153731646739703652602238729695\
128582388912305522923399932115564638553`50.*asl^3*cf^2*nc*psibc*psicc - 
 0.02363952087769061453417820981706101909067490707743036943117266478237609675\
262`50.*asl^3*ca*cf*nl*psibc*psicc - 0.70419541157058125517773676808026589069\
682696573740304772803487249438194564243`50.*asl^3*cf^2*nl*psibc*psicc + 
 0.25152700908858965239340566511602922228932082778939966017890117233611151826\
47`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 3.23547891771766567320876543158591\
351704264208186925554377311605238796817032294`50.*asl^3*ca*cf^2*psibc*psicc*
  Log[mu] - 0.045732183470652664071528302748368949507149241416254483282980284\
86871700675555`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 0.58826889413048466785613916937925700309866219670350100873718876129478163899\
041`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu]


==> anc/dataset/bcvjpsiv6mb475100mc200100qq0.m <==
1.473062025874934774760197614980080005477813592137596412392745177897680117054\
61`50.*asl^2*ca*cf*psibc*psicc + (0.02957036828354429762950365084968488257460\
941951587186822725057570292751053429`49.85628492431745 + 
   0.050153661066291904786168482049990301395593986967168035803725779335701059\
27698`50.08573083154945*I)*asl^3*ca*cf*psibc*psicc + 
 0.84219692889232089488600482405645377952083702895816067539813369404407271489\
156`50.*asl^3*ca^2*cf*psibc*psicc + 23.63338203456469310053914615574439543777\
542208195131828148122685356308703224925`50.*asl^2*cf^2*psibc*psicc - 
 (0.0788543154227847936786764022658263535322917853756583152713447104177748601\
2074`49.85628492431746 + 0.13374309617677841276311595213330747038825063191244\
809547659798179450812902228`50.085730831549455*I)*asl^3*cf^2*psibc*psicc + 
 32.9121897150779702609520657184373590843836263170715513983481867155200977340\
975`50.*asl^3*ca*cf^2*psibc*psicc - 60.94421443334124058799946394928799591921\
422566843454689011803002298497313513462`50.*asl^3*cf^3*psibc*psicc + 
 0.00101162197009208471881014647274365267747434621131994494967133696107550122\
78`50.*asl^3*ca*cf*nb*psibc*psicc + 0.009326086930888690188810632632698401804\
27977125109386762908631573998068672372`50.*asl^3*cf^2*nb*psibc*psicc + 
 0.00775023564831706579345325710955166458740440024295238060029664790221886805\
987`50.*asl^3*ca*cf*nc*psibc*psicc + 0.04945440182922110929199745399196947470\
635075531078811492603229946775664995371`50.*asl^3*cf^2*nc*psibc*psicc - 
 0.26767846842926075595904141815390743745780119065450203795411310322508059228\
144`50.*asl^3*ca*cf*nl*psibc*psicc - 7.90880709786685187029086696031496843833\
104183525702741451251121852844282352845`50.*asl^3*cf^2*nl*psibc*psicc + 
 1.71926408792568685700020666527424871917164824189021848762795438832364490814\
022`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 27.583376867054545809429144880118\
40511277929113836366996316785866502077388643079`50.*asl^3*ca*cf^2*psibc*psicc*
  Log[mu] - 0.312593470531943064909128484595317948940299680343676093213892181\
16699208254717`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 5.01515943037355378353257179638516456595987111606612180262422859233605305362\
41`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu]


==> anc/dataset/bcvjpsiv6mb525100mc150100qq0.m <==
0.614308810729082049036613542454805927874112269430159173776533842425136915014\
18`50.*asl^2*ca*cf*psibc*psicc + (0.03220815390887031217132352701463942590264\
412507433334493115658349536407460883`49.94765626820992 + 
   0.040036353321883238179029104362792421380536029745605870395876559433716117\
92741`50.04214494860959*I)*asl^3*ca*cf*psibc*psicc + 
 0.24152582510772350896869999013984666886656061918795916203519880413258610468\
868`50.*asl^3*ca^2*cf*psibc*psicc + 8.669555886377160860378823233538311299252\
28871503392179882525370174079114235872`50.*asl^2*cf^2*psibc*psicc - 
 (0.0858884104236541657901960720390384690737176668648889198151400115998788820\
7562`49.94765626820992 + 0.10676360885835530181074427830077979034809607932161\
565438899612273127547274759`50.04214494860959*I)*asl^3*cf^2*psibc*psicc + 
 11.7851665914873085004603536323733767851920364707184166028857506266114249932\
2549`50.*asl^3*ca*cf^2*psibc*psicc - 16.2037235078539461182312488416467841225\
9710498146720310945159162450608066061861`50.*asl^3*cf^3*psibc*psicc + 
 0.00050624022334221383188275369935122261281870261871240889688581796599995870\
973`50.*asl^3*ca*cf*nb*psibc*psicc + 0.00413626370335378966100563672413181004\
689897516835696753071071004449036167167`50.*asl^3*cf^2*nb*psibc*psicc + 
 0.00767441278429830248997319742062336972604648818229497352558914702035625738\
066`50.*asl^3*ca*cf*nc*psibc*psicc + 0.04537341323563212228261509156011611451\
886360601862049716547850504053572023796`50.*asl^3*cf^2*nc*psibc*psicc - 
 0.09178122430973785565464261044349644231815754708170884462777936742942401883\
5`50.*asl^3*ca*cf*nl*psibc*psicc - 2.5934030908377255092367704280728875857487\
1526317608526922754332707093997702118`50.*asl^3*cf^2*nl*psibc*psicc + 
 0.71698208129120434681950601289425918957214159179334927954399892917057283446\
112`50.*asl^3*ca^2*cf*psibc*psicc*Log[mu] + 10.118552940674663924128466043228\
65965268593935761202858059201886221092949617556`50.*asl^3*ca*cf^2*psibc*psicc*
  Log[mu] - 0.130360378416582608512637456889865307194934834871518055328179879\
52056759967717`50.*asl^3*ca*cf*nl*psibc*psicc*Log[mu] - 
 1.83973689830448434984153928058702902776107988320218700575498587011166921973\
919`50.*asl^3*cf^2*nl*psibc*psicc*Log[mu]

